Generating ultra-compact neutron stars with bosonic dark matter

In this work we investigate the properties of neutron stars admixed with selfinteracting scalar bosonic dark matter. The dark matter interaction is described by a generalized $\phi^n$ power-law potential. We perform a stability analysis of these two-fluid objects by studying the onset of the unstable radial modes. We find ultra-compact neutron star-dark matter configurations where the neutron star matter is confined to a core radius of values below $7$ km which is unreachable for pure neutron stars. The total gravitational maximum mass of these ultra-compact configurations can have values of $3.4 \, M_\odot$. With our general ansatz of the power-law potential we show that the compactness of these solutions can be extreme, i.e. the compactness is $C = 1/3$ or even larger, making them compact enough to have a light-ring mimicking black holes. These ultra-compact objects are stable and possess a dark matter halo while having a hadronic matter core. With the addition of dark matter to neutron stars recent unusual mass-radius measurements of compact stars can be explained. We conclude that apparently contradictory measurements of neutron star masses and radii could be not only an indication of the presence of dark matter around a the hadronic matter core which is stabilized by the gravitational potential of dark matter but could also serve to disentangle the selfinteraction strength of dark matter. Our work points to a stiff equation of state for the dark matter fluid, rather than a soft one.

==> anc/n40_mb200_eos1.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	4616.39	220.077	5345.55	2.87963e+53	4.2608e+57	2.73786	0.989	12.004	12.004
5	5	220.077	178.409	1.03215e+56	2.4317e+55	0.174624	9.198	5.235	9.198
5	14.0142	220.077	197.514	8.43953e+55	1.982e+56	0.540135	7.003	8.976	8.976
5	760.338	220.077	1062.63	3.67913e+54	5.27926e+57	3.31418	2.333	13.918	13.918
5	1873.5	220.077	2303.22	1.06127e+54	4.87398e+57	3.02214	1.535	12.788	12.788
5.68748	14.0142	229.361	197.514	9.66146e+55	1.85477e+56	0.52158	7.104	8.789	8.789
5.68748	5	229.361	178.409	1.19423e+56	2.31066e+55	0.183464	9.495	5.139	9.495
5	39.2794	220.077	235.065	5.9537e+55	1.1321e+57	1.64826	6.128	13.073	13.073
5	110.094	220.077	323.468	3.10048e+55	3.14915e+57	2.89122	4.846	15.119	15.119
6.46948	14.0142	239.057	197.514	1.10523e+56	1.72892e+56	0.503964	7.209	8.59	8.59
6.46948	5	239.057	178.409	1.38738e+56	2.19697e+55	0.195227	9.759	5.048	9.759
5	308.574	220.077	553.512	1.1259e+55	4.89551e+57	3.40611	3.412	14.967	14.967
5.68748	4616.39	229.361	5345.55	3.41111e+53	4.26079e+57	2.73789	1.018	12.004	12.004
5.68748	760.338	229.361	1062.63	4.34236e+54	5.27638e+57	3.31375	2.397	13.918	13.918
5.68748	39.2794	229.361	235.065	6.86288e+55	1.09956e+57	1.62072	6.234	12.982	12.982
7.359	14.0142	249.187	197.514	1.26318e+56	1.60641e+56	0.487853	7.318	8.38	8.38
5.68748	110.094	229.361	323.468	3.609e+55	3.12104e+57	2.87911	4.95	15.096	15.096
7.359	5	249.187	178.409	1.61738e+56	2.08907e+55	0.210246	9.979	4.959	9.979
5.68748	1873.5	229.361	2303.22	1.25574e+54	4.87353e+57	3.02213	1.578	12.788	12.788
8.37083	14.0142	259.773	197.514	1.44218e+56	1.48919e+56	0.4739	7.433	8.161	8.161
6.46948	4616.39	239.057	5345.55	4.04137e+53	4.26076e+57	2.73791	1.048	12.004	12.004
8.37083	5	259.773	178.409	1.88937e+56	1.9858e+55	0.228907	10.153	4.873	10.153
5.68748	308.574	229.361	553.512	1.32234e+55	4.8845e+57	3.40346	3.498	14.964	14.964
9.52178	14.0142	270.84	197.514	1.64453e+56	1.37903e+56	0.463025	7.552	7.939	7.939
6.46948	760.338	239.057	1062.63	5.1251e+54	5.27298e+57	3.3135	2.464	13.919	13.919
6.46948	39.2794	239.057	235.065	7.90528e+55	1.0642e+57	1.59067	6.346	12.88	12.88
9.52178	5	270.84	178.409	2.20867e+56	1.88619e+55	0.251506	10.285	4.787	10.285
10.831	14.0142	282.413	197.514	1.87275e+56	1.27731e+56	0.45578	7.676	7.716	7.716
6.46948	110.094	239.057	323.468	4.1987e+55	3.08933e+57	2.86552	5.059	15.07	15.07
6.46948	1873.5	239.057	2303.22	1.48601e+54	4.87297e+57	3.02229	1.624	12.789	12.789
12.3202	14.0142	294.52	197.514	2.12948e+56	1.18489e+56	0.452961	7.818	7.499	7.818
7.359	4616.39	249.187	5345.55	4.78862e+53	4.26072e+57	2.73793	1.08	12.004	12.004
10.831	5	282.413	178.409	2.57929e+56	1.78978e+55	0.27834	10.384	4.702	10.384
6.46948	308.574	239.057	553.512	1.5527e+55	4.87176e+57	3.40053	3.588	14.961	14.961
14.0142	14.0142	307.191	197.514	2.4176e+56	1.10195e+56	0.455049	7.993	7.292	7.993
7.359	760.338	249.187	1062.63	6.0483e+54	5.26895e+57	3.31316	2.535	13.92	13.92
7.359	39.2794	249.187	235.065	9.09798e+55	1.02595e+57	1.55766	6.462	12.764	12.764
15.9411	14.0142	320.459	197.514	2.74052e+56	1.02784e+56	0.462545	8.197	7.101	8.197
12.3202	5	294.52	178.409	3.00481e+56	1.69631e+55	0.309609	10.459	4.617	10.459
7.359	110.094	249.187	323.468	4.88146e+55	3.05362e+57	2.84988	5.174	15.039	15.039
18.1329	14.0142	334.358	197.514	3.10473e+56	9.61064e+55	0.475666	8.422	6.926	8.422
7.359	1873.5	249.187	2303.22	1.75857e+54	4.87228e+57	3.02222	1.672	12.789	12.789
14.0142	5	307.191	178.409	3.48773e+56	1.60562e+55	0.345442	10.518	4.532	10.518
8.37083	4616.39	259.773	5345.55	5.67425e+53	4.26066e+57	2.73814	1.113	12.005	12.005
20.6261	14.0142	348.925	197.514	3.52148e+56	8.99698e+55	0.494739	8.66	6.764	8.66
8.37083	39.2794	259.773	235.065	1.04597e+56	9.84828e+56	1.52174	6.582	12.633	12.633
7.359	308.574	249.187	553.512	1.82255e+55	4.85702e+57	3.39703	3.683	14.957	14.957
23.462	14.0142	364.202	197.514	4.00403e+56	8.42243e+55	0.520125	8.904	6.609	8.904
8.37083	760.338	259.773	1062.63	7.13645e+54	5.26418e+57	3.31247	2.609	13.92	13.92
15.9411	5	320.459	178.409	4.03012e+56	1.51758e+55	0.385894	10.57	4.446	10.57
8.37083	110.094	259.773	323.468	5.67064e+55	3.01347e+57	2.83211	5.293	15.003	15.003
26.688	14.0142	380.233	197.514	4.56278e+56	7.87874e+55	0.552232	9.146	6.458	9.146
8.37083	1873.5	259.773	2303.22	2.08105e+54	4.87144e+57	3.02236	1.723	12.79	12.79
9.52178	4616.39	270.84	5345.55	6.72356e+53	4.26058e+57	2.73817	1.149	12.005	12.005
18.1329	5	334.358	178.409	4.63244e+56	1.4321e+55	0.430932	10.619	4.36	10.619
9.52178	39.2794	270.84	235.065	1.20109e+56	9.40891e+56	1.483	6.707	12.486	12.486
30.3574	14.0142	397.065	197.514	5.20509e+56	7.3615e+55	0.59133	9.379	6.309	9.379
8.37083	308.574	259.773	553.512	2.13834e+55	4.84e+57	3.39319	3.784	14.953	14.953
34.5315	14.0142	414.752	197.514	5.93493e+56	6.86805e+55	0.637523	9.598	6.162	9.598
20.6261	5	348.925	178.409	5.29519e+56	1.34911e+55	0.480468	10.668	4.273	10.668
9.52178	760.338	270.84	1062.63	8.41814e+54	5.25855e+57	3.31192	2.688	13.921	13.921
39.2794	14.0142	433.351	197.514	6.75376e+56	6.39651e+55	0.690616	9.8	6.015	9.8
10.831	39.2794	282.413	235.065	1.37738e+56	8.94296e+56	1.44127	6.836	12.32	12.32
9.52178	110.094	270.84	323.468	6.58119e+55	2.96845e+57	2.81188	5.418	14.961	14.961
23.462	5	364.202	178.409	6.01724e+56	1.26859e+55	0.534322	10.716	4.186	10.716
10.831	4616.39	282.413	5345.55	7.96647e+53	4.26047e+57	2.73836	1.187	12.006	12.006
44.6801	14.0142	452.925	197.514	7.65952e+56	5.94562e+55	0.750227	9.983	5.868	9.983
9.52178	1873.5	270.84	2303.22	2.46243e+54	4.87041e+57	3.02247	1.777	12.791	12.791
26.688	5	380.233	178.409	6.79821e+56	1.1905e+55	0.592307	10.765	4.097	10.765
50.8234	14.0142	473.542	197.514	8.64717e+56	5.51448e+55	0.815743	10.148	5.721	10.148
12.3202	39.2794	294.52	235.065	1.57722e+56	8.45302e+56	1.39687	6.97	12.134	12.134
57.8114	14.0142	495.278	197.514	9.70912e+56	5.1025e+55	0.886365	10.291	5.574	10.291
10.831	760.338	282.413	1062.63	9.92669e+54	5.2519e+57	3.31098	2.771	13.921	13.921
9.52178	308.574	270.84	553.512	2.50746e+55	4.82035e+57	3.38842	3.889	14.947	14.947
30.3574	5	397.065	178.409	7.63503e+56	1.11487e+55	0.654103	10.813	4.008	10.813
65.7602	14.0142	518.216	197.514	1.08364e+57	4.70928e+55	0.961169	10.416	5.426	10.416
10.831	110.094	282.413	323.468	7.62976e+55	2.91807e+57	2.78916	5.547	14.913	14.913
12.3202	4616.39	294.52	5345.55	9.43822e+53	4.26032e+57	2.7384	1.226	12.006	12.006
34.5315	5	414.752	178.409	8.52547e+56	1.0417e+55	0.719395	10.861	3.918	10.861
74.8019	14.0142	542.449	197.514	1.20173e+57	4.3346e+55	1.03914	10.521	5.278	10.521
10.831	1873.5	282.413	2303.22	2.91327e+54	4.86915e+57	3.02256	1.834	12.792	12.792
14.0142	39.2794	307.191	235.065	1.80313e+56	7.94286e+56	1.35025	7.106	11.927	11.927
85.0869	14.0142	568.076	197.514	1.32402e+57	3.97831e+55	1.11923	10.607	5.129	10.607
39.2794	5	433.351	178.409	9.46607e+56	9.71017e+54	0.787796	10.906	3.827	10.906
96.7859	14.0142	595.211	197.514	1.44922e+57	3.64033e+55	1.20039	10.675	4.979	10.675
44.6801	5	452.925	178.409	1.04527e+57	9.02857e+54	0.858873	10.946	3.735	10.946
12.3202	760.338	294.52	1062.63	1.17009e+55	5.24406e+57	3.31014	2.857	13.922	13.922
110.094	14.0142	623.978	197.514	1.57594e+57	3.32065e+55	1.28158	10.726	4.829	10.726
10.831	308.574	282.413	553.512	2.93838e+55	4.79769e+57	3.38293	3.999	14.94	14.94
50.8234	5	473.542	178.409	1.14803e+57	8.37267e+54	0.932146	10.983	3.642	10.983
12.3202	110.094	294.52	323.468	8.83482e+55	2.86186e+57	2.76336	5.681	14.857	14.857
15.9411	39.2794	320.459	235.065	2.05779e+56	7.41756e+56	1.30167	7.246	11.696	11.696
14.0142	4616.39	307.191	5345.55	1.11804e+54	4.26012e+57	2.73861	1.269	12.007	12.007
125.231	14.0142	654.514	197.514	1.70292e+57	3.01919e+55	1.36183	10.76	4.678	10.76
57.8114	5	495.278	178.409	1.25434e+57	7.74294e+54	1.0071	11.013	3.548	11.013
12.3202	1873.5	294.52	2303.22	3.44597e+54	4.86763e+57	3.02262	1.895	12.793	12.793
142.45	14.0142	686.972	197.514	1.82873e+57	2.73593e+55	1.44021	10.778	4.528	10.778
65.7602	5	518.216	178.409	1.36352e+57	7.13991e+54	1.08315	11.037	3.454	11.037
162.036	14.0142	721.524	197.514	1.95222e+57	2.47072e+55	1.51592	10.781	4.377	10.781
184.315	14.0142	758.36	197.514	2.07214e+57	2.22339e+55	1.58822	10.769	4.226	10.769
18.1329	39.2794	334.358	235.065	2.34397e+56	6.88358e+56	1.25222	7.389	11.442	11.442
74.8019	5	542.449	178.409	1.47496e+57	6.56405e+54	1.15976	11.054	3.358	11.054
14.0142	760.338	307.191	1062.63	1.37857e+55	5.23483e+57	3.30886	2.949	13.922	13.922
209.657	14.0142	797.692	197.514	2.18734e+57	1.9937e+55	1.6565	10.744	4.076	10.744
85.0869	5	568.076	178.409	1.58781e+57	6.01582e+54	1.2363	11.062	3.262	11.062
14.0142	110.094	307.191	323.468	1.02167e+56	2.79935e+57	2.73447	5.82	14.793	14.793
238.484	14.0142	839.757	197.514	2.29685e+57	1.7813e+55	1.72025	10.706	3.926	10.706
15.9411	4616.39	320.459	5345.55	1.32417e+54	4.25986e+57	2.73864	1.313	12.007	12.007
12.3202	308.574	294.52	553.512	3.44079e+55	4.7716e+57	3.37668	4.114	14.932	14.932
96.7859	5	595.211	178.409	1.70131e+57	5.49561e+54	1.31219	11.062	3.165	11.062
271.275	14.0142	884.821	197.514	2.39974e+57	1.58576e+55	1.77905	10.657	3.777	10.657
14.0142	1873.5	307.191	2303.22	4.07507e+54	4.86577e+57	3.02264	1.958	12.794	12.794
20.6261	39.2794	348.925	235.065	2.66453e+56	6.3486e+56	1.20266	7.533	11.163	11.163
110.094	5	623.978	178.409	1.81459e+57	5.00372e+54	1.38681	11.053	3.068	11.053
308.574	14.0142	933.181	197.514	2.49522e+57	1.40659e+55	1.83262	10.597	3.63	10.597
351.001	14.0142	985.173	197.514	2.5827e+57	1.24315e+55	1.88076	10.527	3.484	10.527
125.231	5	654.514	178.409	1.92679e+57	4.54038e+54	1.45958	11.036	2.97	11.036
399.262	14.0142	1041.17	197.514	2.66166e+57	1.09477e+55	1.92338	10.448	3.34	10.448
142.45	5	686.972	178.409	2.03702e+57	4.10562e+54	1.52994	11.009	2.872	11.009
23.462	39.2794	364.202	235.065	3.02233e+56	5.82137e+56	1.15465	7.68	10.862	10.862
454.159	14.0142	1101.59	197.514	2.73175e+57	9.60697e+54	1.96046	10.362	3.198	10.362
15.9411	760.338	320.459	1062.63	1.62331e+55	5.22396e+57	3.30737	3.045	13.922	13.922
162.036	5	721.524	178.409	2.1444e+57	3.69937e+54	1.59737	10.973	2.774	10.973
516.604	14.0142	1313.86	197.514	2.78588e+57	8.10153e+54	1.98765	10.274	3.029	10.274
15.9411	110.094	320.459	323.468	1.17975e+56	2.73006e+57	2.70166	5.963	14.718	14.718
18.1329	4616.39	334.358	5345.55	1.56799e+54	4.25952e+57	2.73886	1.359	12.008	12.008
184.315	5	758.36	178.409	2.24808e+57	3.32138e+54	1.6614	10.929	2.676	10.929
587.635	14.0142	1563.82	197.514	2.81383e+57	6.60851e+54	1.99993	10.183	2.834	10.183
14.0142	308.574	307.191	553.512	4.02572e+55	4.74161e+57	3.36904	4.233	14.921	14.921
26.688	39.2794	380.233	235.065	3.42023e+56	5.31107e+56	1.10958	7.827	10.54	10.54
668.432	14.0142	1857.45	197.514	2.81756e+57	5.3663e+54	1.99934	10.086	2.645	10.086
209.657	5	797.692	178.409	2.34722e+57	2.97127e+54	1.72161	10.875	2.579	10.875
15.9411	1873.5	320.459	2303.22	4.81762e+54	4.86353e+57	3.02282	2.025	12.796	12.796
760.338	14.0142	2201.98	197.514	2.8018e+57	4.35295e+54	1.98867	9.983	2.467	9.983
238.484	5	839.757	178.409	2.44108e+57	2.64841e+54	1.77764	10.813	2.482	10.813
864.881	14.0142	2605.84	197.514	2.77142e+57	3.52793e+54	1.97054	9.879	2.301	9.879
271.275	5	884.821	178.409	2.52896e+57	2.35207e+54	1.82921	10.744	2.386	10.744
983.798	14.0142	3078.78	197.514	2.73062e+57	2.85728e+54	1.94713	9.776	2.145	9.776
30.3574	39.2794	397.065	235.065	3.86095e+56	4.82671e+56	1.06949	7.974	10.203	10.203
1119.07	14.0142	3632.11	197.514	2.68292e+57	2.31296e+54	1.92023	9.675	2	9.675
308.574	5	933.181	178.409	2.61024e+57	2.08134e+54	1.8761	10.667	2.291	10.667
1272.93	14.0142	4278.96	197.514	2.63112e+57	1.87156e+54	1.89127	9.579	1.864	9.579
18.1329	110.094	334.358	323.468	1.36013e+56	2.65358e+57	2.66498	6.11	14.632	14.632
18.1329	760.338	334.358	1062.63	1.91034e+55	5.2112e+57	3.30563	3.145	13.922	13.922
351.001	5	985.173	178.409	2.68442e+57	1.83517e+54	1.91815	10.583	2.197	10.583
1447.96	14.0142	5034.51	197.514	2.5775e+57	1.51399e+54	1.86139	9.489	1.738	9.489
20.6261	4616.39	348.925	5345.55	1.85626e+54	4.2591e+57	2.73906	1.408	12.009	12.009
34.5315	39.2794	414.752	235.065	4.34705e+56	4.37612e+56	1.03594	8.121	9.855	9.855
399.262	5	1041.17	178.409	2.75105e+57	1.61241e+54	1.95529	10.493	2.104	10.493
1647.04	14.0142	5916.37	197.514	2.52375e+57	1.22451e+54	1.83145	9.408	1.619	9.408
454.159	5	1101.59	178.409	2.80984e+57	1.41176e+54	1.9875	10.397	2.013	10.397
15.9411	308.574	320.459	553.512	4.70564e+55	4.70718e+57	3.36052	4.358	14.909	14.909
18.1329	1873.5	334.358	2303.22	5.69352e+54	4.86082e+57	3.02275	2.095	12.797	12.797
1873.5	14.0142	6944.91	197.514	2.47131e+57	9.90288e+53	1.8022	9.334	1.509	9.334
516.604	5	1313.86	178.409	2.85241e+57	1.1619e+54	2.01008	10.301	1.889	10.301
2131.1	14.0142	8143.69	197.514	2.42115e+57	8.00833e+53	1.77415	9.27	1.406	9.27
39.2794	39.2794	433.351	235.065	4.88084e+56	3.96513e+56	1.01091	8.267	9.506	9.506
587.635	5	1563.82	178.409	2.86792e+57	9.40965e+53	2.01774	10.202	1.761	10.202
2424.12	14.0142	9540	197.514	2.37407e+57	6.47638e+53	1.74772	9.215	1.31	9.215
2757.42	14.0142	11165.4	197.514	2.33064e+57	5.23808e+53	1.72326	9.169	1.221	9.169
668.432	5	1857.45	178.409	2.86029e+57	7.61299e+53	2.01297	10.098	1.641	10.098
44.6801	39.2794	452.925	235.065	5.46425e+56	3.59676e+56	0.995562	8.411	9.163	9.163
3136.56	14.0142	13056.3	197.514	2.29121e+57	4.23704e+53	1.70094	9.133	1.138	9.133
760.338	5	2201.98	178.409	2.83492e+57	6.15461e+53	1.99882	9.99	1.529	9.99
20.6261	110.094	348.925	323.468	1.5654e+56	2.56954e+57	2.62397	6.261	14.533	14.533
3567.82	14.0142	15254.9	197.514	2.25603e+57	3.42788e+53	1.68095	9.105	1.061	9.105
864.881	5	2605.84	178.409	2.79668e+57	4.97257e+53	1.97788	9.882	1.424	9.882
20.6261	760.338	348.925	1062.63	2.2466e+55	5.19622e+57	3.30335	3.249	13.921	13.921
23.462	4616.39	364.202	5345.55	2.19691e+54	4.25856e+57	2.73927	1.459	12.01	12.01
4058.38	14.0142	17809.9	197.514	2.22517e+57	2.77372e+53	1.66334	9.086	0.989	9.086
50.8234	39.2794	473.542	235.065	6.09877e+56	3.27094e+56	0.99087	8.552	8.836	8.836
983.798	5	3078.78	178.409	2.7496e+57	4.01569e+53	1.95228	9.775	1.326	9.775
4616.39	14.0142	20777.5	197.514	2.19866e+57	2.24487e+53	1.64815	9.074	0.922	9.074
1119.07	5	3632.11	178.409	2.69697e+57	3.24195e+53	1.9237	9.672	1.235	9.672
57.8114	39.2794	495.278	235.065	6.78548e+56	2.98457e+56	0.997031	8.693	8.532	8.693
5251.12	14.0142	24222.6	197.514	2.17639e+57	1.81728e+53	1.63534	9.069	0.859	9.069
20.6261	1873.5	348.925	2303.22	6.72603e+54	4.85755e+57	3.0228	2.168	12.799	12.799
1272.93	5	4278.96	178.409	2.64135e+57	2.61669e+53	1.89347	9.575	1.15	9.575
18.1329	308.574	334.358	553.512	5.49466e+55	4.66773e+57	3.35047	4.488	14.894	14.894
5973.12	14.0142	28220.4	197.514	2.15833e+57	1.47152e+53	1.62492	9.071	0.801	9.071
65.7602	39.2794	518.216	235.065	7.52557e+56	2.73174e+56	1.01373	8.853	8.256	8.853
1447.96	5	5034.51	178.409	2.58478e+57	2.11176e+53	1.86265	9.485	1.071	9.485
6794.4	14.0142	32857.3	197.514	2.14423e+57	1.19185e+53	1.61675	9.077	0.747	9.077
1647.04	5	5916.37	178.409	2.52882e+57	1.70417e+53	1.83204	9.403	0.997	9.403
74.8019	39.2794	542.449	235.065	8.33099e+56	2.50377e+56	1.0403	9.03	8.004	9.03
1873.5	5	6944.91	178.409	2.4747e+57	1.37524e+53	1.80229	9.329	0.928	9.329
7728.6	14.0142	38233.3	197.514	2.13376e+57	9.65544e+52	1.61066	9.089	0.696	9.089
23.462	110.094	364.202	323.468	1.79829e+56	2.47765e+57	2.57798	6.415	14.418	14.418
2131.1	5	8143.69	178.409	2.42333e+57	1.1099e+53	1.77392	9.265	0.864	9.265
8791.24	14.0142	44463.4	197.514	2.12681e+57	7.82459e+52	1.60661	9.103	0.649	9.103
85.0869	39.2794	568.076	235.065	9.22382e+56	2.29369e+56	1.07627	9.213	7.764	9.213
2424.12	5	9540	178.409	2.37539e+57	8.95923e+52	1.7473	9.211	0.805	9.211
10000	14.0142	51680.6	197.514	2.12311e+57	6.34293e+52	1.60444	9.122	0.606	9.122
26.688	4616.39	380.233	5345.55	2.59929e+54	4.25787e+57	2.73947	1.514	12.011	12.011
2757.42	5	11165.4	178.409	2.33134e+57	7.23265e+52	1.72271	9.166	0.75	9.166
96.7859	39.2794	595.211	235.065	1.02122e+57	2.09829e+56	1.12115	9.394	7.531	9.394
23.462	760.338	364.202	1062.63	2.64003e+55	5.17867e+57	3.30075	3.358	13.92	13.92
3136.56	5	13056.3	178.409	2.29144e+57	5.84015e+52	1.70031	9.129	0.698	9.129
23.462	1873.5	364.202	2303.22	7.94236e+54	4.85362e+57	3.02261	2.245	12.8	12.8
110.094	39.2794	623.978	235.065	1.12947e+57	1.91585e+56	1.17409	9.568	7.302	9.568
20.6261	308.574	348.925	553.512	6.4086e+55	4.62262e+57	3.3388	4.623	14.876	14.876
3567.82	5	15254.9	178.409	2.25593e+57	4.7167e+52	1.68028	9.102	0.65	9.102
125.231	39.2794	654.514	235.065	1.24622e+57	1.74525e+56	1.23399	9.728	7.077	9.728
4058.38	5	17809.9	178.409	2.22491e+57	3.8103e+52	1.6627	9.083	0.606	9.083
5	15.9411	220.077	200.82	8.17712e+55	2.55649e+56	0.637306	6.915	9.538	9.538
4616.39	5	20777.5	178.409	2.19826e+57	3.07899e+52	1.64752	9.072	0.564	9.072
26.688	110.094	380.233	323.468	2.06169e+56	2.37777e+57	2.52696	6.572	14.286	14.286
142.45	39.2794	686.972	235.065	1.37013e+57	1.58571e+56	1.29933	9.869	6.853	9.869
5251.12	5	24222.6	178.409	2.176e+57	2.48848e+52	1.63479	9.067	0.526	9.067
162.036	39.2794	721.524	235.065	1.4993e+57	1.43665e+56	1.36848	9.989	6.631	9.989
30.3574	4616.39	397.065	5345.55	3.07428e+54	4.25702e+57	2.73965	1.57	12.012	12.012
5973.12	5	28220.4	178.409	2.15792e+57	2.01216e+52	1.62441	9.069	0.49	9.069
5.68748	15.9411	229.361	200.82	9.36713e+55	2.40183e+56	0.615545	7.016	9.359	9.359
184.315	39.2794	758.36	235.065	1.63165e+57	1.29766e+56	1.43971	10.086	6.41	10.086
26.688	1873.5	380.233	2303.22	9.37404e+54	4.84888e+57	3.02251	2.326	12.802	12.802
6794.4	5	32857.3	178.409	2.14377e+57	1.62732e+52	1.61627	9.076	0.456	9.076
26.688	760.338	380.233	1062.63	3.09977e+55	5.15813e+57	3.29751	3.472	13.918	13.918
209.657	39.2794	797.692	235.065	1.76487e+57	1.16837e+56	1.5113	10.16	6.191	10.16
23.462	308.574	364.202	553.512	7.46513e+55	4.57116e+57	3.32516	4.762	14.854	14.854
7728.6	5	38233.3	178.409	2.1334e+57	1.31656e+52	1.61028	9.088	0.425	9.088
238.484	39.2794	839.757	235.065	1.89686e+57	1.04847e+56	1.58168	10.211	5.972	10.211
30.3574	110.094	397.065	323.468	2.35855e+56	2.26992e+57	2.47046	6.731	14.134	14.134
8791.24	5	44463.4	178.409	2.12648e+57	1.06544e+52	1.60627	9.103	0.396	9.103
271.275	39.2794	884.821	235.065	2.02535e+57	9.37659e+55	1.64946	10.24	5.756	10.24
10000	5	51680.6	178.409	2.12271e+57	8.62483e+51	1.60409	9.121	0.369	9.121
6.46948	15.9411	239.057	200.82	1.07224e+56	2.24611e+56	0.594	7.122	9.165	9.165
308.574	39.2794	933.181	235.065	2.14865e+57	8.35629e+55	1.71349	10.248	5.54	10.248
34.5315	4616.39	414.752	5345.55	3.63469e+54	4.25595e+57	2.74	1.63	12.014	12.014
351.001	39.2794	985.173	235.065	2.26496e+57	7.4207e+55	1.77288	10.237	5.327	10.237
399.262	39.2794	1041.17	235.065	2.37302e+57	6.5664e+55	1.82694	10.209	5.116	10.209
5	5.68748	220.077	180.286	9.99663e+55	3.12721e+55	0.191175	8.518	5.58	8.518
30.3574	1873.5	397.065	2303.22	1.10578e+55	4.84321e+57	3.02231	2.411	12.804	12.804
7.359	15.9411	249.187	200.82	1.22626e+56	2.09157e+56	0.573272	7.232	8.957	8.957
454.159	39.2794	1101.59	235.065	2.47175e+57	5.78978e+55	1.87525	10.165	4.908	10.165
34.5315	110.094	414.752	323.468	2.69191e+56	2.15436e+57	2.40845	6.891	13.96	13.96
516.604	39.2794	1313.86	235.065	2.55413e+57	5.01151e+55	1.91303	10.114	4.687	10.114
30.3574	760.338	397.065	1062.63	3.63621e+55	5.13415e+57	3.29357	3.591	13.915	13.915
587.635	39.2794	1563.82	235.065	2.61144e+57	4.22518e+55	1.93556	10.055	4.444	10.055
5.68748	5.68748	229.361	180.286	1.1491e+56	2.96256e+55	0.197493	8.817	5.469	8.817
26.688	308.574	380.233	553.512	8.68381e+55	4.5126e+57	3.30946	4.906	14.828	14.828
668.432	39.2794	1857.45	235.065	2.64503e+57	3.50238e+55	1.94489	9.985	4.187	9.985
8.37083	15.9411	259.773	200.82	1.4009e+56	1.94059e+56	0.553995	7.346	8.736	8.736
39.2794	4616.39	433.351	5345.55	4.29545e+54	4.25463e+57	2.74017	1.692	12.015	12.015
760.338	39.2794	2201.98	235.065	2.65778e+57	2.8752e+55	1.94352	9.906	3.929	9.906
864.881	39.2794	2605.84	235.065	2.65315e+57	2.34981e+55	1.93376	9.821	3.678	9.821
39.2794	110.094	433.351	323.468	3.06475e+56	2.0316e+57	2.3408	7.053	13.761	13.761
34.5315	1873.5	414.752	2303.22	1.30362e+55	4.8364e+57	3.02196	2.499	12.806	12.806
9.52178	15.9411	270.84	200.82	1.59843e+56	1.79561e+56	0.53708	7.466	8.506	8.506
6.46948	5.68748	239.057	180.286	1.32533e+56	2.81055e+55	0.206633	9.109	5.366	9.109
983.798	39.2794	3078.78	235.065	2.63471e+57	1.91736e+55	1.91763	9.733	3.44	9.733
1119.07	39.2794	3632.11	235.065	2.60592e+57	1.56299e+55	1.8969	9.645	3.216	9.645
10.831	15.9411	282.413	200.82	1.82133e+56	1.65888e+56	0.523227	7.589	8.269	8.269
7.359	5.68748	249.187	180.286	1.53468e+56	2.66813e+55	0.218904	9.381	5.267	9.381
30.3574	308.574	397.065	553.512	1.00862e+56	4.44615e+57	3.29131	5.054	14.797	14.797
1272.93	39.2794	4278.96	235.065	2.5699e+57	1.27313e+55	1.87309	9.559	3.006	9.559
34.5315	760.338	414.752	1062.63	4.26114e+55	5.1062e+57	3.28913	3.713	13.912	13.912
44.6801	4616.39	452.925	5345.55	5.07403e+54	4.25299e+57	2.74049	1.757	12.017	12.017
1447.96	39.2794	5034.51	235.065	2.52923e+57	1.0364e+55	1.84742	9.478	2.809	9.478
12.3202	15.9411	294.52	200.82	2.07219e+56	1.53224e+56	0.513389	7.716	8.031	8.031
44.6801	110.094	452.925	323.468	3.47998e+56	1.9025e+57	2.26742	7.214	13.533	13.533
1647.04	39.2794	5916.37	235.065	2.48606e+57	8.43282e+54	1.82091	9.402	2.624	9.402
8.37083	5.68748	259.773	180.286	1.78346e+56	2.53314e+55	0.234732	9.622	5.172	9.622
1873.5	39.2794	6944.91	235.065	2.44212e+57	6.85909e+54	1.7944	9.333	2.451	9.333
14.0142	15.9411	307.191	200.82	2.35375e+56	1.41692e+56	0.508309	7.849	7.797	7.849
2131.1	39.2794	8143.69	235.065	2.39883e+57	5.57771e+54	1.76856	9.272	2.29	9.272
39.2794	1873.5	433.351	2303.22	1.53585e+55	4.82827e+57	3.02146	2.591	12.808	12.808
2424.12	39.2794	9540	235.065	2.35714e+57	4.53495e+54	1.74382	9.219	2.138	9.219
15.9411	15.9411	320.459	200.82	2.66894e+56	1.31333e+56	0.508661	8.006	7.573	8.006
2757.42	39.2794	11165.4	235.065	2.31798e+57	3.68689e+54	1.72068	9.175	1.997	9.175
50.8234	110.094	473.542	323.468	3.9403e+56	1.76829e+57	2.1892	7.375	13.275	13.275
3136.56	39.2794	13056.3	235.065	2.28188e+57	2.99735e+54	1.69938	9.139	1.865	9.139
9.52178	5.68748	270.84	180.286	2.07768e+56	2.40406e+55	0.254481	9.828	5.079	9.828
3567.82	39.2794	15254.9	235.065	2.24928e+57	2.43688e+54	1.68014	9.111	1.742	9.111
50.8234	4616.39	473.542	5345.55	5.9907e+54	4.25097e+57	2.74078	1.826	12.019	12.019
34.5315	308.574	414.752	553.512	1.16959e+56	4.37098e+57	3.27034	5.206	14.76	14.76
18.1329	15.9411	334.358	200.82	3.02087e+56	1.22097e+56	0.514895	8.194	7.364	8.194
39.2794	760.338	433.351	1062.63	4.98791e+55	5.07368e+57	3.2836	3.841	13.907	13.907
4058.38	39.2794	17809.9	235.065	2.22041e+57	1.98136e+54	1.66309	9.092	1.627	9.092
4616.39	39.2794	20777.5	235.065	2.19534e+57	1.61116e+54	1.64826	9.08	1.519	9.08
20.6261	15.9411	348.925	200.82	3.41455e+56	1.13828e+56	0.527302	8.407	7.173	8.407
5251.12	39.2794	24222.6	235.065	2.17427e+57	1.31037e+54	1.63576	9.075	1.419	9.075
10.831	5.68748	282.413	180.286	2.4229e+56	2.27974e+55	0.278505	9.999	4.987	9.999
5973.12	39.2794	28220.4	235.065	2.1571e+57	1.06592e+54	1.62554	9.076	1.326	9.076
57.8114	110.094	495.278	323.468	4.4481e+56	1.63062e+57	2.10685	7.534	12.984	12.984
44.6801	1873.5	452.925	2303.22	1.80815e+55	4.81856e+57	3.02077	2.688	12.81	12.81
6794.4	39.2794	32857.3	235.065	2.14349e+57	8.67236e+53	1.6174	9.082	1.238	9.082
23.462	15.9411	364.202	200.82	3.86062e+56	1.06288e+56	0.546097	8.636	6.997	8.636
7728.6	39.2794	38233.3	235.065	2.13359e+57	7.05763e+53	1.61145	9.093	1.157	9.093
8791.24	39.2794	44463.4	235.065	2.12694e+57	5.7448e+53	1.60741	9.107	1.081	9.107
26.688	15.9411	380.233	200.82	4.37359e+56	9.92679e+55	0.571651	8.873	6.831	8.873
39.2794	308.574	433.351	553.512	1.35383e+56	4.28625e+57	3.24592	5.362	14.715	14.715
12.3202	5.68748	294.52	180.286	2.82358e+56	2.15961e+55	0.307101	10.139	4.896	10.139
57.8114	4616.39	495.278	5345.55	7.06915e+54	4.24849e+57	2.74103	1.897	12.021	12.021
44.6801	760.338	452.925	1062.63	5.83151e+55	5.03595e+57	3.27691	3.973	13.9	13.9
10000	39.2794	51680.6	235.065	2.12333e+57	4.67733e+53	1.60515	9.125	1.01	9.125
65.7602	110.094	518.216	323.468	5.00537e+56	1.49154e+57	2.02167	7.691	12.658	12.658
30.3574	15.9411	397.065	200.82	4.96539e+56	9.26493e+55	0.604241	9.111	6.669	9.111
14.0142	5.68748	307.191	180.286	3.28377e+56	2.04332e+55	0.340464	10.254	4.804	10.254
34.5315	15.9411	414.752	200.82	5.64377e+56	8.63711e+55	0.644173	9.343	6.51	9.343
50.8234	1873.5	473.542	2303.22	2.12704e+55	4.807e+57	3.01985	2.788	12.812	12.812
39.2794	15.9411	433.351	200.82	6.41287e+56	8.03972e+55	0.691481	9.563	6.353	9.563
15.9411	5.68748	320.459	180.286	3.80533e+56	1.93068e+55	0.378714	10.351	4.713	10.351
74.8019	110.094	542.449	323.468	5.61351e+56	1.35344e+57	1.9355	7.844	12.296	12.296
65.7602	4616.39	518.216	5345.55	8.33683e+54	4.24544e+57	2.74141	1.971	12.024	12.024
44.6801	308.574	452.925	553.512	1.56406e+56	4.19111e+57	3.21793	5.521	14.662	14.662
5	44.6801	220.077	242.272	5.59302e+55	1.33673e+57	1.82049	5.988	13.465	13.465
18.1329	5.68748	334.358	180.286	4.39035e+56	1.82148e+55	0.421864	10.436	4.621	10.436
44.6801	15.9411	452.925	200.82	7.27344e+56	7.47028e+55	0.745928	9.767	6.197	9.767
50.8234	760.338	473.542	1062.63	6.8087e+55	4.99228e+57	3.26894	4.11	13.891	13.891
50.8234	15.9411	473.542	200.82	8.22291e+56	6.92707e+55	0.807023	9.953	6.041	9.953
20.6261	5.68748	348.925	180.286	5.0393e+56	1.71562e+55	0.469846	10.514	4.528	10.514
85.0869	110.094	568.076	323.468	6.27326e+56	1.21897e+57	1.85132	7.993	11.902	11.902
57.8114	1873.5	495.278	2303.22	2.49999e+55	4.79325e+57	3.01866	2.892	12.814	12.814
57.8114	15.9411	495.278	200.82	9.25517e+56	6.40892e+55	0.874057	10.118	5.885	10.118
23.462	5.68748	364.202	180.286	5.75122e+56	1.61302e+55	0.52249	10.586	4.435	10.586
65.7602	15.9411	518.216	200.82	1.03619e+57	5.91503e+55	0.946122	10.264	5.728	10.264
96.7859	110.094	595.211	323.468	6.9845e+56	1.09079e+57	1.77172	8.136	11.478	11.478
74.8019	4616.39	542.449	5345.55	9.82551e+54	4.24172e+57	2.74173	2.049	12.027	12.027
50.8234	308.574	473.542	553.512	1.80315e+56	4.08475e+57	3.18575	5.683	14.599	14.599
5.68748	44.6801	229.361	242.272	6.45432e+55	1.30311e+57	1.7944	6.095	13.386	13.386
57.8114	760.338	495.278	1062.63	7.93803e+55	4.94186e+57	3.25935	4.25	13.879	13.879
74.8019	15.9411	542.449	200.82	1.15308e+57	5.44489e+55	1.02217	10.388	5.572	10.388
26.688	5.68748	380.233	180.286	6.52519e+56	1.51362e+55	0.579575	10.654	4.341	10.654
110.094	110.094	623.978	323.468	7.74619e+56	9.71329e+56	1.70027	8.274	11.033	11.033
85.0869	15.9411	568.076	200.82	1.27504e+57	4.99812e+55	1.10109	10.492	5.415	10.492
30.3574	5.68748	397.065	180.286	7.35845e+56	1.41741e+55	0.640781	10.719	4.247	10.719
65.7602	1873.5	518.216	2303.22	2.93557e+55	4.77695e+57	3.01715	3.001	12.816	12.816
96.7859	15.9411	595.211	200.82	1.40069e+57	4.57451e+55	1.18174	10.576	5.257	10.576
125.231	110.094	654.514	323.468	8.55626e+56	8.62466e+56	1.63986	8.403	10.576	10.576
34.5315	5.68748	414.752	180.286	8.2491e+56	1.32438e+55	0.705786	10.779	4.151	10.779
110.094	15.9411	623.978	200.82	1.52856e+57	4.17391e+55	1.26296	10.641	5.099	10.641
85.0869	4616.39	568.076	5345.55	1.15721e+55	4.23718e+57	2.74197	2.131	12.03	12.03
57.8114	308.574	495.278	553.512	2.07408e+56	3.96642e+57	3.14906	5.847	14.525	14.525
6.46948	44.6801	239.057	242.272	7.44306e+55	1.26634e+57	1.76566	6.207	13.297	13.297
65.7602	760.338	518.216	1062.63	9.23998e+55	4.88384e+57	3.24826	4.395	13.865	13.865
142.45	110.094	686.972	323.468	9.41152e+56	7.65306e+56	1.59303	8.525	10.12	10.12
125.231	15.9411	654.514	200.82	1.65725e+57	3.79617e+55	1.34369	10.688	4.94	10.688
39.2794	5.68748	433.351	180.286	9.19233e+56	1.23456e+55	0.774134	10.835	4.055	10.835
142.45	15.9411	686.972	200.82	1.78523e+57	3.4412e+55	1.42288	10.717	4.782	10.717
162.036	110.094	721.524	323.468	1.03077e+57	6.80046e+56	1.56119	8.638	9.678	9.678
44.6801	5.68748	452.925	180.286	1.01847e+57	1.14797e+55	0.845398	10.886	3.957	10.886
74.8019	1873.5	542.449	2303.22	3.44349e+55	4.75766e+57	3.01527	3.114	12.818	12.818
162.036	15.9411	721.524	200.82	1.91123e+57	3.10879e+55	1.49966	10.729	4.623	10.729
184.315	110.094	758.36	323.468	1.12394e+57	6.06028e+56	1.54444	8.741	9.261	9.261
184.315	15.9411	758.36	200.82	2.0339e+57	2.79869e+55	1.5732	10.726	4.464	10.726
65.7602	308.574	518.216	553.512	2.37989e+56	3.83548e+57	3.10702	6.013	14.437	14.437
96.7859	4616.39	595.211	5345.55	1.36188e+55	4.23165e+57	2.7421	2.215	12.033	12.033
50.8234	5.68748	473.542	180.286	1.12199e+57	1.06467e+55	0.919023	10.931	3.859	10.931
209.657	110.094	797.692	323.468	1.22005e+57	5.4192e+56	1.54185	8.835	8.878	8.878
209.657	15.9411	797.692	200.82	2.15198e+57	2.51061e+55	1.6428	10.708	4.306	10.708
7.359	44.6801	249.187	242.272	8.57582e+55	1.2263e+57	1.73385	6.324	13.195	13.195
238.484	110.094	839.757	323.468	1.31855e+57	4.85893e+56	1.55156	8.93	8.533	8.93
74.8019	760.338	542.449	1062.63	1.07368e+56	4.8173e+57	3.23479	4.543	13.846	13.846
238.484	15.9411	839.757	200.82	2.26441e+57	2.2441e+55	1.70789	10.676	4.149	10.676
57.8114	5.68748	495.278	180.286	1.22926e+57	9.84709e+54	0.99448	10.969	3.76	10.969
271.275	110.094	884.821	323.468	1.42113e+57	4.35798e+56	1.57161	9.034	8.217	9.034
271.275	15.9411	884.821	200.82	2.37026e+57	1.99863e+55	1.76804	10.632	3.992	10.632
308.574	110.094	933.181	323.468	1.52948e+57	3.90321e+56	1.60017	9.138	7.915	9.138
308.574	15.9411	933.181	200.82	2.46864e+57	1.77357e+55	1.82291	10.576	3.837	10.576
65.7602	5.68748	518.216	180.286	1.33964e+57	9.08137e+54	1.0712	10.999	3.659	10.999
85.0869	1873.5	568.076	2303.22	4.03475e+55	4.73489e+57	3.01272	3.23	12.819	12.819
351.001	110.094	985.173	323.468	1.64287e+57	3.48837e+56	1.63536	9.236	7.621	9.236
351.001	15.9411	985.173	200.82	2.5589e+57	1.56816e+55	1.87227	10.51	3.683	10.51
74.8019	5.68748	542.449	180.286	1.45232e+57	8.35019e+54	1.14853	11.021	3.558	11.021
399.262	15.9411	1041.17	200.82	2.64049e+57	1.3816e+55	1.91602	10.435	3.532	10.435
399.262	110.094	1041.17	323.468	1.75949e+57	3.10949e+56	1.67535	9.321	7.335	9.321
74.8019	308.574	542.449	553.512	2.72362e+56	3.69145e+57	3.05913	6.18	14.333	14.333
454.159	15.9411	1101.59	200.82	2.71305e+57	1.2129e+55	1.95414	10.351	3.382	10.351
454.159	110.094	1101.59	323.468	1.87708e+57	2.76367e+56	1.71799	9.389	7.054	9.389
8.37083	44.6801	259.773	242.272	9.87085e+55	1.1829e+57	1.69904	6.445	13.08	13.08
110.094	4616.39	623.978	5345.55	1.60147e+55	4.22494e+57	2.74229	2.303	12.037	12.037
85.0869	5.68748	568.076	180.286	1.56651e+57	7.65407e+54	1.22586	11.035	3.457	11.035
516.604	15.9411	1313.86	200.82	2.76961e+57	1.02644e+55	1.98228	10.266	3.207	10.266
85.0869	760.338	568.076	1062.63	1.24527e+56	4.74126e+57	3.21906	4.695	13.823	13.823
516.604	110.094	1313.86	323.468	1.9858e+57	2.44194e+56	1.75638	9.44	6.779	9.44
587.635	15.9411	1563.82	200.82	2.80015e+57	8.39581e+54	1.99547	10.177	3.004	10.177
96.7859	5.68748	595.211	180.286	1.68145e+57	6.99347e+54	1.30259	11.039	3.354	11.039
587.635	110.094	1563.82	323.468	2.07622e+57	2.13444e+56	1.78402	9.469	6.503	9.469
668.432	15.9411	1857.45	200.82	2.8064e+57	6.82293e+54	1.99577	10.081	2.805	10.081
668.432	110.094	1857.45	323.468	2.1488e+57	1.84521e+56	1.80165	9.479	6.222	9.479
110.094	5.68748	623.978	180.286	1.7962e+57	6.36875e+54	1.37806	11.034	3.251	11.034
96.7859	1873.5	595.211	2303.22	4.72174e+55	4.70807e+57	3.00964	3.351	12.82	12.82
760.338	15.9411	2201.98	200.82	2.79286e+57	5.53824e+54	1.98587	9.98	2.617	9.98
760.338	110.094	2201.98	323.468	2.20482e+57	1.57923e+56	1.81067	9.472	5.936	9.472
125.231	5.68748	654.514	180.286	1.90986e+57	5.78018e+54	1.45167	11.02	3.148	11.02
864.881	15.9411	2605.84	200.82	2.76438e+57	4.49144e+54	1.9684	9.877	2.442	9.877
864.881	110.094	2605.84	323.468	2.24584e+57	1.33979e+56	1.81253	9.451	5.647	9.451
85.0869	308.574	568.076	553.512	3.1082e+56	3.53409e+57	3.00475	6.348	14.21	14.21
983.798	15.9411	3078.78	200.82	2.72514e+57	3.63981e+54	1.94552	9.774	2.277	9.774
142.45	5.68748	686.972	180.286	2.02157e+57	5.22778e+54	1.52286	10.996	3.044	10.996
9.52178	44.6801	270.84	242.272	1.13481e+56	1.13613e+57	1.66107	6.57	12.95	12.95
1119.07	15.9411	3632.11	200.82	2.67869e+57	2.948e+54	1.91904	9.674	2.123	9.674
125.231	4616.39	654.514	5345.55	1.88158e+55	4.21683e+57	2.74249	2.395	12.042	12.042
983.798	110.094	3078.78	323.468	2.27354e+57	1.12824e+56	1.8086	9.421	5.358	9.421
96.7859	760.338	595.211	1062.63	1.44133e+56	4.65471e+57	3.20042	4.85	13.794	13.794
1272.93	15.9411	4278.96	200.82	2.62793e+57	2.38671e+54	1.89043	9.579	1.98	9.579
162.036	5.68748	721.524	180.286	2.13036e+57	4.71153e+54	1.59109	10.962	2.941	10.962
1119.07	110.094	3632.11	323.468	2.2897e+57	9.4429e+55	1.8001	9.384	5.071	9.384
1447.96	15.9411	5034.51	200.82	2.57506e+57	1.93164e+54	1.86078	9.49	1.845	9.49
184.315	5.68748	758.36	180.286	2.23543e+57	4.23103e+54	1.65587	10.92	2.837	10.92
1272.93	110.094	4278.96	323.468	2.29606e+57	7.86499e+55	1.78813	9.343	4.79	9.343
1647.04	15.9411	5916.37	200.82	2.52197e+57	1.56305e+54	1.83107	9.408	1.72	9.408
209.657	5.68748	797.692	180.286	2.33589e+57	3.78584e+54	1.71678	10.868	2.734	10.868
1873.5	15.9411	6944.91	200.82	2.47e+57	1.26462e+54	1.80195	9.335	1.603	9.335
1447.96	110.094	5034.51	323.468	2.29441e+57	6.52649e+55	1.77364	9.301	4.516	9.301
110.094	1873.5	623.978	2303.22	5.51834e+55	4.67657e+57	3.00573	3.476	12.82	12.82
2131.1	15.9411	8143.69	200.82	2.42022e+57	1.02313e+54	1.77402	9.271	1.494	9.271
238.484	5.68748	839.757	180.286	2.43099e+57	3.37522e+54	1.77346	10.808	2.632	10.808
1647.04	110.094	5916.37	323.468	2.28642e+57	5.40135e+55	1.75746	9.259	4.252	9.259
96.7859	308.574	595.211	553.512	3.53637e+56	3.36347e+57	2.9433	6.514	14.065	14.065
2424.12	15.9411	9540	200.82	2.37347e+57	8.27781e+53	1.74771	9.216	1.393	9.216
10.831	44.6801	282.413	242.272	1.30294e+56	1.08605e+57	1.61983	6.701	12.803	12.803
271.275	5.68748	884.821	180.286	2.52004e+57	2.9982e+54	1.82561	10.739	2.53	10.739
1873.5	110.094	6944.91	323.468	2.27366e+57	4.46223e+55	1.74031	9.219	3.999	9.219
2757.42	15.9411	11165.4	200.82	2.33021e+57	6.69755e+53	1.72327	9.17	1.298	9.17
142.45	4616.39	686.972	5345.55	2.20861e+55	4.20703e+57	2.74234	2.491	12.046	12.046
110.094	760.338	623.978	1062.63	1.66456e+56	4.55664e+57	3.17846	5.008	13.758	13.758
2131.1	110.094	8143.69	323.468	2.25756e+57	3.68246e+55	1.72283	9.182	3.759	9.182
308.574	5.68748	933.181	180.286	2.60241e+57	2.65366e+54	1.87302	10.663	2.429	10.663
3136.56	15.9411	13056.3	200.82	2.29094e+57	5.41969e+53	1.701	9.134	1.21	9.134
3567.82	15.9411	15254.9	200.82	2.25585e+57	4.38629e+53	1.68102	9.106	1.128	9.106
2424.12	110.094	9540	323.468	2.23942e+57	3.03705e+55	1.70552	9.15	3.532	9.15
351.001	5.68748	985.173	180.286	2.67757e+57	2.34032e+54	1.91555	10.58	2.33	10.58
4058.38	15.9411	17809.9	200.82	2.2251e+57	3.5505e+53	1.66344	9.086	1.052	9.086
399.262	5.68748	1041.17	180.286	2.74511e+57	2.05665e+54	1.9531	10.49	2.232	10.49
2757.42	110.094	11165.4	323.468	2.22039e+57	2.50365e+55	1.68884	9.123	3.318	9.123
4616.39	15.9411	20777.5	200.82	2.19858e+57	2.87456e+53	1.64822	9.074	0.98	9.074
3136.56	110.094	13056.3	323.468	2.20144e+57	2.06328e+55	1.67315	9.101	3.117	9.101
454.159	5.68748	1101.59	180.286	2.8047e+57	1.80106e+54	1.98567	10.395	2.135	10.395
5251.12	15.9411	24222.6	200.82	2.17642e+57	2.32791e+53	1.63545	9.069	0.914	9.069
3567.82	110.094	15254.9	323.468	2.18333e+57	1.69998e+55	1.65873	9.085	2.928	9.085
516.604	5.68748	1313.86	180.286	2.84815e+57	1.48562e+54	2.00861	10.299	2.005	10.299
110.094	308.574	623.978	553.512	4.01055e+56	3.18006e+57	2.87467	6.68	13.896	13.896
125.231	1873.5	654.514	2303.22	6.44002e+55	4.63968e+57	3.00067	3.605	12.818	12.818
4058.38	110.094	17809.9	323.468	2.16664e+57	1.40047e+55	1.64579	9.074	2.75	9.074
5973.12	15.9411	28220.4	200.82	2.15834e+57	1.88559e+53	1.62499	9.071	0.852	9.071
587.635	5.68748	1563.82	180.286	2.8646e+57	1.20354e+54	2.01663	10.201	1.87	10.201
12.3202	44.6801	294.52	242.272	1.4938e+56	1.0328e+57	1.5755	6.835	12.638	12.638
6794.4	15.9411	32857.3	200.82	2.1443e+57	1.52776e+53	1.61684	9.078	0.795	9.078
4616.39	110.094	20777.5	323.468	2.15181e+57	1.15367e+55	1.63445	9.069	2.582	9.069
668.432	5.68748	1857.45	180.286	2.85777e+57	9.7403e+53	2.01218	10.097	1.743	10.097
125.231	760.338	654.514	1062.63	1.91775e+56	4.44604e+57	3.15276	5.168	13.714	13.714
7728.6	15.9411	38233.3	200.82	2.13385e+57	1.23813e+53	1.61076	9.089	0.741	9.089
162.036	4616.39	721.524	5345.55	2.58989e+55	4.19522e+57	2.74211	2.59	12.051	12.051
5251.12	110.094	24222.6	323.468	2.13923e+57	9.50372e+54	1.62486	9.069	2.425	9.069
760.338	5.68748	2201.98	180.286	2.83305e+57	7.87659e+53	1.99827	9.99	1.624	9.99
8791.24	15.9411	44463.4	200.82	2.12689e+57	1.00368e+53	1.60669	9.104	0.691	9.104
5973.12	110.094	28220.4	323.468	2.12899e+57	7.82944e+54	1.61701	9.074	2.277	9.074
864.881	5.68748	2605.84	180.286	2.79532e+57	6.36543e+53	1.97753	9.882	1.513	9.882
10000	15.9411	51680.6	200.82	2.12316e+57	8.13885e+52	1.6045	9.122	0.645	9.122
983.798	5.68748	3078.78	180.286	2.74865e+57	5.1418e+53	1.95207	9.776	1.409	9.776
6794.4	110.094	32857.3	323.468	2.12133e+57	6.45096e+54	1.61098	9.083	2.139	9.083
125.231	308.574	654.514	553.512	4.5327e+56	2.9848e+57	2.79822	6.843	13.698	13.698
7728.6	110.094	38233.3	323.468	2.11612e+57	5.31596e+54	1.60663	9.096	2.009	9.096
1119.07	5.68748	3632.11	180.286	2.6963e+57	4.1519e+53	1.92358	9.673	1.312	9.673
8791.24	110.094	44463.4	323.468	2.11335e+57	4.38149e+54	1.60392	9.112	1.887	9.112
1272.93	5.68748	4278.96	180.286	2.6409e+57	3.35182e+53	1.89343	9.575	1.222	9.575
142.45	1873.5	686.972	2303.22	7.50382e+55	4.59663e+57	2.99454	3.738	12.815	12.815
14.0142	44.6801	307.191	242.272	1.70988e+56	9.76667e+56	1.52785	6.972	12.451	12.451
10000	110.094	51680.6	323.468	2.11282e+57	3.61207e+54	1.6027	9.13	1.772	9.13
1447.96	5.68748	5034.51	180.286	2.58449e+57	2.70553e+53	1.86265	9.485	1.138	9.485
1647.04	5.68748	5916.37	180.286	2.52864e+57	2.18363e+53	1.83206	9.403	1.059	9.403
142.45	760.338	686.972	1062.63	2.20374e+56	4.32197e+57	3.12247	5.329	13.659	13.659
1873.5	5.68748	6944.91	180.286	2.47464e+57	1.76253e+53	1.80237	9.33	0.987	9.33
184.315	4616.39	758.36	5345.55	3.03371e+55	4.18104e+57	2.74159	2.692	12.056	12.056
5	18.1329	220.077	204.426	7.9002e+55	3.2684e+56	0.748212	6.822	10.098	10.098
2131.1	5.68748	8143.69	180.286	2.42333e+57	1.42272e+53	1.774	9.266	0.919	9.266
142.45	308.574	686.972	553.512	5.10418e+56	2.77923e+57	2.7141	7.003	13.468	13.468
2424.12	5.68748	9540	180.286	2.37537e+57	1.14848e+53	1.74736	9.211	0.855	9.211
2757.42	5.68748	11165.4	180.286	2.33137e+57	9.27347e+52	1.72278	9.166	0.797	9.166
15.9411	44.6801	320.459	242.272	1.95384e+56	9.18047e+56	1.47768	7.113	12.243	12.243
162.036	1873.5	721.524	2303.22	8.72847e+55	4.54654e+57	2.987	3.874	12.81	12.81
3136.56	5.68748	13056.3	180.286	2.29149e+57	7.4889e+52	1.70039	9.13	0.742	9.13
3567.82	5.68748	15254.9	180.286	2.25599e+57	6.04902e+52	1.68035	9.102	0.691	9.102
5.68748	18.1329	229.361	204.426	9.05633e+55	3.08511e+56	0.723713	6.924	9.929	9.929
162.036	760.338	721.524	1062.63	2.52533e+56	4.1836e+57	3.0874	5.492	13.593	13.593
4058.38	5.68748	17809.9	180.286	2.22496e+57	4.88727e+52	1.66275	9.083	0.644	9.083
209.657	4616.39	797.692	5345.55	3.54949e+55	4.16404e+57	2.74069	2.799	12.061	12.061
4616.39	5.68748	20777.5	180.286	2.19834e+57	3.94959e+52	1.64759	9.072	0.6	9.072
162.036	308.574	721.524	553.512	5.7256e+56	2.56555e+57	2.62238	7.158	13.201	13.201
5	125.231	220.077	341.503	2.78475e+55	3.42076e+57	3.0025	4.666	15.203	15.203
5251.12	5.68748	24222.6	180.286	2.17606e+57	3.19272e+52	1.63484	9.067	0.559	9.067
18.1329	44.6801	334.358	242.272	2.22844e+56	8.57504e+56	1.4251	7.257	12.01	12.01
5973.12	5.68748	28220.4	180.286	2.15797e+57	2.58149e+52	1.62446	9.069	0.521	9.069
6.46948	18.1329	239.057	204.426	1.0374e+56	2.89764e+56	0.698795	7.03	9.744	9.744
6794.4	5.68748	32857.3	180.286	2.14382e+57	2.08812e+52	1.61631	9.076	0.485	9.076
184.315	1873.5	758.36	2303.22	1.01343e+56	4.48849e+57	2.97767	4.015	12.802	12.802
7728.6	5.68748	38233.3	180.286	2.13345e+57	1.68949e+52	1.61032	9.088	0.452	9.088
8791.24	5.68748	44463.4	180.286	2.1265e+57	1.36728e+52	1.60629	9.103	0.421	9.103
184.315	760.338	758.36	1062.63	2.88518e+56	4.03025e+57	3.04633	5.655	13.511	13.511
184.315	308.574	758.36	553.512	6.39668e+56	2.3467e+57	2.52429	7.309	12.895	12.895
10000	5.68748	51680.6	180.286	2.1228e+57	1.10706e+52	1.60415	9.121	0.393	9.121
20.6261	44.6801	348.925	242.272	2.53651e+56	7.95759e+56	1.37107	7.403	11.752	11.752
238.484	4616.39	839.757	5345.55	4.14781e+55	4.14373e+57	2.73935	2.91	12.066	12.066
7.359	18.1329	249.187	204.426	1.18725e+56	2.70828e+56	0.673955	7.141	9.543	9.543
5	6.46948	220.077	182.274	9.76032e+55	4.03736e+55	0.213512	7.99	5.961	7.99
5.68748	125.231	229.361	341.503	3.24553e+55	3.39476e+57	2.99205	4.769	15.184	15.184
209.657	308.574	797.692	553.512	7.11612e+56	2.12629e+57	2.42108	7.453	12.546	12.546
23.462	44.6801	364.202	242.272	2.88094e+56	7.33689e+56	1.31675	7.551	11.469	11.469
8.37083	18.1329	259.773	204.426	1.35728e+56	2.5197e+56	0.649753	7.256	9.326	9.326
209.657	760.338	797.692	1062.63	3.28576e+56	3.8615e+57	2.99914	5.818	13.413	13.413
209.657	1873.5	797.692	2303.22	1.1743e+56	4.42147e+57	2.96638	4.158	12.791	12.791
5.68748	6.46948	229.361	182.274	1.1169e+56	3.80949e+55	0.217079	8.257	5.832	8.257
271.275	4616.39	884.821	5345.55	4.84057e+55	4.11953e+57	2.73764	3.025	12.072	12.072
238.484	308.574	839.757	553.512	7.88149e+56	1.90856e+57	2.31535	7.589	12.154	12.154
9.52178	18.1329	270.84	204.426	1.54974e+56	2.3348e+56	0.62701	7.375	9.095	9.095
26.688	44.6801	380.233	242.272	3.26461e+56	6.72297e+56	1.26342	7.7	11.161	11.161
6.46948	6.46948	239.057	182.274	1.28058e+56	3.60186e+55	0.223352	8.537	5.711	8.537
238.484	760.338	839.757	1062.63	3.72914e+56	3.67726e+57	2.94452	5.979	13.293	13.293
238.484	1873.5	839.757	2303.22	1.35779e+56	4.34442e+57	2.95251	4.304	12.775	12.775
10.831	18.1329	282.413	204.426	1.76705e+56	2.1566e+56	0.606642	7.499	8.853	8.853
271.275	308.574	884.821	553.512	8.68914e+56	1.6981e+57	2.21039	7.718	11.721	11.721
30.3574	44.6801	397.065	242.272	3.69031e+56	6.12662e+56	1.21277	7.849	10.83	10.83
6.46948	125.231	239.057	341.503	3.78071e+55	3.36533e+57	2.98014	4.877	15.162	15.162
7.359	6.46948	249.187	182.274	1.47246e+56	3.4109e+55	0.232675	8.82	5.598	8.82
12.3202	18.1329	294.52	204.426	2.01178e+56	1.98793e+56	0.589453	7.627	8.602	8.602
308.574	4616.39	933.181	5345.55	5.64102e+55	4.09077e+57	2.73493	3.143	12.076	12.076
308.574	308.574	933.181	553.512	9.53422e+56	1.49945e+57	2.11004	7.838	11.252	11.252
34.5315	44.6801	414.752	242.272	4.16064e+56	5.55854e+56	1.16688	7.998	10.481	10.481
271.275	760.338	884.821	1062.63	4.21696e+56	3.47786e+57	2.88241	6.139	13.15	13.15
14.0142	18.1329	307.191	204.426	2.28662e+56	1.8312e+56	0.576594	7.758	8.349	8.349
271.275	1873.5	884.821	2303.22	1.5663e+56	4.25625e+57	2.93563	4.453	12.753	12.753
8.37083	6.46948	259.773	182.274	1.69923e+56	3.2326e+55	0.245446	9.093	5.492	9.093
351.001	308.574	985.173	553.512	1.04107e+57	1.31653e+57	2.01855	7.947	10.757	10.757
39.2794	44.6801	433.351	242.272	4.678e+56	5.02834e+56	1.12777	8.145	10.12	10.12
15.9411	18.1329	320.459	204.426	2.59441e+56	1.6881e+56	0.568829	7.893	8.098	8.098
399.262	308.574	1041.17	553.512	1.13115e+57	1.15217e+57	1.93967	8.046	10.249	10.249
351.001	4616.39	985.173	5345.55	6.56387e+55	4.05672e+57	2.73141	3.265	12.08	12.08
7.359	125.231	249.187	341.503	4.40132e+55	3.33206e+57	2.96675	4.99	15.137	15.137
44.6801	44.6801	452.925	242.272	5.24441e+56	4.54337e+56	1.09735	8.291	9.755	9.755
18.1329	18.1329	334.358	204.426	2.93805e+56	1.55939e+56	0.566976	8.035	7.856	8.035
9.52178	6.46948	270.84	182.274	1.96822e+56	3.06392e+55	0.262021	9.347	5.389	9.347
308.574	760.338	933.181	1062.63	4.75022e+56	3.26418e+57	2.81163	6.295	12.977	12.977
454.159	308.574	1101.59	553.512	1.22286e+57	1.00763e+57	1.87618	8.135	9.745	9.745
308.574	1873.5	933.181	2303.22	1.80233e+56	4.15586e+57	2.91529	4.604	12.724	12.724
20.6261	18.1329	348.925	204.426	3.32059e+56	1.44474e+56	0.571536	8.207	7.628	8.207
50.8234	44.6801	473.542	242.272	5.86143e+56	4.10786e+56	1.07703	8.435	9.394	9.394
516.604	308.574	1313.86	553.512	1.30962e+57	8.85938e+56	1.82905	8.208	9.283	9.283
10.831	6.46948	282.413	182.274	2.28594e+56	2.90289e+55	0.282848	9.574	5.289	9.574
23.462	18.1329	364.202	204.426	3.74585e+56	1.3426e+56	0.582854	8.406	7.419	8.406
57.8114	44.6801	495.278	242.272	6.53011e+56	3.7224e+56	1.06801	8.574	9.048	9.048
587.635	308.574	1563.82	553.512	1.38505e+57	7.83776e+56	1.79284	8.261	8.877	8.877
399.262	4616.39	1041.17	5345.55	7.62533e+55	4.01652e+57	2.72676	3.391	12.083	12.083
351.001	760.338	985.173	1062.63	5.32915e+56	3.0378e+57	2.73244	6.447	12.772	12.772
668.432	308.574	1857.45	553.512	1.44954e+57	6.95229e+56	1.76302	8.296	8.517	8.517
65.7602	44.6801	518.216	242.272	7.25091e+56	3.38403e+56	1.07047	8.71	8.724	8.724
26.688	18.1329	380.233	204.426	4.22276e+56	1.25024e+56	0.601141	8.624	7.229	8.624
12.3202	6.46948	294.52	182.274	2.65833e+56	2.74808e+55	0.308295	9.772	5.191	9.772
760.338	308.574	2201.98	553.512	1.50386e+57	6.16829e+56	1.73662	8.318	8.192	8.318
74.8019	44.6801	542.449	242.272	8.02391e+56	3.0866e+56	1.08411	8.856	8.428	8.856
8.37083	125.231	259.773	341.503	5.11986e+55	3.29452e+57	2.95154	5.108	15.108	15.108
864.881	308.574	2605.84	553.512	1.54952e+57	5.4629e+56	1.71222	8.34	7.894	8.34
30.3574	18.1329	397.065	204.426	4.76675e+56	1.16481e+56	0.626525	8.854	7.05	8.854
351.001	1873.5	985.173	2303.22	2.06837e+56	4.04218e+57	2.89086	4.757	12.686	12.686
983.798	308.574	3078.78	553.512	1.5891e+57	4.82255e+56	1.68911	8.362	7.609	8.362
85.0869	44.6801	568.076	242.272	8.85573e+56	2.82071e+56	1.10819	9.02	8.16	9.02
1119.07	308.574	3632.11	553.512	1.62385e+57	4.24158e+56	1.66716	8.384	7.332	8.384
34.5315	18.1329	414.752	204.426	5.39131e+56	1.08459e+56	0.659394	9.086	6.878	9.086
96.7859	44.6801	595.211	242.272	9.76965e+56	2.57718e+56	1.14193	9.193	7.907	9.193
14.0142	6.46948	307.191	182.274	3.09088e+56	2.59872e+55	0.338633	9.943	5.092	9.943
399.262	760.338	1041.17	1062.63	5.95312e+56	2.80107e+57	2.6444	6.595	12.528	12.528
1272.93	308.574	4278.96	553.512	1.65455e+57	3.71662e+56	1.64638	8.407	7.06	8.407
454.159	4616.39	1101.59	5345.55	8.84313e+55	3.96924e+57	2.7206	3.521	12.084	12.084
110.094	44.6801	623.978	242.272	1.07765e+57	2.35159e+56	1.1848	9.365	7.663	9.365
39.2794	18.1329	433.351	204.426	6.10525e+56	1.00874e+56	0.699849	9.315	6.708	9.315
1447.96	308.574	5034.51	553.512	1.68186e+57	3.24482e+56	1.62689	8.431	6.792	8.431
125.231	44.6801	654.514	242.272	1.18749e+57	2.14166e+56	1.2358	9.531	7.424	9.531
15.9411	6.46948	320.459	182.274	3.58679e+56	2.45442e+55	0.374095	10.089	4.994	10.089
1647.04	308.574	5916.37	553.512	1.70633e+57	2.82321e+56	1.60888	8.457	6.528	8.457
44.6801	18.1329	452.925	204.426	6.91245e+56	9.36768e+55	0.747976	9.534	6.541	9.534
399.262	1873.5	1041.17	2303.22	2.36688e+56	3.91421e+57	2.86166	4.911	12.637	12.637
1873.5	308.574	6944.91	553.512	1.72851e+57	2.44858e+56	1.5925	8.485	6.268	8.485
142.45	44.6801	686.972	242.272	1.30559e+57	1.94596e+56	1.29366	9.683	7.188	9.683
454.159	760.338	1101.59	1062.63	6.62046e+56	2.55723e+57	2.54844	6.737	12.242	12.242
2131.1	308.574	8143.69	553.512	1.74888e+57	2.1175e+56	1.57791	8.515	6.013	8.515
9.52178	125.231	270.84	341.503	5.95036e+55	3.25225e+57	2.93415	5.231	15.074	15.074
162.036	44.6801	721.524	242.272	1.43041e+57	1.76351e+56	1.3569	9.818	6.955	9.818
18.1329	6.46948	334.358	182.274	4.14867e+56	2.31485e+55	0.414759	10.215	4.896	10.215
50.8234	18.1329	473.542	204.426	7.81344e+56	8.68337e+55	0.803435	9.738	6.375	9.738
2424.12	308.574	9540	553.512	1.76787e+57	1.82637e+56	1.56524	8.549	5.764	8.549
2757.42	308.574	11165.4	553.512	1.78599e+57	1.57156e+56	1.5545	8.584	5.519	8.584
516.604	4616.39	1313.86	5345.55	1.01781e+56	3.91666e+57	2.71318	3.649	12.083	12.083
184.315	44.6801	758.36	242.272	1.55999e+57	1.59358e+56	1.42374	9.931	6.724	9.931
57.8114	18.1329	495.278	204.426	8.80488e+56	8.03223e+55	0.865654	9.924	6.209	9.924
3136.56	308.574	13056.3	553.512	1.80351e+57	1.34946e+56	1.54579	8.623	5.281	8.623
20.6261	6.46948	348.925	182.274	4.77802e+56	2.17978e+55	0.460603	10.327	4.797	10.327
209.657	44.6801	797.692	242.272	1.6921e+57	1.43561e+56	1.49239	10.023	6.495	10.023
516.604	760.338	1313.86	1062.63	7.29161e+56	2.32162e+57	2.45071	6.866	11.929	11.929
3567.82	308.574	15254.9	553.512	1.82078e+57	1.15663e+56	1.53908	8.664	5.049	8.664
65.7602	18.1329	518.216	204.426	9.87898e+56	7.41275e+55	0.933828	10.089	6.044	10.089
454.159	1873.5	1101.59	2303.22	2.70016e+56	3.77109e+57	2.82686	5.066	12.574	12.574
4058.38	308.574	17809.9	553.512	1.83807e+57	9.89769e+55	1.53433	8.706	4.823	8.706
238.484	44.6801	839.757	242.272	1.82445e+57	1.28913e+56	1.56108	10.091	6.267	10.091
4616.39	308.574	20777.5	553.512	1.85551e+57	8.45837e+55	1.53152	8.75	4.605	8.75
74.8019	18.1329	542.449	204.426	1.10264e+57	6.82379e+55	1.00692	10.234	5.878	10.234
271.275	44.6801	884.821	242.272	1.9547e+57	1.15372e+56	1.62824	10.136	6.041	10.136
23.462	6.46948	364.202	182.274	5.47433e+56	2.04905e+55	0.511494	10.428	4.698	10.428
5251.12	308.574	24222.6	553.512	1.87331e+57	7.22025e+55	1.5305	8.795	4.393	8.795
308.574	44.6801	933.181	242.272	2.08074e+57	1.02898e+56	1.69248	10.159	5.817	10.159
587.635	760.338	1563.82	1062.63	7.9247e+56	2.10495e+57	2.35674	6.973	11.61	11.61
5973.12	308.574	28220.4	553.512	1.89149e+57	6.15786e+55	1.5312	8.841	4.189	8.841
85.0869	18.1329	568.076	204.426	1.22334e+57	6.26468e+55	1.08377	10.357	5.713	10.357
587.635	4616.39	1563.82	5345.55	1.15806e+56	3.86117e+57	2.70505	3.768	12.081	12.081
10.831	125.231	282.413	341.503	6.90848e+55	3.20474e+57	2.91426	5.359	15.034	15.034
6794.4	308.574	32857.3	553.512	1.91012e+57	5.24825e+55	1.53346	8.887	3.993	8.887
351.001	44.6801	985.173	242.272	2.20075e+57	9.14523e+55	1.7527	10.161	5.594	10.161
26.688	6.46948	380.233	182.274	6.23633e+56	1.92255e+55	0.567197	10.519	4.599	10.519
96.7859	18.1329	595.211	204.426	1.34869e+57	5.73488e+55	1.16315	10.459	5.547	10.459
7728.6	308.574	38233.3	553.512	1.92919e+57	4.47099e+55	1.53713	8.933	3.804	8.933
399.262	44.6801	1041.17	242.272	2.31306e+57	8.09922e+55	1.80802	10.145	5.374	10.145
8791.24	308.574	44463.4	553.512	1.94863e+57	3.80792e+55	1.54204	8.977	3.622	8.977
110.094	18.1329	623.978	204.426	1.47716e+57	5.23405e+55	1.24384	10.54	5.38	10.54
668.432	760.338	1857.45	1062.63	8.51604e+56	1.90543e+57	2.26655	7.062	11.287	11.287
516.604	1873.5	1313.86	2303.22	3.05346e+56	3.62002e+57	2.78791	5.214	12.499	12.499
454.159	44.6801	1101.59	242.272	2.4164e+57	7.14743e+55	1.85786	10.112	5.157	10.112
30.3574	6.46948	397.065	182.274	7.06277e+56	1.80022e+55	0.627428	10.603	4.498	10.603
10000	308.574	51680.6	553.512	1.9684e+57	3.24307e+55	1.54804	9.021	3.449	9.021
125.231	18.1329	654.514	204.426	1.60715e+57	4.76188e+55	1.32461	10.601	5.213	10.601
516.604	44.6801	1313.86	242.272	2.50349e+57	6.20442e+55	1.89724	10.07	4.93	10.07
668.432	4616.39	1857.45	5345.55	1.30504e+56	3.80278e+57	2.6962	3.88	12.078	12.078
142.45	18.1329	686.972	204.426	1.73702e+57	4.31816e+55	1.40433	10.643	5.047	10.643
587.635	44.6801	1563.82	242.272	2.56581e+57	5.2563e+55	1.92138	10.018	4.681	10.018
34.5315	6.46948	414.752	182.274	7.94951e+56	1.68203e+55	0.691775	10.68	4.397	10.68
760.338	760.338	2201.98	1062.63	9.06296e+56	1.72194e+57	2.1803	7.134	10.962	10.962
668.432	44.6801	1857.45	242.272	2.60458e+57	4.37867e+55	1.93236	9.954	4.42	9.954
162.036	18.1329	721.524	204.426	1.86541e+57	3.90258e+55	1.48198	10.667	4.88	10.667
760.338	44.6801	2201.98	242.272	2.62259e+57	3.60879e+55	1.93263	9.881	4.156	9.881
587.635	1873.5	1563.82	2303.22	3.40945e+56	3.46853e+57	2.74731	5.347	12.419	12.419
39.2794	6.46948	433.351	182.274	8.8931e+56	1.56797e+55	0.759807	10.751	4.295	10.751
12.3202	125.231	294.52	341.503	8.01172e+55	3.15149e+57	2.89182	5.492	14.988	14.988
184.315	18.1329	758.36	204.426	1.99082e+57	3.51481e+55	1.55665	10.673	4.713	10.673
864.881	44.6801	2605.84	242.272	2.62314e+57	2.95688e+55	1.92443	9.801	3.895	9.801
864.881	760.338	2605.84	1062.63	9.56385e+56	1.5536e+57	2.09818	7.191	10.637	10.637
209.657	18.1329	797.692	204.426	2.1119e+57	3.15441e+55	1.62755	10.664	4.547	10.664
44.6801	6.46948	452.925	182.274	9.8891e+56	1.45807e+55	0.831036	10.813	4.191	10.813
983.798	44.6801	3078.78	242.272	2.60951e+57	2.41657e+55	1.90977	9.718	3.646	9.718
760.338	4616.39	2201.98	5345.55	1.45842e+56	3.74165e+57	2.6868	3.985	12.075	12.075
238.484	18.1329	839.757	204.426	2.2275e+57	2.82085e+55	1.69403	10.64	4.381	10.64
1119.07	44.6801	3632.11	242.272	2.585e+57	1.97277e+55	1.89036	9.633	3.41	9.633
5	351.001	220.077	601.778	9.70155e+54	5.01866e+57	3.41628	3.243	14.847	14.847
50.8234	6.46948	473.542	182.274	1.09309e+57	1.35238e+55	0.904873	10.868	4.087	10.868
983.798	760.338	3078.78	1062.63	1.00183e+57	1.39963e+57	2.02022	7.237	10.313	10.313
271.275	18.1329	884.821	204.426	2.33649e+57	2.51348e+55	1.75559	10.602	4.217	10.602
1272.93	44.6801	4278.96	242.272	2.55268e+57	1.60913e+55	1.86771	9.55	3.189	9.55
668.432	1873.5	1857.45	2303.22	3.76605e+56	3.31685e+57	2.70482	5.467	12.333	12.333
1447.96	44.6801	5034.51	242.272	2.5152e+57	1.31163e+55	1.84306	9.471	2.982	9.471
308.574	18.1329	933.181	204.426	2.43804e+57	2.2315e+55	1.81185	10.552	4.054	10.552
57.8114	6.46948	495.278	182.274	1.20127e+57	1.25095e+55	0.980745	10.915	3.982	10.915
1119.07	760.338	3632.11	1062.63	1.04269e+57	1.25931e+57	1.94677	7.273	9.993	9.993
1647.04	44.6801	5916.37	242.272	2.4747e+57	1.06856e+55	1.81741	9.397	2.787	9.397
351.001	18.1329	985.173	204.426	2.53138e+57	1.97401e+55	1.86255	10.49	3.892	10.49
1873.5	44.6801	6944.91	242.272	2.43301e+57	8.70199e+54	1.79163	9.33	2.605	9.33
65.7602	6.46948	518.216	182.274	1.31273e+57	1.15383e+55	1.05803	10.953	3.876	10.953
399.262	18.1329	1041.17	204.426	2.61594e+57	1.73996e+55	1.90755	10.419	3.732	10.419
14.0142	125.231	307.191	341.503	9.27932e+55	3.09198e+57	2.86652	5.63	14.935	14.935
2131.1	44.6801	8143.69	242.272	2.39152e+57	7.08448e+54	1.76635	9.27	2.434	9.27
864.881	4616.39	2605.84	5345.55	1.61771e+56	3.678e+57	2.67687	4.082	12.072	12.072
454.159	18.1329	1101.59	204.426	2.69128e+57	1.52824e+55	1.94682	10.338	3.575	10.338
1272.93	760.338	4278.96	1062.63	1.07918e+57	1.13187e+57	1.87771	7.302	9.677	9.677
2424.12	44.6801	9540	242.272	2.35143e+57	5.76656e+54	1.74217	9.218	2.275	9.218
74.8019	6.46948	542.449	182.274	1.42671e+57	1.06109e+55	1.13608	10.982	3.769	10.982
760.338	1873.5	2201.98	2303.22	4.12078e+56	3.16555e+57	2.66085	5.573	12.243	12.243
516.604	18.1329	1313.86	204.426	2.75057e+57	1.29779e+55	1.97602	10.255	3.394	10.255
2757.42	44.6801	11165.4	242.272	2.31345e+57	4.69325e+54	1.71939	9.174	2.125	9.174
85.0869	6.46948	568.076	182.274	1.54233e+57	9.72806e+54	1.21421	11.002	3.662	11.002
3136.56	44.6801	13056.3	242.272	2.2784e+57	3.81959e+54	1.69845	9.139	1.986	9.139
1447.96	760.338	5034.51	1062.63	1.11157e+57	1.01656e+57	1.81332	7.326	9.368	9.368
587.635	18.1329	1563.82	204.426	2.78398e+57	1.06509e+55	1.99025	10.169	3.184	10.169
3567.82	44.6801	15254.9	242.272	2.24653e+57	3.10855e+54	1.67943	9.112	1.855	9.112
668.432	18.1329	1857.45	204.426	2.79309e+57	8.66439e+54	1.99151	10.075	2.974	10.075
5.68748	351.001	229.361	601.778	1.14043e+55	5.00932e+57	3.41422	3.326	14.845	14.845
96.7859	6.46948	595.211	182.274	1.65881e+57	8.89009e+54	1.29181	11.011	3.553	11.011
4058.38	44.6801	17809.9	242.272	2.21837e+57	2.53009e+54	1.66262	9.093	1.734	9.093
760.338	18.1329	2201.98	204.426	2.78212e+57	7.0384e+54	1.9825	9.976	2.776	9.976
1647.04	760.338	5916.37	1062.63	1.14023e+57	9.12571e+56	1.75362	7.347	9.067	9.067
4616.39	44.6801	20777.5	242.272	2.19386e+57	2.05949e+54	1.64798	9.081	1.62	9.081
864.881	18.1329	2605.84	204.426	2.75583e+57	5.7121e+54	1.96578	9.874	2.591	9.874
110.094	6.46948	623.978	182.274	1.77511e+57	8.09764e+54	1.36817	11.011	3.445	11.011
983.798	4616.39	3078.78	5345.55	1.78223e+56	3.61215e+57	2.66641	4.174	12.069	12.069
864.881	1873.5	2605.84	2303.22	4.47096e+56	3.01531e+57	2.61524	5.668	12.148	12.148
5251.12	44.6801	24222.6	242.272	2.1732e+57	1.67663e+54	1.63561	9.076	1.514	9.076
983.798	18.1329	3078.78	204.426	2.71843e+57	4.63214e+54	1.94353	9.773	2.417	9.773
1873.5	760.338	6944.91	1062.63	1.16561e+57	8.19103e+56	1.69869	7.367	8.776	8.776
15.9411	125.231	320.459	341.503	1.07325e+56	3.02566e+57	2.83775	5.772	14.873	14.873
5973.12	44.6801	28220.4	242.272	2.15617e+57	1.36518e+54	1.62539	9.076	1.414	9.076
125.231	6.46948	654.514	182.274	1.89043e+57	7.35082e+54	1.44271	11	3.335	11
1119.07	18.1329	3632.11	204.426	2.67349e+57	3.75408e+54	1.91755	9.673	2.254	9.673
2131.1	760.338	8143.69	1062.63	1.1882e+57	7.35329e+56	1.64845	7.388	8.495	8.495
6794.4	44.6801	32857.3	242.272	2.14299e+57	1.11183e+54	1.61743	9.083	1.322	9.083
1272.93	18.1329	4278.96	204.426	2.62392e+57	3.04107e+54	1.88933	9.578	2.102	9.578
142.45	6.46948	686.972	182.274	2.00373e+57	6.64987e+54	1.5148	10.98	3.226	10.98
7728.6	44.6801	38233.3	242.272	2.13312e+57	9.05655e+53	1.61143	9.093	1.235	9.093
1447.96	18.1329	5034.51	204.426	2.57204e+57	2.46265e+54	1.86002	9.49	1.96	9.49
2424.12	760.338	9540	1062.63	1.2085e+57	6.60424e+56	1.60293	7.411	8.226	8.226
8791.24	44.6801	44463.4	242.272	2.12671e+57	7.37897e+53	1.60749	9.108	1.155	9.108
162.036	6.46948	721.524	182.274	2.11415e+57	5.99449e+54	1.58391	10.949	3.116	10.949
1647.04	18.1329	5916.37	204.426	2.51968e+57	1.99375e+54	1.83053	9.408	1.827	9.408
983.798	1873.5	3078.78	2303.22	4.81397e+56	2.86686e+57	2.56827	5.751	12.049	12.049
2757.42	760.338	11165.4	1062.63	1.22703e+57	5.9357e+56	1.56217	7.437	7.971	7.971
10000	44.6801	51680.6	242.272	2.12311e+57	6.01359e+53	1.6052	9.125	1.079	9.125
184.315	6.46948	758.36	182.274	2.22075e+57	5.38447e+54	1.64952	10.909	3.007	10.909
1873.5	18.1329	6944.91	204.426	2.46835e+57	1.61393e+54	1.80163	9.335	1.704	9.335
1119.07	4616.39	3632.11	5345.55	1.95119e+56	3.54446e+57	2.65544	4.259	12.066	12.066
6.46948	351.001	239.057	601.778	1.34033e+55	4.99847e+57	3.41192	3.413	14.843	14.843
3136.56	760.338	13056.3	1062.63	1.24431e+57	5.33965e+56	1.52595	7.467	7.729	7.729
2131.1	18.1329	8143.69	204.426	2.41901e+57	1.30638e+54	1.77382	9.271	1.588	9.271
209.657	6.46948	797.692	182.274	2.32272e+57	4.81905e+54	1.71122	10.859	2.898	10.859
3567.82	760.338	15254.9	1062.63	1.26084e+57	4.80822e+56	1.49425	7.502	7.502	7.502
2424.12	18.1329	9540	204.426	2.37261e+57	1.05741e+54	1.74761	9.217	1.481	9.217
238.484	6.46948	839.757	182.274	2.41924e+57	4.29738e+54	1.76862	10.801	2.79	10.801
18.1329	125.231	334.358	341.503	1.23943e+56	2.95204e+57	2.80524	5.918	14.801	14.801
2757.42	18.1329	11165.4	204.426	2.32961e+57	8.55956e+53	1.72325	9.171	1.38	9.171
4058.38	760.338	17809.9	1062.63	1.27712e+57	4.33364e+56	1.46698	7.546	7.291	7.546
271.275	6.46948	884.821	182.274	2.50962e+57	3.81825e+54	1.82144	10.734	2.682	10.734
3136.56	18.1329	13056.3	204.426	2.29057e+57	6.92952e+53	1.70104	9.134	1.287	9.134
4616.39	760.338	20777.5	1062.63	1.29408e+57	3.90809e+56	1.44389	7.601	7.091	7.601
1119.07	1873.5	3632.11	2303.22	5.14737e+56	2.72094e+57	2.52003	5.825	11.946	11.946
3567.82	18.1329	15254.9	204.426	2.25563e+57	5.61058e+53	1.6811	9.107	1.2	9.107
308.574	6.46948	933.181	182.274	2.59323e+57	3.38025e+54	1.86945	10.659	2.575	10.659
5251.12	760.338	24222.6	1062.63	1.31267e+57	3.52542e+56	1.42502	7.668	6.9	7.668
4058.38	18.1329	17809.9	204.426	2.22496e+57	4.54337e+53	1.66353	9.087	1.119	9.087
1272.93	4616.39	4278.96	5345.55	2.12365e+56	3.47536e+57	2.64397	4.338	12.063	12.063
351.001	6.46948	985.173	182.274	2.66953e+57	2.98179e+54	1.91251	10.577	2.47	10.577
5973.12	760.338	28220.4	1062.63	1.3334e+57	3.18095e+56	1.41027	7.744	6.716	7.744
4616.39	18.1329	20777.5	204.426	2.19855e+57	3.68004e+53	1.64834	9.075	1.043	9.075
399.262	6.46948	1041.17	182.274	2.73811e+57	2.62094e+54	1.95054	10.488	2.366	10.488
6794.4	760.338	32857.3	1062.63	1.35656e+57	2.87071e+56	1.39953	7.828	6.538	7.828
5	50.8234	220.077	250.309	5.22752e+55	1.56029e+57	1.99252	5.842	13.819	13.819
5251.12	18.1329	24222.6	204.426	2.17645e+57	2.98125e+53	1.63557	9.07	0.973	9.07
454.159	6.46948	1101.59	182.274	2.79864e+57	2.29575e+54	1.98352	10.393	2.264	10.393
7728.6	760.338	38233.3	1062.63	1.38231e+57	2.59118e+56	1.39265	7.92	6.365	7.92
5973.12	18.1329	28220.4	204.426	2.15839e+57	2.41585e+53	1.62511	9.071	0.907	9.071
516.604	6.46948	1313.86	182.274	2.84309e+57	1.89846e+54	2.00687	10.298	2.129	10.298
1272.93	1873.5	4278.96	2303.22	5.46904e+56	2.57822e+57	2.47082	5.891	11.84	11.84
7.359	351.001	249.187	601.778	1.57479e+55	4.98588e+57	3.40908	3.505	14.84	14.84
6794.4	18.1329	32857.3	204.426	2.14432e+57	1.95812e+53	1.61693	9.078	0.846	9.078
8791.24	760.338	44463.4	1062.63	1.41071e+57	2.33923e+56	1.38943	8.015	6.196	8.015
20.6261	125.231	348.925	341.503	1.42897e+56	2.87061e+57	2.76875	6.068	14.718	14.718
587.635	6.46948	1563.82	182.274	2.86061e+57	1.53854e+54	2.01531	10.2	1.985	10.2
7728.6	18.1329	38233.3	204.426	2.13393e+57	1.58752e+53	1.61087	9.089	0.789	9.089
10000	760.338	51680.6	1062.63	1.44166e+57	2.11207e+56	1.38967	8.115	6.032	8.115
668.432	6.46948	1857.45	182.274	2.8547e+57	1.24555e+54	2.01121	10.097	1.85	10.097
1447.96	4616.39	5034.51	5345.55	2.29862e+56	3.40532e+57	2.63243	4.412	12.062	12.062
8791.24	18.1329	44463.4	204.426	2.12699e+57	1.28741e+53	1.6068	9.104	0.736	9.104
760.338	6.46948	2201.98	182.274	2.83074e+57	1.00753e+54	1.99758	9.99	1.724	9.99
10000	18.1329	51680.6	204.426	2.12324e+57	1.04428e+53	1.60458	9.122	0.687	9.122
1447.96	1873.5	5034.51	2303.22	5.77728e+56	2.43932e+57	2.42062	5.95	11.73	11.73
864.881	6.46948	2605.84	182.274	2.79364e+57	8.1447e+53	1.97707	9.882	1.607	9.882
5.68748	50.8234	229.361	250.309	6.03953e+55	1.5261e+57	1.96815	5.949	13.751	13.751
983.798	6.46948	3078.78	182.274	2.74743e+57	6.58068e+53	1.95178	9.776	1.497	9.776
1119.07	6.46948	3632.11	182.274	2.69545e+57	5.31516e+53	1.92342	9.673	1.394	9.673
1647.04	4616.39	5916.37	5345.55	2.47503e+56	3.33483e+57	2.62046	4.481	12.061	12.061
1272.93	6.46948	4278.96	182.274	2.64031e+57	4.29182e+53	1.89334	9.576	1.298	9.576
23.462	125.231	364.202	341.503	1.64453e+56	2.78097e+57	2.72776	6.222	14.622	14.622
5	20.6261	220.077	208.374	7.60867e+55	4.13657e+56	0.872335	6.723	10.648	10.648
1447.96	6.46948	5034.51	182.274	2.5841e+57	3.46502e+53	1.86263	9.486	1.209	9.486
8.37083	351.001	259.773	601.778	1.8495e+55	4.97129e+57	3.40596	3.601	14.837	14.837
1647.04	1873.5	5916.37	2303.22	6.07092e+56	2.30473e+57	2.36974	6.003	11.617	11.617
1647.04	6.46948	5916.37	182.274	2.52842e+57	2.79728e+53	1.8321	9.404	1.126	9.404
5	864.881	220.077	1179.61	3.09832e+54	5.25539e+57	3.27851	2.202	13.748	13.748
1873.5	6.46948	6944.91	182.274	2.47447e+57	2.25814e+53	1.8024	9.33	1.048	9.33
2131.1	6.46948	8143.69	182.274	2.42324e+57	1.82307e+53	1.77405	9.266	0.976	9.266
1873.5	4616.39	6944.91	5345.55	2.65183e+56	3.26437e+57	2.60831	4.546	12.061	12.061
2424.12	6.46948	9540	182.274	2.37538e+57	1.47199e+53	1.74744	9.211	0.909	9.211
6.46948	50.8234	239.057	250.309	6.97293e+55	1.48848e+57	1.94117	6.061	13.674	13.674
2757.42	6.46948	11165.4	182.274	2.33138e+57	1.18871e+53	1.72285	9.166	0.847	9.166
1873.5	1873.5	6944.91	2303.22	6.34935e+56	2.17485e+57	2.31824	6.052	11.5	11.5
5.68748	20.6261	229.361	208.374	8.72891e+55	3.92443e+56	0.845731	6.825	10.491	10.491
3136.56	6.46948	13056.3	182.274	2.29154e+57	9.60096e+52	1.70047	9.13	0.789	9.13
3567.82	6.46948	15254.9	182.274	2.25607e+57	7.75609e+52	1.68044	9.103	0.735	9.103
26.688	125.231	380.233	341.503	1.88893e+56	2.68279e+57	2.68163	6.379	14.51	14.51
4058.38	6.46948	17809.9	182.274	2.22498e+57	6.26701e+52	1.6628	9.083	0.684	9.083
4616.39	6.46948	20777.5	182.274	2.1984e+57	5.06521e+52	1.64765	9.072	0.638	9.072
5251.12	6.46948	24222.6	182.274	2.17609e+57	4.0953e+52	1.63489	9.067	0.594	9.067
9.52178	351.001	270.84	601.778	2.17103e+55	4.95439e+57	3.40223	3.703	14.833	14.833
2131.1	1873.5	8143.69	2303.22	6.61252e+56	2.04995e+57	2.26644	6.098	11.38	11.38
2131.1	4616.39	8143.69	5345.55	2.82799e+56	3.1944e+57	2.5962	4.607	12.063	12.063
6.46948	20.6261	239.057	208.374	1.00067e+56	3.70442e+56	0.818147	6.932	10.318	10.318
5973.12	6.46948	28220.4	182.274	2.15795e+57	3.31153e+52	1.62447	9.069	0.553	9.069
5.68748	864.881	229.361	1179.61	3.65864e+54	5.2531e+57	3.27841	2.262	13.749	13.749
6794.4	6.46948	32857.3	182.274	2.14389e+57	2.67908e+52	1.61636	9.076	0.516	9.076
7728.6	6.46948	38233.3	182.274	2.13352e+57	2.16783e+52	1.61037	9.088	0.481	9.088
7.359	50.8234	249.187	250.309	8.04374e+55	1.44727e+57	1.9112	6.178	13.586	13.586
8791.24	6.46948	44463.4	182.274	2.12656e+57	1.75471e+52	1.60634	9.103	0.448	9.103
2424.12	1873.5	9540	2303.22	6.86097e+56	1.9302e+57	2.2144	6.142	11.256	11.256
30.3574	125.231	397.065	341.503	2.16511e+56	2.57589e+57	2.63027	6.538	14.381	14.381
10000	6.46948	51680.6	182.274	2.12284e+57	1.42073e+52	1.60418	9.121	0.418	9.121
7.359	20.6261	249.187	208.374	1.14609e+56	3.47872e+56	0.789913	7.044	10.128	10.128
2424.12	4616.39	9540	5345.55	3.00258e+56	3.12535e+57	2.58382	4.665	12.065	12.065
5	7.359	220.077	184.389	9.55889e+55	5.238e+55	0.242759	7.61	6.383	7.61
2757.42	1873.5	11165.4	2303.22	7.09575e+56	1.81566e+57	2.16249	6.187	11.129	11.129
5.68748	7.359	229.361	184.389	1.09213e+56	4.91985e+55	0.243186	7.827	6.233	7.827
10.831	351.001	282.413	601.778	2.54695e+55	4.93485e+57	3.39785	3.809	14.828	14.828
3136.56	1873.5	13056.3	2303.22	7.31839e+56	1.70632e+57	2.11051	6.231	10.996	10.996
8.37083	20.6261	259.773	208.374	1.31124e+56	3.25e+56	0.761463	7.16	9.92	9.92
8.37083	50.8234	259.773	250.309	9.26967e+55	1.40229e+57	1.87811	6.3	13.486	13.486
6.46948	864.881	239.057	1179.61	4.32031e+54	5.25038e+57	3.27802	2.326	13.749	13.749
2757.42	4616.39	11165.4	5345.55	3.17481e+56	3.05757e+57	2.57158	4.721	12.069	12.069
34.5315	125.231	414.752	341.503	2.47609e+56	2.46024e+57	2.57345	6.699	14.233	14.233
6.46948	7.359	239.057	184.389	1.24795e+56	4.63119e+55	0.246283	8.071	6.091	8.071
3567.82	1873.5	15254.9	2303.22	7.53075e+56	1.60212e+57	2.05897	6.277	10.859	10.859
9.52178	20.6261	270.84	208.374	1.49832e+56	3.02143e+56	0.733539	7.281	9.695	9.695
7.359	7.359	249.187	184.389	1.42754e+56	4.3692e+55	0.252401	8.334	5.959	8.334
3136.56	4616.39	13056.3	5345.55	3.34407e+56	2.99133e+57	2.55919	4.775	12.073	12.073
9.52178	50.8234	270.84	250.309	1.06702e+56	1.35345e+57	1.84182	6.426	13.373	13.373
39.2794	125.231	433.351	341.503	2.82489e+56	2.33609e+57	2.51059	6.861	14.062	14.062
4058.38	1873.5	17809.9	2303.22	7.73498e+56	1.50292e+57	2.00783	6.326	10.716	10.716
12.3202	351.001	294.52	601.778	2.98589e+55	4.91227e+57	3.39277	3.92	14.822	14.822
10.831	20.6261	282.413	208.374	1.70973e+56	2.79651e+56	0.706938	7.405	9.454	9.454
8.37083	7.359	259.773	184.389	1.63654e+56	4.12936e+55	0.261881	8.605	5.837	8.605
7.359	864.881	249.187	1179.61	5.10125e+54	5.24715e+57	3.27781	2.393	13.75	13.75
4616.39	1873.5	20777.5	2303.22	7.93339e+56	1.40861e+57	1.95736	6.377	10.567	10.567
12.3202	20.6261	294.52	208.374	1.948e+56	2.57893e+56	0.682697	7.533	9.2	9.2
9.52178	7.359	270.84	184.389	1.88216e+56	3.90635e+55	0.275052	8.876	5.722	8.876
3567.82	4616.39	15254.9	5345.55	3.50996e+56	2.9268e+57	2.54683	4.828	12.078	12.078
44.6801	125.231	452.925	341.503	3.2145e+56	2.20395e+57	2.4418	7.024	13.866	13.866
10.831	50.8234	282.413	250.309	1.22664e+56	1.3007e+57	1.80192	6.557	13.244	13.244
5251.12	1873.5	24222.6	2303.22	8.12834e+56	1.31905e+57	1.90796	6.432	10.413	10.413
14.0142	20.6261	307.191	208.374	2.2158e+56	2.37222e+56	0.661811	7.665	8.936	8.936
10.831	7.359	282.413	184.389	2.17257e+56	3.69595e+55	0.292334	9.136	5.611	9.136
14.0142	351.001	307.191	601.778	3.49774e+55	4.88622e+57	3.38694	4.037	14.815	14.815
15.9411	20.6261	320.459	208.374	2.51591e+56	2.1795e+56	0.645392	7.799	8.667	8.667
4058.38	4616.39	17809.9	5345.55	3.67231e+56	2.86405e+57	2.53438	4.881	12.083	12.083
8.37083	864.881	259.773	1179.61	6.02238e+54	5.24331e+57	3.27751	2.464	13.751	13.751
5973.12	1873.5	28220.4	2303.22	8.32217e+56	1.23412e+57	1.8595	6.491	10.251	10.251
12.3202	7.359	294.52	184.389	2.51494e+56	3.49551e+55	0.314208	9.375	5.504	9.375
50.8234	125.231	473.542	341.503	3.64775e+56	2.06471e+57	2.36694	7.187	13.641	13.641
18.1329	20.6261	334.358	208.374	2.85119e+56	2.00305e+56	0.634565	7.937	8.4	8.4
12.3202	50.8234	294.52	250.309	1.40814e+56	1.24408e+57	1.75847	6.692	13.098	13.098
6794.4	1873.5	32857.3	2303.22	8.51706e+56	1.15372e+57	1.81263	6.552	10.084	10.084
14.0142	7.359	307.191	184.389	2.91606e+56	3.30317e+55	0.341014	9.593	5.398	9.593
20.6261	20.6261	348.925	208.374	3.22454e+56	1.84405e+56	0.629998	8.077	8.139	8.139
4616.39	4616.39	20777.5	5345.55	3.83122e+56	2.80304e+57	2.52167	4.935	12.087	12.087
57.8114	125.231	495.278	341.503	4.12723e+56	1.91966e+57	2.28684	7.348	13.386	13.386
23.462	20.6261	364.202	208.374	3.63896e+56	1.70242e+56	0.632534	8.232	7.893	8.232
7728.6	1873.5	38233.3	2303.22	8.715e+56	1.07776e+57	1.76736	6.618	9.91	9.91
15.9411	7.359	320.459	184.389	3.38138e+56	3.11799e+55	0.373075	9.785	5.292	9.785
15.9411	351.001	320.459	601.778	4.09375e+55	4.8562e+57	3.37999	4.157	14.806	14.806
26.688	20.6261	380.233	208.374	4.09759e+56	1.57671e+56	0.642368	8.417	7.665	8.417
14.0142	50.8234	307.191	250.309	1.61395e+56	1.18373e+57	1.71146	6.83	12.933	12.933
9.52178	864.881	270.84	1179.61	7.10819e+54	5.23876e+57	3.27712	2.539	13.752	13.752
8791.24	1873.5	44463.4	2303.22	8.91772e+56	1.00619e+57	1.72417	6.687	9.731	9.731
18.1329	7.359	334.358	184.389	3.91444e+56	2.93939e+55	0.4106	9.956	5.187	9.956
30.3574	20.6261	397.065	208.374	4.60703e+56	1.46393e+56	0.659707	8.623	7.458	8.623
5251.12	4616.39	24222.6	5345.55	3.98701e+56	2.74364e+57	2.5089	4.989	12.091	12.091
65.7602	125.231	518.216	341.503	4.65516e+56	1.77053e+57	2.20182	7.508	13.096	13.096
10000	1873.5	51680.6	2303.22	9.12661e+56	9.38954e+56	1.68338	6.758	9.548	9.548
34.5315	20.6261	414.752	208.374	5.18242e+56	1.36039e+56	0.684654	8.844	7.266	8.844
20.6261	7.359	348.925	184.389	4.5181e+56	2.76693e+55	0.45364	10.106	5.081	10.106
15.9411	50.8234	320.459	250.309	1.84669e+56	1.11994e+57	1.66079	6.972	12.746	12.746
39.2794	20.6261	433.351	208.374	5.83952e+56	1.26363e+56	0.717427	9.07	7.082	9.07
18.1329	351.001	334.358	601.778	4.78665e+55	4.82168e+57	3.37163	4.284	14.794	14.794
74.8019	125.231	542.449	341.503	5.23327e+56	1.61952e+57	2.11359	7.664	12.771	12.771
5973.12	4616.39	28220.4	5345.55	4.1402e+56	2.68563e+57	2.4957	5.046	12.093	12.093
44.6801	20.6261	452.925	208.374	6.58783e+56	1.17245e+56	0.758144	9.293	6.902	9.293
23.462	7.359	364.202	184.389	5.19232e+56	2.60034e+55	0.502127	10.238	4.976	10.238
10.831	864.881	282.413	1179.61	8.38726e+54	5.23338e+57	3.27659	2.618	13.753	13.753
50.8234	20.6261	473.542	208.374	7.4318e+56	1.08617e+56	0.806723	9.509	6.724	9.509
26.688	7.359	380.233	184.389	5.9372e+56	2.43937e+55	0.555867	10.357	4.87	10.357
18.1329	50.8234	334.358	250.309	2.1091e+56	1.05315e+57	1.60714	7.117	12.537	12.537
57.8114	20.6261	495.278	208.374	8.37107e+56	1.00437e+56	0.862838	9.711	6.548	9.711
85.0869	125.231	568.076	341.503	5.86267e+56	1.46921e+57	2.02379	7.817	12.409	12.409
5	2131.1	220.077	2589.44	8.83209e+53	4.78749e+57	2.97757	1.443	12.648	12.648
6794.4	4616.39	32857.3	5345.55	4.29154e+56	2.62871e+57	2.48206	5.104	12.093	12.093
30.3574	7.359	397.065	184.389	6.75076e+56	2.28389e+55	0.614561	10.465	4.763	10.465
65.7602	20.6261	518.216	208.374	9.40128e+56	9.26742e+55	0.925804	9.896	6.373	9.896
20.6261	351.001	348.925	601.778	5.59081e+55	4.78205e+57	3.36228	4.414	14.781	14.781
34.5315	7.359	414.752	184.389	7.62987e+56	2.13381e+55	0.677816	10.562	4.655	10.562
74.8019	20.6261	542.449	208.374	1.05143e+57	8.53081e+55	0.994681	10.06	6.198	10.06
96.7859	125.231	595.211	341.503	6.54367e+56	1.32249e+57	1.93532	7.965	12.013	12.013
12.3202	864.881	294.52	1179.61	9.89284e+54	5.227e+57	3.27574	2.701	13.753	13.753
20.6261	50.8234	348.925	250.309	2.40401e+56	9.83959e+56	1.55075	7.264	12.303	12.303
85.0869	20.6261	568.076	208.374	1.16984e+57	7.83243e+55	1.06834	10.203	6.023	10.203
39.2794	7.359	433.351	184.389	8.56973e+56	1.9891e+55	0.745137	10.649	4.547	10.649
7728.6	4616.39	38233.3	5345.55	4.44187e+56	2.57253e+57	2.46777	5.165	12.09	12.09
96.7859	20.6261	595.211	208.374	1.29393e+57	7.17129e+55	1.1455	10.324	5.848	10.324
110.094	125.231	623.978	341.503	7.27571e+56	1.18229e+57	1.85093	8.107	11.585	11.585
44.6801	7.359	452.925	184.389	9.5657e+56	1.84975e+55	0.815997	10.726	4.438	10.726
5.68748	2131.1	229.361	2589.44	1.04528e+54	4.78716e+57	2.97775	1.483	12.649	12.649
110.094	20.6261	623.978	208.374	1.42213e+57	6.54665e+55	1.22485	10.423	5.673	10.423
23.462	50.8234	364.202	250.309	2.73433e+56	9.13174e+56	1.49246	7.414	12.043	12.043
50.8234	7.359	473.542	184.389	1.06118e+57	1.71578e+55	0.889804	10.793	4.328	10.793
125.231	20.6261	654.514	208.374	1.55283e+57	5.95796e+55	1.30505	10.5	5.497	10.5
125.231	125.231	654.514	341.503	8.05722e+56	1.05132e+57	1.77418	8.242	11.133	11.133
23.462	351.001	364.202	601.778	6.52234e+55	4.73665e+57	3.35108	4.55	14.764	14.764
8791.24	4616.39	44463.4	5345.55	4.59218e+56	2.51672e+57	2.45262	5.228	12.083	12.083
142.45	20.6261	686.972	208.374	1.68421e+57	5.4048e+55	1.38484	10.556	5.322	10.556
57.8114	7.359	495.278	184.389	1.17016e+57	1.58725e+55	0.965933	10.851	4.216	10.851
14.0142	864.881	307.191	1179.61	1.16637e+55	5.21947e+57	3.27496	2.788	13.754	13.754
162.036	20.6261	721.524	208.374	1.81471e+57	4.88667e+55	1.46306	10.593	5.147	10.593
142.45	125.231	686.972	341.503	8.88551e+56	9.31758e+56	1.70849	8.369	10.668	10.668
65.7602	7.359	518.216	184.389	1.28266e+57	1.46422e+55	1.04368	10.899	4.104	10.899
184.315	20.6261	758.36	208.374	1.94274e+57	4.40309e+55	1.53866	10.611	4.972	10.611
26.688	50.8234	380.233	250.309	3.10294e+56	8.41779e+56	1.4333	7.564	11.756	11.756
162.036	125.231	721.524	341.503	9.75678e+56	8.2491e+56	1.65628	8.488	10.201	10.201
209.657	20.6261	797.692	208.374	2.06686e+57	3.95349e+55	1.61076	10.612	4.797	10.612
74.8019	7.359	542.449	184.389	1.39791e+57	1.34675e+55	1.12237	10.936	3.991	10.936
6.46948	2131.1	239.057	2589.44	1.23726e+54	4.78675e+57	2.97773	1.526	12.649	12.649
10000	4616.39	51680.6	5345.55	4.74347e+56	2.4609e+57	2.43642	5.295	12.071	12.071
238.484	20.6261	839.757	208.374	2.1857e+57	3.53719e+55	1.67861	10.596	4.623	10.596
184.315	125.231	758.36	341.503	1.06661e+57	7.31108e+56	1.61936	8.597	9.747	9.747
85.0869	7.359	568.076	184.389	1.51498e+57	1.23492e+55	1.20129	10.962	3.878	10.962
271.275	20.6261	884.821	208.374	2.29805e+57	3.15338e+55	1.74162	10.565	4.451	10.565
26.688	351.001	380.233	601.778	7.59921e+55	4.68476e+57	3.33817	4.69	14.744	14.744
209.657	125.231	797.692	341.503	1.16074e+57	6.49722e+56	1.59786	8.696	9.317	9.317
30.3574	50.8234	397.065	250.309	3.51269e+56	7.70919e+56	1.37466	7.715	11.442	11.442
96.7859	7.359	595.211	184.389	1.63305e+57	1.12877e+55	1.27976	10.978	3.763	10.978
308.574	20.6261	933.181	208.374	2.40304e+57	2.80106e+55	1.79934	10.521	4.279	10.521
238.484	125.231	839.757	341.503	1.2574e+57	5.79367e+56	1.59092	8.785	8.921	8.921
15.9411	864.881	320.459	1179.61	1.37448e+55	5.21057e+57	3.27376	2.879	13.754	13.754
351.001	20.6261	985.173	208.374	2.49976e+57	2.47913e+55	1.85147	10.465	4.109	10.465
110.094	7.359	623.978	184.389	1.75109e+57	1.02837e+55	1.35708	10.983	3.648	10.983
271.275	125.231	884.821	341.503	1.35589e+57	5.18125e+56	1.59674	8.871	8.565	8.871
399.262	20.6261	1041.17	208.374	2.58755e+57	2.18634e+55	1.89784	10.398	3.942	10.398
308.574	125.231	933.181	341.503	1.45741e+57	4.63668e+56	1.61295	8.966	8.24	8.966
125.231	7.359	654.514	184.389	1.86813e+57	9.33748e+54	1.43257	10.977	3.533	10.977
34.5315	50.8234	414.752	250.309	3.96627e+56	7.01842e+56	1.31851	7.866	11.104	11.104
454.159	20.6261	1101.59	208.374	2.66603e+57	1.92126e+55	1.93838	10.321	3.776	10.321
351.001	125.231	985.173	341.503	1.56403e+57	4.14404e+56	1.63768	9.063	7.93	9.063
7.359	2131.1	249.187	2589.44	1.46455e+54	4.78625e+57	2.9779	1.572	12.65	12.65
5	5251.12	220.077	6048.67	2.38352e+53	4.18101e+57	2.70495	0.928	11.932	11.932
516.604	20.6261	1313.86	208.374	2.72835e+57	1.63712e+55	1.96876	10.242	3.589	10.242
142.45	7.359	686.972	184.389	1.98324e+57	8.44904e+54	1.50565	10.96	3.417	10.96
399.262	125.231	1041.17	341.503	1.67515e+57	3.69594e+56	1.66917	9.153	7.631	9.153
587.635	20.6261	1563.82	208.374	2.76494e+57	1.34875e+55	1.98412	10.158	3.373	10.158
162.036	7.359	721.524	184.389	2.0954e+57	7.61827e+54	1.57571	10.933	3.302	10.933
454.159	125.231	1101.59	341.503	1.78904e+57	3.28774e+56	1.70533	9.232	7.339	9.232
39.2794	50.8234	433.351	250.309	4.46615e+56	6.35809e+56	1.26681	8.016	10.745	10.745
668.432	20.6261	1857.45	208.374	2.77726e+57	1.09882e+55	1.98647	10.067	3.153	10.067
30.3574	351.001	397.065	601.778	8.84135e+55	4.62562e+57	3.32313	4.835	14.72	14.72
184.315	7.359	758.36	184.389	2.20377e+57	6.84472e+54	1.64225	10.896	3.186	10.896
516.604	125.231	1313.86	341.503	1.89606e+57	2.91106e+56	1.73933	9.295	7.057	9.295
760.338	20.6261	2201.98	208.374	2.76924e+57	8.93384e+54	1.97845	9.971	2.944	9.971
209.657	7.359	797.692	184.389	2.30741e+57	6.12754e+54	1.70482	10.848	3.071	10.848
587.635	125.231	1563.82	341.503	1.98679e+57	2.55424e+56	1.76428	9.337	6.777	9.337
864.881	20.6261	2605.84	208.374	2.74548e+57	7.25614e+54	1.96257	9.87	2.748	9.87
44.6801	50.8234	452.925	250.309	5.01448e+56	5.73976e+56	1.22177	8.164	10.371	10.371
18.1329	864.881	334.358	1179.61	1.6188e+55	5.20008e+57	3.2726	2.974	13.755	13.755
983.798	20.6261	3078.78	208.374	2.71022e+57	5.88862e+54	1.94103	9.77	2.564	9.77
668.432	125.231	1857.45	341.503	2.06133e+57	2.21917e+56	1.78051	9.359	6.495	9.359
238.484	7.359	839.757	184.389	2.40556e+57	5.4656e+54	1.76304	10.792	2.956	10.792
1119.07	20.6261	3632.11	208.374	2.66707e+57	4.77578e+54	1.91567	9.672	2.393	9.672
760.338	125.231	2201.98	341.503	2.12075e+57	1.91015e+56	1.78902	9.364	6.208	9.364
271.275	7.359	884.821	184.389	2.49746e+57	4.85746e+54	1.81661	10.727	2.842	10.727
1272.93	20.6261	4278.96	208.374	2.61893e+57	3.87132e+54	1.88793	9.578	2.232	9.578
50.8234	50.8234	473.542	250.309	5.61295e+56	5.17257e+56	1.18553	8.31	9.99	9.99
864.881	125.231	2605.84	341.503	2.16622e+57	1.63039e+56	1.79105	9.355	5.919	9.355
8.37083	2131.1	259.773	2589.44	1.73357e+54	4.78562e+57	2.97785	1.621	12.65	12.65
308.574	7.359	933.181	184.389	2.58247e+57	4.30141e+54	1.86531	10.653	2.73	10.653
1447.96	20.6261	5034.51	208.374	2.56819e+57	3.13692e+54	1.85897	9.49	2.081	9.49
5.68748	5251.12	229.361	6048.67	2.82373e+53	4.18101e+57	2.70497	0.955	11.932	11.932
983.798	125.231	3078.78	341.503	2.19913e+57	1.38142e+56	1.78778	9.336	5.63	9.336
1647.04	20.6261	5916.37	208.374	2.51679e+57	2.54122e+54	1.8298	9.409	1.941	9.409
351.001	7.359	985.173	184.389	2.66009e+57	3.79527e+54	1.90898	10.572	2.618	10.572
57.8114	50.8234	495.278	250.309	6.26273e+56	4.66219e+56	1.16002	8.452	9.613	9.613
1119.07	125.231	3632.11	341.503	2.22106e+57	1.16316e+56	1.78029	9.309	5.342	9.309
1873.5	20.6261	6944.91	208.374	2.46615e+57	2.05828e+54	1.80112	9.336	1.81	9.336
34.5315	351.001	414.752	601.778	1.02706e+56	4.5584e+57	3.3055	4.984	14.69	14.69
399.262	7.359	1041.17	184.389	2.72986e+57	3.33684e+54	1.94755	10.484	2.509	10.484
1272.93	125.231	4278.96	341.503	2.23351e+57	9.74291e+55	1.76956	9.278	5.058	9.278
2131.1	20.6261	8143.69	208.374	2.41742e+57	1.66697e+54	1.77352	9.272	1.688	9.272
454.159	7.359	1101.59	184.389	2.79148e+57	2.92352e+54	1.98101	10.39	2.401	10.39
65.7602	50.8234	518.216	250.309	6.96436e+56	4.21007e+56	1.14609	8.59	9.247	9.247
1447.96	125.231	5034.51	341.503	2.23802e+57	8.12675e+55	1.75647	9.244	4.781	9.244
2424.12	20.6261	9540	208.374	2.37143e+57	1.35002e+54	1.74742	9.218	1.574	9.218
516.604	7.359	1313.86	184.389	2.83708e+57	2.42432e+54	2.00481	10.296	2.259	10.296
1647.04	125.231	5916.37	341.503	2.23612e+57	6.75669e+55	1.74176	9.211	4.511	9.211
2757.42	20.6261	11165.4	208.374	2.32876e+57	1.09335e+54	1.72315	9.172	1.467	9.172
20.6261	864.881	348.925	1179.61	1.90536e+55	5.18772e+57	3.27095	3.074	13.755	13.755
74.8019	50.8234	542.449	250.309	7.71765e+56	3.8135e+56	1.14448	8.723	8.904	8.904
587.635	7.359	1563.82	184.389	2.85582e+57	1.96555e+54	2.01372	10.199	2.107	10.199
1873.5	125.231	6944.91	341.503	2.22923e+57	5.60416e+55	1.72613	9.178	4.251	9.178
3136.56	20.6261	13056.3	208.374	2.28994e+57	8.85571e+53	1.701	9.135	1.368	9.135
668.432	7.359	1857.45	184.389	2.85101e+57	1.59187e+54	2.01004	10.097	1.965	10.097
85.0869	50.8234	568.076	250.309	8.52185e+56	3.46605e+56	1.15461	8.857	8.588	8.857
2131.1	125.231	8143.69	341.503	2.21866e+57	4.64063e+55	1.71015	9.148	4.003	9.148
3567.82	20.6261	15254.9	208.374	2.25522e+57	7.17378e+53	1.68112	9.107	1.276	9.107
760.338	7.359	2201.98	184.389	2.82795e+57	1.28811e+54	1.99675	9.99	1.831	9.99
9.52178	2131.1	270.84	2589.44	2.05185e+54	4.78484e+57	2.978	1.672	12.651	12.651
4058.38	20.6261	17809.9	208.374	2.22469e+57	5.81213e+53	1.66358	9.088	1.19	9.088
2424.12	125.231	9540	341.503	2.20564e+57	3.8388e+55	1.69428	9.121	3.766	9.121
96.7859	50.8234	595.211	250.309	9.37913e+56	3.15785e+56	1.17585	9.008	8.304	9.008
6.46948	5251.12	239.057	6048.67	3.34579e+53	4.181e+57	2.70499	0.983	11.932	11.932
864.881	7.359	2605.84	184.389	2.79154e+57	1.04161e+54	1.97648	9.882	1.706	9.882
4616.39	20.6261	20777.5	208.374	2.19844e+57	4.70979e+53	1.64844	9.076	1.11	9.076
2757.42	125.231	11165.4	341.503	2.19125e+57	3.17369e+55	1.67898	9.099	3.543	9.099
110.094	50.8234	623.978	250.309	1.0311e+57	2.87751e+56	1.20705	9.169	8.039	9.169
983.798	7.359	3078.78	184.389	2.74591e+57	8.41827e+53	1.95139	9.776	1.59	9.776
5251.12	20.6261	24222.6	208.374	2.17635e+57	3.81731e+53	1.63565	9.071	1.035	9.071
39.2794	351.001	433.351	601.778	1.19109e+56	4.48224e+57	3.28526	5.137	14.655	14.655
3136.56	125.231	13056.3	341.503	2.17642e+57	2.62281e+55	1.66455	9.082	3.332	9.082
1119.07	7.359	3632.11	184.389	2.69436e+57	6.8012e+53	1.92319	9.674	1.481	9.674
5973.12	20.6261	28220.4	208.374	2.15833e+57	3.09456e+53	1.62519	9.072	0.965	9.072
125.231	50.8234	654.514	250.309	1.13324e+57	2.61891e+56	1.24743	9.333	7.783	9.333
1272.93	7.359	4278.96	184.389	2.63954e+57	5.49318e+53	1.89322	9.576	1.379	9.576
3567.82	125.231	15254.9	341.503	2.16195e+57	2.16697e+55	1.65129	9.069	3.133	9.069
6794.4	20.6261	32857.3	208.374	2.14437e+57	2.50936e+53	1.61705	9.079	0.901	9.079
1447.96	7.359	5034.51	184.389	2.58357e+57	4.43587e+53	1.86257	9.486	1.284	9.486
142.45	50.8234	686.972	250.309	1.24421e+57	2.3791e+56	1.29607	9.489	7.534	9.489
7728.6	20.6261	38233.3	208.374	2.13395e+57	2.03536e+53	1.61095	9.09	0.84	9.09
4058.38	125.231	17809.9	341.503	2.14849e+57	1.79005e+55	1.6394	9.062	2.946	9.062
23.462	864.881	364.202	1179.61	2.24107e+55	5.17319e+57	3.26902	3.179	13.755	13.755
1647.04	7.359	5916.37	184.389	2.52807e+57	3.58187e+53	1.8321	9.404	1.196	9.404
4616.39	125.231	20777.5	341.503	2.13651e+57	1.47857e+55	1.62904	9.06	2.77	9.06
8791.24	20.6261	44463.4	208.374	2.12707e+57	1.65133e+53	1.6069	9.104	0.784	9.104
1873.5	7.359	6944.91	184.389	2.47429e+57	2.89223e+53	1.80245	9.331	1.114	9.331
162.036	50.8234	721.524	250.309	1.36311e+57	2.15624e+56	1.35151	9.634	7.288	9.634
10000	20.6261	51680.6	208.374	2.12319e+57	1.34004e+53	1.6046	9.122	0.731	9.122
5251.12	125.231	24222.6	341.503	2.12634e+57	1.22127e+55	1.62028	9.062	2.604	9.062
2131.1	7.359	8143.69	184.389	2.42316e+57	2.33542e+53	1.77413	9.267	1.038	9.267
184.315	50.8234	758.36	250.309	1.48826e+57	1.94911e+56	1.41222	9.761	7.046	9.761
5973.12	125.231	28220.4	341.503	2.11822e+57	1.00879e+55	1.61319	9.069	2.448	9.069
10.831	2131.1	282.413	2589.44	2.42823e+54	4.7839e+57	2.97813	1.726	12.652	12.652
2424.12	7.359	9540	184.389	2.37532e+57	1.88599e+53	1.74751	9.212	0.966	9.212
7.359	5251.12	249.187	6048.67	3.96484e+53	4.18098e+57	2.70501	1.013	11.932	11.932
6794.4	125.231	32857.3	341.503	2.11236e+57	8.33372e+54	1.6078	9.08	2.302	9.08
2757.42	7.359	11165.4	184.389	2.33137e+57	1.52331e+53	1.72292	9.167	0.9	9.167
209.657	50.8234	797.692	250.309	1.61763e+57	1.75678e+56	1.47635	9.869	6.807	9.869
44.6801	351.001	452.925	601.778	1.37879e+56	4.39627e+57	3.26182	5.294	14.613	14.613
7728.6	125.231	38233.3	341.503	2.10865e+57	6.8855e+54	1.60399	9.094	2.164	9.094
3136.56	7.359	13056.3	184.389	2.29153e+57	1.23052e+53	1.70053	9.13	0.838	9.13
238.484	50.8234	839.757	250.309	1.74896e+57	1.57853e+56	1.54202	9.954	6.569	9.954
3567.82	7.359	15254.9	184.389	2.25609e+57	9.9428e+52	1.68051	9.103	0.781	9.103
8791.24	125.231	44463.4	341.503	2.10721e+57	5.69009e+54	1.60178	9.111	2.035	9.111
4058.38	7.359	17809.9	184.389	2.22502e+57	8.03484e+52	1.66286	9.084	0.727	9.084
10000	125.231	51680.6	341.503	2.10791e+57	4.70324e+54	1.60105	9.13	1.914	9.13
271.275	50.8234	884.821	250.309	1.8798e+57	1.41376e+56	1.60748	10.015	6.333	10.015
26.688	864.881	380.233	1179.61	2.6339e+55	5.15612e+57	3.26653	3.288	13.754	13.754
4616.39	7.359	20777.5	184.389	2.19845e+57	6.49563e+52	1.64771	9.072	0.678	9.072
5	23.462	220.077	212.707	7.3028e+55	5.17846e+56	1.00896	6.617	11.183	11.183
308.574	50.8234	933.181	250.309	2.00775e+57	1.26193e+56	1.67112	10.055	6.1	10.055
5251.12	7.359	24222.6	184.389	2.17617e+57	5.25195e+52	1.63496	9.068	0.632	9.068
5973.12	7.359	28220.4	184.389	2.158e+57	4.24763e+52	1.62451	9.069	0.588	9.069
351.001	50.8234	985.173	250.309	2.13082e+57	1.12253e+56	1.73158	10.072	5.868	10.072
6794.4	7.359	32857.3	184.389	2.14388e+57	3.43654e+52	1.61637	9.076	0.548	9.076
399.262	50.8234	1041.17	250.309	2.24704e+57	9.95027e+55	1.78778	10.07	5.639	10.07
7728.6	7.359	38233.3	184.389	2.13352e+57	2.78131e+52	1.61038	9.088	0.511	9.088
12.3202	2131.1	294.52	2589.44	2.87315e+54	4.78274e+57	2.97823	1.783	12.653	12.653
8791.24	7.359	44463.4	184.389	2.12655e+57	2.25135e+52	1.60635	9.103	0.476	9.103
454.159	50.8234	1101.59	250.309	2.3549e+57	8.78899e+55	1.83894	10.049	5.413	10.049
50.8234	351.001	473.542	601.778	1.5929e+56	4.2996e+57	3.2348	5.453	14.563	14.563
8.37083	5251.12	259.773	6048.67	4.69863e+53	4.18095e+57	2.70522	1.045	11.933	11.933
10000	7.359	51680.6	184.389	2.12281e+57	1.82326e+52	1.60417	9.121	0.444	9.121
516.604	50.8234	1313.86	250.309	2.44677e+57	7.65065e+55	1.8798	10.016	5.179	10.016
587.635	50.8234	1563.82	250.309	2.51417e+57	6.5127e+55	1.90553	9.973	4.926	9.973
5.68748	23.462	229.361	212.707	8.38501e+55	4.93826e+56	0.980897	6.721	11.039	11.039
668.432	50.8234	1857.45	250.309	2.55832e+57	5.45342e+55	1.91817	9.917	4.661	9.917
5	8.37083	220.077	186.647	9.35655e+55	6.82866e+55	0.280242	7.368	6.845	7.368
30.3574	864.881	397.065	1179.61	3.09294e+55	5.13612e+57	3.26366	3.401	13.753	13.753
760.338	50.8234	2201.98	250.309	2.58194e+57	4.515e+55	1.9201	9.851	4.39	9.851
5	142.45	220.077	361.846	2.4867e+55	3.68345e+57	3.0999	4.485	15.252	15.252
864.881	50.8234	2605.84	250.309	2.58799e+57	3.7118e+55	1.91355	9.777	4.122	9.777
983.798	50.8234	3078.78	250.309	2.57964e+57	3.04007e+55	1.90046	9.698	3.862	9.698
5.68748	8.37083	229.361	186.647	1.06911e+56	6.38726e+55	0.277157	7.529	6.677	7.529
6.46948	23.462	239.057	212.707	9.62045e+55	4.68613e+56	0.95142	6.829	10.88	10.88
57.8114	351.001	495.278	601.778	1.83631e+56	4.19139e+57	3.20357	5.616	14.503	14.503
14.0142	2131.1	307.191	2589.44	3.39882e+54	4.78132e+57	2.97831	1.843	12.654	12.654
1119.07	50.8234	3632.11	250.309	2.55995e+57	2.48584e+55	1.88252	9.617	3.616	9.617
9.52178	5251.12	270.84	6048.67	5.56818e+53	4.18091e+57	2.70525	1.078	11.933	11.933
1272.93	50.8234	4278.96	250.309	2.53187e+57	2.03074e+55	1.86116	9.538	3.383	9.538
1447.96	50.8234	5034.51	250.309	2.49804e+57	1.65773e+55	1.83766	9.462	3.165	9.462
6.46948	8.37083	239.057	186.647	1.22087e+56	5.98342e+55	0.276685	7.722	6.514	7.722
1647.04	50.8234	5916.37	250.309	2.46067e+57	1.35243e+55	1.813	9.39	2.96	9.39
1873.5	50.8234	6944.91	250.309	2.42161e+57	1.10286e+55	1.78806	9.325	2.768	9.325
34.5315	864.881	414.752	1179.61	3.62854e+55	5.11271e+57	3.26012	3.519	13.751	13.751
7.359	23.462	249.187	212.707	1.10279e+56	4.42392e+56	0.920403	6.941	10.702	10.702
2131.1	50.8234	8143.69	250.309	2.38238e+57	8.99047e+54	1.76355	9.267	2.589	9.267
7.359	8.37083	249.187	186.647	1.39345e+56	5.61769e+55	0.279171	7.944	6.359	7.944
2424.12	50.8234	9540	250.309	2.34406e+57	7.3273e+54	1.73992	9.216	2.42	9.216
65.7602	351.001	518.216	601.778	2.112e+56	4.07084e+57	3.16753	5.78	14.431	14.431
5.68748	142.45	229.361	361.846	2.90174e+55	3.65969e+57	3.09111	4.586	15.237	15.237
2757.42	50.8234	11165.4	250.309	2.30761e+57	5.97084e+54	1.71766	9.173	2.262	9.173
15.9411	2131.1	320.459	2589.44	4.01958e+54	4.7796e+57	2.97855	1.905	12.656	12.656
3136.56	50.8234	13056.3	250.309	2.27378e+57	4.86523e+54	1.69711	9.139	2.115	9.139
10.831	5251.12	282.413	6048.67	6.59832e+53	4.18084e+57	2.70528	1.114	11.933	11.933
3567.82	50.8234	15254.9	250.309	2.24297e+57	3.96426e+54	1.67845	9.112	1.977	9.112
8.37083	8.37083	259.773	186.647	1.59077e+56	5.28706e+55	0.284948	8.189	6.214	8.189
8.37083	23.462	259.773	212.707	1.26275e+56	4.15411e+56	0.888612	7.058	10.507	10.507
4058.38	50.8234	17809.9	250.309	2.21554e+57	3.23027e+54	1.66187	9.093	1.848	9.093
4616.39	50.8234	20777.5	250.309	2.19174e+57	2.63243e+54	1.64748	9.081	1.728	9.081
39.2794	864.881	433.351	1179.61	4.25251e+55	5.08538e+57	3.25582	3.642	13.748	13.748
5251.12	50.8234	24222.6	250.309	2.17152e+57	2.14549e+54	1.63523	9.076	1.615	9.076
9.52178	8.37083	270.84	186.647	1.81858e+56	4.98591e+55	0.294437	8.449	6.081	8.449
5973.12	50.8234	28220.4	250.309	2.15502e+57	1.74891e+54	1.6252	9.077	1.51	9.077
74.8019	351.001	542.449	601.778	2.42301e+56	3.93728e+57	3.12636	5.946	14.346	14.346
9.52178	23.462	270.84	212.707	1.44413e+56	3.87981e+56	0.856375	7.18	10.293	10.293
6794.4	50.8234	32857.3	250.309	2.14211e+57	1.4259e+54	1.61731	9.084	1.412	9.084
10.831	8.37083	282.413	186.647	2.08454e+56	4.70733e+55	0.30791	8.714	5.956	8.714
18.1329	2131.1	334.358	2589.44	4.75224e+54	4.77751e+57	2.97857	1.972	12.657	12.657
7728.6	50.8234	38233.3	250.309	2.13254e+57	1.16278e+54	1.61142	9.094	1.32	9.094
6.46948	142.45	239.057	361.846	3.38451e+55	3.6327e+57	3.08121	4.692	15.22	15.22
12.3202	5251.12	294.52	6048.67	7.81843e+53	4.18074e+57	2.70549	1.151	11.934	11.934
8791.24	50.8234	44463.4	250.309	2.12616e+57	9.48409e+53	1.60743	9.109	1.234	9.109
10000	50.8234	51680.6	250.309	2.12281e+57	7.73758e+53	1.60524	9.126	1.154	9.126
12.3202	8.37083	294.52	186.647	2.39762e+56	4.44542e+55	0.325848	8.974	5.837	8.974
10.831	23.462	282.413	212.707	1.64928e+56	3.60474e+56	0.824513	7.305	10.061	10.061
44.6801	864.881	452.925	1179.61	4.97811e+55	5.05353e+57	3.2507	3.769	13.744	13.744
85.0869	351.001	568.076	601.778	2.77233e+56	3.79022e+57	3.07954	6.113	14.246	14.246
14.0142	8.37083	307.191	186.647	2.76607e+56	4.19651e+55	0.348664	9.222	5.721	9.222
12.3202	23.462	294.52	212.707	1.88072e+56	3.33307e+56	0.793782	7.434	9.811	9.811
20.6261	2131.1	348.925	2589.44	5.61638e+54	4.77497e+57	2.97853	2.041	12.658	12.658
15.9411	8.37083	320.459	186.647	3.19704e+56	3.9582e+55	0.376784	9.452	5.607	9.452
14.0142	5251.12	307.191	6048.67	9.2629e+53	4.18061e+57	2.70553	1.191	11.934	11.934
7.359	142.45	249.187	361.846	3.94523e+55	3.60209e+57	3.06985	4.804	15.2	15.2
14.0142	23.462	307.191	212.707	2.14108e+56	3.06927e+56	0.765338	7.566	9.546	9.546
5	57.8114	220.077	259.287	4.86002e+55	1.80084e+57	2.16203	5.689	14.135	14.135
50.8234	864.881	473.542	1179.61	5.82032e+55	5.0165e+57	3.24443	3.9	13.738	13.738
96.7859	351.001	595.211	601.778	3.16285e+56	3.62936e+57	3.02613	6.281	14.127	14.127
18.1329	8.37083	334.358	186.647	3.69621e+56	3.72925e+55	0.41052	9.661	5.494	9.661
15.9411	23.462	320.459	212.707	2.43311e+56	2.81774e+56	0.740305	7.702	9.269	9.269
20.6261	8.37083	348.925	186.647	4.2677e+56	3.50884e+55	0.450044	9.849	5.381	9.849
23.462	2131.1	364.202	2589.44	6.635e+54	4.77189e+57	2.97864	2.114	12.66	12.66
15.9411	5251.12	320.459	6048.67	1.09725e+54	4.18044e+57	2.70575	1.232	11.935	11.935
18.1329	23.462	334.358	212.707	2.75964e+56	2.58239e+56	0.71993	7.84	8.985	8.985
110.094	351.001	623.978	601.778	3.59721e+56	3.45476e+57	2.96558	6.447	13.986	13.986
23.462	8.37083	364.202	186.647	4.91363e+56	3.29642e+55	0.495395	10.017	5.268	10.017
57.8114	864.881	495.278	1179.61	6.79578e+55	4.97357e+57	3.23689	4.036	13.73	13.73
8.37083	142.45	259.773	361.846	4.59549e+55	3.56741e+57	3.05671	4.92	15.176	15.176
5.68748	57.8114	229.361	259.287	5.62169e+55	1.76658e+57	2.13963	5.796	14.077	14.077
20.6261	23.462	348.925	212.707	3.12356e+56	2.36627e+56	0.705477	7.98	8.701	8.701
26.688	8.37083	380.233	186.647	5.63427e+56	3.09158e+55	0.546449	10.167	5.155	10.167
23.462	23.462	364.202	212.707	3.52772e+56	2.17112e+56	0.697789	8.122	8.422	8.422
26.688	2131.1	380.233	2589.44	7.8348e+54	4.76819e+57	2.97867	2.191	12.662	12.662
125.231	351.001	654.514	601.778	4.07772e+56	3.26687e+57	2.89771	6.612	13.821	13.821
26.688	23.462	380.233	212.707	3.97501e+56	1.99721e+56	0.697712	8.267	8.156	8.267
30.3574	8.37083	397.065	186.647	6.42819e+56	2.89404e+55	0.602937	10.3	5.042	10.3
18.1329	5251.12	334.358	6048.67	1.2995e+54	4.18021e+57	2.70578	1.276	11.935	11.935
65.7602	864.881	518.216	1179.61	7.92299e+55	4.92394e+57	3.228	4.176	13.72	13.72
30.3574	23.462	397.065	212.707	4.46826e+56	1.84316e+56	0.705658	8.436	7.909	8.436
34.5315	8.37083	414.752	186.647	7.29344e+56	2.70357e+55	0.664486	10.42	4.927	10.42
6.46948	57.8114	239.057	259.287	6.49841e+55	1.7287e+57	2.11468	5.909	14.011	14.011
34.5315	23.462	414.752	212.707	5.01186e+56	1.70591e+56	0.721681	8.63	7.684	8.63
9.52178	142.45	270.84	361.846	5.34837e+55	3.52821e+57	3.0417	5.041	15.148	15.148
39.2794	8.37083	433.351	186.647	8.22427e+56	2.52012e+55	0.730576	10.527	4.813	10.527
142.45	351.001	686.972	601.778	4.60618e+56	3.06664e+57	2.82187	6.774	13.627	13.627
39.2794	23.462	433.351	212.707	5.61909e+56	1.58098e+56	0.745841	8.84	7.478	8.84
44.6801	23.462	452.925	212.707	6.30796e+56	1.46485e+56	0.778189	9.058	7.282	9.058
44.6801	8.37083	452.925	186.647	9.2168e+56	2.34358e+55	0.800666	10.621	4.697	10.621
30.3574	2131.1	397.065	2589.44	9.24685e+54	4.76371e+57	2.97862	2.271	12.664	12.664
20.6261	5251.12	348.925	6048.67	1.53869e+54	4.17991e+57	2.706	1.322	11.936	11.936
74.8019	864.881	542.449	1179.61	9.22227e+55	4.86674e+57	3.21737	4.32	13.707	13.707
50.8234	23.462	473.542	212.707	7.08949e+56	1.35581e+56	0.818735	9.276	7.09	9.276
50.8234	8.37083	473.542	186.647	1.02641e+57	2.17397e+55	0.874107	10.703	4.58	10.703
162.036	351.001	721.524	601.778	5.18375e+56	2.85561e+57	2.73795	6.933	13.4	13.4
57.8114	23.462	495.278	212.707	7.96792e+56	1.25297e+56	0.867438	9.486	6.902	9.486
57.8114	8.37083	495.278	186.647	1.13584e+57	2.01131e+55	0.95019	10.774	4.463	10.774
7.359	57.8114	249.187	259.287	7.50563e+55	1.68696e+57	2.08674	6.026	13.935	13.935
10.831	142.45	282.413	361.846	6.21855e+55	3.48398e+57	3.02479	5.168	15.116	15.116
65.7602	23.462	518.216	212.707	8.94309e+56	1.15572e+56	0.92378	9.685	6.715	9.685
65.7602	8.37083	518.216	186.647	1.24925e+57	1.85564e+55	1.02822	10.832	4.344	10.832
34.5315	2131.1	414.752	2589.44	1.09074e+55	4.75833e+57	2.97846	2.354	12.666	12.666
74.8019	23.462	542.449	212.707	1.00092e+57	1.0637e+56	0.987056	9.867	6.53	9.867
184.315	351.001	758.36	601.778	5.81082e+56	2.63604e+57	2.6467	7.088	13.138	13.138
85.0869	864.881	568.076	1179.61	1.07158e+56	4.80104e+57	3.20464	4.467	13.69	13.69
74.8019	8.37083	542.449	186.647	1.36567e+57	1.70704e+55	1.10743	10.879	4.225	10.879
23.462	5251.12	364.202	6048.67	1.82142e+54	4.17953e+57	2.70622	1.371	11.937	11.937
85.0869	23.462	568.076	212.707	1.11572e+57	9.76619e+55	1.05619	10.029	6.345	10.029
85.0869	8.37083	568.076	186.647	1.48421e+57	1.56557e+55	1.18707	10.914	4.105	10.914
96.7859	23.462	595.211	212.707	1.23734e+57	8.94291e+55	1.12994	10.169	6.161	10.169
96.7859	8.37083	595.211	186.647	1.60391e+57	1.43131e+55	1.26639	10.937	3.984	10.937
8.37083	57.8114	259.773	259.287	8.66049e+55	1.64114e+57	2.05586	6.148	13.849	13.849
110.094	23.462	623.978	212.707	1.36431e+57	8.16577e+55	1.20691	10.286	5.976	10.286
12.3202	142.45	294.52	361.846	7.22242e+55	3.43419e+57	3.0056	5.299	15.079	15.079
209.657	351.001	797.692	601.778	6.48685e+56	2.4109e+57	2.5484	7.237	12.835	12.835
110.094	8.37083	623.978	186.647	1.72377e+57	1.30428e+55	1.34467	10.948	3.862	10.948
125.231	23.462	654.514	212.707	1.49478e+57	7.43379e+55	1.2857	10.381	5.792	10.381
39.2794	2131.1	433.351	2589.44	1.28582e+55	4.75187e+57	2.97818	2.442	12.668	12.668
125.231	8.37083	654.514	186.647	1.84267e+57	1.18456e+55	1.42118	10.948	3.741	10.948
96.7859	864.881	595.211	1179.61	1.24274e+56	4.72586e+57	3.18962	4.618	13.669	13.669
142.45	23.462	686.972	212.707	1.62701e+57	6.74612e+55	1.36491	10.454	5.608	10.454
26.688	5251.12	380.233	6048.67	2.15547e+54	4.17905e+57	2.70643	1.422	11.938	11.938
142.45	8.37083	686.972	186.647	1.95974e+57	1.07212e+55	1.4953	10.936	3.618	10.936
238.484	351.001	839.757	601.778	7.21021e+56	2.18393e+57	2.44476	7.379	12.489	12.489
162.036	23.462	721.524	212.707	1.75919e+57	6.10202e+55	1.44321	10.505	5.424	10.505
162.036	8.37083	721.524	186.647	2.07388e+57	9.66966e+54	1.5664	10.913	3.496	10.913
184.315	23.462	758.36	212.707	1.88955e+57	5.50078e+55	1.51942	10.536	5.241	10.536
184.315	8.37083	758.36	186.647	2.18416e+57	8.69017e+54	1.63395	10.879	3.374	10.879
9.52178	57.8114	270.84	259.287	9.98181e+55	1.59103e+57	2.02166	6.275	13.751	13.751
209.657	8.37083	797.692	186.647	2.28968e+57	7.7818e+54	1.69749	10.835	3.253	10.835
209.657	23.462	797.692	212.707	2.01654e+57	4.94161e+55	1.59251	10.549	5.058	10.549
14.0142	142.45	307.191	361.846	8.37817e+55	3.37828e+57	2.98355	5.435	15.035	15.035
271.275	351.001	884.821	601.778	7.97817e+56	1.95951e+57	2.33818	7.515	12.099	12.099
238.484	8.37083	839.757	186.647	2.38963e+57	6.94311e+54	1.75662	10.781	3.132	10.781
238.484	23.462	839.757	212.707	2.13867e+57	4.42363e+55	1.66162	10.543	4.875	10.543
110.094	864.881	623.978	1179.61	1.43826e+56	4.64017e+57	3.17173	4.772	13.642	13.642
44.6801	2131.1	452.925	2589.44	1.51478e+55	4.74413e+57	2.97774	2.533	12.67	12.67
271.275	8.37083	884.821	186.647	2.48327e+57	6.17231e+54	1.81104	10.718	3.011	10.718
271.275	23.462	884.821	212.707	2.25456e+57	3.94581e+55	1.72605	10.521	4.694	10.521
30.3574	5251.12	397.065	6048.67	2.54994e+54	4.17843e+57	2.70664	1.475	11.939	11.939
308.574	8.37083	933.181	186.647	2.5699e+57	5.46723e+54	1.8605	10.646	2.892	10.646
308.574	23.462	933.181	212.707	2.36316e+57	3.50693e+55	1.78528	10.485	4.514	10.485
308.574	351.001	933.181	601.778	8.78677e+56	1.7424e+57	2.23182	7.641	11.666	11.666
351.001	8.37083	985.173	186.647	2.64901e+57	4.82529e+54	1.90487	10.567	2.775	10.567
351.001	23.462	985.173	212.707	2.46351e+57	3.10564e+55	1.83892	10.435	4.336	10.435
399.262	8.37083	1041.17	186.647	2.72017e+57	4.24355e+54	1.94406	10.48	2.659	10.48
399.262	23.462	1041.17	212.707	2.55492e+57	2.7404e+55	1.88677	10.374	4.16	10.374
10.831	57.8114	282.413	259.287	1.14902e+56	1.53651e+57	1.98383	6.406	13.639	13.639
454.159	8.37083	1101.59	186.647	2.78305e+57	3.71886e+54	1.97807	10.387	2.544	10.387
454.159	23.462	1101.59	212.707	2.63684e+57	2.4095e+55	1.92871	10.301	3.986	10.301
516.604	8.37083	1313.86	186.647	2.82995e+57	3.09341e+54	2.0024	10.294	2.398	10.294
125.231	864.881	654.514	1179.61	1.6608e+56	4.54296e+57	3.15054	4.929	13.608	13.608
15.9411	142.45	320.459	361.846	9.70588e+55	3.31567e+57	2.95856	5.576	14.984	14.984
351.001	351.001	985.173	601.778	9.63082e+56	1.53732e+57	2.12994	7.759	11.197	11.197
516.604	23.462	1313.86	212.707	2.70255e+57	2.05998e+55	1.96037	10.226	3.792	10.226
587.635	8.37083	1563.82	186.647	2.8501e+57	2.50936e+54	2.01183	10.197	2.237	10.197
50.8234	2131.1	473.542	2589.44	1.78319e+55	4.73487e+57	2.97734	2.629	12.673	12.673
668.432	8.37083	1857.45	186.647	2.84654e+57	2.03313e+54	2.00862	10.095	2.086	10.095
587.635	23.462	1563.82	212.707	2.74264e+57	1.70431e+55	1.97697	10.146	3.57	10.146
34.5315	5251.12	414.752	6048.67	3.01552e+54	4.17765e+57	2.70684	1.531	11.94	11.94
668.432	23.462	1857.45	212.707	2.75851e+57	1.39148e+55	1.98051	10.058	3.341	10.058
760.338	8.37083	2201.98	186.647	2.82453e+57	1.6458e+54	1.99571	9.99	1.944	9.99
399.262	351.001	1041.17	601.778	1.0504e+57	1.34842e+57	2.03654	7.867	10.7	10.7
864.881	8.37083	2605.84	186.647	2.78898e+57	1.33133e+54	1.97576	9.882	1.812	9.882
760.338	23.462	2201.98	212.707	2.75383e+57	1.13243e+55	1.97359	9.963	3.121	9.963
983.798	8.37083	3078.78	186.647	2.744e+57	1.07634e+54	1.95089	9.776	1.688	9.776
864.881	23.462	2605.84	212.707	2.73301e+57	9.20598e+54	1.9587	9.865	2.915	9.865
12.3202	57.8114	294.52	259.287	1.3208e+56	1.47749e+57	1.94213	6.541	13.511	13.511
1119.07	8.37083	3632.11	186.647	2.69298e+57	8.69843e+53	1.92287	9.674	1.573	9.674
983.798	23.462	3078.78	212.707	2.70025e+57	7.47738e+54	1.938	9.766	2.721	9.766
454.159	351.001	1101.59	601.778	1.1399e+57	1.17866e+57	1.95571	7.964	10.19	10.19
1272.93	8.37083	4278.96	186.647	2.63857e+57	7.02754e+53	1.89303	9.577	1.465	9.577
142.45	864.881	686.972	1179.61	1.91313e+56	4.43319e+57	3.12562	5.088	13.566	13.566
1119.07	23.462	3632.11	212.707	2.65915e+57	6.06908e+54	1.9133	9.669	2.539	9.669
18.1329	142.45	334.358	361.846	1.12276e+56	3.24579e+57	2.93004	5.721	14.924	14.924
1447.96	8.37083	5034.51	186.647	2.58292e+57	5.67649e+53	1.8625	9.487	1.365	9.487
57.8114	2131.1	495.278	2589.44	2.09748e+55	4.72382e+57	2.9765	2.728	12.675	12.675
1272.93	23.462	4278.96	212.707	2.61272e+57	4.92334e+54	1.88612	9.576	2.369	9.576
516.604	351.001	1313.86	601.778	1.2253e+57	1.03403e+57	1.89128	8.045	9.708	9.708
1647.04	8.37083	5916.37	186.647	2.52762e+57	4.58478e+53	1.83208	9.405	1.271	9.405
1447.96	23.462	5034.51	212.707	2.56339e+57	3.99225e+54	1.85764	9.489	2.21	9.489
1873.5	8.37083	6944.91	186.647	2.47401e+57	3.7029e+53	1.80247	9.331	1.184	9.331
1647.04	23.462	5916.37	212.707	2.51311e+57	3.23631e+54	1.82883	9.409	2.062	9.409
587.635	351.001	1563.82	601.778	1.30042e+57	9.12778e+56	1.84018	8.107	9.276	9.276
2131.1	8.37083	8143.69	186.647	2.42299e+57	2.99071e+53	1.77419	9.267	1.103	9.267
39.2794	5251.12	433.351	6048.67	3.56469e+54	4.17668e+57	2.70722	1.589	11.942	11.942
1873.5	23.462	6944.91	212.707	2.46333e+57	2.62297e+54	1.80042	9.336	1.923	9.336
2424.12	8.37083	9540	186.647	2.37525e+57	2.41573e+53	1.74759	9.212	1.027	9.212
668.432	351.001	1857.45	601.778	1.36551e+57	8.08498e+56	1.79782	8.149	8.886	8.886
14.0142	57.8114	307.191	259.287	1.51593e+56	1.414e+57	1.89684	6.68	13.367	13.367
2131.1	23.462	8143.69	212.707	2.41532e+57	2.12563e+54	1.77305	9.273	1.794	9.273
2757.42	8.37083	11165.4	186.647	2.33136e+57	1.95154e+53	1.72302	9.167	0.957	9.167
760.338	351.001	2201.98	601.778	1.42109e+57	7.17195e+56	1.76127	8.177	8.532	8.532
162.036	864.881	721.524	1179.61	2.19802e+56	4.30991e+57	3.09633	5.248	13.514	13.514
3136.56	8.37083	13056.3	186.647	2.29156e+57	1.57679e+53	1.70062	9.131	0.891	9.131
2424.12	23.462	9540	212.707	2.36987e+57	1.72251e+54	1.74711	9.218	1.673	9.218
3567.82	8.37083	15254.9	186.647	2.25611e+57	1.27426e+53	1.68058	9.103	0.83	9.103
864.881	351.001	2605.84	601.778	1.46789e+57	6.36236e+56	1.72866	8.192	8.209	8.209
2757.42	23.462	11165.4	212.707	2.32764e+57	1.39585e+54	1.72298	9.173	1.56	9.173
4058.38	8.37083	17809.9	186.647	2.22507e+57	1.02996e+53	1.66294	9.084	0.773	9.084
983.798	351.001	3078.78	601.778	1.50687e+57	5.63742e+56	1.69875	8.205	7.912	8.205
20.6261	142.45	348.925	361.846	1.29671e+56	3.16806e+57	2.89797	5.87	14.855	14.855
65.7602	2131.1	518.216	2589.44	2.46499e+55	4.71066e+57	2.97562	2.831	12.678	12.678
3136.56	23.462	13056.3	212.707	2.28915e+57	1.13123e+54	1.70093	9.136	1.455	9.136
4616.39	8.37083	20777.5	186.647	2.19852e+57	8.32776e+52	1.64779	9.073	0.721	9.073
1119.07	351.001	3632.11	601.778	1.54018e+57	4.98286e+56	1.67092	8.221	7.631	8.221
3567.82	23.462	15254.9	212.707	2.25463e+57	9.16865e+53	1.68109	9.108	1.357	9.108
5251.12	8.37083	24222.6	186.647	2.17616e+57	6.7343e+52	1.63499	9.068	0.671	9.068
1272.93	351.001	4278.96	601.778	1.56954e+57	4.3911e+56	1.64502	8.241	7.359	8.241
44.6801	5251.12	452.925	6048.67	4.21203e+54	4.17547e+57	2.7074	1.651	11.943	11.943
4058.38	23.462	17809.9	212.707	2.22431e+57	7.43246e+53	1.66361	9.088	1.266	9.088
5973.12	8.37083	28220.4	186.647	2.15812e+57	5.44814e+52	1.62461	9.07	0.626	9.07
15.9411	57.8114	320.459	259.287	1.73698e+56	1.34617e+57	1.84747	6.823	13.203	13.203
1447.96	351.001	5034.51	601.778	1.59585e+57	3.85766e+56	1.62109	8.265	7.093	8.265
6794.4	8.37083	32857.3	186.647	2.14395e+57	4.4083e+52	1.61644	9.076	0.583	9.076
4616.39	23.462	20777.5	212.707	2.19818e+57	6.02603e+53	1.64849	9.076	1.181	9.076
184.315	864.881	758.36	1179.61	2.51822e+56	4.17227e+57	3.06206	5.41	13.45	13.45
1647.04	351.001	5916.37	601.778	1.6198e+57	3.37884e+56	1.59926	8.291	6.833	8.291
7728.6	8.37083	38233.3	186.647	2.13362e+57	3.56815e+52	1.61046	9.088	0.544	9.088
5251.12	23.462	24222.6	212.707	2.17625e+57	4.88671e+53	1.63576	9.071	1.102	9.071
1873.5	351.001	6944.91	601.778	1.64199e+57	2.95103e+56	1.57958	8.323	6.577	8.323
8791.24	8.37083	44463.4	186.647	2.12667e+57	2.88904e+52	1.60643	9.103	0.507	9.103
5973.12	23.462	28220.4	212.707	2.15834e+57	3.96366e+53	1.62533	9.073	1.028	9.073
2131.1	351.001	8143.69	601.778	1.66288e+57	2.57058e+56	1.56225	8.358	6.327	8.358
10000	8.37083	51680.6	186.647	2.12281e+57	2.33956e+52	1.60419	9.121	0.472	9.121
6794.4	23.462	32857.3	212.707	2.14432e+57	3.2157e+53	1.61713	9.079	0.959	9.079
2424.12	351.001	9540	601.778	1.68299e+57	2.23376e+56	1.54728	8.397	6.081	8.397
23.462	142.45	364.202	361.846	1.49503e+56	3.08195e+57	2.8618	6.023	14.775	14.775
7728.6	23.462	38233.3	212.707	2.13402e+57	2.60955e+53	1.61108	9.09	0.895	9.09
74.8019	2131.1	542.449	2589.44	2.89413e+55	4.69501e+57	2.97421	2.938	12.68	12.68
2757.42	351.001	11165.4	601.778	1.70269e+57	1.93681e+56	1.53475	8.439	5.84	8.439
8791.24	23.462	44463.4	212.707	2.12708e+57	2.11819e+53	1.60698	9.105	0.835	9.105
18.1329	57.8114	334.358	259.287	1.98665e+56	1.27429e+57	1.79433	6.969	13.018	13.018
3136.56	351.001	13056.3	601.778	1.7223e+57	1.67602e+56	1.52468	8.486	5.605	8.486
5	9.52178	220.077	189.065	9.14521e+55	8.93059e+55	0.327471	7.247	7.343	7.343
10000	23.462	51680.6	212.707	2.12325e+57	1.71976e+53	1.60469	9.123	0.779	9.123
209.657	864.881	797.692	1179.61	2.87635e+56	4.01955e+57	3.0222	5.572	13.372	13.372
50.8234	5251.12	473.542	6048.67	4.97459e+54	4.17396e+57	2.70774	1.715	11.945	11.945
3567.82	351.001	15254.9	601.778	1.74212e+57	1.44779e+56	1.51704	8.535	5.375	8.535
4058.38	351.001	17809.9	601.778	1.76229e+57	1.2487e+56	1.51178	8.587	5.152	8.587
4616.39	351.001	20777.5	601.778	1.78304e+57	1.07552e+56	1.50879	8.641	4.934	8.641
5.68748	9.52178	229.361	189.065	1.04532e+56	8.33093e+55	0.32055	7.354	7.162	7.354
5251.12	351.001	24222.6	601.778	1.80439e+57	9.25278e+55	1.50794	8.695	4.723	8.695
26.688	142.45	380.233	361.846	1.72045e+56	2.987e+57	2.82102	6.179	14.682	14.682
20.6261	57.8114	348.925	259.287	2.26777e+56	1.19882e+57	1.73747	7.117	12.809	12.809
5973.12	351.001	28220.4	601.778	1.82636e+57	7.95238e+55	1.50909	8.751	4.519	8.751
85.0869	2131.1	568.076	2589.44	3.39442e+55	4.67646e+57	2.97244	3.05	12.682	12.682
6.46948	9.52178	239.057	189.065	1.19402e+56	7.77262e+55	0.316027	7.492	6.981	7.492
6794.4	351.001	32857.3	601.778	1.84896e+57	6.82923e+55	1.51204	8.806	4.321	8.806
238.484	864.881	839.757	1179.61	3.27477e+56	3.85133e+57	2.97577	5.733	13.276	13.276
5	26.688	220.077	217.48	6.98317e+55	6.40899e+56	1.15669	6.505	11.697	11.697
7728.6	351.001	38233.3	601.778	1.87211e+57	5.86102e+55	1.51661	8.861	4.13	8.861
57.8114	5251.12	495.278	6048.67	5.87215e+54	4.17209e+57	2.70806	1.783	11.947	11.947
8791.24	351.001	44463.4	601.778	1.89569e+57	5.0278e+55	1.5226	8.914	3.946	8.914
7.359	9.52178	249.187	189.065	1.36276e+56	7.26101e+55	0.314324	7.662	6.803	7.662
10000	351.001	51680.6	601.778	1.91957e+57	4.31184e+55	1.52976	8.966	3.768	8.966
23.462	57.8114	364.202	259.287	2.58323e+56	1.12042e+57	1.67736	7.268	12.574	12.574
30.3574	142.45	397.065	361.846	1.97587e+56	2.88282e+57	2.77493	6.339	14.573	14.573
8.37083	9.52178	259.773	189.065	1.55394e+56	6.79798e+55	0.315974	7.864	6.634	7.864
271.275	864.881	884.821	1179.61	3.71551e+56	3.66747e+57	2.92234	5.894	13.16	13.16
96.7859	2131.1	595.211	2589.44	3.97668e+55	4.65451e+57	2.97023	3.165	12.684	12.684
5.68748	26.688	229.361	217.48	8.02519e+55	6.14255e+56	1.12792	6.61	11.567	11.567
9.52178	9.52178	270.84	189.065	1.77096e+56	6.38089e+55	0.321278	8.092	6.476	8.092
65.7602	5251.12	518.216	6048.67	6.92781e+54	4.16979e+57	2.70852	1.853	11.95	11.95
26.688	57.8114	380.233	259.287	2.93596e+56	1.03997e+57	1.61484	7.42	12.312	12.312
10.831	9.52178	282.413	189.065	2.01943e+56	6.00301e+55	0.330584	8.338	6.33	8.338
34.5315	142.45	414.752	361.846	2.26425e+56	2.76918e+57	2.7237	6.5	14.448	14.448
6.46948	26.688	239.057	217.48	9.21591e+55	5.85992e+56	1.09721	6.719	11.422	11.422
308.574	864.881	933.181	1179.61	4.20011e+56	3.46828e+57	2.86095	6.052	13.019	13.019
110.094	2131.1	623.978	2589.44	4.65306e+55	4.62863e+57	2.96749	3.285	12.686	12.686
5	399.262	220.077	656.501	8.32538e+54	5.11756e+57	3.41706	3.078	14.713	14.713
30.3574	57.8114	397.065	259.287	3.32884e+56	9.58561e+56	1.55101	7.573	12.022	12.022
12.3202	9.52178	294.52	189.065	2.30724e+56	5.65552e+55	0.344274	8.595	6.195	8.595
74.8019	5251.12	542.449	6048.67	8.16831e+54	4.16695e+57	2.70876	1.927	11.952	11.952
14.0142	9.52178	307.191	189.065	2.64434e+56	5.33021e+55	0.362716	8.853	6.066	8.853
7.359	26.688	249.187	217.48	1.05737e+56	5.56247e+56	1.06444	6.832	11.259	11.259
351.001	864.881	985.173	1179.61	4.72946e+56	3.25464e+57	2.79131	6.208	12.85	12.85
39.2794	142.45	433.351	361.846	2.58866e+56	2.64605e+57	2.66654	6.663	14.303	14.303
34.5315	57.8114	414.752	259.287	3.76465e+56	8.77497e+56	1.48731	7.726	11.704	11.704
125.231	2131.1	654.514	2589.44	5.4372e+55	4.59817e+57	2.96375	3.409	12.686	12.686
15.9411	9.52178	320.459	189.065	3.03991e+56	5.02193e+55	0.386393	9.104	5.941	9.104
39.2794	57.8114	433.351	259.287	4.24596e+56	7.982e+56	1.42553	7.878	11.359	11.359
5.68748	399.262	229.361	656.501	9.79464e+54	5.1097e+57	3.41552	3.158	14.712	14.712
8.37083	26.688	259.773	217.48	1.21184e+56	5.25229e+56	1.03022	6.95	11.079	11.079
399.262	864.881	1041.17	1179.61	5.30374e+56	3.0281e+57	2.71278	6.359	12.647	12.647
18.1329	9.52178	334.358	189.065	3.50166e+56	4.72756e+55	0.415745	9.342	5.819	9.342
85.0869	5251.12	568.076	6048.67	9.62467e+54	4.16348e+57	2.70912	2.003	11.955	11.955
44.6801	142.45	452.925	361.846	2.95212e+56	2.51363e+57	2.60333	6.826	14.136	14.136
44.6801	57.8114	452.925	259.287	4.77503e+56	7.22138e+56	1.36794	8.029	10.991	10.991
20.6261	9.52178	348.925	189.065	4.03574e+56	4.44534e+55	0.451052	9.562	5.698	9.562
142.45	2131.1	686.972	2589.44	6.34422e+55	4.56244e+57	2.95927	3.536	12.686	12.686
454.159	864.881	1101.59	1179.61	5.92218e+56	2.79102e+57	2.62539	6.506	12.405	12.405
9.52178	26.688	270.84	217.48	1.38718e+56	4.93215e+56	0.994776	7.072	10.88	10.88
23.462	9.52178	364.202	189.065	4.64632e+56	4.17423e+55	0.49248	9.763	5.577	9.763
50.8234	57.8114	473.542	259.287	5.35373e+56	6.50681e+56	1.31697	8.177	10.606	10.606
50.8234	142.45	473.542	361.846	3.35757e+56	2.37243e+57	2.53367	6.991	13.943	13.943
96.7859	5251.12	595.211	6048.67	1.13327e+55	4.15923e+57	2.70959	2.083	11.959	11.959
6.46948	399.262	239.057	656.501	1.15213e+55	5.10055e+57	3.41379	3.242	14.711	14.711
26.688	9.52178	380.233	189.065	5.3354e+56	3.91346e+55	0.540031	9.944	5.456	9.944
57.8114	57.8114	495.278	259.287	5.9834e+56	5.8495e+56	1.2748	8.322	10.211	10.211
10.831	26.688	282.413	217.48	1.5857e+56	4.60562e+56	0.958616	7.198	10.661	10.661
516.604	864.881	1313.86	1179.61	6.54944e+56	2.558e+57	2.5348	6.64	12.138	12.138
162.036	2131.1	721.524	2589.44	7.39089e+55	4.52066e+57	2.95354	3.667	12.684	12.684
65.7602	57.8114	518.216	259.287	6.66474e+56	5.25678e+56	1.24358	8.462	9.817	9.817
30.3574	9.52178	397.065	189.065	6.10274e+56	3.66246e+55	0.593524	10.108	5.335	10.108
57.8114	142.45	495.278	361.846	3.80777e+56	2.22338e+57	2.45785	7.154	13.722	13.722
74.8019	57.8114	542.449	259.287	7.39772e+56	4.73116e+56	1.22462	8.598	9.434	9.434
12.3202	26.688	294.52	217.48	1.8099e+56	4.27704e+56	0.922497	7.328	10.422	10.422
34.5315	9.52178	414.752	189.065	6.94615e+56	3.42088e+55	0.652613	10.253	5.214	10.253
587.635	864.881	1563.82	1179.61	7.14749e+56	2.34018e+57	2.44603	6.754	11.863	11.863
110.094	5251.12	623.978	6048.67	1.33338e+55	4.15404e+57	2.70978	2.167	11.962	11.962
85.0869	57.8114	568.076	259.287	8.18152e+56	4.27031e+56	1.21838	8.728	9.071	9.071
39.2794	9.52178	433.351	189.065	7.86212e+56	3.18844e+55	0.716821	10.382	5.092	10.382
184.315	2131.1	758.36	2589.44	8.59554e+55	4.47198e+57	2.94641	3.802	12.68	12.68
96.7859	57.8114	595.211	259.287	9.01457e+56	3.86761e+56	1.22474	8.853	8.737	8.853
7.359	399.262	249.187	656.501	1.35488e+55	5.08989e+57	3.41157	3.33	14.709	14.709
14.0142	26.688	307.191	217.48	2.06237e+56	3.95135e+56	0.887276	7.462	10.163	10.163
110.094	57.8114	623.978	259.287	9.89606e+56	3.51265e+56	1.24263	8.992	8.435	8.992
65.7602	142.45	518.216	361.846	4.30518e+56	2.06779e+57	2.37599	7.316	13.469	13.469
668.432	864.881	1857.45	1179.61	7.71249e+56	2.13646e+57	2.35912	6.85	11.581	11.581
44.6801	9.52178	452.925	189.065	8.84528e+56	2.96501e+55	0.785559	10.496	4.969	10.496
125.231	57.8114	654.514	259.287	1.0843e+57	3.19224e+56	1.27087	9.142	8.157	9.142
50.8234	9.52178	473.542	189.065	9.88844e+56	2.7505e+55	0.858136	10.596	4.846	10.596
142.45	57.8114	686.972	259.287	1.18748e+57	2.89796e+56	1.30846	9.295	7.89	9.295
15.9411	26.688	320.459	217.48	2.34585e+56	3.6339e+56	0.854338	7.598	9.888	9.888
125.231	5251.12	654.514	6048.67	1.56754e+55	4.14773e+57	2.71004	2.254	11.966	11.966
760.338	864.881	2201.98	1179.61	8.24126e+56	1.94632e+57	2.27429	6.928	11.293	11.293
162.036	57.8114	721.524	259.287	1.29911e+57	2.62603e+56	1.35435	9.443	7.631	9.443
209.657	2131.1	797.692	2589.44	9.97809e+55	4.41546e+57	2.9375	3.941	12.673	12.673
57.8114	9.52178	495.278	189.065	1.09848e+57	2.54489e+55	0.933836	10.681	4.721	10.681
74.8019	142.45	542.449	361.846	4.85181e+56	1.90751e+57	2.28903	7.476	13.182	13.182
184.315	57.8114	758.36	259.287	1.41825e+57	2.37414e+56	1.40702	9.58	7.376	9.58
65.7602	9.52178	518.216	189.065	1.21246e+57	2.34821e+55	1.01184	10.753	4.596	10.753
18.1329	26.688	334.358	217.48	2.66316e+56	3.33007e+56	0.82481	7.737	9.599	9.599
209.657	57.8114	797.692	259.287	1.54321e+57	2.14072e+56	1.46483	9.7	7.125	9.7
864.881	864.881	2605.84	1179.61	8.73144e+56	1.7694e+57	2.19193	6.992	11.001	11.001
8.37083	399.262	259.773	656.501	1.59272e+55	5.07751e+57	3.40911	3.423	14.707	14.707
238.484	57.8114	839.757	259.287	1.67184e+57	1.92463e+56	1.52589	9.801	6.877	9.801
74.8019	9.52178	542.449	189.065	1.32991e+57	2.16051e+55	1.09137	10.812	4.47	10.812
271.275	57.8114	884.821	259.287	1.80173e+57	1.72498e+56	1.58829	9.879	6.632	9.879
20.6261	26.688	348.925	217.48	3.01715e+56	3.04478e+56	0.799992	7.878	9.3	9.3
85.0869	9.52178	568.076	189.065	1.44983e+57	1.98183e+55	1.17159	10.857	4.343	10.857
85.0869	142.45	568.076	361.846	5.44912e+56	1.74485e+57	2.19805	7.632	12.858	12.858
142.45	5251.12	686.972	6048.67	1.84123e+55	4.14007e+57	2.71033	2.344	11.971	11.971
983.798	864.881	3078.78	1179.61	9.18173e+56	1.6054e+57	2.11242	7.045	10.707	10.707
308.574	57.8114	933.181	259.287	1.93047e+57	1.54099e+56	1.65022	9.935	6.389	9.935
238.484	2131.1	839.757	2589.44	1.15599e+56	4.35009e+57	2.92665	4.082	12.663	12.663
96.7859	9.52178	595.211	189.065	1.57113e+57	1.81225e+55	1.25169	10.888	4.216	10.888
351.001	57.8114	985.173	259.287	2.05569e+57	1.37198e+56	1.7101	9.969	6.148	9.969
23.462	26.688	364.202	217.48	3.41068e+56	2.78198e+56	0.781409	8.02	8.999	8.999
399.262	57.8114	1041.17	259.287	2.17517e+57	1.21729e+56	1.7666	9.981	5.911	9.981
110.094	9.52178	623.978	189.065	1.69283e+57	1.65182e+55	1.3309	10.907	4.087	10.907
1119.07	864.881	3632.11	1179.61	9.59188e+56	1.45402e+57	2.0359	7.087	10.411	10.411
96.7859	142.45	595.211	361.846	6.0979e+56	1.5826e+57	2.10515	7.783	12.497	12.497
454.159	57.8114	1101.59	259.287	2.28727e+57	1.07627e+56	1.81867	9.974	5.675	9.974
125.231	9.52178	654.514	189.065	1.81373e+57	1.50058e+55	1.40844	10.913	3.959	10.913
26.688	26.688	380.233	217.48	3.84654e+56	2.54414e+56	0.770102	8.163	8.702	8.702
516.604	57.8114	1313.86	259.287	2.38374e+57	9.39406e+55	1.86081	9.953	5.435	9.953
142.45	9.52178	686.972	189.065	1.93286e+57	1.35853e+55	1.48365	10.907	3.83	10.907
587.635	57.8114	1563.82	259.287	2.45626e+57	8.03464e+55	1.888	9.92	5.177	9.92
1272.93	864.881	4278.96	1179.61	9.96272e+56	1.31488e+57	1.96287	7.122	10.116	10.116
30.3574	26.688	397.065	217.48	4.32746e+56	2.33197e+56	0.766997	8.308	8.417	8.417
162.036	5251.12	721.524	6048.67	2.16066e+55	4.13079e+57	2.71042	2.438	11.976	11.976
9.52178	399.262	270.84	656.501	1.87145e+55	5.06312e+57	3.40608	3.521	14.704	14.704
271.275	2131.1	884.821	2589.44	1.33638e+56	4.27481e+57	2.91343	4.227	12.649	12.649
162.036	9.52178	721.524	189.065	2.04914e+57	1.22562e+55	1.55586	10.889	3.701	10.889
668.432	57.8114	1857.45	259.287	2.50593e+57	6.7637e+55	1.90225	9.872	4.908	9.872
110.094	142.45	623.978	361.846	6.79804e+56	1.42384e+57	2.01269	7.93	12.099	12.099
34.5315	26.688	414.752	217.48	4.85599e+56	2.14426e+56	0.772529	8.462	8.15	8.462
184.315	9.52178	758.36	189.065	2.16157e+57	1.1018e+55	1.62451	10.859	3.572	10.859
760.338	57.8114	2201.98	259.287	2.5353e+57	5.62787e+55	1.90587	9.813	4.633	9.813
1447.96	864.881	5034.51	1179.61	1.02961e+57	1.18754e+57	1.89356	7.151	9.823	9.823
209.657	9.52178	797.692	189.065	2.26919e+57	9.86925e+54	1.68911	10.818	3.444	10.818
864.881	57.8114	2605.84	259.287	2.54719e+57	4.64564e+55	1.90101	9.745	4.358	9.745
39.2794	26.688	433.351	217.48	5.43509e+56	1.97791e+56	0.786815	8.642	7.906	8.642
238.484	9.52178	839.757	189.065	2.37118e+57	8.80827e+54	1.74925	10.768	3.316	10.768
983.798	57.8114	3078.78	259.287	2.5445e+57	3.81615e+55	1.88958	9.673	4.09	9.673
44.6801	26.688	452.925	217.48	6.07475e+56	1.82782e+56	0.809741	8.841	7.684	8.841
1647.04	864.881	5916.37	1179.61	1.05949e+57	1.0715e+57	1.82818	7.177	9.533	9.533
1119.07	57.8114	3632.11	259.287	2.53013e+57	3.12672e+55	1.8732	9.597	3.833	9.597
271.275	9.52178	884.821	189.065	2.46675e+57	7.83282e+54	1.80461	10.707	3.189	10.707
1272.93	57.8114	4278.96	259.287	2.50684e+57	2.55874e+55	1.85329	9.522	3.589	9.522
308.574	9.52178	933.181	189.065	2.55523e+57	6.94013e+54	1.85494	10.637	3.063	10.637
50.8234	26.688	473.542	217.48	6.7945e+56	1.68918e+56	0.841268	9.05	7.475	9.05
125.231	142.45	654.514	361.846	7.54851e+56	1.27181e+57	1.92411	8.07	11.669	11.669
184.315	5251.12	758.36	6048.67	2.53299e+55	4.11958e+57	2.71029	2.536	11.981	11.981
1873.5	864.881	6944.91	1179.61	1.08624e+57	9.66188e+56	1.76701	7.202	9.248	9.248
1447.96	57.8114	5034.51	259.287	2.47721e+57	2.09221e+55	1.83107	9.449	3.36	9.449
351.001	9.52178	985.173	189.065	2.63605e+57	6.12709e+54	1.90009	10.56	2.939	10.56
308.574	2131.1	933.181	2589.44	1.54134e+56	4.18853e+57	2.89722	4.375	12.629	12.629
1647.04	57.8114	5916.37	259.287	2.44347e+57	1.70962e+55	1.80756	9.381	3.145	9.381
57.8114	26.688	495.278	217.48	7.60731e+56	1.55953e+56	0.881319	9.26	7.272	9.26
399.262	9.52178	1041.17	189.065	2.7088e+57	5.38996e+54	1.93999	10.475	2.816	10.475
10.831	399.262	282.413	656.501	2.19776e+55	5.04642e+57	3.40274	3.623	14.701	14.701
2131.1	864.881	8143.69	1179.61	1.11028e+57	8.70971e+56	1.71022	7.226	8.969	8.969
1873.5	57.8114	6944.91	259.287	2.40751e+57	1.39627e+55	1.78361	9.318	2.943	9.318
142.45	142.45	686.972	361.846	8.3472e+56	1.12949e+57	1.8426	8.203	11.212	11.212
65.7602	26.688	518.216	217.48	8.51813e+56	1.43763e+56	0.92967	9.465	7.072	9.465
454.159	9.52178	1101.59	189.065	2.77312e+57	4.72496e+54	1.97463	10.383	2.696	10.383
2131.1	57.8114	8143.69	259.287	2.37085e+57	1.13992e+55	1.7599	9.262	2.753	9.262
2424.12	57.8114	9540	259.287	2.33472e+57	9.30363e+54	1.73699	9.212	2.575	9.212
516.604	9.52178	1313.86	189.065	2.82151e+57	3.94312e+54	1.99954	10.29	2.543	10.29
2424.12	864.881	9540	1179.61	1.13205e+57	7.85186e+56	1.658	7.252	8.698	8.698
74.8019	26.688	542.449	217.48	9.52578e+56	1.32273e+56	0.985853	9.659	6.875	9.659
2757.42	57.8114	11165.4	259.287	2.30015e+57	7.59201e+54	1.71536	9.171	2.409	9.171
587.635	9.52178	1563.82	189.065	2.84326e+57	3.20113e+54	2.00957	10.195	2.374	10.195
162.036	142.45	721.524	361.846	9.19086e+56	9.99335e+56	1.77178	8.328	10.739	10.739
351.001	2131.1	985.173	2589.44	1.77332e+56	4.09012e+57	2.87756	4.525	12.602	12.602
668.432	9.52178	1857.45	189.065	2.84116e+57	2.59483e+54	2.0069	10.094	2.214	10.094
3136.56	57.8114	13056.3	259.287	2.26777e+57	6.19455e+54	1.69528	9.137	2.253	9.137
2757.42	864.881	11165.4	1179.61	1.152e+57	7.08134e+56	1.61042	7.281	8.436	8.436
209.657	5251.12	797.692	6048.67	2.96629e+55	4.10609e+57	2.70987	2.637	11.986	11.986
85.0869	26.688	568.076	217.48	1.0624e+57	1.21429e+56	1.04899	9.836	6.68	9.836
760.338	9.52178	2201.98	189.065	2.82037e+57	2.10141e+54	1.99444	9.989	2.064	9.989
3567.82	57.8114	15254.9	259.287	2.23826e+57	5.05418e+54	1.67708	9.112	2.108	9.112
864.881	9.52178	2605.84	189.065	2.78582e+57	1.70054e+54	1.97484	9.882	1.924	9.882
4058.38	57.8114	17809.9	259.287	2.2118e+57	4.1238e+54	1.6608	9.093	1.971	9.093
3136.56	864.881	13056.3	1179.61	1.17061e+57	6.39104e+56	1.56751	7.313	8.184	8.184
96.7859	26.688	595.211	217.48	1.18025e+57	1.11197e+56	1.11789	9.995	6.485	9.995
184.315	142.45	758.36	361.846	1.0075e+57	8.82884e+56	1.71456	8.443	10.263	10.263
4616.39	57.8114	20777.5	259.287	2.18883e+57	3.36495e+54	1.64669	9.082	1.844	9.082
983.798	9.52178	3078.78	189.065	2.74165e+57	1.37536e+54	1.95026	9.777	1.793	9.777
3567.82	864.881	15254.9	1179.61	1.18833e+57	5.7738e+56	1.52934	7.348	7.944	7.944
1119.07	9.52178	3632.11	189.065	2.69122e+57	1.11186e+54	1.92243	9.674	1.67	9.674
5251.12	57.8114	24222.6	259.287	2.16934e+57	2.74603e+54	1.6347	9.077	1.725	9.077
110.094	26.688	623.978	217.48	1.30463e+57	1.01552e+56	1.19123	10.131	6.291	10.131
1272.93	9.52178	4278.96	189.065	2.6373e+57	8.98573e+53	1.89277	9.577	1.556	9.577
209.657	142.45	797.692	361.846	1.09942e+57	7.80605e+56	1.67272	8.549	9.798	9.798
4058.38	864.881	17809.9	1179.61	1.20559e+57	5.22251e+56	1.49585	7.389	7.717	7.717
5973.12	57.8114	28220.4	259.287	2.15329e+57	2.24125e+54	1.6248	9.078	1.613	9.078
12.3202	399.262	294.52	656.501	2.57933e+55	5.02706e+57	3.39876	3.731	14.697	14.697
399.262	2131.1	1041.17	2589.44	2.03479e+56	3.97848e+57	2.85379	4.676	12.566	12.566
1447.96	9.52178	5034.51	189.065	2.58202e+57	7.26051e+53	1.86235	9.488	1.45	9.488
125.231	26.688	654.514	217.48	1.43379e+57	9.24751e+55	1.26752	10.244	6.098	10.244
4616.39	864.881	20777.5	1179.61	1.22279e+57	4.73015e+56	1.46689	7.434	7.503	7.503
6794.4	57.8114	32857.3	259.287	2.14078e+57	1.82961e+54	1.61704	9.085	1.509	9.085
1647.04	9.52178	5916.37	189.065	2.52699e+57	5.86567e+53	1.83201	9.406	1.35	9.406
238.484	142.45	839.757	361.846	1.19418e+57	6.91908e+56	1.64669	8.644	9.357	9.357
5251.12	864.881	24222.6	1179.61	1.2403e+57	4.28982e+56	1.44236	7.487	7.303	7.487
7728.6	57.8114	38233.3	259.287	2.13163e+57	1.49386e+54	1.6113	9.095	1.412	9.095
142.45	26.688	686.972	217.48	1.56592e+57	8.39511e+55	1.34524	10.334	5.905	10.334
1873.5	9.52178	6944.91	189.065	2.4736e+57	4.73878e+53	1.80247	9.332	1.258	9.332
238.484	5251.12	839.757	6048.67	3.46973e+55	4.08987e+57	2.70928	2.743	11.992	11.992
8791.24	57.8114	44463.4	259.287	2.12557e+57	1.21999e+54	1.60742	9.11	1.321	9.11
5973.12	864.881	28220.4	1179.61	1.25873e+57	3.89445e+56	1.42218	7.551	7.117	7.551
271.275	142.45	884.821	361.846	1.29104e+57	6.15357e+56	1.63547	8.729	8.949	8.949
2131.1	9.52178	8143.69	189.065	2.42273e+57	3.82838e+53	1.77422	9.268	1.172	9.268
10000	57.8114	51680.6	259.287	2.12242e+57	9.96555e+53	1.60529	9.127	1.236	9.127
162.036	26.688	721.524	217.48	1.69909e+57	7.5969e+55	1.42293	10.402	5.712	10.402
6794.4	864.881	32857.3	1179.61	1.27897e+57	3.5379e+56	1.40609	7.626	6.939	7.626
308.574	142.45	933.181	361.846	1.38924e+57	5.48939e+56	1.63729	8.807	8.581	8.807
2424.12	9.52178	9540	189.065	2.37513e+57	3.09304e+53	1.74767	9.213	1.092	9.213
7728.6	864.881	38233.3	1179.61	1.30152e+57	3.2157e+56	1.394	7.709	6.767	7.709
184.315	26.688	758.36	217.48	1.83139e+57	6.85173e+55	1.49924	10.448	5.519	10.448
351.001	142.45	985.173	361.846	1.48947e+57	4.90183e+56	1.64977	8.894	8.248	8.894
2757.42	9.52178	11165.4	189.065	2.33128e+57	2.49935e+53	1.72309	9.168	1.017	9.168
8791.24	864.881	44463.4	1179.61	1.32658e+57	2.92415e+56	1.38587	7.799	6.602	7.799
399.262	142.45	1041.17	361.846	1.59411e+57	4.37213e+56	1.67089	8.983	7.933	8.983
3136.56	9.52178	13056.3	189.065	2.29153e+57	2.01982e+53	1.7007	9.131	0.947	9.131
454.159	2131.1	1101.59	2589.44	2.32815e+56	3.85259e+57	2.82526	4.829	12.519	12.519
209.657	26.688	797.692	217.48	1.96099e+57	6.15853e+55	1.57299	10.473	5.327	10.473
10000	864.881	51680.6	1179.61	1.35427e+57	2.66006e+56	1.3814	7.895	6.441	7.895
3567.82	9.52178	15254.9	189.065	2.25617e+57	1.63266e+53	1.68069	9.104	0.883	9.104
454.159	142.45	1101.59	361.846	1.70274e+57	3.89162e+56	1.69863	9.067	7.628	9.067
238.484	26.688	839.757	217.48	2.08624e+57	5.51613e+55	1.64315	10.479	5.136	10.479
4058.38	9.52178	17809.9	189.065	2.22512e+57	1.31996e+53	1.66303	9.084	0.822	9.084
516.604	142.45	1313.86	361.846	1.80642e+57	3.45213e+56	1.72651	9.139	7.337	9.139
4616.39	9.52178	20777.5	189.065	2.19852e+57	1.06743e+53	1.64785	9.073	0.766	9.073
14.0142	399.262	307.191	656.501	3.02495e+55	5.00464e+57	3.39408	3.843	14.692	14.692
271.275	5251.12	884.821	6048.67	4.05364e+55	4.07044e+57	2.70825	2.852	11.998	11.998
271.275	26.688	884.821	217.48	2.20569e+57	4.92321e+55	1.70891	10.468	4.946	10.468
5251.12	9.52178	24222.6	189.065	2.17626e+57	8.6344e+52	1.63508	9.068	0.714	9.068
587.635	142.45	1563.82	361.846	1.89582e+57	3.03985e+56	1.74744	9.191	7.054	9.191
308.574	26.688	933.181	217.48	2.31803e+57	4.3783e+55	1.76961	10.44	4.758	10.44
5973.12	9.52178	28220.4	189.065	2.15811e+57	6.98555e+52	1.62464	9.07	0.665	9.07
668.432	142.45	1857.45	361.846	1.97102e+57	2.65374e+56	1.76107	9.224	6.769	9.224
6794.4	9.52178	32857.3	189.065	2.144e+57	5.65377e+52	1.61649	9.077	0.62	9.077
351.001	26.688	985.173	217.48	2.42228e+57	3.87969e+55	1.82481	10.398	4.571	10.398
516.604	2131.1	1313.86	2589.44	2.641e+56	3.71856e+57	2.79322	4.976	12.463	12.463
760.338	142.45	2201.98	361.846	2.03254e+57	2.29697e+56	1.76816	9.241	6.483	9.241
5	65.7602	220.077	269.335	4.49358e+55	2.05577e+57	2.32633	5.53	14.411	14.411
7728.6	9.52178	38233.3	189.065	2.13361e+57	4.5771e+52	1.61047	9.088	0.578	9.088
399.262	26.688	1041.17	217.48	2.51754e+57	3.42554e+55	1.87421	10.343	4.387	10.343
864.881	142.45	2605.84	361.846	2.08146e+57	1.97245e+56	1.76959	9.243	6.194	9.243
8791.24	9.52178	44463.4	189.065	2.12669e+57	3.7066e+52	1.60646	9.103	0.539	9.103
454.159	26.688	1101.59	217.48	2.60325e+57	3.01377e+55	1.91766	10.276	4.205	10.276
983.798	142.45	3078.78	361.846	2.11881e+57	1.68176e+56	1.76635	9.235	5.905	9.235
10000	9.52178	51680.6	189.065	2.12295e+57	3.00231e+52	1.60428	9.121	0.503	9.121
1119.07	142.45	3632.11	361.846	2.14587e+57	1.42496e+56	1.75937	9.219	5.617	9.219
516.604	26.688	1313.86	217.48	2.67268e+57	2.58493e+55	1.95073	10.206	4.004	10.206
5	983.798	220.077	1312.49	2.60331e+54	5.21701e+57	3.23982	2.076	13.579	13.579
308.574	5251.12	933.181	6048.67	4.72965e+55	4.04723e+57	2.70667	2.965	12.004	12.004
1272.93	142.45	4278.96	361.846	2.16392e+57	1.20091e+56	1.74951	9.199	5.333	9.199
587.635	26.688	1563.82	217.48	2.71662e+57	2.14829e+55	1.96867	10.129	3.776	10.129
15.9411	399.262	320.459	656.501	3.54467e+55	4.97873e+57	3.38839	3.96	14.685	14.685
1447.96	142.45	5034.51	361.846	2.17436e+57	1.00753e+56	1.73752	9.175	5.053	9.175
668.432	26.688	1857.45	217.48	2.73639e+57	1.75903e+55	1.97351	10.045	3.539	10.045
587.635	2131.1	1563.82	2589.44	2.9586e+56	3.58298e+57	2.75942	5.109	12.402	12.402
5	10.831	220.077	191.666	8.92274e+55	1.1686e+56	0.385841	7.167	7.87	7.87
760.338	26.688	2201.98	217.48	2.73547e+57	1.43331e+55	1.96782	9.954	3.308	9.954
1647.04	142.45	5916.37	361.846	2.17846e+57	8.42171e+55	1.72411	9.15	4.78	9.15
864.881	26.688	2605.84	217.48	2.71799e+57	1.16637e+55	1.95401	9.858	3.09	9.858
1873.5	142.45	6944.91	361.846	2.17748e+57	7.01912e+55	1.70988	9.126	4.516	9.126
983.798	26.688	3078.78	217.48	2.68812e+57	9.48269e+54	1.93426	9.761	2.886	9.761
5.68748	65.7602	229.361	269.335	5.20421e+55	2.02194e+57	2.30603	5.637	14.362	14.362
2131.1	142.45	8143.69	361.846	2.17266e+57	5.83731e+55	1.69533	9.103	4.261	9.103
1119.07	26.688	3632.11	217.48	2.64946e+57	7.70358e+54	1.91037	9.666	2.694	9.666
2424.12	142.45	9540	361.846	2.16509e+57	4.84697e+55	1.68092	9.084	4.017	9.084
5.68748	10.831	229.361	191.666	1.02034e+56	1.08931e+56	0.374947	7.268	7.682	7.682
351.001	5251.12	985.173	6048.67	5.5107e+55	4.01958e+57	2.7043	3.082	12.009	12.009
1272.93	26.688	4278.96	217.48	2.60507e+57	6.25462e+54	1.88386	9.574	2.515	9.574
2757.42	142.45	11165.4	361.846	2.15577e+57	4.02062e+55	1.66702	9.067	3.784	9.067
668.432	2131.1	1857.45	2589.44	3.2793e+56	3.4461e+57	2.72388	5.23	12.336	12.336
1447.96	26.688	5034.51	217.48	2.55739e+57	5.07586e+54	1.85592	9.488	2.347	9.488
3136.56	142.45	13056.3	361.846	2.14559e+57	3.33325e+55	1.65397	9.055	3.564	9.055
5.68748	983.798	229.361	1312.49	3.07545e+54	5.2152e+57	3.23957	2.134	13.579	13.579
1647.04	26.688	5916.37	217.48	2.50843e+57	4.11787e+54	1.82754	9.408	2.19	9.408
3567.82	142.45	15254.9	361.846	2.13528e+57	2.76248e+55	1.64197	9.048	3.355	9.048
6.46948	10.831	239.057	191.666	1.16597e+56	1.01396e+56	0.366012	7.373	7.488	7.488
1873.5	26.688	6944.91	217.48	2.45974e+57	3.33989e+54	1.79947	9.336	2.043	9.336
18.1329	399.262	334.358	656.501	4.14992e+55	4.94881e+57	3.38189	4.082	14.677	14.677
4058.38	142.45	17809.9	361.846	2.12555e+57	2.28899e+55	1.63128	9.044	3.159	9.044
2131.1	26.688	8143.69	217.48	2.41255e+57	2.70853e+54	1.77236	9.273	1.906	9.273
4616.39	142.45	20777.5	361.846	2.11687e+57	1.89642e+55	1.62201	9.046	2.974	9.046
2424.12	26.688	9540	217.48	2.36777e+57	2.19635e+54	1.74664	9.219	1.778	9.219
7.359	10.831	249.187	191.666	1.33123e+56	9.43609e+55	0.359696	7.491	7.293	7.491
2757.42	26.688	11165.4	217.48	2.32613e+57	1.78105e+54	1.7227	9.173	1.659	9.173
5251.12	142.45	24222.6	361.846	2.10964e+57	1.57112e+55	1.61427	9.051	2.8	9.051
399.262	5251.12	1041.17	6048.67	6.41122e+55	3.98674e+57	2.70113	3.203	12.014	12.014
6.46948	65.7602	239.057	269.335	6.02335e+55	1.98436e+57	2.28307	5.749	14.305	14.305
760.338	2131.1	2201.98	2589.44	3.60101e+56	3.30844e+57	2.68673	5.338	12.266	12.266
3136.56	26.688	13056.3	217.48	2.28807e+57	1.44434e+54	1.70078	9.137	1.548	9.137
5973.12	142.45	28220.4	361.846	2.10411e+57	1.30166e+55	1.6081	9.061	2.636	9.061
3567.82	26.688	15254.9	217.48	2.25386e+57	1.17138e+54	1.68103	9.109	1.444	9.109
6794.4	142.45	32857.3	361.846	2.1004e+57	1.07851e+55	1.60346	9.073	2.481	9.073
8.37083	10.831	259.773	191.666	1.51837e+56	8.79001e+55	0.356539	7.639	7.101	7.639
4058.38	26.688	17809.9	217.48	2.22373e+57	9.50124e+53	1.66358	9.089	1.347	9.089
7728.6	142.45	38233.3	361.846	2.09869e+57	8.9374e+54	1.6004	9.089	2.336	9.089
4616.39	26.688	20777.5	217.48	2.1978e+57	7.70807e+53	1.64852	9.077	1.257	9.077
6.46948	983.798	239.057	1312.49	3.63331e+54	5.21305e+57	3.23951	2.194	13.58	13.58
8791.24	142.45	44463.4	361.846	2.09887e+57	7.4076e+54	1.59878	9.107	2.199	9.107
5251.12	26.688	24222.6	217.48	2.17598e+57	6.25446e+53	1.63581	9.072	1.173	9.072
9.52178	10.831	270.84	191.666	1.72986e+56	8.20493e+55	0.357009	7.82	6.916	7.82
20.6261	399.262	348.925	656.501	4.85365e+55	4.91433e+57	3.37421	4.209	14.667	14.667
10000	142.45	51680.6	361.846	2.10091e+57	6.14097e+54	1.59853	9.127	2.07	9.127
864.881	2131.1	2605.84	2589.44	3.92139e+56	3.17066e+57	2.6482	5.435	12.193	12.193
5973.12	26.688	28220.4	217.48	2.15823e+57	5.07606e+53	1.62543	9.073	1.095	9.073
454.159	5251.12	1101.59	6048.67	7.44711e+55	3.94787e+57	2.69664	3.328	12.017	12.017
10.831	10.831	282.413	191.666	1.96867e+56	7.67925e+55	0.36157	8.031	6.743	8.031
6794.4	26.688	32857.3	217.48	2.14431e+57	4.12057e+53	1.61726	9.08	1.022	9.08
7.359	65.7602	249.187	269.335	6.96582e+55	1.94274e+57	2.25769	5.867	14.241	14.241
7728.6	26.688	38233.3	217.48	2.13402e+57	3.34564e+53	1.61119	9.091	0.954	9.091
8791.24	26.688	44463.4	217.48	2.12711e+57	2.71734e+53	1.60709	9.105	0.89	9.105
12.3202	10.831	294.52	191.666	2.23978e+56	7.20555e+55	0.37051	8.264	6.583	8.264
10000	26.688	51680.6	217.48	2.12338e+57	2.20753e+53	1.60485	9.123	0.831	9.123
983.798	2131.1	3078.78	2589.44	4.23806e+56	3.03348e+57	2.60817	5.522	12.116	12.116
14.0142	10.831	307.191	191.666	2.55119e+56	6.77277e+55	0.38423	8.511	6.436	8.511
23.462	399.262	364.202	656.501	5.67046e+55	4.87468e+57	3.36505	4.341	14.654	14.654
7.359	983.798	249.187	1312.49	4.29213e+54	5.21049e+57	3.23939	2.258	13.581	13.581
516.604	5251.12	1313.86	6048.67	8.58644e+55	3.90437e+57	2.69141	3.451	12.02	12.02
5	162.036	220.077	384.815	2.20797e+55	3.93348e+57	3.18343	4.303	15.269	15.269
15.9411	10.831	320.459	191.666	2.91356e+56	6.36971e+55	0.40307	8.765	6.297	8.765
1119.07	2131.1	3632.11	2589.44	4.54871e+56	2.89763e+57	2.56709	5.6	12.037	12.037
8.37083	65.7602	259.773	269.335	8.04809e+55	1.89679e+57	2.22914	5.989	14.167	14.167
5	30.3574	220.077	222.75	6.65078e+55	7.83949e+56	1.31393	6.387	12.186	12.186
18.1329	10.831	334.358	191.666	3.33723e+56	5.98908e+55	0.427504	9.015	6.163	9.015
587.635	5251.12	1563.82	6048.67	9.78832e+55	3.85819e+57	2.68554	3.566	12.022	12.022
1272.93	2131.1	4278.96	2589.44	4.85123e+56	2.7638e+57	2.52484	5.669	11.955	11.955
26.688	399.262	380.233	656.501	6.61668e+55	4.82917e+57	3.35457	4.478	14.639	14.639
8.37083	983.798	259.773	1312.49	5.06972e+54	5.20743e+57	3.23921	2.325	13.582	13.582
20.6261	10.831	348.925	191.666	3.8307e+56	5.6266e+55	0.457952	9.257	6.032	9.257
9.52178	65.7602	270.84	269.335	9.28836e+55	1.84625e+57	2.19751	6.116	14.083	14.083
5.68748	30.3574	229.361	222.75	7.65049e+55	7.54957e+56	1.28509	6.492	12.07	12.07
5.68748	162.036	229.361	384.815	2.57958e+55	3.91201e+57	3.17631	4.402	15.258	15.258
23.462	10.831	364.202	191.666	4.40053e+56	5.27992e+55	0.494699	9.485	5.902	9.485
1447.96	2131.1	5034.51	2589.44	5.14382e+56	2.63265e+57	2.48156	5.732	11.87	11.87
668.432	5251.12	1857.45	6048.67	1.10535e+56	3.80931e+57	2.67902	3.675	12.023	12.023
26.688	10.831	380.233	191.666	5.05104e+56	4.94759e+55	0.537892	9.695	5.772	9.695
30.3574	399.262	397.065	656.501	7.71056e+55	4.77707e+57	3.34211	4.619	14.62	14.62
6.46948	30.3574	239.057	222.75	8.79407e+55	7.2392e+56	1.25383	6.601	11.939	11.939
9.52178	983.798	270.84	1312.49	5.98698e+54	5.20379e+57	3.23895	2.396	13.583	13.583
1647.04	2131.1	5916.37	2589.44	5.42506e+56	2.50473e+57	2.43753	5.788	11.783	11.783
10.831	65.7602	282.413	269.335	1.07065e+56	1.79087e+57	2.16237	6.247	13.987	13.987
30.3574	10.831	397.065	191.666	5.78353e+56	4.6286e+55	0.587504	9.887	5.643	9.887
760.338	5251.12	2201.98	6048.67	1.23803e+56	3.75784e+57	2.67223	3.777	12.025	12.025
6.46948	162.036	239.057	384.815	3.01244e+55	3.88755e+57	3.16785	4.506	15.244	15.244
34.5315	10.831	414.752	191.666	6.59752e+56	4.32222e+55	0.643273	10.059	5.514	10.059
1873.5	2131.1	6944.91	2589.44	5.69401e+56	2.38048e+57	2.39274	5.841	11.693	11.693
7.359	30.3574	249.187	222.75	1.00994e+56	6.90918e+56	1.22024	6.716	11.792	11.792
39.2794	10.831	433.351	191.666	7.4899e+56	4.02793e+55	0.704767	10.213	5.385	10.213
34.5315	399.262	414.752	656.501	8.97224e+55	4.71759e+57	3.32788	4.764	14.598	14.598
12.3202	65.7602	294.52	269.335	1.23244e+56	1.73049e+57	2.12338	6.383	13.877	13.877
864.881	5251.12	2605.84	6048.67	1.37654e+56	3.70396e+57	2.66481	3.873	12.026	12.026
44.6801	10.831	452.925	191.666	8.45616e+56	3.74539e+55	0.771411	10.349	5.255	10.349
10.831	983.798	282.413	1312.49	7.06831e+54	5.19946e+57	3.23861	2.471	13.584	13.584
2131.1	2131.1	8143.69	2589.44	5.95022e+56	2.26024e+57	2.34749	5.89	11.601	11.601
50.8234	10.831	473.542	191.666	9.48959e+56	3.4744e+55	0.842509	10.469	5.124	10.469
8.37083	30.3574	259.773	222.75	1.15862e+56	6.56097e+56	1.18452	6.835	11.628	11.628
7.359	162.036	249.187	384.815	3.516e+55	3.8597e+57	3.15826	4.616	15.228	15.228
57.8114	10.831	495.278	191.666	1.05822e+57	3.21485e+55	0.917278	10.572	4.992	10.572
39.2794	399.262	433.351	656.501	1.04239e+56	4.64987e+57	3.31093	4.913	14.57	14.57
983.798	5251.12	3078.78	6048.67	1.52042e+56	3.6479e+57	2.65711	3.963	12.028	12.028
2424.12	2131.1	9540	2589.44	6.19378e+56	2.14423e+57	2.30163	5.937	11.505	11.505
14.0142	65.7602	307.191	269.335	1.41654e+56	1.66499e+57	2.0805	6.523	13.752	13.752
65.7602	10.831	518.216	191.666	1.1724e+57	2.96671e+55	0.994855	10.659	4.86	10.659
9.52178	30.3574	270.84	222.75	1.32756e+56	6.19683e+56	1.14681	6.958	11.445	11.445
12.3202	983.798	294.52	1312.49	8.34218e+54	5.19433e+57	3.23815	2.55	13.585	13.585
74.8019	10.831	542.449	191.666	1.29057e+57	2.72997e+55	1.07438	10.731	4.727	10.731
85.0869	10.831	568.076	191.666	1.41166e+57	2.50467e+55	1.15495	10.787	4.593	10.787
2757.42	2131.1	11165.4	2589.44	6.42526e+56	2.03256e+57	2.25566	5.984	11.407	11.407
96.7859	10.831	595.211	191.666	1.53449e+57	2.29086e+55	1.23568	10.829	4.459	10.829
110.094	10.831	623.978	191.666	1.65802e+57	2.08858e+55	1.31575	10.857	4.323	10.857
8.37083	162.036	259.773	384.815	4.10093e+55	3.82805e+57	3.14721	4.73	15.209	15.209
1119.07	5251.12	3632.11	6048.67	1.66906e+56	3.58996e+57	2.64899	4.047	12.03	12.03
15.9411	65.7602	320.459	269.335	1.62547e+56	1.59438e+57	2.03332	6.666	13.609	13.609
125.231	10.831	654.514	191.666	1.78096e+57	1.89787e+55	1.3943	10.871	4.188	10.871
10.831	30.3574	282.413	222.75	1.51907e+56	5.81989e+56	1.10769	7.085	11.243	11.243
44.6801	399.262	452.925	656.501	1.20895e+56	4.57304e+57	3.29143	5.067	14.537	14.537
3136.56	2131.1	13056.3	2589.44	6.64568e+56	1.92524e+57	2.20941	6.03	11.305	11.305
142.45	10.831	686.972	191.666	1.90229e+57	1.71871e+55	1.47061	10.872	4.052	10.872
162.036	10.831	721.524	191.666	2.02086e+57	1.55105e+55	1.54398	10.859	3.916	10.859
14.0142	983.798	307.191	1312.49	9.84174e+54	5.18823e+57	3.23758	2.633	13.586	13.586
184.315	10.831	758.36	191.666	2.13561e+57	1.39478e+55	1.61381	10.835	3.78	10.835
3567.82	2131.1	15254.9	2589.44	6.85648e+56	1.82221e+57	2.16292	6.078	11.198	11.198
12.3202	30.3574	294.52	222.75	1.73558e+56	5.4342e+56	1.0674	7.216	11.019	11.019
1272.93	5251.12	4278.96	6048.67	1.82175e+56	3.5305e+57	2.64064	4.126	12.033	12.033
209.657	10.831	797.692	191.666	2.24555e+57	1.24977e+55	1.67956	10.799	3.645	10.799
18.1329	65.7602	334.358	269.335	1.86191e+56	1.51876e+57	1.98198	6.813	13.447	13.447
238.484	10.831	839.757	191.666	2.34981e+57	1.11579e+55	1.74081	10.751	3.51	10.751
9.52178	162.036	270.84	384.815	4.77933e+55	3.79213e+57	3.13464	4.849	15.187	15.187
50.8234	399.262	473.542	656.501	1.39951e+56	4.48618e+57	3.26899	5.223	14.498	14.498
271.275	10.831	884.821	191.666	2.44756e+57	9.92555e+54	1.79721	10.694	3.376	10.694
4058.38	2131.1	17809.9	2589.44	7.05939e+56	1.72336e+57	2.11653	6.128	11.087	11.087
14.0142	30.3574	307.191	222.75	1.97969e+56	5.04474e+56	1.0269	7.351	10.774	10.774
308.574	10.831	933.181	191.666	2.53812e+57	8.7973e+54	1.84851	10.627	3.243	10.627
351.001	10.831	985.173	191.666	2.6209e+57	7.76923e+54	1.89455	10.551	3.112	10.551
1447.96	5251.12	5034.51	6048.67	1.97767e+56	3.46992e+57	2.6321	4.2	12.037	12.037
15.9411	983.798	320.459	1312.49	1.16056e+55	5.181e+57	3.23684	2.72	13.587	13.587
399.262	10.831	1041.17	191.666	2.69545e+57	6.83679e+54	1.93525	10.468	2.983	10.468
20.6261	65.7602	348.925	269.335	2.12865e+56	1.43843e+57	1.92634	6.962	13.263	13.263
454.159	10.831	1101.59	191.666	2.76146e+57	5.99513e+54	1.9706	10.377	2.855	10.377
15.9411	30.3574	320.459	222.75	2.25411e+56	4.65731e+56	0.987103	7.488	10.508	10.508
4616.39	2131.1	20777.5	2589.44	7.25635e+56	1.62853e+57	2.07002	6.18	10.969	10.969
516.604	10.831	1313.86	191.666	2.81152e+57	5.02029e+54	1.99619	10.286	2.697	10.286
57.8114	399.262	495.278	656.501	1.61682e+56	4.38838e+57	3.24271	5.383	14.45	14.45
587.635	10.831	1563.82	191.666	2.8351e+57	4.08007e+54	2.00689	10.192	2.519	10.192
10.831	162.036	282.413	384.815	5.56483e+55	3.75145e+57	3.1202	4.974	15.161	15.161
668.432	10.831	1857.45	191.666	2.83467e+57	3.30901e+54	2.00482	10.092	2.349	10.092
1647.04	5251.12	5916.37	6048.67	2.13596e+56	3.40865e+57	2.62338	4.27	12.042	12.042
760.338	10.831	2201.98	191.666	2.81533e+57	2.68109e+54	1.99289	9.988	2.191	9.988
18.1329	30.3574	334.358	222.75	2.56164e+56	4.27827e+56	0.949284	7.628	10.223	10.223
5251.12	2131.1	24222.6	2589.44	7.44943e+56	1.53758e+57	2.02386	6.235	10.846	10.846
23.462	65.7602	364.202	269.335	2.42858e+56	1.35387e+57	1.86663	7.114	13.055	13.055
864.881	10.831	2605.84	191.666	2.78193e+57	2.1706e+54	1.97369	9.882	2.042	9.882
983.798	10.831	3078.78	191.666	2.73872e+57	1.75626e+54	1.94945	9.776	1.904	9.776
1119.07	10.831	3632.11	191.666	2.68905e+57	1.42036e+54	1.92189	9.675	1.774	9.675
18.1329	983.798	334.358	1312.49	1.36786e+55	5.17245e+57	3.23574	2.811	13.587	13.587
20.6261	30.3574	348.925	222.75	2.90514e+56	3.91413e+56	0.914839	7.77	9.922	9.922
1272.93	10.831	4278.96	191.666	2.63571e+57	1.14831e+54	1.89241	9.578	1.653	9.578
5973.12	2131.1	28220.4	2589.44	7.64075e+56	1.45036e+57	1.97786	6.293	10.715	10.715
65.7602	399.262	518.216	656.501	1.86377e+56	4.27876e+57	3.21244	5.546	14.393	14.393
1447.96	10.831	5034.51	191.666	2.58086e+57	9.2815e+53	1.86212	9.488	1.54	9.488
1873.5	5251.12	6944.91	6048.67	2.29569e+56	3.34714e+57	2.61454	4.335	12.048	12.048
1647.04	10.831	5916.37	191.666	2.52621e+57	7.50099e+53	1.83191	9.406	1.435	9.406
26.688	65.7602	380.233	269.335	2.76465e+56	1.26579e+57	1.80313	7.267	12.82	12.82
23.462	30.3574	364.202	222.75	3.28744e+56	3.57098e+56	0.885316	7.914	9.61	9.61
1873.5	10.831	6944.91	191.666	2.47306e+57	6.06164e+53	1.80244	9.333	1.337	9.333
12.3202	162.036	294.52	384.815	6.47272e+55	3.70547e+57	3.10382	5.103	15.131	15.131
6794.4	2131.1	32857.3	2589.44	7.83235e+56	1.36674e+57	1.93238	6.355	10.577	10.577
2131.1	10.831	8143.69	191.666	2.42234e+57	4.89848e+53	1.77423	9.268	1.245	9.268
26.688	30.3574	380.233	222.75	3.71137e+56	3.25385e+56	0.862085	8.058	9.292	9.292
2424.12	10.831	9540	191.666	2.37488e+57	3.95882e+53	1.74771	9.214	1.16	9.214
2757.42	10.831	11165.4	191.666	2.33116e+57	3.19976e+53	1.72317	9.168	1.081	9.168
20.6261	983.798	348.925	1312.49	1.61125e+55	5.16234e+57	3.23465	2.906	13.588	13.588
3136.56	10.831	13056.3	191.666	2.2915e+57	2.58658e+53	1.7008	9.132	1.007	9.132
30.3574	65.7602	397.065	269.335	3.13978e+56	1.17514e+57	1.73687	7.422	12.558	12.558
74.8019	399.262	542.449	656.501	2.14334e+56	4.15649e+57	3.17737	5.71	14.324	14.324
30.3574	30.3574	397.065	222.75	4.17959e+56	2.96613e+56	0.846648	8.202	8.977	8.977
7728.6	2131.1	38233.3	2589.44	8.02612e+56	1.28665e+57	1.88766	6.421	10.432	10.432
3567.82	10.831	15254.9	191.666	2.25612e+57	2.09125e+53	1.68075	9.104	0.938	9.104
2131.1	5251.12	8143.69	6048.67	2.45595e+56	3.28582e+57	2.60581	4.396	12.056	12.056
4058.38	10.831	17809.9	191.666	2.22514e+57	1.69114e+53	1.66312	9.085	0.874	9.085
34.5315	30.3574	414.752	222.75	4.6946e+56	2.70913e+56	0.840016	8.347	8.673	8.673
4616.39	10.831	20777.5	191.666	2.1986e+57	1.36796e+53	1.64795	9.073	0.815	9.073
39.2794	30.3574	433.351	222.75	5.25869e+56	2.48187e+56	0.842638	8.491	8.386	8.491
8791.24	2131.1	44463.4	2589.44	8.22377e+56	1.21005e+57	1.84369	6.489	10.278	10.278
5251.12	10.831	24222.6	191.666	2.17628e+57	1.10671e+53	1.63514	9.068	0.759	9.068
34.5315	65.7602	414.752	269.335	3.55681e+56	1.08314e+57	1.6686	7.577	12.266	12.266
14.0142	162.036	307.191	384.815	7.52004e+55	3.6536e+57	3.08486	5.237	15.095	15.095
44.6801	30.3574	452.925	222.75	5.87399e+56	2.28125e+56	0.854702	8.658	8.122	8.658
5973.12	10.831	28220.4	191.666	2.15824e+57	8.95688e+52	1.62475	9.07	0.708	9.07
2424.12	5251.12	9540	6048.67	2.61585e+56	3.22511e+57	2.59704	4.455	12.065	12.065
6794.4	10.831	32857.3	191.666	2.14411e+57	7.25058e+52	1.61659	9.077	0.66	9.077
85.0869	399.262	568.076	656.501	2.45854e+56	4.02088e+57	3.13712	5.876	14.242	14.242
50.8234	30.3574	473.542	222.75	6.54671e+56	2.10176e+56	0.875994	8.844	7.883	8.844
7728.6	10.831	38233.3	191.666	2.13368e+57	5.87091e+52	1.61054	9.088	0.615	9.088
10000	2131.1	51680.6	2589.44	8.42672e+56	1.13692e+57	1.80111	6.561	10.118	10.118
23.462	983.798	364.202	1312.49	1.89672e+55	5.1504e+57	3.23332	3.006	13.589	13.589
8791.24	10.831	44463.4	191.666	2.12668e+57	4.75485e+52	1.60648	9.103	0.573	9.103
39.2794	65.7602	433.351	269.335	4.01842e+56	9.91224e+56	1.59987	7.731	11.944	11.944
57.8114	30.3574	495.278	222.75	7.29625e+56	1.93717e+56	0.906269	9.043	7.66	9.043
10000	10.831	51680.6	191.666	2.12299e+57	3.85271e+52	1.60432	9.122	0.535	9.122
65.7602	30.3574	518.216	222.75	8.13832e+56	1.78392e+56	0.945392	9.245	7.445	9.245
2757.42	5251.12	11165.4	6048.67	2.77461e+56	3.16536e+57	2.58827	4.511	12.075	12.075
74.8019	30.3574	542.449	222.75	9.07822e+56	1.64033e+56	0.993063	9.443	7.235	9.443
15.9411	162.036	320.459	384.815	8.7257e+55	3.59526e+57	3.06354	5.377	15.054	15.054
5	12.3202	220.077	194.473	8.68785e+55	1.52566e+56	0.456446	7.087	8.417	8.417
44.6801	65.7602	452.925	269.335	4.52701e+56	9.01016e+56	1.53271	7.884	11.594	11.594
96.7859	399.262	595.211	656.501	2.81233e+56	3.87138e+57	3.09118	6.043	14.145	14.145
85.0869	30.3574	568.076	222.75	1.0115e+57	1.50539e+56	1.0486	9.631	7.027	9.631
96.7859	30.3574	595.211	222.75	1.1241e+57	1.37843e+56	1.11113	9.804	6.822	9.804
5	2424.12	220.077	2914.81	7.34239e+53	4.69867e+57	2.93388	1.356	12.517	12.517
26.688	983.798	380.233	1312.49	2.23116e+55	5.13634e+57	3.23151	3.11	13.589	13.589
5.68748	12.3202	229.361	194.473	9.93991e+55	1.42378e+56	0.441593	7.187	8.227	8.227
50.8234	65.7602	473.542	269.335	5.08463e+56	8.14201e+56	1.46927	8.035	11.218	11.218
110.094	30.3574	623.978	222.75	1.24452e+57	1.25898e+56	1.17932	9.957	6.617	9.957
3136.56	5251.12	13056.3	6048.67	2.93156e+56	3.10688e+57	2.57974	4.566	12.087	12.087
125.231	30.3574	654.514	222.75	1.37105e+57	1.14671e+56	1.25176	10.088	6.414	10.088
110.094	399.262	623.978	656.501	3.20752e+56	3.70769e+57	3.03883	6.21	14.03	14.03
6.46948	12.3202	239.057	194.473	1.13643e+56	1.32496e+56	0.428269	7.292	8.028	8.028
18.1329	162.036	334.358	384.815	1.01105e+56	3.52981e+57	3.03898	5.52	15.005	15.005
142.45	30.3574	686.972	222.75	1.50193e+57	1.04136e+56	1.32684	10.197	6.211	10.197
57.8114	65.7602	495.278	269.335	5.69281e+56	7.32384e+56	1.41215	8.183	10.822	10.822
162.036	30.3574	721.524	222.75	1.63508e+57	9.42756e+55	1.40298	10.282	6.009	10.282
3567.82	5251.12	15254.9	6048.67	3.08619e+56	3.04988e+57	2.57112	4.62	12.099	12.099
7.359	12.3202	249.187	194.473	1.29812e+56	1.23073e+56	0.417045	7.402	7.822	7.822
184.315	30.3574	758.36	222.75	1.76852e+57	8.50711e+55	1.47867	10.344	5.807	10.344
5.68748	2424.12	229.361	2914.81	8.69147e+53	4.69843e+57	2.93387	1.394	12.517	12.517
30.3574	983.798	397.065	1312.49	2.6225e+55	5.11979e+57	3.22936	3.219	13.589	13.589
65.7602	65.7602	518.216	269.335	6.35247e+56	6.56914e+56	1.36404	8.327	10.415	10.415
209.657	30.3574	797.692	222.75	1.90022e+57	7.65071e+55	1.55254	10.385	5.606	10.385
125.231	399.262	654.514	656.501	3.64668e+56	3.52983e+57	2.97925	6.376	13.893	13.893
8.37083	12.3202	259.773	194.473	1.48126e+56	1.14247e+56	0.408599	7.517	7.613	7.613
238.484	30.3574	839.757	222.75	2.02827e+57	6.8568e+55	1.6234	10.404	5.407	10.404
74.8019	65.7602	542.449	269.335	7.06382e+56	5.88711e+56	1.32702	8.466	10.006	10.006
271.275	30.3574	884.821	222.75	2.15115e+57	6.12368e+55	1.69026	10.404	5.208	10.404
20.6261	162.036	348.925	384.815	1.16973e+56	3.45663e+57	3.01109	5.668	14.948	14.948
9.52178	12.3202	270.84	194.473	1.68823e+56	1.06121e+56	0.403601	7.646	7.406	7.646
308.574	30.3574	933.181	222.75	2.26732e+57	5.44945e+55	1.75235	10.387	5.011	10.387
85.0869	65.7602	568.076	269.335	7.82623e+56	5.2816e+56	1.30264	8.599	9.606	9.606
4058.38	5251.12	17809.9	6048.67	3.2382e+56	2.99447e+57	2.56261	4.673	12.112	12.112
10.831	12.3202	282.413	194.473	1.92159e+56	9.87522e+55	0.402603	7.807	7.205	7.807
351.001	30.3574	985.173	222.75	2.37562e+57	4.83209e+55	1.80908	10.354	4.815	10.354
96.7859	65.7602	595.211	269.335	8.6382e+56	4.75078e+56	1.29158	8.725	9.225	9.225
142.45	399.262	686.972	656.501	4.13198e+56	3.33824e+57	2.912	6.54	13.731	13.731
399.262	30.3574	1041.17	222.75	2.47502e+57	4.26933e+55	1.86008	10.306	4.622	10.306
6.46948	2424.12	239.057	2914.81	1.02898e+54	4.69814e+57	2.93406	1.435	12.518	12.518
34.5315	983.798	414.752	1312.49	3.07979e+55	5.10035e+57	3.22662	3.332	13.588	13.588
110.094	65.7602	623.978	269.335	9.49738e+56	4.28785e+56	1.29366	8.845	8.872	8.872
12.3202	12.3202	294.52	194.473	2.18418e+56	9.21387e+55	0.406077	8	7.015	8
454.159	30.3574	1101.59	222.75	2.56485e+57	3.75865e+55	1.90512	10.246	4.431	10.246
125.231	65.7602	654.514	269.335	1.04011e+57	3.88191e+56	1.30785	8.971	8.552	8.971
516.604	30.3574	1313.86	222.75	2.6383e+57	3.23396e+55	1.9397	10.181	4.224	10.181
4616.39	5251.12	20777.5	6048.67	3.38748e+56	2.94067e+57	2.55406	4.726	12.125	12.125
14.0142	12.3202	307.191	194.473	2.4801e+56	8.62084e+55	0.414431	8.219	6.84	8.219
142.45	65.7602	686.972	269.335	1.13605e+57	3.51832e+56	1.33284	9.11	8.261	9.11
587.635	30.3574	1563.82	222.75	2.68641e+57	2.70032e+55	1.95909	10.11	3.99	10.11
23.462	162.036	364.202	384.815	1.35107e+56	3.37509e+57	2.97958	5.819	14.882	14.882
668.432	30.3574	1857.45	222.75	2.71044e+57	2.21893e+55	1.96533	10.029	3.746	10.029
162.036	65.7602	721.524	269.335	1.23984e+57	3.18596e+56	1.36736	9.253	7.984	9.253
162.036	399.262	721.524	656.501	4.66508e+56	3.13387e+57	2.83713	6.702	13.542	13.542
760.338	30.3574	2201.98	222.75	2.71368e+57	1.81119e+55	1.96097	9.941	3.505	9.941
15.9411	12.3202	320.459	194.473	2.81693e+56	8.08275e+55	0.427993	8.455	6.68	8.455
184.315	65.7602	758.36	269.335	1.35166e+57	2.87993e+56	1.41017	9.392	7.715	9.392
864.881	30.3574	2605.84	222.75	2.70002e+57	1.47557e+55	1.9484	9.849	3.276	9.849
209.657	65.7602	797.692	269.335	1.47052e+57	2.59733e+56	1.45977	9.521	7.452	9.521
983.798	30.3574	3078.78	222.75	2.67348e+57	1.20093e+55	1.92973	9.754	3.061	9.754
39.2794	983.798	433.351	1312.49	3.61336e+55	5.07756e+57	3.22344	3.449	13.587	13.587
18.1329	12.3202	334.358	194.473	3.20582e+56	7.58471e+55	0.447054	8.702	6.53	8.702
238.484	65.7602	839.757	269.335	1.59475e+57	2.33626e+56	1.51435	9.634	7.192	9.634
7.359	2424.12	249.187	2914.81	1.21829e+54	4.69777e+57	2.93404	1.478	12.518	12.518
1119.07	30.3574	3632.11	222.75	2.63766e+57	9.76602e+54	1.90676	9.661	2.859	9.661
5251.12	5251.12	24222.6	6048.67	3.53414e+56	2.8884e+57	2.54546	4.78	12.138	12.138
1272.93	30.3574	4278.96	222.75	2.59562e+57	7.93669e+54	1.881	9.571	2.669	9.571
271.275	65.7602	884.821	269.335	1.72203e+57	2.0953e+56	1.57207	9.727	6.937	9.727
20.6261	12.3202	348.925	194.473	3.65853e+56	7.11626e+55	0.47207	8.95	6.386	8.95
26.688	162.036	380.233	384.815	1.55771e+56	3.28462e+57	2.9436	5.975	14.804	14.804
1447.96	30.3574	5034.51	222.75	2.54992e+57	6.4468e+54	1.85372	9.486	2.492	9.486
184.315	399.262	758.36	656.501	5.24695e+56	2.91828e+57	2.75383	6.86	13.319	13.319
308.574	65.7602	933.181	269.335	1.85003e+57	1.87331e+56	1.63091	9.8	6.684	9.8
1647.04	30.3574	5916.37	222.75	2.50256e+57	5.2346e+54	1.82585	9.407	2.326	9.407
351.001	65.7602	985.173	269.335	1.97617e+57	1.66937e+56	1.68909	9.85	6.434	9.85
1873.5	30.3574	6944.91	222.75	2.45519e+57	4.24921e+54	1.79822	9.336	2.171	9.336
23.462	12.3202	364.202	194.473	4.18448e+56	6.67147e+55	0.503439	9.194	6.245	9.194
399.262	65.7602	1041.17	269.335	2.09811e+57	1.4826e+56	1.74505	9.878	6.187	9.878
2131.1	30.3574	8143.69	222.75	2.40904e+57	3.44871e+54	1.77144	9.273	2.026	9.273
2424.12	30.3574	9540	222.75	2.36514e+57	2.79876e+54	1.74601	9.219	1.891	9.219
454.159	65.7602	1101.59	269.335	2.21373e+57	1.31218e+56	1.79746	9.886	5.943	9.886
2757.42	30.3574	11165.4	222.75	2.32415e+57	2.27123e+54	1.72228	9.174	1.765	9.174
5973.12	5251.12	28220.4	6048.67	3.67849e+56	2.83749e+57	2.53664	4.836	12.15	12.15
26.688	12.3202	380.233	194.473	4.79043e+56	6.24717e+55	0.541473	9.425	6.106	9.425
44.6801	983.798	452.925	1312.49	4.2349e+55	5.0509e+57	3.21929	3.571	13.584	13.584
516.604	65.7602	1313.86	269.335	2.31456e+57	1.14833e+56	1.84047	9.878	5.695	9.878
209.657	399.262	797.692	656.501	5.87775e+56	2.69373e+57	2.66278	7.013	13.06	13.06
3136.56	30.3574	13056.3	222.75	2.28658e+57	1.8432e+54	1.7005	9.138	1.647	9.138
587.635	65.7602	1563.82	269.335	2.39193e+57	9.86701e+55	1.8689	9.855	5.434	9.855
8.37083	2424.12	259.773	2914.81	1.44241e+54	4.69731e+57	2.93422	1.524	12.519	12.519
3567.82	30.3574	15254.9	222.75	2.2528e+57	1.49594e+54	1.68089	9.11	1.537	9.11
30.3574	162.036	397.065	384.815	1.79247e+56	3.18468e+57	2.90318	6.133	14.714	14.714
668.432	65.7602	1857.45	269.335	2.44711e+57	8.35109e+55	1.88461	9.817	5.161	9.817
30.3574	12.3202	397.065	194.473	5.48059e+56	5.84138e+55	0.586278	9.641	5.968	9.641
4058.38	30.3574	17809.9	222.75	2.22296e+57	1.21423e+54	1.66352	9.09	1.434	9.09
4616.39	30.3574	20777.5	222.75	2.19731e+57	9.85747e+53	1.64855	9.078	1.339	9.078
760.338	65.7602	2201.98	269.335	2.48231e+57	6.9859e+55	1.88987	9.767	4.883	9.767
5251.12	30.3574	24222.6	222.75	2.17568e+57	8.00373e+53	1.63588	9.073	1.25	9.073
864.881	65.7602	2605.84	269.335	2.50024e+57	5.79395e+55	1.88671	9.707	4.603	9.707
34.5315	12.3202	414.752	194.473	6.25657e+56	5.45272e+55	0.637746	9.839	5.83	9.839
238.484	399.262	839.757	656.501	6.55668e+56	2.46328e+57	2.5645	7.161	12.76	12.76
5973.12	30.3574	28220.4	222.75	2.15793e+57	6.50005e+53	1.62546	9.074	1.166	9.074
6794.4	5251.12	32857.3	6048.67	3.82105e+56	2.78767e+57	2.52756	4.893	12.161	12.161
983.798	65.7602	3078.78	269.335	2.50352e+57	4.77733e+55	1.87697	9.641	4.328	9.641
6794.4	30.3574	32857.3	222.75	2.14417e+57	5.28014e+53	1.61734	9.08	1.089	9.08
1119.07	65.7602	3632.11	269.335	2.4949e+57	3.92495e+55	1.86223	9.571	4.061	9.571
39.2794	12.3202	433.351	194.473	7.11699e+56	5.08021e+55	0.695566	10.018	5.692	10.018
7728.6	30.3574	38233.3	222.75	2.13386e+57	4.28994e+53	1.61123	9.091	1.016	9.091
50.8234	983.798	473.542	1312.49	4.95766e+55	5.01978e+57	3.21458	3.697	13.581	13.581
8791.24	30.3574	44463.4	222.75	2.1271e+57	3.48654e+53	1.6072	9.106	0.949	9.106
1272.93	65.7602	4278.96	269.335	2.47692e+57	3.21851e+55	1.84388	9.501	3.807	9.501
1447.96	65.7602	5034.51	269.335	2.45203e+57	2.6366e+55	1.82307	9.433	3.566	9.433
10000	30.3574	51680.6	222.75	2.12335e+57	2.83421e+53	1.60492	9.124	0.886	9.124
44.6801	12.3202	452.925	194.473	8.05782e+56	4.7232e+55	0.759221	10.179	5.554	10.179
34.5315	162.036	414.752	384.815	2.05829e+56	3.07486e+57	2.85757	6.294	14.609	14.609
9.52178	2424.12	270.84	2914.81	1.70765e+54	4.69674e+57	2.93439	1.572	12.52	12.52
1647.04	65.7602	5916.37	269.335	2.42244e+57	2.15832e+55	1.80083	9.368	3.34	9.368
271.275	399.262	884.821	656.501	7.28188e+56	2.23075e+57	2.4607	7.302	12.417	12.417
1873.5	65.7602	6944.91	269.335	2.39008e+57	1.76579e+55	1.77801	9.308	3.128	9.308
50.8234	12.3202	473.542	194.473	9.07277e+56	4.38124e+55	0.828018	10.319	5.416	10.319
7728.6	5251.12	38233.3	6048.67	3.96249e+56	2.73863e+57	2.51784	4.952	12.169	12.169
2131.1	65.7602	8143.69	269.335	2.35651e+57	1.44399e+55	1.7553	9.254	2.929	9.254
2424.12	65.7602	9540	269.335	2.32297e+57	1.18045e+55	1.73322	9.207	2.741	9.207
57.8114	12.3202	495.278	194.473	1.01543e+57	4.05404e+55	0.901152	10.442	5.277	10.442
2757.42	65.7602	11165.4	269.335	2.29058e+57	9.64801e+54	1.71231	9.167	2.566	9.167
308.574	399.262	933.181	656.501	8.05029e+56	2.00064e+57	2.35356	7.435	12.029	12.029
57.8114	983.798	495.278	1312.49	5.79645e+55	4.98354e+57	3.20871	3.828	13.576	13.576
3136.56	65.7602	13056.3	269.335	2.26008e+57	7.88432e+54	1.69287	9.135	2.402	9.135
65.7602	12.3202	518.216	194.473	1.12928e+57	3.74143e+55	0.977726	10.547	5.137	10.547
5	34.5315	220.077	228.586	6.30702e+55	9.47653e+56	1.47857	6.261	12.646	12.646
39.2794	162.036	433.351	384.815	2.35818e+56	2.95487e+57	2.8064	6.457	14.487	14.487
3567.82	65.7602	15254.9	269.335	2.23203e+57	6.44258e+54	1.67514	9.11	2.248	9.11
4058.38	65.7602	17809.9	269.335	2.20689e+57	5.26446e+54	1.65933	9.093	2.104	9.093
74.8019	12.3202	542.449	194.473	1.24776e+57	3.44334e+55	1.05679	10.635	4.996	10.635
8791.24	5251.12	44463.4	6048.67	4.10358e+56	2.68999e+57	2.50743	5.015	12.174	12.174
10.831	2424.12	282.413	2914.81	2.02144e+54	4.69604e+57	2.93454	1.623	12.521	12.521
4616.39	65.7602	20777.5	269.335	2.18489e+57	4.30197e+54	1.64552	9.082	1.969	9.082
85.0869	12.3202	568.076	194.473	1.36967e+57	3.15975e+55	1.13737	10.705	4.855	10.705
351.001	399.262	985.173	656.501	8.85769e+56	1.77788e+57	2.24631	7.56	11.597	11.597
5251.12	65.7602	24222.6	269.335	2.16625e+57	3.51579e+54	1.63382	9.077	1.843	9.077
96.7859	12.3202	595.211	194.473	1.49387e+57	2.89067e+55	1.21851	10.759	4.713	10.759
5973.12	65.7602	28220.4	269.335	2.15095e+57	2.87366e+54	1.6242	9.079	1.725	9.079
110.094	12.3202	623.978	194.473	1.61907e+57	2.63612e+55	1.29926	10.798	4.571	10.798
65.7602	983.798	518.216	1312.49	6.76786e+55	4.94145e+57	3.20185	3.963	13.57	13.57
399.262	399.262	1041.17	656.501	9.69864e+56	1.56736e+57	2.14325	7.676	11.128	11.128
44.6801	162.036	452.925	384.815	2.69521e+56	2.82465e+57	2.74937	6.622	14.346	14.346
5.68748	34.5315	229.361	228.586	7.26241e+55	9.16674e+56	1.45002	6.367	12.542	12.542
10000	5251.12	51680.6	6048.67	4.24518e+56	2.64136e+57	2.49611	5.079	12.175	12.175
6794.4	65.7602	32857.3	269.335	2.13902e+57	2.34918e+54	1.61664	9.085	1.615	9.085
125.231	12.3202	654.514	194.473	1.74409e+57	2.39609e+55	1.37874	10.821	4.428	10.821
12.3202	2424.12	294.52	2914.81	2.3925e+54	4.69517e+57	2.93468	1.676	12.522	12.522
7728.6	65.7602	38233.3	269.335	2.13017e+57	1.92078e+54	1.61096	9.096	1.511	9.096
454.159	399.262	1101.59	656.501	1.05666e+57	1.37342e+57	2.04845	7.782	10.63	10.63
142.45	12.3202	686.972	194.473	1.86772e+57	2.17056e+55	1.45614	10.829	4.284	10.829
8791.24	65.7602	44463.4	269.335	2.12454e+57	1.57087e+54	1.60724	9.111	1.415	9.111
162.036	12.3202	721.524	194.473	1.98868e+57	1.95947e+55	1.53069	10.824	4.141	10.824
10000	65.7602	51680.6	269.335	2.1217e+57	1.28497e+54	1.60522	9.128	1.325	9.128
516.604	399.262	1313.86	656.501	1.1402e+57	1.20515e+57	1.96828	7.873	10.144	10.144
50.8234	162.036	473.542	384.815	3.0724e+56	2.68438e+57	2.68581	6.787	14.182	14.182
184.315	12.3202	758.36	194.473	2.10593e+57	1.76267e+55	1.60174	10.805	3.998	10.805
6.46948	34.5315	239.057	228.586	8.35649e+55	8.83242e+56	1.41909	6.477	12.426	12.426
74.8019	983.798	542.449	1312.49	7.8902e+55	4.89272e+57	3.1934	4.102	13.561	13.561
587.635	399.262	1563.82	656.501	1.21457e+57	1.0631e+57	1.90239	7.943	9.698	9.698
5	5973.12	220.077	6848.25	1.97198e+53	4.10544e+57	2.67449	0.871	11.87	11.87
209.657	12.3202	797.692	194.473	2.21842e+57	1.57997e+55	1.66873	10.774	3.855	10.774
668.432	399.262	1857.45	656.501	1.27986e+57	9.40899e+56	1.84696	7.993	9.289	9.289
238.484	12.3202	839.757	194.473	2.32518e+57	1.41109e+55	1.73118	10.731	3.713	10.731
14.0142	2424.12	307.191	2914.81	2.83109e+54	4.6941e+57	2.9348	1.733	12.523	12.523
760.338	399.262	2201.98	656.501	1.33642e+57	8.3432e+56	1.79907	8.027	8.912	8.912
271.275	12.3202	884.821	194.473	2.42536e+57	1.2557e+55	1.78873	10.677	3.572	10.677
57.8114	162.036	495.278	384.815	3.49263e+56	2.53456e+57	2.61579	6.951	13.993	13.993
308.574	12.3202	933.181	194.473	2.51825e+57	1.11337e+55	1.84112	10.613	3.432	10.613
864.881	399.262	2605.84	656.501	1.38476e+57	7.40439e+56	1.75681	8.049	8.564	8.564
7.359	34.5315	249.187	228.586	9.60679e+55	8.47371e+56	1.38548	6.592	12.295	12.295
351.001	12.3202	985.173	194.473	2.60323e+57	9.83615e+54	1.88815	10.54	3.294	10.54
983.798	399.262	3078.78	656.501	1.42556e+57	6.57137e+56	1.71888	8.061	8.243	8.243
85.0869	983.798	568.076	1312.49	9.18366e+55	4.83647e+57	3.18324	4.245	13.549	13.549
5	74.8019	220.077	280.599	4.13132e+55	2.32189e+57	2.48321	5.365	14.647	14.647
399.262	12.3202	1041.17	194.473	2.67986e+57	8.65876e+54	1.92975	10.459	3.157	10.459
1119.07	399.262	3632.11	656.501	1.45959e+57	5.82805e+56	1.68427	8.068	7.945	8.068
5.68748	5973.12	229.361	6848.25	2.33635e+53	4.10544e+57	2.67451	0.896	11.87	11.87
454.159	12.3202	1101.59	194.473	2.74777e+57	7.59541e+54	1.96592	10.37	3.023	10.37
1272.93	399.262	4278.96	656.501	1.48811e+57	5.16088e+56	1.65256	8.08	7.668	8.08
1447.96	399.262	5034.51	656.501	1.51319e+57	4.55975e+56	1.62342	8.099	7.402	8.099
516.604	12.3202	1313.86	194.473	2.79975e+57	6.38265e+54	1.99226	10.281	2.859	10.281
1647.04	399.262	5916.37	656.501	1.53599e+57	4.0188e+56	1.59686	8.122	7.143	8.122
65.7602	162.036	518.216	384.815	3.95856e+56	2.37613e+57	2.53905	7.115	13.775	13.775
587.635	12.3202	1563.82	194.473	2.82538e+57	5.19539e+54	2.0037	10.188	2.672	10.188
15.9411	2424.12	320.459	2914.81	3.34924e+54	4.69279e+57	2.93491	1.792	12.524	12.524
1873.5	399.262	6944.91	656.501	1.55726e+57	3.5335e+56	1.57304	8.153	6.891	8.153
668.432	12.3202	1857.45	194.473	2.82689e+57	4.21604e+54	2.00233	10.089	2.493	10.089
8.37083	34.5315	259.773	228.586	1.10325e+56	8.09139e+56	1.3493	6.712	12.148	12.148
760.338	12.3202	2201.98	194.473	2.8092e+57	3.41782e+54	1.99098	9.986	2.325	9.986
2131.1	399.262	8143.69	656.501	1.57763e+57	3.0997e+56	1.55198	8.189	6.644	8.189
96.7859	983.798	595.211	1312.49	1.06701e+56	4.77177e+57	3.17121	4.391	13.534	13.534
864.881	12.3202	2605.84	194.473	2.7772e+57	2.76847e+54	1.97229	9.881	2.168	9.881
2424.12	399.262	9540	656.501	1.59762e+57	2.71336e+56	1.53376	8.23	6.402	8.23
5.68748	74.8019	229.361	280.599	4.79066e+55	2.28894e+57	2.46483	5.472	14.605	14.605
2757.42	399.262	11165.4	656.501	1.61762e+57	2.37054e+56	1.51847	8.277	6.166	8.277
983.798	12.3202	3078.78	194.473	2.73509e+57	2.24104e+54	1.94842	9.776	2.021	9.776
74.8019	162.036	542.449	384.815	4.47248e+56	2.21048e+57	2.45619	7.278	13.526	13.526
3136.56	399.262	13056.3	656.501	1.638e+57	2.06736e+56	1.50608	8.329	5.935	8.329
1119.07	12.3202	3632.11	194.473	2.68633e+57	1.8132e+54	1.92117	9.675	1.884	9.675
6.46948	5973.12	239.057	6848.25	2.76858e+53	4.10545e+57	2.6747	0.923	11.871	11.871
1272.93	12.3202	4278.96	194.473	2.63366e+57	1.46648e+54	1.89191	9.579	1.755	9.579
3567.82	399.262	15254.9	656.501	1.65905e+57	1.80008e+56	1.49657	8.385	5.709	8.385
1447.96	12.3202	5034.51	194.473	2.57939e+57	1.18581e+54	1.86182	9.489	1.636	9.489
4058.38	399.262	17809.9	656.501	1.68093e+57	1.56513e+56	1.48988	8.445	5.489	8.445
9.52178	34.5315	270.84	228.586	1.26545e+56	7.68696e+56	1.31058	6.836	11.983	11.983
1647.04	12.3202	5916.37	194.473	2.52513e+57	9.58668e+53	1.83172	9.407	1.524	9.407
18.1329	2424.12	334.358	2914.81	3.96107e+54	4.69119e+57	2.93498	1.855	12.525	12.525
4616.39	399.262	20777.5	656.501	1.70381e+57	1.35913e+56	1.48587	8.508	5.274	8.508
1873.5	12.3202	6944.91	194.473	2.47228e+57	7.74984e+53	1.80234	9.333	1.42	9.333
110.094	983.798	623.978	1312.49	1.23733e+56	4.69763e+57	3.15671	4.541	13.514	13.514
2131.1	12.3202	8143.69	194.473	2.42183e+57	6.26485e+53	1.77421	9.269	1.323	9.269
85.0869	162.036	568.076	384.815	5.03621e+56	2.0395e+57	2.36762	7.437	13.242	13.242
5251.12	399.262	24222.6	656.501	1.72771e+57	1.17893e+56	1.48442	8.572	5.065	8.572
2424.12	12.3202	9540	194.473	2.37456e+57	5.06474e+53	1.74774	9.214	1.233	9.214
5973.12	399.262	28220.4	656.501	1.75261e+57	1.02164e+56	1.48533	8.637	4.862	8.637
2757.42	12.3202	11165.4	194.473	2.33096e+57	4.09487e+53	1.72323	9.169	1.149	9.169
6.46948	74.8019	239.057	280.599	5.55179e+55	2.25219e+57	2.44446	5.585	14.558	14.558
3136.56	12.3202	13056.3	194.473	2.29142e+57	3.31112e+53	1.7009	9.132	1.071	9.132
6794.4	399.262	32857.3	656.501	1.77844e+57	8.84606e+55	1.48839	8.702	4.665	8.702
10.831	34.5315	282.413	228.586	1.44954e+56	7.26287e+56	1.26946	6.964	11.798	11.798
3567.82	12.3202	15254.9	194.473	2.25612e+57	2.67789e+53	1.68087	9.105	0.998	9.105
7.359	5973.12	249.187	6848.25	3.2811e+53	4.10545e+57	2.67473	0.951	11.871	11.871
7728.6	399.262	38233.3	656.501	1.80509e+57	7.65426e+55	1.49337	8.767	4.474	8.767
4058.38	12.3202	17809.9	194.473	2.22519e+57	2.16618e+53	1.66324	9.085	0.93	9.085
96.7859	162.036	595.211	384.815	5.65092e+56	1.86564e+57	2.27444	7.593	12.92	12.92
8791.24	399.262	44463.4	656.501	1.83239e+57	6.61935e+55	1.50001	8.829	4.289	8.829
10000	399.262	51680.6	656.501	1.86013e+57	5.72198e+55	1.50808	8.89	4.111	8.89
20.6261	2424.12	348.925	2914.81	4.68307e+54	4.68923e+57	2.93501	1.92	12.526	12.526
4616.39	12.3202	20777.5	194.473	2.19865e+57	1.75257e+53	1.64806	9.074	0.867	9.074
125.231	983.798	654.514	1312.49	1.43183e+56	4.61302e+57	3.13955	4.694	13.489	13.489
5251.12	12.3202	24222.6	194.473	2.1764e+57	1.41836e+53	1.63527	9.069	0.808	9.069
5973.12	12.3202	28220.4	194.473	2.15829e+57	1.14815e+53	1.62483	9.07	0.753	9.07
12.3202	34.5315	294.52	228.586	1.65793e+56	6.82255e+56	1.22654	7.097	11.593	11.593
6794.4	12.3202	32857.3	194.473	2.14416e+57	9.29666e+52	1.61666	9.077	0.702	9.077
110.094	162.036	623.978	384.815	6.31704e+56	1.69186e+57	2.17877	7.744	12.56	12.56
7.359	74.8019	249.187	280.599	6.42886e+55	2.2113e+57	2.42155	5.702	14.504	14.504
7728.6	12.3202	38233.3	194.473	2.1337e+57	7.52916e+52	1.61058	9.088	0.654	9.088
8.37083	5973.12	259.773	6848.25	3.88873e+53	4.10544e+57	2.67476	0.981	11.871	11.871
8791.24	12.3202	44463.4	194.473	2.12678e+57	6.10004e+52	1.60656	9.103	0.61	9.103
10000	12.3202	51680.6	194.473	2.12301e+57	4.94355e+52	1.60435	9.122	0.569	9.122
125.231	162.036	654.514	384.815	7.03406e+56	1.52148e+57	2.08304	7.888	12.162	12.162
142.45	983.798	686.972	1312.49	1.65314e+56	4.51689e+57	3.11931	4.85	13.458	13.458
14.0142	34.5315	307.191	228.586	1.89319e+56	6.37059e+56	1.18209	7.232	11.365	11.365
23.462	2424.12	364.202	2914.81	5.53463e+54	4.68686e+57	2.93521	1.99	12.528	12.528
5	454.159	220.077	718.567	7.11719e+54	5.19271e+57	3.40951	2.918	14.568	14.568
142.45	162.036	686.972	384.815	7.80047e+56	1.35797e+57	1.99039	8.027	11.729	11.729
15.9411	34.5315	320.459	228.586	2.15801e+56	5.91267e+56	1.13711	7.371	11.115	11.115
8.37083	74.8019	259.773	280.599	7.43763e+55	2.16592e+57	2.3956	5.823	14.441	14.441
9.52178	5973.12	270.84	6848.25	4.60887e+53	4.10542e+57	2.67479	1.012	11.871	11.871
162.036	983.798	721.524	1312.49	1.90398e+56	4.40823e+57	3.09517	5.008	13.418	13.418
26.688	2424.12	380.233	2914.81	6.53825e+54	4.68398e+57	2.93535	2.062	12.53	12.53
162.036	162.036	721.524	384.815	8.61363e+56	1.20462e+57	1.90472	8.157	11.269	11.269
18.1329	34.5315	334.358	228.586	2.45517e+56	5.4555e+56	1.09248	7.512	10.842	10.842
184.315	162.036	758.36	384.815	9.46973e+56	1.06416e+57	1.82929	8.279	10.79	10.79
5.68748	454.159	229.361	718.567	8.37959e+54	5.18616e+57	3.40821	2.995	14.567	14.567
184.315	983.798	758.36	1312.49	2.18709e+56	4.28603e+57	3.06665	5.167	13.368	13.368
20.6261	34.5315	348.925	228.586	2.78753e+56	5.00659e+56	1.0497	7.655	10.549	10.549
209.657	162.036	797.692	384.815	1.03638e+57	9.38345e+56	1.76736	8.392	10.306	10.306
10.831	5973.12	282.413	6848.25	5.46221e+53	4.10538e+57	2.67499	1.046	11.872	11.872
9.52178	74.8019	270.84	280.599	8.59556e+55	2.11573e+57	2.36687	5.95	14.37	14.37
30.3574	2424.12	397.065	2914.81	7.72023e+54	4.68049e+57	2.93541	2.137	12.532	12.532
238.484	162.036	839.757	384.815	1.12896e+57	8.27795e+56	1.72095	8.494	9.832	9.832
271.275	162.036	884.821	384.815	1.22402e+57	7.31965e+56	1.69048	8.585	9.38	9.38
23.462	34.5315	364.202	228.586	3.15795e+56	4.5737e+56	1.01005	7.8	10.237	10.237
308.574	162.036	933.181	384.815	1.32076e+57	6.49374e+56	1.67523	8.666	8.962	8.962
351.001	162.036	985.173	384.815	1.41837e+57	5.7791e+56	1.67324	8.739	8.584	8.739
209.657	983.798	797.692	1312.49	2.50515e+56	4.14944e+57	3.03337	5.327	13.307	13.307
26.688	34.5315	380.233	228.586	3.56924e+56	4.16428e+56	0.975263	7.946	9.911	9.911
399.262	162.036	1041.17	384.815	1.51714e+57	5.14983e+56	1.68206	8.818	8.243	8.818
6.46948	454.159	239.057	718.567	9.86462e+54	5.17852e+57	3.40701	3.075	14.567	14.567
454.159	162.036	1101.59	384.815	1.61961e+57	4.58441e+56	1.69956	8.9	7.922	8.9
10.831	74.8019	282.413	280.599	9.92187e+55	2.06042e+57	2.33464	6.081	14.288	14.288
12.3202	5973.12	294.52	6848.25	6.47294e+53	4.10533e+57	2.67503	1.081	11.872	11.872
34.5315	2424.12	414.752	2914.81	9.11115e+54	4.67628e+57	2.93541	2.217	12.534	12.534
516.604	162.036	1313.86	384.815	1.7185e+57	4.0728e+56	1.7196	8.976	7.621	8.976
30.3574	34.5315	397.065	228.586	4.02411e+56	3.78468e+56	0.947212	8.092	9.579	9.579
587.635	162.036	1563.82	384.815	1.80516e+57	3.59811e+56	1.73494	9.036	7.332	9.036
668.432	162.036	1857.45	384.815	1.87942e+57	3.15531e+56	1.74475	9.077	7.046	9.077
238.484	983.798	839.757	1312.49	2.86072e+56	3.99773e+57	2.99451	5.488	13.232	13.232
34.5315	34.5315	414.752	228.586	4.52507e+56	3.43938e+56	0.927127	8.237	9.246	9.246
760.338	162.036	2201.98	384.815	1.94176e+57	2.74586e+56	1.74927	9.104	6.759	9.104
864.881	162.036	2605.84	384.815	1.9928e+57	2.37202e+56	1.74918	9.117	6.472	9.117
39.2794	34.5315	433.351	228.586	5.07435e+56	3.13044e+56	0.916348	8.381	8.922	8.922
983.798	162.036	3078.78	384.815	2.0335e+57	2.03522e+56	1.74518	9.12	6.184	9.12
12.3202	74.8019	294.52	280.599	1.14376e+56	1.99971e+57	2.29872	6.217	14.194	14.194
1119.07	162.036	3632.11	384.815	2.06482e+57	1.7356e+56	1.73805	9.115	5.897	9.115
39.2794	2424.12	433.351	2914.81	1.07466e+55	4.67119e+57	2.93531	2.3	12.536	12.536
7.359	454.159	249.187	718.567	1.16102e+55	5.16959e+57	3.40536	3.16	14.566	14.566
44.6801	34.5315	452.925	228.586	5.67389e+56	2.85727e+56	0.915577	8.524	8.615	8.615
14.0142	5973.12	307.191	6848.25	7.66987e+53	4.10524e+57	2.67507	1.117	11.872	11.872
1272.93	162.036	4278.96	384.815	2.08782e+57	1.47213e+56	1.72851	9.104	5.613	9.104
271.275	983.798	884.821	1312.49	3.2561e+56	3.83041e+57	2.94907	5.649	13.139	13.139
1447.96	162.036	5034.51	384.815	2.10367e+57	1.24283e+56	1.7172	9.091	5.332	9.091
50.8234	34.5315	473.542	228.586	6.32528e+56	2.61675e+56	0.924931	8.675	8.331	8.675
1647.04	162.036	5916.37	384.815	2.11341e+57	1.0451e+56	1.70475	9.075	5.058	9.075
57.8114	34.5315	495.278	228.586	7.03166e+56	2.40315e+56	0.944161	8.849	8.074	8.849
1873.5	162.036	6944.91	384.815	2.11824e+57	8.75947e+55	1.69164	9.06	4.79	9.06
65.7602	34.5315	518.216	228.586	7.80969e+56	2.20888e+56	0.972807	9.037	7.837	9.037
2131.1	162.036	8143.69	384.815	2.11915e+57	7.32238e+55	1.67837	9.046	4.531	9.046
2424.12	162.036	9540	384.815	2.11716e+57	6.1086e+55	1.66532	9.034	4.281	9.034
14.0142	74.8019	307.191	280.599	1.31656e+56	1.93337e+57	2.25875	6.357	14.086	14.086
2757.42	162.036	11165.4	384.815	2.11317e+57	5.0885e+55	1.65282	9.025	4.042	9.025
74.8019	34.5315	542.449	228.586	8.67847e+56	2.02886e+56	1.01059	9.23	7.61	9.23
308.574	983.798	933.181	1312.49	3.69325e+56	3.64735e+57	2.89661	5.808	13.026	13.026
3136.56	162.036	13056.3	384.815	2.108e+57	4.23452e+55	1.64114	9.02	3.813	9.02
44.6801	2424.12	452.925	2914.81	1.26675e+55	4.66507e+57	2.93508	2.386	12.538	12.538
15.9411	5973.12	320.459	6848.25	9.08667e+53	4.10514e+57	2.67529	1.157	11.873	11.873
3567.82	162.036	15254.9	384.815	2.10236e+57	3.52181e+55	1.63051	9.018	3.596	9.018
8.37083	454.159	259.773	718.567	1.36602e+55	5.15917e+57	3.40349	3.249	14.565	14.565
85.0869	34.5315	568.076	228.586	9.6445e+56	1.8608e+56	1.05705	9.42	7.388	9.42
4058.38	162.036	17809.9	384.815	2.09686e+57	2.92819e+55	1.62112	9.02	3.391	9.02
4616.39	162.036	20777.5	384.815	2.09199e+57	2.43426e+55	1.61307	9.026	3.197	9.026
96.7859	34.5315	595.211	228.586	1.07061e+57	1.70336e+56	1.11154	9.601	7.17	9.601
15.9411	74.8019	320.459	280.599	1.51304e+56	1.86126e+57	2.21466	6.501	13.963	13.963
5251.12	162.036	24222.6	384.815	2.08816e+57	2.02351e+55	1.60646	9.035	3.014	9.035
351.001	983.798	985.173	1312.49	4.17362e+56	3.44882e+57	2.83617	5.965	12.888	12.888
110.094	34.5315	623.978	228.586	1.18557e+57	1.55568e+56	1.17295	9.768	6.954	9.768
5973.12	162.036	28220.4	384.815	2.08564e+57	1.68209e+55	1.60131	9.047	2.841	9.047
6794.4	162.036	32857.3	384.815	2.08463e+57	1.39838e+55	1.59763	9.063	2.678	9.063
125.231	34.5315	654.514	228.586	1.30799e+57	1.41715e+56	1.23997	9.915	6.74	9.915
7728.6	162.036	38233.3	384.815	2.08528e+57	1.16268e+55	1.59543	9.082	2.525	9.082
50.8234	2424.12	473.542	2914.81	1.49217e+55	4.65771e+57	2.93492	2.477	12.541	12.541
18.1329	5973.12	334.358	6848.25	1.07632e+54	4.10498e+57	2.67533	1.198	11.873	11.873
142.45	34.5315	686.972	228.586	1.43616e+57	1.28734e+56	1.311	10.041	6.527	10.041
8791.24	162.036	44463.4	384.815	2.08751e+57	9.66882e+54	1.59457	9.102	2.38	9.102
399.262	983.798	1041.17	1312.49	4.69805e+56	3.23568e+57	2.76724	6.12	12.721	12.721
10000	162.036	51680.6	384.815	2.09139e+57	8.04242e+54	1.59503	9.124	2.244	9.124
162.036	34.5315	721.524	228.586	1.56809e+57	1.16592e+56	1.38438	10.144	6.315	10.144
18.1329	74.8019	334.358	280.599	1.73583e+56	1.78334e+57	2.16624	6.648	13.823	13.823
9.52178	454.159	270.84	718.567	1.60655e+55	5.14703e+57	3.40112	3.344	14.563	14.563
184.315	34.5315	758.36	228.586	1.70162e+57	1.05261e+56	1.45847	10.224	6.104	10.224
209.657	34.5315	797.692	228.586	1.83462e+57	9.47191e+55	1.53171	10.281	5.894	10.281
238.484	34.5315	839.757	228.586	1.96505e+57	8.49436e+55	1.60272	10.315	5.685	10.315
271.275	34.5315	884.821	228.586	2.09099e+57	7.59125e+55	1.67032	10.329	5.478	10.329
454.159	983.798	1101.59	1312.49	5.26663e+56	3.00947e+57	2.68962	6.27	12.521	12.521
308.574	34.5315	933.181	228.586	2.21086e+57	6.76019e+55	1.73357	10.323	5.272	10.323
57.8114	2424.12	495.278	2914.81	1.75638e+55	4.6489e+57	2.93456	2.571	12.544	12.544
20.6261	5973.12	348.925	6848.25	1.27463e+54	4.10479e+57	2.67555	1.241	11.874	11.874
351.001	34.5315	985.173	228.586	2.32325e+57	5.99866e+55	1.79174	10.301	5.067	10.301
20.6261	74.8019	348.925	280.599	1.98769e+56	1.69973e+57	2.11313	6.798	13.663	13.663
399.262	34.5315	1041.17	228.586	2.42696e+57	5.3039e+55	1.84432	10.262	4.865	10.262
5	184.315	220.077	410.769	1.94964e+55	4.1675e+57	3.25337	4.121	15.257	15.257
454.159	34.5315	1101.59	228.586	2.52112e+57	4.67289e+55	1.89101	10.21	4.666	10.21
10.831	454.159	282.413	718.567	1.88848e+55	5.13289e+57	3.39848	3.442	14.561	14.561
516.604	983.798	1313.86	1312.49	5.84805e+56	2.78373e+57	2.60743	6.409	12.296	12.296
516.604	34.5315	1313.86	228.586	2.59892e+57	4.03283e+55	1.92716	10.151	4.452	10.151
587.635	34.5315	1563.82	228.586	2.6515e+57	3.38361e+55	1.94809	10.085	4.213	10.085
65.7602	2424.12	518.216	2914.81	2.06569e+55	4.63835e+57	2.93383	2.669	12.546	12.546
668.432	34.5315	1857.45	228.586	2.68013e+57	2.79193e+55	1.95585	10.009	3.963	10.009
23.462	74.8019	364.202	280.599	2.27149e+56	1.61069e+57	2.0552	6.951	13.48	13.48
23.462	5973.12	364.202	6848.25	1.5091e+54	4.10453e+57	2.67578	1.287	11.875	11.875
760.338	34.5315	2201.98	228.586	2.68796e+57	2.28453e+55	1.95292	9.926	3.712	9.926
587.635	983.798	1563.82	1312.49	6.40817e+56	2.56959e+57	2.52576	6.529	12.063	12.063
864.881	34.5315	2605.84	228.586	2.67859e+57	1.86371e+55	1.9417	9.837	3.472	9.837
983.798	34.5315	3078.78	228.586	2.65584e+57	1.51865e+55	1.92422	9.745	3.245	9.745
12.3202	454.159	294.52	718.567	2.21859e+55	5.11644e+57	3.39525	3.545	14.558	14.558
1119.07	34.5315	3632.11	228.586	2.62329e+57	1.23638e+55	1.90231	9.654	3.032	9.654
5.68748	184.315	229.361	410.769	2.28041e+55	4.14831e+57	3.24734	4.218	15.248	15.248
1272.93	34.5315	4278.96	228.586	2.58405e+57	1.00588e+55	1.87747	9.566	2.833	9.566
26.688	74.8019	380.233	280.599	2.59018e+56	1.51674e+57	1.99308	7.106	13.274	13.274
74.8019	2424.12	542.449	2914.81	2.4273e+55	4.62576e+57	2.93303	2.771	12.549	12.549
668.432	983.798	1857.45	1312.49	6.94316e+56	2.36643e+57	2.44438	6.63	11.821	11.821
1447.96	34.5315	5034.51	228.586	2.54066e+57	8.17886e+54	1.85093	9.482	2.646	9.482
1647.04	34.5315	5916.37	228.586	2.49523e+57	6.6475e+54	1.8237	9.405	2.471	9.405
26.688	5973.12	380.233	6848.25	1.7862e+54	4.10419e+57	2.67599	1.334	11.876	11.876
1873.5	34.5315	6944.91	228.586	2.44942e+57	5.40124e+54	1.79657	9.335	2.307	9.335
2131.1	34.5315	8143.69	228.586	2.40457e+57	4.38769e+54	1.77021	9.273	2.154	9.273
760.338	983.798	2201.98	1312.49	7.44955e+56	2.17416e+57	2.36374	6.715	11.572	11.572
2424.12	34.5315	9540	228.586	2.36167e+57	3.56389e+54	1.7451	9.219	2.011	9.219
30.3574	74.8019	397.065	280.599	2.94671e+56	1.41862e+57	1.92657	7.262	13.04	13.04
2757.42	34.5315	11165.4	228.586	2.32146e+57	2.89461e+54	1.72161	9.174	1.877	9.174
3136.56	34.5315	13056.3	228.586	2.28453e+57	2.35101e+54	1.70003	9.138	1.752	9.138
85.0869	2424.12	568.076	2914.81	2.84944e+55	4.61078e+57	2.93193	2.877	12.552	12.552
864.881	983.798	2605.84	1312.49	7.92452e+56	1.99285e+57	2.28416	6.785	11.317	11.317
14.0142	454.159	307.191	718.567	2.60468e+55	5.09734e+57	3.39166	3.654	14.555	14.555
3567.82	34.5315	15254.9	228.586	2.2513e+57	1.90965e+54	1.6806	9.111	1.636	9.111
6.46948	184.315	239.057	410.769	2.66625e+55	4.12638e+57	3.24057	4.32	15.238	15.238
4058.38	34.5315	17809.9	228.586	2.22187e+57	1.55127e+54	1.66336	9.091	1.527	9.091
4616.39	34.5315	20777.5	228.586	2.19651e+57	1.26035e+54	1.64846	9.079	1.426	9.079
30.3574	5973.12	397.065	6848.25	2.11353e+54	4.10375e+57	2.67621	1.385	11.877	11.877
5251.12	34.5315	24222.6	228.586	2.17505e+57	1.02413e+54	1.63583	9.074	1.331	9.074
34.5315	74.8019	414.752	280.599	3.344e+56	1.31736e+57	1.85674	7.419	12.778	12.778
983.798	983.798	3078.78	1312.49	8.36604e+56	1.82257e+57	2.20599	6.844	11.057	11.057
5973.12	34.5315	28220.4	228.586	2.15759e+57	8.32363e+53	1.62551	9.074	1.243	9.074
6794.4	34.5315	32857.3	228.586	2.14394e+57	6.76648e+53	1.61741	9.081	1.161	9.081
7728.6	34.5315	38233.3	228.586	2.13379e+57	5.5018e+53	1.61136	9.092	1.084	9.092
96.7859	2424.12	595.211	2914.81	3.34147e+55	4.59297e+57	2.93048	2.987	12.555	12.555
8791.24	34.5315	44463.4	228.586	2.12697e+57	4.47447e+53	1.60725	9.106	1.012	9.106
1119.07	983.798	3632.11	1312.49	8.7731e+56	1.66336e+57	2.12959	6.892	10.793	10.793
10000	34.5315	51680.6	228.586	2.12342e+57	3.6401e+53	1.60507	9.124	0.946	9.124
15.9411	454.159	320.459	718.567	3.05564e+55	5.07517e+57	3.38711	3.767	14.55	14.55
39.2794	74.8019	433.351	280.599	3.78483e+56	1.21428e+57	1.78436	7.575	12.485	12.485
7.359	184.315	249.187	410.769	3.1158e+55	4.10134e+57	3.23246	4.427	15.225	15.225
34.5315	5973.12	414.752	6848.25	2.49998e+54	4.1032e+57	2.67645	1.437	11.878	11.878
1272.93	983.798	4278.96	1312.49	9.14563e+56	1.51518e+57	2.05547	6.933	10.527	10.527
44.6801	74.8019	452.925	280.599	4.27173e+56	1.11099e+57	1.71085	7.73	12.16	12.16
110.094	2424.12	623.978	2914.81	3.91399e+55	4.57186e+57	2.92839	3.101	12.557	12.557
1447.96	983.798	5034.51	1312.49	9.48457e+56	1.37792e+57	1.98373	6.968	10.258	10.258
18.1329	454.159	334.358	718.567	3.58167e+55	5.04948e+57	3.38183	3.885	14.544	14.544
50.8234	74.8019	473.542	280.599	4.80692e+56	1.0093e+57	1.63855	7.884	11.806	11.806
1647.04	983.798	5916.37	1312.49	9.79175e+56	1.25135e+57	1.91498	6.999	9.989	9.989
39.2794	5973.12	433.351	6848.25	2.95595e+54	4.10249e+57	2.67667	1.493	11.879	11.879
8.37083	184.315	259.773	410.769	3.63881e+55	4.07277e+57	3.22322	4.539	15.21	15.21
125.231	2424.12	654.514	2914.81	4.57888e+55	4.54691e+57	2.9258	3.22	12.559	12.559
1873.5	983.798	6944.91	1312.49	1.00698e+57	1.13514e+57	1.84956	7.028	9.721	9.721
57.8114	74.8019	495.278	280.599	5.39215e+56	9.11118e+56	1.5695	8.035	11.424	11.424
2131.1	983.798	8143.69	1312.49	1.03219e+57	1.02892e+57	1.78774	7.056	9.455	9.455
65.7602	74.8019	518.216	280.599	6.0286e+56	8.18307e+56	1.50642	8.182	11.019	11.019
44.6801	5973.12	452.925	6848.25	3.49367e+54	4.10161e+57	2.67688	1.551	11.88	11.88
20.6261	454.159	348.925	718.567	4.19436e+55	5.01977e+57	3.37575	4.007	14.537	14.537
2424.12	983.798	9540	1312.49	1.05519e+57	9.32225e+56	1.72973	7.085	9.191	9.191
142.45	2424.12	686.972	2914.81	5.34953e+55	4.51751e+57	2.92261	3.342	12.561	12.561
2757.42	983.798	11165.4	1312.49	1.07637e+57	8.44528e+56	1.67603	7.116	8.933	8.933
74.8019	74.8019	542.449	280.599	6.71674e+56	7.32461e+56	1.45218	8.324	10.6	10.6
9.52178	184.315	270.84	410.769	4.24642e+55	4.04025e+57	3.21281	4.656	15.193	15.193
3136.56	983.798	13056.3	1312.49	1.09614e+57	7.65271e+56	1.62662	7.15	8.68	8.68
85.0869	74.8019	568.076	280.599	7.45623e+56	6.54715e+56	1.40922	8.461	10.177	10.177
3567.82	983.798	15254.9	1312.49	1.11494e+57	6.93865e+56	1.5818	7.188	8.435	8.435
96.7859	74.8019	595.211	280.599	8.24583e+56	5.85602e+56	1.37925	8.592	9.761	9.761
50.8234	5973.12	473.542	6848.25	4.12732e+54	4.1005e+57	2.67726	1.611	11.882	11.882
23.462	454.159	364.202	718.567	4.9068e+55	4.98547e+57	3.36852	4.135	14.528	14.528
4058.38	983.798	17809.9	1312.49	1.13314e+57	6.29699e+56	1.54163	7.23	8.199	8.199
162.036	2424.12	721.524	2914.81	6.24075e+55	4.48295e+57	2.91831	3.468	12.561	12.561
110.094	74.8019	623.978	280.599	9.08334e+56	5.25012e+56	1.36312	8.715	9.363	9.363
4616.39	983.798	20777.5	1312.49	1.15114e+57	5.72155e+56	1.50605	7.276	7.972	7.972
125.231	74.8019	654.514	280.599	9.96563e+56	4.72256e+56	1.36076	8.831	8.993	8.993
5251.12	983.798	24222.6	1312.49	1.16926e+57	5.20611e+56	1.47516	7.326	7.757	7.757
10.831	184.315	282.413	410.769	4.9512e+55	4.00327e+57	3.20057	4.778	15.172	15.172
142.45	74.8019	686.972	280.599	1.08889e+57	4.26182e+56	1.37103	8.945	8.656	8.945
5973.12	983.798	28220.4	1312.49	1.18782e+57	4.74454e+56	1.4488	7.382	7.554	7.554
6794.4	983.798	32857.3	1312.49	1.20708e+57	4.33074e+56	1.42685	7.442	7.364	7.442
162.036	74.8019	721.524	280.599	1.18582e+57	3.85219e+56	1.39241	9.073	8.351	9.073
57.8114	5973.12	495.278	6848.25	4.87353e+54	4.09912e+57	2.67763	1.675	11.884	11.884
7728.6	983.798	38233.3	1312.49	1.22732e+57	3.95856e+56	1.40912	7.512	7.187	7.512
184.315	74.8019	758.36	280.599	1.28983e+57	3.47967e+56	1.42359	9.206	8.064	9.206
26.688	454.159	380.233	718.567	5.73375e+55	4.94595e+57	3.36007	4.267	14.517	14.517
8791.24	983.798	44463.4	1312.49	1.24926e+57	3.62196e+56	1.39542	7.591	7.02	7.591
184.315	2424.12	758.36	2914.81	7.26894e+55	4.44247e+57	2.91296	3.597	12.56	12.56
209.657	74.8019	797.692	280.599	1.40141e+57	3.13786e+56	1.46301	9.336	7.785	9.336
10000	983.798	51680.6	1312.49	1.27344e+57	3.31644e+56	1.38553	7.679	6.859	7.679
238.484	74.8019	839.757	280.599	1.51952e+57	2.82324e+56	1.50929	9.456	7.514	9.456
271.275	74.8019	884.821	280.599	1.64246e+57	2.53344e+56	1.56043	9.562	7.247	9.562
12.3202	184.315	294.52	410.769	5.76729e+55	3.9613e+57	3.18674	4.905	15.148	15.148
308.574	74.8019	933.181	280.599	1.76796e+57	2.26673e+56	1.61454	9.649	6.984	9.649
65.7602	5973.12	518.216	6848.25	5.75162e+54	4.0974e+57	2.67797	1.741	11.886	11.886
209.657	2424.12	797.692	2914.81	8.45209e+55	4.39521e+57	2.90643	3.731	12.558	12.558
351.001	74.8019	985.173	280.599	1.89355e+57	2.02175e+56	1.66963	9.716	6.724	9.716
30.3574	454.159	397.065	718.567	6.69176e+55	4.90051e+57	3.35004	4.404	14.503	14.503
399.262	74.8019	1041.17	280.599	2.01664e+57	1.79734e+56	1.72393	9.76	6.468	9.76
5	1119.07	220.077	1463.45	2.18291e+54	5.16606e+57	3.19849	1.957	13.411	13.411
454.159	74.8019	1101.59	280.599	2.13492e+57	1.59243e+56	1.77584	9.784	6.215	9.784
516.604	74.8019	1313.86	280.599	2.23937e+57	1.39714e+56	1.81917	9.79	5.961	9.79
587.635	74.8019	1563.82	280.599	2.32126e+57	1.2059e+56	1.84845	9.779	5.696	9.779
238.484	2424.12	839.757	2914.81	9.80972e+55	4.34024e+57	2.89795	3.868	12.552	12.552
668.432	74.8019	1857.45	280.599	2.38172e+57	1.02616e+56	1.8654	9.752	5.42	9.752
14.0142	184.315	307.191	410.769	6.71056e+55	3.91377e+57	3.17066	5.037	15.119	15.119
74.8019	5973.12	542.449	6848.25	6.78404e+54	4.09526e+57	2.67828	1.811	11.888	11.888
760.338	74.8019	2201.98	280.599	2.42272e+57	8.63212e+55	1.87213	9.711	5.139	9.711
34.5315	454.159	414.752	718.567	7.79924e+55	4.8484e+57	3.33833	4.546	14.486	14.486
864.881	74.8019	2605.84	280.599	2.44677e+57	7.19672e+55	1.87059	9.66	4.855	9.66
983.798	74.8019	3078.78	280.599	2.45625e+57	5.96063e+55	1.86254	9.601	4.574	9.601
5.68748	1119.07	229.361	1463.45	2.57981e+54	5.16466e+57	3.19854	2.011	13.412	13.412
1119.07	74.8019	3632.11	280.599	2.45367e+57	4.91463e+55	1.84948	9.538	4.3	9.538
1272.93	74.8019	4278.96	280.599	2.44144e+57	4.04086e+55	1.83275	9.474	4.036	9.474
271.275	2424.12	884.821	2914.81	1.13628e+56	4.27656e+57	2.88773	4.008	12.544	12.544
1447.96	74.8019	5034.51	280.599	2.42183e+57	3.31738e+55	1.81348	9.411	3.785	9.411
1647.04	74.8019	5916.37	280.599	2.39695e+57	2.72108e+55	1.79265	9.35	3.548	9.35
15.9411	184.315	320.459	410.769	7.79869e+55	3.86007e+57	3.15256	5.174	15.086	15.086
85.0869	5973.12	568.076	6848.25	7.99683e+54	4.09264e+57	2.67874	1.883	11.891	11.891
39.2794	454.159	433.351	718.567	9.07657e+55	4.78881e+57	3.32456	4.691	14.465	14.465
1873.5	74.8019	6944.91	280.599	2.36871e+57	2.23053e+55	1.7711	9.294	3.326	9.294
2131.1	74.8019	8143.69	280.599	2.3387e+57	1.82749e+55	1.7495	9.244	3.116	9.244
2424.12	74.8019	9540	280.599	2.30825e+57	1.49669e+55	1.72842	9.199	2.919	9.199
2757.42	74.8019	11165.4	280.599	2.27849e+57	1.22544e+55	1.70837	9.161	2.735	9.161
308.574	2424.12	933.181	2914.81	1.31336e+56	4.20309e+57	2.87494	4.151	12.531	12.531
6.46948	1119.07	239.057	1463.45	3.04903e+54	5.16297e+57	3.19855	2.068	13.413	13.413
3136.56	74.8019	13056.3	280.599	2.25013e+57	1.00317e+55	1.68962	9.131	2.561	9.131
3567.82	74.8019	15254.9	280.599	2.22397e+57	8.21134e+54	1.67253	9.107	2.399	9.107
96.7859	5973.12	595.211	6848.25	9.42018e+54	4.0894e+57	2.67914	1.958	11.894	11.894
4058.38	74.8019	17809.9	280.599	2.20038e+57	6.72106e+54	1.65725	9.091	2.247	9.091
18.1329	184.315	334.358	410.769	9.05122e+55	3.79954e+57	3.1315	5.316	15.046	15.046
4616.39	74.8019	20777.5	280.599	2.17964e+57	5.50134e+54	1.64388	9.081	2.104	9.081
44.6801	454.159	452.925	718.567	1.0546e+56	4.72085e+57	3.30836	4.841	14.439	14.439
5251.12	74.8019	24222.6	280.599	2.16209e+57	4.50339e+54	1.63256	9.077	1.971	9.077
5973.12	74.8019	28220.4	280.599	2.14766e+57	3.68686e+54	1.62323	9.079	1.846	9.079
351.001	2424.12	985.173	2914.81	1.51456e+56	4.11872e+57	2.85937	4.297	12.513	12.513
6794.4	74.8019	32857.3	280.599	2.1364e+57	3.01883e+54	1.61589	9.086	1.729	9.086
7.359	1119.07	249.187	1463.45	3.60346e+54	5.16096e+57	3.19851	2.129	13.414	13.414
7728.6	74.8019	38233.3	280.599	2.12828e+57	2.47231e+54	1.6105	9.097	1.62	9.097
110.094	5973.12	623.978	6848.25	1.1089e+55	4.08543e+57	2.67965	2.037	11.898	11.898
8791.24	74.8019	44463.4	280.599	2.12295e+57	2.02511e+54	1.60685	9.111	1.517	9.111
10000	74.8019	51680.6	280.599	2.12042e+57	1.65918e+54	1.60491	9.129	1.421	9.129
50.8234	454.159	473.542	718.567	1.22318e+56	4.64364e+57	3.28985	4.995	14.409	14.409
20.6261	184.315	348.925	410.769	1.04897e+56	3.73153e+57	3.10771	5.462	15	15
399.262	2424.12	1041.17	2914.81	1.74227e+56	4.02232e+57	2.84036	4.446	12.488	12.488
125.231	5973.12	654.514	6848.25	1.30435e+55	4.08057e+57	2.67991	2.12	11.901	11.901
8.37083	1119.07	259.773	1463.45	4.25827e+54	5.15854e+57	3.19842	2.193	13.415	13.415
5	85.0869	220.077	293.246	3.77641e+55	2.59553e+57	2.63067	5.196	14.843	14.843
454.159	2424.12	1101.59	2914.81	1.99892e+56	3.91275e+57	2.81725	4.597	12.454	12.454
57.8114	454.159	495.278	718.567	1.416e+56	4.55624e+57	3.26794	5.151	14.371	14.371
23.462	184.315	364.202	410.769	1.21375e+56	3.65536e+57	3.08054	5.612	14.946	14.946
142.45	5973.12	686.972	6848.25	1.53299e+55	4.07464e+57	2.6804	2.205	11.906	11.906
9.52178	1119.07	270.84	1463.45	5.03115e+54	5.15566e+57	3.19827	2.26	13.416	13.416
516.604	2424.12	1313.86	2914.81	2.27416e+56	3.79514e+57	2.79111	4.741	12.413	12.413
5.68748	85.0869	229.361	293.246	4.38465e+55	2.56387e+57	2.6144	5.303	14.808	14.808
65.7602	454.159	518.216	718.567	1.63582e+56	4.45769e+57	3.24266	5.311	14.326	14.326
26.688	184.315	380.233	410.769	1.402e+56	3.57034e+57	3.04942	5.766	14.882	14.882
162.036	5973.12	721.524	6848.25	1.80013e+55	4.06742e+57	2.68059	2.294	11.91	11.91
587.635	2424.12	1563.82	2914.81	2.55553e+56	3.67521e+57	2.76324	4.874	12.367	12.367
10.831	1119.07	282.413	1463.45	5.94287e+54	5.15221e+57	3.19805	2.331	13.417	13.417
30.3574	184.315	397.065	410.769	1.61644e+56	3.47586e+57	3.01429	5.923	14.808	14.808
74.8019	454.159	542.449	718.567	1.88553e+56	4.34709e+57	3.21315	5.474	14.271	14.271
6.46948	85.0869	239.057	293.246	5.08785e+55	2.52842e+57	2.59639	5.414	14.769	14.769
668.432	2424.12	1857.45	2914.81	2.84177e+56	3.55318e+57	2.73394	4.995	12.318	12.318
184.315	5973.12	758.36	6848.25	2.11186e+55	4.05865e+57	2.68077	2.387	11.915	11.915
12.3202	1119.07	294.52	1463.45	7.01773e+54	5.1481e+57	3.19775	2.406	13.418	13.418
85.0869	454.159	568.076	718.567	2.16809e+56	4.22359e+57	3.17928	5.638	14.206	14.206
34.5315	184.315	414.752	410.769	1.85993e+56	3.37133e+57	2.97436	6.083	14.721	14.721
760.338	2424.12	2201.98	2914.81	3.13119e+56	3.42951e+57	2.70321	5.105	12.266	12.266
7.359	85.0869	249.187	293.246	5.89943e+55	2.4888e+57	2.57577	5.53	14.723	14.723
209.657	5973.12	797.692	6848.25	2.4751e+55	4.04804e+57	2.68091	2.483	11.921	11.921
14.0142	1119.07	307.191	1463.45	8.28401e+54	5.14321e+57	3.19735	2.485	13.419	13.419
864.881	2424.12	2605.84	2914.81	3.4218e+56	3.30481e+57	2.67107	5.203	12.211	12.211
96.7859	454.159	595.211	718.567	2.48648e+56	4.08646e+57	3.14001	5.804	14.127	14.127
39.2794	184.315	433.351	410.769	2.13545e+56	3.25628e+57	2.92914	6.245	14.619	14.619
8.37083	85.0869	259.773	293.246	6.8344e+55	2.44464e+57	2.55281	5.652	14.671	14.671
238.484	5973.12	839.757	6848.25	2.89773e+55	4.03521e+57	2.68077	2.584	11.927	11.927
110.094	454.159	623.978	718.567	2.84361e+56	3.93512e+57	3.09498	5.97	14.033	14.033
983.798	2424.12	3078.78	2914.81	3.71151e+56	3.17975e+57	2.63756	5.292	12.153	12.153
15.9411	1119.07	320.459	1463.45	9.77477e+54	5.13739e+57	3.19684	2.567	13.42	13.42
44.6801	184.315	452.925	410.769	2.44604e+56	3.13039e+57	2.87845	6.41	14.501	14.501
1119.07	2424.12	3632.11	2914.81	3.99823e+56	3.05505e+57	2.60311	5.373	12.094	12.094
271.275	5973.12	884.821	6848.25	3.3887e+55	4.01975e+57	2.68029	2.687	11.933	11.933
9.52178	85.0869	270.84	293.246	7.90944e+55	2.39555e+57	2.52695	5.778	14.611	14.611
125.231	454.159	654.514	718.567	3.24223e+56	3.76924e+57	3.0435	6.136	13.921	13.921
18.1329	1119.07	334.358	1463.45	1.15283e+55	5.13047e+57	3.19618	2.654	13.421	13.421
50.8234	184.315	473.542	410.769	2.79478e+56	2.99356e+57	2.82149	6.575	14.363	14.363
1272.93	2424.12	4278.96	2914.81	4.27994e+56	2.93139e+57	2.56742	5.445	12.032	12.032
142.45	454.159	686.972	718.567	3.68481e+56	3.58884e+57	2.98497	6.302	13.788	13.788
308.574	5973.12	933.181	6848.25	3.95808e+55	4.00118e+57	2.67939	2.795	11.939	11.939
10.831	85.0869	282.413	293.246	9.14296e+55	2.34116e+57	2.49792	5.909	14.542	14.542
57.8114	184.315	495.278	410.769	3.18464e+56	2.84594e+57	2.75806	6.741	14.203	14.203
1447.96	2424.12	5034.51	2914.81	4.55483e+56	2.80944e+57	2.53093	5.511	11.969	11.969
20.6261	1119.07	348.925	1463.45	1.35891e+55	5.12227e+57	3.19536	2.745	13.422	13.422
162.036	454.159	721.524	718.567	4.17339e+56	3.39432e+57	2.91892	6.465	13.631	13.631
351.001	5973.12	985.173	6848.25	4.61722e+55	3.97893e+57	2.67815	2.907	11.946	11.946
12.3202	85.0869	294.52	293.246	1.05552e+56	2.28109e+57	2.46526	6.045	14.462	14.462
1647.04	2424.12	5916.37	2914.81	4.82137e+56	2.68978e+57	2.49356	5.571	11.904	11.904
65.7602	184.315	518.216	410.769	3.61845e+56	2.68805e+57	2.6879	6.907	14.018	14.018
184.315	454.159	758.36	718.567	4.70949e+56	3.18663e+57	2.84446	6.626	13.444	13.444
23.462	1119.07	364.202	1463.45	1.60088e+55	5.11255e+57	3.19435	2.84	13.423	13.423
399.262	5973.12	1041.17	6848.25	5.37882e+55	3.95235e+57	2.67609	3.022	11.952	11.952
1873.5	2424.12	6944.91	2914.81	5.07839e+56	2.5729e+57	2.45543	5.627	11.837	11.837
74.8019	184.315	542.449	410.769	4.09874e+56	2.52081e+57	2.61077	7.071	13.804	13.804
14.0142	85.0869	307.191	293.246	1.21684e+56	2.21503e+57	2.42873	6.184	14.37	14.37
209.657	454.159	797.692	718.567	5.2939e+56	2.96733e+57	2.7621	6.783	13.226	13.226
2131.1	2424.12	8143.69	2914.81	5.32516e+56	2.45918e+57	2.41683	5.679	11.769	11.769
454.159	5973.12	1101.59	6848.25	6.257e+55	3.92068e+57	2.67307	3.142	11.957	11.957
85.0869	184.315	568.076	410.769	4.62764e+56	2.34566e+57	2.52696	7.234	13.558	13.558
26.688	1119.07	380.233	1463.45	1.88468e+55	5.10105e+57	3.19312	2.939	13.424	13.424
238.484	454.159	839.757	718.567	5.92658e+56	2.73872e+57	2.67142	6.935	12.97	12.97
15.9411	85.0869	320.459	293.246	1.40062e+56	2.14271e+57	2.38822	6.328	14.265	14.265
2424.12	2424.12	9540	2914.81	5.56137e+56	2.34891e+57	2.3777	5.728	11.699	11.699
96.7859	184.315	595.211	410.769	5.20672e+56	2.16457e+57	2.4371	7.392	13.277	13.277
516.604	5973.12	1313.86	6848.25	7.22576e+55	3.88503e+57	2.66943	3.26	11.962	11.962
30.3574	1119.07	397.065	1463.45	2.21718e+55	5.08747e+57	3.19162	3.043	13.425	13.425
271.275	454.159	884.821	718.567	6.6065e+56	2.5039e+57	2.57335	7.081	12.673	12.673
110.094	184.315	623.978	410.769	5.83689e+56	1.98011e+57	2.34227	7.547	12.958	12.958
2757.42	2424.12	11165.4	2914.81	5.78719e+56	2.24223e+57	2.33803	5.777	11.626	11.626
18.1329	85.0869	334.358	293.246	1.60944e+56	2.06394e+57	2.34338	6.476	14.145	14.145
587.635	5973.12	1563.82	6848.25	8.25149e+55	3.84696e+57	2.6654	3.371	11.967	11.967
308.574	454.159	933.181	718.567	7.33155e+56	2.26678e+57	2.46961	7.221	12.333	12.333
125.231	184.315	654.514	410.769	6.5182e+56	1.79538e+57	2.24436	7.697	12.6	12.6
3136.56	2424.12	13056.3	2914.81	6.0032e+56	2.13919e+57	2.29809	5.825	11.551	11.551
34.5315	1119.07	414.752	1463.45	2.60622e+55	5.07146e+57	3.18959	3.151	13.425	13.425
351.001	454.159	985.173	718.567	8.09844e+56	2.03197e+57	2.36216	7.353	11.947	11.947
142.45	184.315	686.972	410.769	7.24974e+56	1.61393e+57	2.1457	7.84	12.202	12.202
3567.82	2424.12	15254.9	2914.81	6.21042e+56	2.03974e+57	2.25771	5.874	11.472	11.472
20.6261	85.0869	348.925	293.246	1.84601e+56	1.97865e+57	2.2937	6.626	14.007	14.007
668.432	5973.12	1857.45	6848.25	9.33566e+55	3.80644e+57	2.66081	3.477	11.971	11.971
162.036	184.315	721.524	410.769	8.02952e+56	1.43947e+57	2.04969	7.976	11.768	11.768
399.262	454.159	1041.17	718.567	8.9027e+56	1.80455e+57	2.25433	7.476	11.516	11.516
4058.38	2424.12	17809.9	2914.81	6.41017e+56	1.94377e+57	2.21701	5.925	11.389	11.389
184.315	184.315	758.36	410.769	8.8544e+56	1.27558e+57	1.95999	8.105	11.304	11.304
23.462	85.0869	364.202	293.246	2.11317e+56	1.88692e+57	2.23907	6.78	13.849	13.849
39.2794	1119.07	433.351	1463.45	3.06081e+55	5.05261e+57	3.18719	3.263	13.425	13.425
760.338	5973.12	2201.98	6848.25	1.04777e+56	3.76354e+57	2.65602	3.576	11.976	11.976
454.159	454.159	1101.59	718.567	9.73868e+56	1.58957e+57	2.15041	7.591	11.047	11.047
516.604	454.159	1313.86	718.567	1.05504e+57	1.39894e+57	2.05779	7.69	10.574	10.574
4616.39	2424.12	20777.5	2914.81	6.60404e+56	1.85111e+57	2.17599	5.978	11.301	11.301
209.657	184.315	797.692	410.769	9.72003e+56	1.12525e+57	1.8804	8.224	10.82	10.82
587.635	454.159	1563.82	718.567	1.12818e+57	1.23588e+57	1.97896	7.768	10.13	10.13
238.484	184.315	839.757	410.769	1.06209e+57	9.90459e+56	1.81426	8.333	10.33	10.33
26.688	85.0869	380.233	293.246	2.41386e+56	1.78903e+57	2.17952	6.936	13.669	13.669
5251.12	2424.12	24222.6	2914.81	6.79378e+56	1.76158e+57	2.13479	6.033	11.208	11.208
864.881	5973.12	2605.84	6848.25	1.16757e+56	3.71839e+57	2.65085	3.67	11.981	11.981
271.275	184.315	884.821	410.769	1.15503e+57	8.71982e+56	1.76352	8.432	9.847	9.847
44.6801	1119.07	452.925	1463.45	3.59118e+55	5.03048e+57	3.18415	3.38	13.424	13.424
668.432	454.159	1857.45	718.567	1.19323e+57	1.09459e+57	1.91083	7.826	9.713	9.713
308.574	184.315	933.181	410.769	1.25008e+57	7.69316e+56	1.72896	8.521	9.386	9.386
760.338	454.159	2201.98	718.567	1.25036e+57	9.71017e+56	1.85124	7.868	9.322	9.322
351.001	184.315	985.173	410.769	1.3464e+57	6.80942e+56	1.70988	8.598	8.959	8.959
5973.12	2424.12	28220.4	2914.81	6.98128e+56	1.67497e+57	2.09327	6.092	11.108	11.108
399.262	184.315	1041.17	410.769	1.44316e+57	6.04652e+56	1.70428	8.665	8.572	8.665
30.3574	85.0869	397.065	293.246	2.75108e+56	1.6855e+57	2.11522	7.093	13.465	13.465
864.881	454.159	2605.84	718.567	1.29993e+57	8.62222e+56	1.79859	7.896	8.957	8.957
454.159	184.315	1101.59	410.769	1.54032e+57	5.37743e+56	1.70971	8.738	8.225	8.738
983.798	5973.12	3078.78	6848.25	1.29266e+56	3.67115e+57	2.64532	3.758	11.986	11.986
983.798	454.159	3078.78	718.567	1.34243e+57	7.65957e+56	1.75141	7.915	8.615	8.615
516.604	184.315	1313.86	410.769	1.63372e+57	4.78175e+56	1.72013	8.811	7.909	8.811
1119.07	454.159	3632.11	718.567	1.37847e+57	6.80469e+56	1.70898	7.926	8.297	8.297
587.635	184.315	1563.82	410.769	1.71638e+57	4.23641e+56	1.7284	8.873	7.613	8.873
50.8234	1119.07	473.542	1463.45	4.20897e+55	5.00454e+57	3.18061	3.501	13.423	13.423
1272.93	454.159	4278.96	718.567	1.40875e+57	6.04334e+56	1.67043	7.933	8	8
6794.4	2424.12	32857.3	2914.81	7.16838e+56	1.59111e+57	2.05158	6.153	11.001	11.001
1447.96	454.159	5034.51	718.567	1.43407e+57	5.36329e+56	1.63531	7.941	7.723	7.941
668.432	184.315	1857.45	410.769	1.78837e+57	3.73061e+56	1.733	8.92	7.324	8.92
760.338	184.315	2201.98	410.769	1.85005e+57	3.26319e+56	1.73377	8.954	7.037	8.954
1647.04	454.159	5916.37	718.567	1.45592e+57	4.75323e+56	1.6034	7.957	7.462	7.957
34.5315	85.0869	414.752	293.246	3.12776e+56	1.5771e+57	2.04614	7.251	13.233	13.233
1873.5	454.159	6944.91	718.567	1.47596e+57	4.20511e+56	1.57466	7.982	7.211	7.982
864.881	184.315	2605.84	410.769	1.90197e+57	2.83528e+56	1.73104	8.976	6.75	8.976
1119.07	5973.12	3632.11	6848.25	1.4226e+56	3.62208e+57	2.63961	3.841	11.992	11.992
2131.1	454.159	8143.69	718.567	1.4951e+57	3.71346e+56	1.5491	8.015	6.967	8.015
983.798	184.315	3078.78	410.769	1.94474e+57	2.44791e+56	1.72535	8.989	6.464	8.989
7728.6	2424.12	38233.3	2914.81	7.35686e+56	1.50987e+57	2.00964	6.219	10.885	10.885
2424.12	454.159	9540	718.567	1.51402e+57	3.27356e+56	1.52677	8.055	6.729	8.055
1119.07	184.315	3632.11	410.769	1.97918e+57	2.10114e+56	1.71726	8.994	6.179	8.994
2757.42	454.159	11165.4	718.567	1.53322e+57	2.88107e+56	1.50777	8.103	6.497	8.103
1272.93	184.315	4278.96	410.769	2.00612e+57	1.794e+56	1.70735	8.994	5.897	8.994
1447.96	184.315	5034.51	410.769	2.02657e+57	1.52459e+56	1.69613	8.99	5.617	8.99
3136.56	454.159	13056.3	718.567	1.55315e+57	2.53184e+56	1.49207	8.157	6.27	8.157
57.8114	1119.07	495.278	1463.45	4.92727e+55	4.9742e+57	3.17605	3.626	13.42	13.42
39.2794	85.0869	433.351	293.246	3.54678e+56	1.46494e+57	1.97297	7.41	12.971	12.971
3567.82	454.159	15254.9	718.567	1.57411e+57	2.22193e+56	1.4797	8.217	6.049	8.217
8791.24	2424.12	44463.4	2914.81	7.54837e+56	1.43116e+57	1.96793	6.287	10.762	10.762
1647.04	184.315	5916.37	410.769	2.04137e+57	1.29035e+56	1.68414	8.985	5.343	8.985
4058.38	454.159	17809.9	718.567	1.59635e+57	1.94759e+56	1.47057	8.282	5.833	8.282
1873.5	184.315	6944.91	410.769	2.05154e+57	1.08827e+56	1.67179	8.98	5.074	8.98
1272.93	5973.12	4278.96	6848.25	1.55687e+56	3.57146e+57	2.63375	3.919	11.999	11.999
4616.39	454.159	20777.5	718.567	1.62002e+57	1.70526e+56	1.46458	8.351	5.622	8.351
2131.1	184.315	8143.69	410.769	2.05796e+57	9.15129e+55	1.65949	8.975	4.812	8.975
5251.12	454.159	24222.6	718.567	1.64515e+57	1.49166e+56	1.46158	8.424	5.417	8.424
2424.12	184.315	9540	410.769	2.06146e+57	7.67684e+55	1.64758	8.972	4.559	8.972
10000	2424.12	51680.6	2914.81	7.74435e+56	1.35494e+57	1.92636	6.359	10.63	10.63
44.6801	85.0869	452.925	293.246	4.01082e+56	1.35047e+57	1.89688	7.567	12.678	12.678
5973.12	454.159	28220.4	718.567	1.67176e+57	1.30371e+56	1.46137	8.498	5.217	8.498
2757.42	184.315	11165.4	410.769	2.06287e+57	6.42771e+55	1.63633	8.971	4.315	8.971
6794.4	454.159	32857.3	718.567	1.69972e+57	1.1386e+56	1.46373	8.573	5.023	8.573
3136.56	184.315	13056.3	410.769	2.06291e+57	5.37414e+55	1.62597	8.973	4.08	8.973
7728.6	454.159	38233.3	718.567	1.72891e+57	9.93761e+55	1.46838	8.647	4.834	8.647
3567.82	184.315	15254.9	410.769	2.06222e+57	4.48881e+55	1.61669	8.978	3.856	8.978
65.7602	1119.07	518.216	1463.45	5.76081e+55	4.93881e+57	3.17081	3.756	13.417	13.417
1447.96	5973.12	5034.51	6848.25	1.69484e+56	3.51963e+57	2.62776	3.993	12.007	12.007
8791.24	454.159	44463.4	718.567	1.75913e+57	8.66877e+55	1.47506	8.72	4.65	8.72
4058.38	184.315	17809.9	410.769	2.06136e+57	3.74702e+55	1.60862	8.986	3.642	8.986
10000	454.159	51680.6	718.567	1.79011e+57	7.55852e+55	1.48347	8.791	4.472	8.791
50.8234	85.0869	473.542	293.246	4.52225e+56	1.23541e+57	1.81911	7.723	12.352	12.352
4616.39	184.315	20777.5	410.769	2.06077e+57	3.12687e+55	1.60186	8.997	3.439	8.997
5251.12	184.315	24222.6	410.769	2.06085e+57	2.60908e+55	1.59651	9.011	3.248	9.011
5973.12	184.315	28220.4	410.769	2.06186e+57	2.17702e+55	1.59253	9.028	3.066	9.028
6794.4	184.315	32857.3	410.769	2.06405e+57	1.81663e+55	1.58997	9.048	2.895	9.048
5	2757.42	220.077	3284.72	6.09811e+53	4.60881e+57	2.8913	1.274	12.395	12.395
1647.04	5973.12	5916.37	6848.25	1.83579e+56	3.46695e+57	2.62167	4.062	12.016	12.016
7728.6	184.315	38233.3	410.769	2.06754e+57	1.5161e+55	1.58878	9.069	2.734	9.069
57.8114	85.0869	495.278	293.246	5.08307e+56	1.1218e+57	1.74175	7.877	11.994	11.994
74.8019	1119.07	542.449	1463.45	6.72596e+55	4.89765e+57	3.16416	3.89	13.411	13.411
8791.24	184.315	44463.4	410.769	2.0723e+57	1.26551e+55	1.58884	9.092	2.581	9.092
10000	184.315	51680.6	410.769	2.07847e+57	1.05658e+55	1.59017	9.117	2.438	9.117
65.7602	85.0869	518.216	293.246	5.69469e+56	1.01178e+57	1.66734	8.028	11.607	11.607
5	516.604	220.077	788.985	6.06284e+54	5.24507e+57	3.3943	2.764	14.413	14.413
1873.5	5973.12	6944.91	6848.25	1.97897e+56	3.41383e+57	2.61571	4.127	12.027	12.027
74.8019	85.0869	542.449	293.246	6.35791e+56	9.07474e+56	1.59855	8.174	11.195	11.195
5.68748	2757.42	229.361	3284.72	7.21989e+53	4.60865e+57	2.89131	1.31	12.395	12.395
85.0869	1119.07	568.076	1463.45	7.84091e+55	4.84991e+57	3.15614	4.028	13.403	13.403
85.0869	85.0869	568.076	293.246	7.07272e+56	8.10737e+56	1.53836	8.315	10.766	10.766
2131.1	5973.12	8143.69	6848.25	2.12357e+56	3.36067e+57	2.60971	4.19	12.039	12.039
5	209.657	220.077	440.117	1.71234e+55	4.38267e+57	3.30994	3.94	15.218	15.218
96.7859	85.0869	595.211	293.246	7.83821e+56	7.22941e+56	1.48941	8.45	10.33	10.33
96.7859	1119.07	595.211	1463.45	9.12558e+55	4.79473e+57	3.14666	4.17	13.393	13.393
5.68748	516.604	229.361	788.985	7.14321e+54	5.23966e+57	3.39345	2.837	14.413	14.413
110.094	85.0869	623.978	293.246	8.6525e+56	6.44791e+56	1.45373	8.578	9.899	9.899
6.46948	2757.42	239.057	3284.72	8.54922e+53	4.60844e+57	2.8913	1.348	12.395	12.395
125.231	85.0869	654.514	293.246	9.51267e+56	5.76264e+56	1.43238	8.697	9.485	9.485
2424.12	5973.12	9540	6848.25	2.26881e+56	3.30785e+57	2.60392	4.249	12.053	12.053
142.45	85.0869	686.972	293.246	1.04148e+57	5.1667e+56	1.42529	8.809	9.098	9.098
110.094	1119.07	623.978	1463.45	1.06016e+56	4.73117e+57	3.1351	4.315	13.379	13.379
162.036	85.0869	721.524	293.246	1.13543e+57	4.64797e+56	1.43142	8.914	8.745	8.914
5.68748	209.657	229.361	440.117	2.00506e+55	4.36571e+57	3.30494	4.035	15.211	15.211
184.315	85.0869	758.36	293.246	1.23312e+57	4.18985e+56	1.44909	9.031	8.427	9.031
2757.42	5973.12	11165.4	6848.25	2.41394e+56	3.25574e+57	2.59819	4.305	12.068	12.068
209.657	85.0869	797.692	293.246	1.337e+57	3.77549e+56	1.4766	9.153	8.129	9.153
6.46948	516.604	239.057	788.985	8.41532e+54	5.23333e+57	3.39247	2.914	14.413	14.413
7.359	2757.42	249.187	3284.72	1.0124e+54	4.60819e+57	2.8915	1.389	12.396	12.396
238.484	85.0869	839.757	293.246	1.44787e+57	3.39666e+56	1.51254	9.275	7.842	9.275
271.275	85.0869	884.821	293.246	1.56479e+57	3.04903e+56	1.55524	9.387	7.563	9.387
125.231	1119.07	654.514	1463.45	1.22924e+56	4.65822e+57	3.12131	4.464	13.361	13.361
308.574	85.0869	933.181	293.246	1.68601e+57	2.72976e+56	1.60276	9.486	7.289	9.486
3136.56	5973.12	13056.3	6848.25	2.55827e+56	3.20464e+57	2.59273	4.36	12.085	12.085
351.001	85.0869	985.173	293.246	1.80927e+57	2.43676e+56	1.65311	9.567	7.019	9.567
6.46948	209.657	239.057	440.117	2.34702e+55	4.34627e+57	3.29928	4.134	15.203	15.203
399.262	85.0869	1041.17	293.246	1.932e+57	2.1684e+56	1.70434	9.627	6.753	9.627
454.159	85.0869	1101.59	293.246	2.05168e+57	1.92326e+56	1.75464	9.667	6.491	9.667
516.604	85.0869	1313.86	293.246	2.15889e+57	1.69155e+56	1.79747	9.688	6.23	9.688
142.45	1119.07	686.972	1463.45	1.42227e+56	4.57487e+57	3.10488	4.616	13.338	13.338
8.37083	2757.42	259.773	3284.72	1.19889e+54	4.60786e+57	2.89169	1.432	12.397	12.397
7.359	516.604	249.187	788.985	9.91202e+54	5.22591e+57	3.39134	2.995	14.413	14.413
587.635	85.0869	1563.82	293.246	2.2446e+57	1.46641e+56	1.82705	9.69	5.962	9.69
3567.82	5973.12	15254.9	6848.25	2.70125e+56	3.1548e+57	2.58741	4.414	12.103	12.103
668.432	85.0869	1857.45	293.246	2.30987e+57	1.25455e+56	1.84485	9.675	5.684	9.675
760.338	85.0869	2201.98	293.246	2.35647e+57	1.06138e+56	1.8528	9.644	5.4	9.644
864.881	85.0869	2605.84	293.246	2.38651e+57	8.8985e+55	1.85273	9.602	5.114	9.602
983.798	85.0869	3078.78	293.246	2.40225e+57	7.40778e+55	1.84627	9.552	4.829	9.552
162.036	1119.07	721.524	1463.45	1.64185e+56	4.48005e+57	3.0854	4.77	13.309	13.309
7.359	209.657	249.187	440.117	2.74601e+55	4.32399e+57	3.2929	4.238	15.194	15.194
1119.07	85.0869	3632.11	293.246	2.40594e+57	6.13449e+55	1.83487	9.497	4.549	9.497
4058.38	5973.12	17809.9	6848.25	2.84247e+56	3.10637e+57	2.58223	4.467	12.122	12.122
9.52178	2757.42	270.84	3284.72	1.41966e+54	4.60744e+57	2.89168	1.477	12.397	12.397
1272.93	85.0869	4278.96	293.246	2.39978e+57	5.06161e+55	1.81981	9.44	4.278	9.44
8.37083	516.604	259.773	788.985	1.16715e+55	5.21723e+57	3.39002	3.081	14.413	14.413
1447.96	85.0869	5034.51	293.246	2.3859e+57	4.16675e+55	1.80213	9.383	4.017	9.383
1647.04	85.0869	5916.37	293.246	2.36627e+57	3.42566e+55	1.78282	9.328	3.77	9.328
1873.5	85.0869	6944.91	293.246	2.34269e+57	2.81423e+55	1.76264	9.276	3.536	9.276
184.315	1119.07	758.36	1463.45	1.89064e+56	4.37271e+57	3.06199	4.927	13.271	13.271
2131.1	85.0869	8143.69	293.246	2.31678e+57	2.3106e+55	1.7423	9.229	3.316	9.229
8.37083	209.657	259.773	440.117	3.21092e+55	4.2985e+57	3.28516	4.348	15.182	15.182
2424.12	85.0869	9540	293.246	2.28993e+57	1.89627e+55	1.72238	9.188	3.11	9.188
4616.39	5973.12	20777.5	6848.25	2.98167e+56	3.05943e+57	2.57706	4.52	12.141	12.141
2757.42	85.0869	11165.4	293.246	2.26318e+57	1.55572e+55	1.70327	9.153	2.915	9.153
10.831	2757.42	282.413	3284.72	1.68094e+54	4.60693e+57	2.89186	1.525	12.398	12.398
3136.56	85.0869	13056.3	293.246	2.23752e+57	1.27605e+55	1.68543	9.124	2.733	9.124
9.52178	516.604	270.84	788.985	1.37382e+55	5.20707e+57	3.38825	3.171	14.412	14.412
3567.82	85.0869	15254.9	293.246	2.21358e+57	1.04651e+55	1.66909	9.103	2.562	9.103
4058.38	85.0869	17809.9	293.246	2.19184e+57	8.58205e+54	1.65442	9.087	2.401	9.087
209.657	1119.07	797.692	1463.45	2.17134e+56	4.25186e+57	3.03446	5.085	13.224	13.224
4616.39	85.0869	20777.5	293.246	2.17278e+57	7.03789e+54	1.64165	9.079	2.251	9.079
5251.12	5973.12	24222.6	6848.25	3.11881e+56	3.01394e+57	2.57204	4.573	12.161	12.161
5251.12	85.0869	24222.6	293.246	2.15652e+57	5.77185e+54	1.63078	9.076	2.11	9.076
5973.12	85.0869	28220.4	293.246	2.14322e+57	4.73403e+54	1.62185	9.079	1.978	9.079
6794.4	85.0869	32857.3	293.246	2.13287e+57	3.88337e+54	1.61483	9.086	1.854	9.086
12.3202	2757.42	294.52	3284.72	1.98998e+54	4.60629e+57	2.89203	1.576	12.399	12.399
9.52178	209.657	270.84	440.117	3.75191e+55	4.26936e+57	3.27658	4.462	15.169	15.169
7728.6	85.0869	38233.3	293.246	2.12545e+57	3.18611e+54	1.60968	9.097	1.738	9.097
8791.24	85.0869	44463.4	293.246	2.12077e+57	2.61455e+54	1.60626	9.112	1.629	9.112
238.484	1119.07	839.757	1463.45	2.48657e+56	4.11661e+57	3.00217	5.244	13.166	13.166
10.831	516.604	282.413	788.985	1.61636e+55	5.19521e+57	3.38624	3.266	14.411	14.411
5973.12	5973.12	28220.4	6848.25	3.25401e+56	2.96979e+57	2.56685	4.628	12.18	12.18
10000	85.0869	51680.6	293.246	2.11887e+57	2.14599e+54	1.60457	9.13	1.528	9.13
271.275	1119.07	884.821	1463.45	2.83883e+56	3.9662e+57	2.96406	5.404	13.093	13.093
14.0142	2757.42	307.191	3284.72	2.35542e+54	4.60549e+57	2.89218	1.629	12.4	12.4
10.831	209.657	282.413	440.117	4.38049e+55	4.23612e+57	3.26652	4.582	15.153	15.153
6794.4	5973.12	32857.3	6848.25	3.38758e+56	2.92676e+57	2.56142	4.684	12.198	12.198
12.3202	516.604	294.52	788.985	1.90069e+55	5.18137e+57	3.3837	3.365	14.409	14.409
5	96.7859	220.077	307.464	3.43186e+55	2.87267e+57	2.76711	5.023	15	15
308.574	1119.07	933.181	1463.45	3.23037e+56	3.80013e+57	2.9196	5.563	13.003	13.003
7728.6	5973.12	38233.3	6848.25	3.52e+56	2.88458e+57	2.55574	4.742	12.215	12.215
15.9411	2757.42	320.459	3284.72	2.7873e+54	4.60451e+57	2.89232	1.685	12.401	12.401
12.3202	209.657	294.52	440.117	5.10968e+55	4.19825e+57	3.25467	4.706	15.133	15.133
351.001	1119.07	985.173	1463.45	3.66307e+56	3.61822e+57	2.86809	5.721	12.893	12.893
5.68748	96.7859	229.361	307.464	3.98967e+55	2.84266e+57	2.75313	5.128	14.972	14.972
14.0142	516.604	307.191	788.985	2.23367e+55	5.16523e+57	3.38084	3.469	14.407	14.407
8791.24	5973.12	44463.4	6848.25	3.65186e+56	2.84289e+57	2.5494	4.802	12.229	12.229
399.262	1119.07	1041.17	1463.45	4.13835e+56	3.42073e+57	2.8084	5.877	12.757	12.757
14.0142	209.657	307.191	440.117	5.9541e+55	4.1552e+57	3.24148	4.836	15.111	15.111
18.1329	2757.42	334.358	3284.72	3.29749e+54	4.6033e+57	2.89245	1.744	12.402	12.402
10000	5973.12	51680.6	6848.25	3.78387e+56	2.80133e+57	2.54252	4.864	12.241	12.241
15.9411	516.604	320.459	788.985	2.62315e+55	5.14643e+57	3.37737	3.578	14.404	14.404
454.159	1119.07	1101.59	1463.45	4.65698e+56	3.20848e+57	2.7404	6.031	12.593	12.593
6.46948	96.7859	239.057	307.464	4.63556e+55	2.80891e+57	2.73714	5.238	14.939	14.939
15.9411	209.657	320.459	440.117	6.93016e+55	4.10635e+57	3.22605	4.97	15.084	15.084
20.6261	2757.42	348.925	3284.72	3.89984e+54	4.60181e+57	2.89254	1.806	12.403	12.403
516.604	1119.07	1313.86	1463.45	5.19153e+56	2.9938e+57	2.66746	6.173	12.407	12.407
5	6794.4	220.077	7757.57	1.63082e+53	4.03458e+57	2.64681	0.817	11.819	11.819
18.1329	516.604	334.358	788.985	3.07817e+55	5.12458e+57	3.37323	3.691	14.4	14.4
7.359	96.7859	249.187	307.464	5.38217e+55	2.77105e+57	2.71906	5.354	14.901	14.901
23.462	2757.42	364.202	3284.72	4.6106e+54	4.6e+57	2.89279	1.871	12.405	12.405
587.635	1119.07	1563.82	1463.45	5.71164e+56	2.78741e+57	2.59404	6.298	12.213	12.213
18.1329	209.657	334.358	440.117	8.05607e+55	4.05105e+57	3.20827	5.109	15.052	15.052
668.432	1119.07	1857.45	1463.45	6.21366e+56	2.58906e+57	2.51973	6.404	12.009	12.009
5.68748	6794.4	229.361	7757.57	1.9323e+53	4.03459e+57	2.64682	0.84	11.819	11.819
20.6261	516.604	348.925	788.985	3.60899e+55	5.09922e+57	3.36836	3.81	14.395	14.395
26.688	2757.42	380.233	3284.72	5.44875e+54	4.59778e+57	2.89282	1.94	12.406	12.406
8.37083	96.7859	259.773	307.464	6.24373e+55	2.72867e+57	2.69885	5.475	14.858	14.858
760.338	1119.07	2201.98	1463.45	6.69405e+56	2.39897e+57	2.44537	6.495	11.799	11.799
20.6261	209.657	348.925	440.117	9.35202e+55	3.98862e+57	3.1881	5.253	15.015	15.015
864.881	1119.07	2605.84	1463.45	7.14969e+56	2.21747e+57	2.37079	6.572	11.581	11.581
6.46948	6794.4	239.057	7757.57	2.28993e+53	4.0346e+57	2.64684	0.866	11.819	11.819
23.462	516.604	364.202	788.985	4.22729e+55	5.06982e+57	3.3627	3.933	14.389	14.389
9.52178	96.7859	270.84	307.464	7.23603e+55	2.68133e+57	2.67568	5.6	14.807	14.807
30.3574	2757.42	397.065	3284.72	6.43646e+54	4.59509e+57	2.89299	2.011	12.408	12.408
23.462	209.657	364.202	440.117	1.08401e+56	3.91834e+57	3.16487	5.401	14.971	14.971
983.798	1119.07	3078.78	1463.45	7.57813e+56	2.04491e+57	2.2965	6.636	11.357	11.357
1119.07	1119.07	3632.11	1463.45	7.97768e+56	1.88162e+57	2.22291	6.691	11.128	11.128
7.359	6794.4	249.187	7757.57	2.71407e+53	4.03461e+57	2.64704	0.892	11.82	11.82
26.688	516.604	380.233	788.985	4.94632e+55	5.03582e+57	3.3559	4.061	14.381	14.381
10.831	96.7859	282.413	307.464	8.37669e+55	2.62861e+57	2.64979	5.731	14.749	14.749
34.5315	2757.42	414.752	3284.72	7.59948e+54	4.59181e+57	2.8931	2.086	12.41	12.41
1272.93	1119.07	4278.96	1463.45	8.34758e+56	1.7278e+57	2.15028	6.737	10.894	10.894
26.688	209.657	380.233	440.117	1.25444e+56	3.8395e+57	3.13823	5.553	14.919	14.919
1447.96	1119.07	5034.51	1463.45	8.68794e+56	1.5836e+57	2.07918	6.777	10.657	10.657
30.3574	516.604	397.065	788.985	5.78098e+55	4.99656e+57	3.34789	4.194	14.371	14.371
8.37083	6794.4	259.773	7757.57	3.21697e+53	4.03461e+57	2.64707	0.92	11.82	11.82
12.3202	96.7859	294.52	307.464	9.6851e+55	2.57009e+57	2.62087	5.866	14.683	14.683
39.2794	2757.42	433.351	3284.72	8.9679e+54	4.58784e+57	2.89313	2.165	12.412	12.412
1647.04	1119.07	5916.37	1463.45	8.99977e+56	1.44902e+57	2.00976	6.813	10.416	10.416
30.3574	209.657	397.065	440.117	1.44909e+56	3.75137e+57	3.10786	5.708	14.858	14.858
1873.5	1119.07	6944.91	1463.45	9.28486e+56	1.32399e+57	1.94257	6.846	10.173	10.173
34.5315	516.604	414.752	788.985	6.74791e+55	4.95135e+57	3.33832	4.331	14.358	14.358
14.0142	96.7859	307.191	307.464	1.11825e+56	2.50534e+57	2.58794	6.005	14.605	14.605
44.6801	2757.42	452.925	3284.72	1.05765e+55	4.58305e+57	2.89327	2.247	12.415	12.415
2131.1	1119.07	8143.69	1463.45	9.54566e+56	1.20833e+57	1.87802	6.878	9.929	9.929
9.52178	6794.4	270.84	7757.57	3.81308e+53	4.03461e+57	2.6471	0.95	11.82	11.82
34.5315	209.657	414.752	440.117	1.67073e+56	3.65327e+57	3.07343	5.868	14.787	14.787
2424.12	1119.07	9540	1463.45	9.7852e+56	1.10178e+57	1.81638	6.91	9.684	9.684
2757.42	1119.07	11165.4	1463.45	1.00069e+57	1.00402e+57	1.75801	6.944	9.439	9.439
50.8234	2757.42	473.542	3284.72	1.24657e+55	4.57725e+57	2.8931	2.332	12.417	12.417
39.2794	516.604	433.351	788.985	7.86566e+55	4.89942e+57	3.32732	4.472	14.343	14.343
15.9411	96.7859	320.459	307.464	1.28919e+56	2.434e+57	2.5515	6.149	14.517	14.517
10.831	6794.4	282.413	7757.57	4.51952e+53	4.03459e+57	2.64713	0.981	11.82	11.82
3136.56	1119.07	13056.3	1463.45	1.02143e+57	9.14663e+56	1.70333	6.98	9.196	9.196
39.2794	209.657	433.351	440.117	1.92225e+56	3.54457e+57	3.03411	6.029	14.703	14.703
3567.82	1119.07	15254.9	1463.45	1.04113e+57	8.33283e+56	1.65262	7.02	8.956	8.956
57.8114	2757.42	495.278	3284.72	1.46821e+55	4.57028e+57	2.893	2.422	12.42	12.42
4058.38	1119.07	17809.9	1463.45	1.06014e+57	7.59418e+56	1.60616	7.063	8.721	8.721
18.1329	96.7859	334.358	307.464	1.48383e+56	2.35575e+57	2.5104	6.296	14.414	14.414
44.6801	516.604	452.925	788.985	9.15472e+55	4.83993e+57	3.31405	4.618	14.323	14.323
12.3202	6794.4	294.52	7757.57	5.35637e+53	4.03457e+57	2.64733	1.014	11.821	11.821
4616.39	1119.07	20777.5	1463.45	1.07883e+57	6.9258e+56	1.56393	7.11	8.49	8.49
5251.12	1119.07	24222.6	1463.45	1.09751e+57	6.3226e+56	1.52628	7.162	8.267	8.267
44.6801	209.657	452.925	440.117	2.20668e+56	3.42476e+57	2.98965	6.193	14.605	14.605
5973.12	1119.07	28220.4	1463.45	1.11648e+57	5.77936e+56	1.49314	7.218	8.052	8.052
6794.4	1119.07	32857.3	1463.45	1.13599e+57	5.2908e+56	1.46457	7.278	7.847	7.847
65.7602	2757.42	518.216	3284.72	1.72793e+55	4.5619e+57	2.89273	2.515	12.423	12.423
7728.6	1119.07	38233.3	1463.45	1.15624e+57	4.85161e+56	1.44038	7.341	7.652	7.652
20.6261	96.7859	348.925	307.464	1.70483e+56	2.27036e+57	2.465	6.447	14.297	14.297
50.8234	516.604	473.542	788.985	1.06375e+56	4.772e+57	3.29887	4.768	14.3	14.3
8791.24	1119.07	44463.4	1463.45	1.1774e+57	4.45654e+56	1.42051	7.409	7.469	7.469
10000	1119.07	51680.6	1463.45	1.19959e+57	4.1003e+56	1.40472	7.481	7.298	7.481
14.0142	6794.4	307.191	7757.57	6.34755e+53	4.03452e+57	2.64738	1.049	11.821	11.821
50.8234	209.657	473.542	440.117	2.52709e+56	3.29348e+57	2.93937	6.358	14.49	14.49
74.8019	2757.42	542.449	3284.72	2.03191e+55	4.55186e+57	2.89227	2.612	12.426	12.426
23.462	96.7859	364.202	307.464	1.95497e+56	2.17772e+57	2.41452	6.601	14.162	14.162
57.8114	209.657	495.278	440.117	2.8865e+56	3.15059e+57	2.8829	6.525	14.356	14.356
57.8114	516.604	495.278	788.985	1.23383e+56	4.6947e+57	3.28088	4.921	14.271	14.271
5	1272.93	220.077	1634.98	1.82703e+54	5.10447e+57	3.15555	1.843	13.247	13.247
15.9411	6794.4	320.459	7757.57	7.521e+53	4.03446e+57	2.64742	1.086	11.821	11.821
85.0869	2757.42	568.076	3284.72	2.38721e+55	4.53985e+57	2.89155	2.713	12.429	12.429
65.7602	209.657	518.216	440.117	3.28788e+56	2.99622e+57	2.81978	6.692	14.2	14.2
26.688	96.7859	380.233	307.464	2.23719e+56	2.07788e+57	2.35885	6.757	14.007	14.007
65.7602	516.604	518.216	788.985	1.42831e+56	4.60707e+57	3.2597	5.078	14.235	14.235
5.68748	1272.93	229.361	1634.98	2.15998e+54	5.10339e+57	3.15564	1.894	13.248	13.248
18.1329	6794.4	334.358	7757.57	8.90983e+53	4.03437e+57	2.64764	1.124	11.822	11.822
96.7859	2757.42	595.211	3284.72	2.80189e+55	4.52551e+57	2.89076	2.817	12.433	12.433
74.8019	209.657	542.449	440.117	3.73396e+56	2.83086e+57	2.74948	6.857	14.018	14.018
30.3574	96.7859	397.065	307.464	2.55446e+56	1.97111e+57	2.29769	6.916	13.829	13.829
74.8019	516.604	542.449	788.985	1.64996e+56	4.50814e+57	3.23518	5.237	14.192	14.192
20.6261	6794.4	348.925	7757.57	1.05529e+54	4.03424e+57	2.64769	1.165	11.822	11.822
6.46948	1272.93	239.057	1634.98	2.55379e+54	5.10209e+57	3.15571	1.948	13.249	13.249
85.0869	209.657	568.076	440.117	4.22712e+56	2.65547e+57	2.67242	7.022	13.809	13.809
110.094	2757.42	623.978	3284.72	3.2851e+55	4.50844e+57	2.88942	2.926	12.436	12.436
34.5315	96.7859	414.752	307.464	2.90977e+56	1.85793e+57	2.23147	7.075	13.627	13.627
85.0869	516.604	568.076	788.985	1.90165e+56	4.39698e+57	3.20691	5.399	14.141	14.141
23.462	6794.4	364.202	7757.57	1.2496e+54	4.03407e+57	2.64792	1.208	11.823	11.823
96.7859	209.657	595.211	440.117	4.76933e+56	2.4715e+57	2.58795	7.184	13.566	13.566
7.359	1272.93	249.187	1634.98	3.01934e+54	5.10052e+57	3.15573	2.006	13.25	13.25
39.2794	96.7859	433.351	307.464	3.30609e+56	1.73916e+57	2.16011	7.235	13.397	13.397
125.231	2757.42	654.514	3284.72	3.84721e+55	4.48817e+57	2.88766	3.039	12.439	12.439
110.094	209.657	623.978	440.117	5.36194e+56	2.28101e+57	2.49735	7.342	13.289	13.289
26.688	6794.4	380.233	7757.57	1.4793e+54	4.03384e+57	2.64814	1.253	11.824	11.824
96.7859	516.604	595.211	788.985	2.18632e+56	4.27272e+57	3.17384	5.564	14.078	14.078
44.6801	96.7859	452.925	307.464	3.74618e+56	1.61597e+57	2.08427	7.395	13.137	13.137
125.231	209.657	654.514	440.117	6.00552e+56	2.08666e+57	2.40119	7.496	12.973	12.973
142.45	2757.42	686.972	3284.72	4.49988e+55	4.46417e+57	2.8854	3.155	12.442	12.442
8.37083	1272.93	259.773	1634.98	3.56946e+54	5.09863e+57	3.15572	2.066	13.251	13.251
50.8234	96.7859	473.542	307.464	4.23262e+56	1.4899e+57	2.0047	7.554	12.844	12.844
110.094	516.604	623.978	788.985	2.50691e+56	4.13457e+57	3.13553	5.729	14.002	14.002
142.45	209.657	686.972	440.117	6.69978e+56	1.8917e+57	2.30123	7.644	12.616	12.616
30.3574	6794.4	397.065	7757.57	1.75069e+54	4.03354e+57	2.6482	1.3	11.824	11.824
57.8114	96.7859	495.278	307.464	4.76759e+56	1.36287e+57	1.9231	7.71	12.518	12.518
162.036	2757.42	721.524	3284.72	5.25615e+55	4.43582e+57	2.88237	3.276	12.444	12.444
162.036	209.657	721.524	440.117	7.44341e+56	1.69988e+57	2.20017	7.786	12.219	12.219
9.52178	1272.93	270.84	1634.98	4.21917e+54	5.09636e+57	3.15566	2.13	13.252	13.252
125.231	516.604	654.514	788.985	2.86628e+56	3.98196e+57	3.09171	5.894	13.912	13.912
34.5315	6794.4	414.752	7757.57	2.0712e+54	4.03315e+57	2.64843	1.35	11.825	11.825
184.315	209.657	758.36	440.117	8.23397e+56	1.51515e+57	2.10134	7.92	11.785	11.785
65.7602	96.7859	518.216	307.464	5.3528e+56	1.23706e+57	1.84121	7.864	12.158	12.158
184.315	2757.42	758.36	3284.72	6.13056e+55	4.40244e+57	2.87843	3.4	12.445	12.445
209.657	209.657	797.692	440.117	9.06782e+56	1.34134e+57	2.0083	8.046	11.319	11.319
142.45	516.604	686.972	788.985	3.26711e+56	3.81453e+57	3.04114	6.06	13.803	13.803
74.8019	96.7859	542.449	307.464	5.98935e+56	1.11489e+57	1.76155	8.014	11.766	11.766
10.831	1272.93	282.413	1634.98	4.98606e+54	5.09364e+57	3.15555	2.198	13.253	13.253
39.2794	6794.4	433.351	7757.57	2.44949e+54	4.03265e+57	2.64883	1.402	11.827	11.827
238.484	209.657	839.757	440.117	9.94014e+56	1.18171e+57	1.925	8.163	10.831	10.831
85.0869	96.7859	568.076	307.464	6.67758e+56	9.98731e+56	1.6873	8.159	11.348	11.348
209.657	2757.42	797.692	3284.72	7.13916e+55	4.36327e+57	2.87346	3.529	12.445	12.445
271.275	209.657	884.821	440.117	1.08449e+57	1.03848e+57	1.85497	8.269	10.335	10.335
162.036	516.604	721.524	788.985	3.71175e+56	3.63226e+57	2.98372	6.224	13.674	13.674
308.574	209.657	933.181	440.117	1.1775e+57	9.12539e+56	1.80035	8.365	9.845	9.845
96.7859	96.7859	595.211	307.464	7.41698e+56	8.90733e+56	1.6213	8.298	10.91	10.91
44.6801	6794.4	452.925	7757.57	2.89575e+54	4.03202e+57	2.64908	1.456	11.828	11.828
351.001	209.657	985.173	440.117	1.27226e+57	8.03446e+56	1.76214	8.451	9.377	9.377
12.3202	1272.93	294.52	1634.98	5.89074e+54	5.09039e+57	3.15537	2.268	13.254	13.254
399.262	209.657	1041.17	440.117	1.3679e+57	7.09641e+56	1.7395	8.524	8.942	8.942
110.094	96.7859	623.978	307.464	8.20607e+56	7.92515e+56	1.56654	8.431	10.463	10.463
238.484	2757.42	839.757	3284.72	8.29955e+55	4.31745e+57	2.86732	3.661	12.444	12.444
454.159	209.657	1101.59	440.117	1.46355e+57	6.28823e+56	1.73058	8.587	8.548	8.587
184.315	516.604	758.36	788.985	4.20216e+56	3.43554e+57	2.91847	6.387	13.52	13.52
516.604	209.657	1313.86	440.117	1.55259e+57	5.59003e+56	1.72966	8.651	8.206	8.651
587.635	209.657	1563.82	440.117	1.63077e+57	4.96327e+56	1.7294	8.709	7.899	8.709
125.231	96.7859	654.514	307.464	9.0423e+56	7.04971e+56	1.52526	8.555	10.019	10.019
668.432	209.657	1857.45	440.117	1.69947e+57	4.38691e+56	1.72743	8.758	7.605	8.758
142.45	96.7859	686.972	307.464	9.92207e+56	6.2818e+56	1.4986	8.672	9.59	9.59
50.8234	6794.4	473.542	7757.57	3.42181e+54	4.03122e+57	2.64931	1.513	11.829	11.829
760.338	209.657	2201.98	440.117	1.75926e+57	3.85564e+56	1.72316	8.796	7.316	8.796
162.036	96.7859	721.524	307.464	1.08407e+57	5.61465e+56	1.48676	8.779	9.188	9.188
209.657	516.604	797.692	788.985	4.73969e+56	3.22531e+57	2.84516	6.546	13.338	13.338
864.881	209.657	2605.84	440.117	1.81059e+57	3.36867e+56	1.71672	8.824	7.031	8.824
271.275	2757.42	884.821	3284.72	9.63085e+55	4.26405e+57	2.85944	3.796	12.44	12.44
184.315	96.7859	758.36	307.464	1.17928e+57	5.0355e+56	1.48851	8.878	8.819	8.878
14.0142	1272.93	307.191	1634.98	6.95734e+54	5.0865e+57	3.15511	2.343	13.255	13.255
983.798	209.657	3078.78	440.117	1.85409e+57	2.92616e+56	1.70827	8.844	6.747	8.844
209.657	96.7859	797.692	307.464	1.27751e+57	4.52694e+56	1.50231	8.983	8.488	8.983
1119.07	209.657	3632.11	440.117	1.8904e+57	2.52788e+56	1.69824	8.857	6.464	8.857
1272.93	209.657	4278.96	440.117	1.92015e+57	2.1728e+56	1.68709	8.867	6.184	8.867
238.484	96.7859	839.757	307.464	1.38089e+57	4.06959e+56	1.52606	9.096	8.18	9.096
1447.96	209.657	5034.51	440.117	1.94418e+57	1.85907e+56	1.67521	8.873	5.906	8.873
271.275	96.7859	884.821	307.464	1.49068e+57	3.65293e+56	1.55833	9.209	7.885	9.209
238.484	516.604	839.757	788.985	5.32497e+56	3.00313e+57	2.7632	6.702	13.122	13.122
1647.04	209.657	5916.37	440.117	1.96317e+57	1.58415e+56	1.66303	8.878	5.633	8.878
308.574	96.7859	933.181	307.464	1.60599e+57	3.27175e+56	1.59736	9.314	7.599	9.314
57.8114	6794.4	495.278	7757.57	4.04157e+54	4.03021e+57	2.64971	1.573	11.831	11.831
308.574	2757.42	933.181	3284.72	1.11537e+56	4.20206e+57	2.84963	3.935	12.433	12.433
1873.5	209.657	6944.91	440.117	1.97797e+57	1.34504e+56	1.65089	8.882	5.365	8.882
351.001	96.7859	985.173	307.464	1.72511e+57	2.92264e+56	1.64111	9.405	7.318	9.405
2131.1	209.657	8143.69	440.117	1.98933e+57	1.13846e+56	1.63911	8.887	5.103	8.887
15.9411	1272.93	320.459	1634.98	8.2139e+54	5.08185e+57	3.15476	2.422	13.256	13.256
399.262	96.7859	1041.17	307.464	1.84571e+57	2.60315e+56	1.68762	9.48	7.042	9.48
2424.12	209.657	9540	440.117	1.99797e+57	9.61047e+55	1.62797	8.893	4.848	8.893
454.159	96.7859	1101.59	307.464	1.96521e+57	2.31133e+56	1.73492	9.535	6.771	9.535
271.275	516.604	884.821	788.985	5.95777e+56	2.77134e+57	2.67325	6.853	12.87	12.87
2757.42	209.657	11165.4	440.117	2.00459e+57	8.09495e+55	1.61769	8.902	4.601	8.902
516.604	96.7859	1313.86	307.464	2.07394e+57	2.03768e+56	1.77619	9.571	6.503	9.571
3136.56	209.657	13056.3	440.117	2.00981e+57	6.80627e+55	1.60844	8.912	4.362	8.912
587.635	96.7859	1563.82	307.464	2.1626e+57	1.77392e+56	1.8053	9.587	6.231	9.587
3567.82	209.657	15254.9	440.117	2.01417e+57	5.71492e+55	1.60038	8.925	4.133	8.925
65.7602	6794.4	518.216	7757.57	4.77119e+54	4.02894e+57	2.6501	1.636	11.833	11.833
351.001	2757.42	985.173	3284.72	1.28899e+56	4.1304e+57	2.83748	4.077	12.422	12.422
668.432	96.7859	1857.45	307.464	2.23203e+57	1.52566e+56	1.82338	9.584	5.951	9.584
4058.38	209.657	17809.9	440.117	2.01816e+57	4.79378e+55	1.5936	8.94	3.913	8.94
760.338	96.7859	2201.98	307.464	2.28368e+57	1.29823e+56	1.83215	9.565	5.666	9.565
4616.39	209.657	20777.5	440.117	2.0222e+57	4.01852e+55	1.58816	8.958	3.703	8.958
308.574	516.604	933.181	788.985	6.63687e+56	2.53306e+57	2.57575	6.998	12.577	12.577
864.881	96.7859	2605.84	307.464	2.31947e+57	1.0948e+56	1.83326	9.533	5.378	9.533
5251.12	209.657	24222.6	440.117	2.02661e+57	3.36749e+55	1.58409	8.979	3.503	8.979
18.1329	1272.93	334.358	1634.98	9.69317e+54	5.0763e+57	3.15452	2.504	13.258	13.258
983.798	96.7859	3078.78	307.464	2.34137e+57	9.16487e+55	1.82822	9.493	5.09	9.493
5973.12	209.657	28220.4	440.117	2.03164e+57	2.82165e+55	1.58138	9.001	3.313	9.001
6794.4	209.657	32857.3	440.117	2.03751e+57	2.36442e+55	1.58005	9.025	3.134	9.025
1119.07	96.7859	3632.11	307.464	2.35133e+57	7.62792e+55	1.81839	9.446	4.807	9.446
399.262	2757.42	1041.17	3284.72	1.48625e+56	4.04796e+57	2.82234	4.222	12.405	12.405
74.8019	6794.4	542.449	7757.57	5.62946e+54	4.02736e+57	2.65047	1.701	11.835	11.835
7728.6	209.657	38233.3	440.117	2.0443e+57	1.98151e+55	1.57999	9.051	2.964	9.051
1272.93	96.7859	4278.96	307.464	2.35145e+57	6.32119e+55	1.80492	9.397	4.529	9.397
351.001	516.604	985.173	788.985	7.35995e+56	2.29228e+57	2.47188	7.137	12.238	12.238
8791.24	209.657	44463.4	440.117	2.05213e+57	1.66093e+55	1.58118	9.078	2.804	9.078
1447.96	96.7859	5034.51	307.464	2.3436e+57	5.2223e+55	1.78887	9.347	4.261	9.347
1647.04	96.7859	5916.37	307.464	2.32964e+57	4.30588e+55	1.77112	9.298	4.004	9.298
10000	209.657	51680.6	440.117	2.06093e+57	1.39253e+55	1.58345	9.105	2.652	9.105
1873.5	96.7859	6944.91	307.464	2.31126e+57	3.54616e+55	1.75244	9.251	3.76	9.251
399.262	516.604	1041.17	788.985	8.12352e+56	2.05372e+57	2.36441	7.268	11.854	11.854
2131.1	96.7859	8143.69	307.464	2.29e+57	2.91851e+55	1.73348	9.209	3.53	9.209
20.6261	1272.93	348.925	1634.98	1.14333e+55	5.0697e+57	3.15393	2.59	13.259	13.259
2424.12	96.7859	9540	307.464	2.26724e+57	2.40072e+55	1.71482	9.172	3.314	9.172
2757.42	96.7859	11165.4	307.464	2.24411e+57	1.97406e+55	1.69688	9.14	3.11	9.14
454.159	2757.42	1101.59	3284.72	1.70951e+56	3.95356e+57	2.80395	4.369	12.382	12.382
85.0869	6794.4	568.076	7757.57	6.63823e+54	4.0254e+57	2.65081	1.769	11.837	11.837
454.159	516.604	1101.59	788.985	8.9229e+56	1.82259e+57	2.25626	7.39	11.424	11.424
3136.56	96.7859	13056.3	307.464	2.22153e+57	1.62278e+55	1.68003	9.115	2.918	9.115
3567.82	96.7859	15254.9	307.464	2.20027e+57	1.33377e+55	1.66457	9.095	2.738	9.095
4058.38	96.7859	17809.9	307.464	2.1808e+57	1.09612e+55	1.65067	9.082	2.568	9.082
516.604	516.604	1313.86	788.985	9.70603e+56	1.61284e+57	2.1558	7.497	10.98	10.98
4616.39	96.7859	20777.5	307.464	2.1637e+57	9.00802e+54	1.63858	9.075	2.41	9.075
5	238.484	220.077	473.325	1.49619e+55	4.57674e+57	3.35378	3.761	15.155	15.155
5251.12	96.7859	24222.6	307.464	2.14908e+57	7.40308e+54	1.62828	9.074	2.261	9.074
516.604	2757.42	1313.86	3284.72	1.95019e+56	3.85145e+57	2.78291	4.511	12.353	12.353
5973.12	96.7859	28220.4	307.464	2.13714e+57	6.08461e+54	1.61983	9.077	2.121	9.077
23.462	1272.93	364.202	1634.98	1.34783e+55	5.06185e+57	3.15317	2.681	13.26	13.26
6794.4	96.7859	32857.3	307.464	2.12797e+57	5.00159e+54	1.61324	9.085	1.99	9.085
96.7859	6794.4	595.211	7757.57	7.82288e+54	4.02297e+57	2.6513	1.841	11.84	11.84
587.635	516.604	1563.82	788.985	1.042e+57	1.43034e+57	2.06705	7.583	10.552	10.552
7728.6	96.7859	38233.3	307.464	2.1215e+57	4.112e+54	1.60842	9.097	1.867	9.097
8791.24	96.7859	44463.4	307.464	2.1177e+57	3.38131e+54	1.60534	9.112	1.752	9.112
668.432	516.604	1857.45	788.985	1.10631e+57	1.27023e+57	1.9883	7.649	10.142	10.142
10000	96.7859	51680.6	307.464	2.11636e+57	2.78107e+54	1.60384	9.131	1.644	9.131
587.635	2757.42	1563.82	3284.72	2.19782e+56	3.74653e+57	2.76031	4.642	12.32	12.32
760.338	516.604	2201.98	788.985	1.16357e+57	1.12904e+57	1.91798	7.699	9.75	9.75
110.094	6794.4	623.978	7757.57	9.21277e+54	4.01996e+57	2.65175	1.915	11.843	11.843
864.881	516.604	2605.84	788.985	1.21397e+57	1.0041e+57	1.85494	7.734	9.377	9.377
26.688	1272.93	380.233	1634.98	1.58793e+55	5.05252e+57	3.15246	2.775	13.262	13.262
5.68748	238.484	229.361	473.325	1.75382e+55	4.56191e+57	3.34981	3.853	15.15	15.15
983.798	516.604	3078.78	788.985	1.25785e+57	8.93267e+56	1.79815	7.759	9.023	9.023
668.432	2757.42	1857.45	3284.72	2.45149e+56	3.63897e+57	2.73651	4.763	12.285	12.285
125.231	6794.4	654.514	7757.57	1.08418e+55	4.01626e+57	2.65231	1.993	11.847	11.847
1119.07	516.604	3632.11	788.985	1.29566e+57	7.94801e+56	1.74691	7.776	8.689	8.689
1272.93	516.604	4278.96	788.985	1.32795e+57	7.07227e+56	1.70057	7.788	8.375	8.375
1447.96	516.604	5034.51	788.985	1.35538e+57	6.29276e+56	1.65851	7.797	8.079	8.079
760.338	2757.42	2201.98	3284.72	2.70987e+56	3.52918e+57	2.71131	4.873	12.247	12.247
1647.04	516.604	5916.37	788.985	1.37864e+57	5.59819e+56	1.62044	7.806	7.802	7.806
30.3574	1272.93	397.065	1634.98	1.86954e+55	5.04147e+57	3.15132	2.874	13.263	13.263
1873.5	516.604	6944.91	788.985	1.39852e+57	4.97806e+56	1.58616	7.82	7.544	7.82
2131.1	516.604	8143.69	788.985	1.41654e+57	4.42234e+56	1.55543	7.845	7.299	7.845
2424.12	516.604	9540	788.985	1.43402e+57	3.92397e+56	1.52831	7.879	7.063	7.879
6.46948	238.484	239.057	473.325	2.05519e+55	4.54485e+57	3.3452	3.95	15.144	15.144
142.45	6794.4	686.972	7757.57	1.2749e+55	4.01172e+57	2.6528	2.074	11.851	11.851
2757.42	516.604	11165.4	788.985	1.45173e+57	3.47756e+56	1.50479	7.923	6.834	7.923
864.881	2757.42	2605.84	3284.72	2.97133e+56	3.4177e+57	2.68491	4.972	12.207	12.207
3136.56	516.604	13056.3	788.985	1.47024e+57	3.07844e+56	1.48497	7.975	6.612	7.975
3567.82	516.604	15254.9	788.985	1.48999e+57	2.72227e+56	1.46878	8.035	6.395	8.035
4058.38	516.604	17809.9	788.985	1.5113e+57	2.40503e+56	1.45622	8.102	6.184	8.102
34.5315	1272.93	414.752	1634.98	2.19945e+55	5.02838e+57	3.14992	2.977	13.264	13.264
4616.39	516.604	20777.5	788.985	1.53441e+57	2.12296e+56	1.44718	8.175	5.977	8.175
5251.12	516.604	24222.6	788.985	1.55937e+57	1.87259e+56	1.4416	8.252	5.777	8.252
5973.12	516.604	28220.4	788.985	1.58627e+57	1.65065e+56	1.43923	8.334	5.581	8.334
162.036	6794.4	721.524	7757.57	1.49794e+55	4.00616e+57	2.65318	2.158	11.855	11.855
983.798	2757.42	3078.78	3284.72	3.23409e+56	3.30514e+57	2.65752	5.064	12.166	12.166
6794.4	516.604	32857.3	788.985	1.61503e+57	1.45417e+56	1.43987	8.416	5.39	8.416
7728.6	516.604	38233.3	788.985	1.64546e+57	1.28043e+56	1.44327	8.5	5.205	8.5
7.359	238.484	249.187	473.325	2.40731e+55	4.52524e+57	3.33992	4.051	15.137	15.137
8791.24	516.604	44463.4	788.985	1.6774e+57	1.12695e+56	1.44911	8.582	5.024	8.582
39.2794	1272.93	433.351	1634.98	2.58545e+55	5.01293e+57	3.14821	3.084	13.265	13.265
10000	516.604	51680.6	788.985	1.71056e+57	9.9148e+55	1.45709	8.663	4.848	8.663
1119.07	2757.42	3632.11	3284.72	3.49632e+56	3.19216e+57	2.62899	5.146	12.123	12.123
184.315	6794.4	758.36	7757.57	1.75847e+55	3.99937e+57	2.65361	2.246	11.86	11.86
1272.93	2757.42	4278.96	3284.72	3.75616e+56	3.07942e+57	2.59939	5.221	12.078	12.078
44.6801	1272.93	452.925	1634.98	3.03644e+55	4.99469e+57	3.14594	3.196	13.265	13.265
5	587.635	220.077	868.901	5.14788e+54	5.27589e+57	3.37283	2.614	14.252	14.252
8.37083	238.484	259.773	473.325	2.81822e+55	4.50273e+57	3.33363	4.158	15.128	15.128
209.657	6794.4	797.692	7757.57	2.0624e+55	3.9911e+57	2.65387	2.337	11.865	11.865
1447.96	2757.42	5034.51	3284.72	4.01188e+56	2.96758e+57	2.56914	5.29	12.033	12.033
50.8234	1272.93	473.542	1634.98	3.56258e+55	4.97324e+57	3.14325	3.311	13.265	13.265
5.68748	587.635	229.361	868.901	6.0691e+54	5.27147e+57	3.3724	2.684	14.253	14.253
1647.04	2757.42	5916.37	3284.72	4.26194e+56	2.85724e+57	2.53812	5.352	11.987	11.987
9.52178	238.484	270.84	473.325	3.29711e+55	4.47691e+57	3.32656	4.269	15.118	15.118
238.484	6794.4	839.757	7757.57	2.41647e+55	3.98105e+57	2.6541	2.432	11.871	11.871
1873.5	2757.42	6944.91	3284.72	4.50505e+56	2.74892e+57	2.50627	5.41	11.939	11.939
57.8114	1272.93	495.278	1634.98	4.17535e+55	4.94805e+57	3.13985	3.432	13.264	13.264
10.831	238.484	282.413	473.325	3.85448e+55	4.44735e+57	3.3181	4.386	15.105	15.105
2131.1	2757.42	8143.69	3284.72	4.74024e+56	2.64305e+57	2.47403	5.465	11.891	11.891
271.275	6794.4	884.821	7757.57	2.82837e+55	3.96887e+57	2.65406	2.531	11.877	11.877
6.46948	587.635	239.057	868.901	7.15473e+54	5.26627e+57	3.37162	2.758	14.253	14.253
65.7602	1272.93	518.216	1634.98	4.88774e+55	4.91855e+57	3.1359	3.556	13.263	13.263
2424.12	2757.42	9540	3284.72	4.96696e+56	2.53994e+57	2.44132	5.517	11.842	11.842
308.574	6794.4	933.181	7757.57	3.3068e+55	3.95416e+57	2.65388	2.633	11.884	11.884
12.3202	238.484	294.52	473.325	4.50218e+55	4.41356e+57	3.30845	4.507	15.09	15.09
7.359	587.635	249.187	868.901	8.43312e+54	5.26016e+57	3.3707	2.836	14.253	14.253
2757.42	2757.42	11165.4	3284.72	5.18501e+56	2.4398e+57	2.40824	5.567	11.792	11.792
74.8019	1272.93	542.449	1634.98	5.71427e+55	4.88407e+57	3.13085	3.685	13.26	13.26
351.001	6794.4	985.173	7757.57	3.86162e+55	3.93642e+57	2.65328	2.74	11.891	11.891
3136.56	2757.42	13056.3	3284.72	5.39462e+56	2.34272e+57	2.3747	5.617	11.74	11.74
14.0142	238.484	307.191	473.325	5.25362e+55	4.37498e+57	3.29754	4.634	15.073	15.073
8.37083	587.635	259.773	868.901	9.93746e+54	5.25299e+57	3.36963	2.918	14.253	14.253
85.0869	1272.93	568.076	1634.98	6.67116e+55	4.84391e+57	3.12459	3.818	13.255	13.255
3567.82	2757.42	15254.9	3284.72	5.5964e+56	2.24869e+57	2.34067	5.667	11.685	11.685
399.262	6794.4	1041.17	7757.57	4.50391e+55	3.9151e+57	2.65218	2.85	11.898	11.898
15.9411	238.484	320.459	473.325	6.12391e+55	4.33104e+57	3.28447	4.766	15.051	15.051
4058.38	2757.42	17809.9	3284.72	5.7913e+56	2.15759e+57	2.30623	5.719	11.627	11.627
9.52178	587.635	270.84	868.901	1.17062e+55	5.24457e+57	3.36839	3.004	14.253	14.253
96.7859	1272.93	595.211	1634.98	7.77635e+55	4.79725e+57	3.11723	3.955	13.249	13.249
454.159	6794.4	1101.59	7757.57	5.24612e+55	3.88954e+57	2.65044	2.964	11.905	11.905
4616.39	2757.42	20777.5	3284.72	5.98055e+56	2.06925e+57	2.27129	5.772	11.565	11.565
18.1329	238.484	334.358	473.325	7.12988e+55	4.28109e+57	3.2697	4.902	15.026	15.026
110.094	1272.93	623.978	1634.98	9.0495e+55	4.74324e+57	3.10819	4.095	13.24	13.24
516.604	6794.4	1313.86	7757.57	6.06707e+55	3.86059e+57	2.64801	3.077	11.911	11.911
5251.12	2757.42	24222.6	3284.72	6.16562e+56	1.98346e+57	2.23598	5.828	11.499	11.499
10.831	587.635	282.413	868.901	1.37842e+55	5.23471e+57	3.36693	3.095	14.253	14.253
587.635	6794.4	1563.82	7757.57	6.93924e+55	3.8295e+57	2.64544	3.185	11.918	11.918
5973.12	2757.42	28220.4	3284.72	6.34808e+56	1.89997e+57	2.20006	5.886	11.427	11.427
125.231	1272.93	654.514	1634.98	1.0512e+56	4.68092e+57	3.09732	4.239	13.228	13.228
20.6261	238.484	348.925	473.325	8.29033e+55	4.22445e+57	3.25287	5.043	14.997	14.997
12.3202	587.635	294.52	868.901	1.6223e+55	5.22316e+57	3.36504	3.19	14.252	14.252
668.432	6794.4	1857.45	7757.57	7.8645e+55	3.79624e+57	2.64238	3.286	11.924	11.924
6794.4	2757.42	32857.3	3284.72	6.52959e+56	1.81855e+57	2.16364	5.948	11.349	11.349
142.45	1272.93	686.972	1634.98	1.21868e+56	4.60931e+57	3.08401	4.387	13.211	13.211
7728.6	2757.42	38233.3	3284.72	6.7118e+56	1.73898e+57	2.12652	6.012	11.263	11.263
23.462	238.484	364.202	473.325	9.62589e+55	4.16039e+57	3.23305	5.188	14.961	14.961
760.338	6794.4	2201.98	7757.57	8.84309e+55	3.76084e+57	2.63919	3.382	11.931	11.931
8791.24	2757.42	44463.4	3284.72	6.89626e+56	1.6611e+57	2.08884	6.08	11.169	11.169
14.0142	587.635	307.191	868.901	1.90826e+55	5.20964e+57	3.36285	3.29	14.251	14.251
162.036	1272.93	721.524	1634.98	1.40984e+56	4.52736e+57	3.0683	4.538	13.19	13.19
26.688	238.484	380.233	473.325	1.11593e+56	4.08817e+57	3.21073	5.338	14.92	14.92
864.881	6794.4	2605.84	7757.57	9.87415e+55	3.72338e+57	2.63569	3.473	11.938	11.938
10000	2757.42	51680.6	3284.72	7.08436e+56	1.5848e+57	2.05076	6.151	11.067	11.067
184.315	1272.93	758.36	1634.98	1.62722e+56	4.43402e+57	3.04954	4.69	13.163	13.163
15.9411	587.635	320.459	868.901	2.24319e+55	5.19385e+57	3.36011	3.394	14.249	14.249
983.798	6794.4	3078.78	7757.57	1.09558e+56	3.684e+57	2.63207	3.559	11.946	11.946
30.3574	238.484	397.065	473.325	1.29151e+56	4.007e+57	3.18469	5.492	14.87	14.87
5	3136.56	220.077	3705.29	5.06042e+53	4.51911e+57	2.85008	1.196	12.282	12.282
209.657	1272.93	797.692	1634.98	1.87345e+56	4.32821e+57	3.02708	4.846	13.128	13.128
1119.07	6794.4	3632.11	7757.57	1.20852e+56	3.64287e+57	2.62835	3.641	11.955	11.955
18.1329	587.635	334.358	868.901	2.63501e+55	5.17543e+57	3.35702	3.503	14.247	14.247
34.5315	238.484	414.752	473.325	1.49198e+56	3.91614e+57	3.15515	5.649	14.812	14.812
5.68748	3136.56	229.361	3705.29	5.99224e+53	4.519e+57	2.85009	1.23	12.282	12.282
238.484	1272.93	839.757	1634.98	2.15116e+56	4.20893e+57	3.0003	5.002	13.083	13.083
1272.93	6794.4	4278.96	7757.57	1.32585e+56	3.60023e+57	2.62437	3.718	11.964	11.964
20.6261	587.635	348.925	868.901	3.0928e+55	5.15396e+57	3.35325	3.617	14.244	14.244
6.46948	3136.56	239.057	3705.29	7.09671e+53	4.51886e+57	2.85028	1.266	12.283	12.283
39.2794	238.484	433.351	473.325	1.72015e+56	3.81484e+57	3.12149	5.809	14.744	14.744
271.275	1272.93	884.821	1634.98	2.46295e+56	4.07525e+57	2.96876	5.161	13.027	13.027
1447.96	6794.4	5034.51	7757.57	1.44711e+56	3.55636e+57	2.62051	3.79	11.975	11.975
308.574	1272.93	933.181	1634.98	2.81124e+56	3.9264e+57	2.93161	5.319	12.957	12.957
23.462	587.635	364.202	868.901	3.6269e+55	5.12899e+57	3.34854	3.736	14.239	14.239
7.359	3136.56	249.187	3705.29	8.40534e+53	4.51869e+57	2.8503	1.305	12.283	12.283
44.6801	238.484	452.925	473.325	1.97896e+56	3.70244e+57	3.08288	5.972	14.663	14.663
1647.04	6794.4	5916.37	7757.57	1.57174e+56	3.51156e+57	2.61678	3.859	11.988	11.988
351.001	1272.93	985.173	1634.98	3.19823e+56	3.76185e+57	2.8879	5.477	12.869	12.869
26.688	587.635	380.233	868.901	4.24909e+55	5.1e+57	3.3433	3.859	14.234	14.234
8.37083	3136.56	259.773	3705.29	9.95558e+53	4.51845e+57	2.85048	1.345	12.284	12.284
399.262	1272.93	1041.17	1634.98	3.62577e+56	3.58139e+57	2.83713	5.634	12.761	12.761
1873.5	6794.4	6944.91	7757.57	1.69913e+56	3.46618e+57	2.61289	3.925	12.001	12.001
50.8234	238.484	473.542	473.325	2.27145e+56	3.57838e+57	3.03905	6.137	14.568	14.568
30.3574	587.635	397.065	868.901	4.97265e+55	5.0664e+57	3.33693	3.987	14.227	14.227
9.52178	3136.56	270.84	3705.29	1.17912e+54	4.51816e+57	2.85051	1.388	12.284	12.284
57.8114	238.484	495.278	473.325	2.60068e+56	3.44227e+57	2.98955	6.303	14.457	14.457
454.159	1272.93	1101.59	1634.98	4.0952e+56	3.38523e+57	2.77858	5.789	12.629	12.629
2131.1	6794.4	8143.69	7757.57	1.82861e+56	3.42058e+57	2.60937	3.986	12.017	12.017
516.604	1272.93	1313.86	1634.98	4.58274e+56	3.1844e+57	2.71485	5.935	12.477	12.477
34.5315	587.635	414.752	868.901	5.81259e+55	5.02754e+57	3.32937	4.12	14.218	14.218
65.7602	238.484	518.216	473.325	2.96968e+56	3.2939e+57	2.93373	6.47	14.327	14.327
10.831	3136.56	282.413	3705.29	1.3964e+54	4.51779e+57	2.8507	1.433	12.285	12.285
2424.12	6794.4	9540	7757.57	1.95949e+56	3.37511e+57	2.60576	4.046	12.033	12.033
587.635	1272.93	1563.82	1634.98	5.06161e+56	2.989e+57	2.64991	6.063	12.317	12.317
74.8019	238.484	542.449	473.325	3.38132e+56	3.13342e+57	2.87085	6.637	14.174	14.174
2757.42	6794.4	11165.4	7757.57	2.09109e+56	3.33012e+57	2.60262	4.103	12.052	12.052
39.2794	587.635	433.351	868.901	6.78562e+55	4.98271e+57	3.3205	4.257	14.207	14.207
668.432	1272.93	1857.45	1634.98	5.5285e+56	2.79901e+57	2.58372	6.174	12.149	12.149
12.3202	3136.56	294.52	3705.29	1.65351e+54	4.51732e+57	2.85069	1.481	12.285	12.285
3136.56	6794.4	13056.3	7757.57	2.22276e+56	3.28592e+57	2.59961	4.157	12.072	12.072
85.0869	238.484	568.076	473.325	3.83825e+56	2.96129e+57	2.80111	6.803	13.997	13.997
760.338	1272.93	2201.98	1634.98	5.97995e+56	2.61482e+57	2.51657	6.269	11.974	11.974
44.6801	587.635	452.925	868.901	7.91037e+55	4.93112e+57	3.30973	4.398	14.192	14.192
14.0142	3136.56	307.191	3705.29	1.95762e+54	4.51674e+57	2.85087	1.531	12.286	12.286
3567.82	6794.4	15254.9	7757.57	2.35393e+56	3.24278e+57	2.59694	4.211	12.094	12.094
864.881	1272.93	2605.84	1634.98	6.41276e+56	2.43697e+57	2.44858	6.352	11.792	11.792
96.7859	238.484	595.211	473.325	4.34273e+56	2.77848e+57	2.72391	6.967	13.791	13.791
50.8234	587.635	473.542	868.901	9.20737e+55	4.87195e+57	3.29744	4.544	14.175	14.175
983.798	1272.93	3078.78	1634.98	6.8242e+56	2.266e+57	2.38011	6.422	11.604	11.604
4058.38	6794.4	17809.9	7757.57	2.48413e+56	3.20087e+57	2.5943	4.263	12.116	12.116
15.9411	3136.56	320.459	3705.29	2.31716e+54	4.51602e+57	2.85104	1.584	12.287	12.287
110.094	238.484	623.978	473.325	4.89651e+56	2.58647e+57	2.63948	7.129	13.553	13.553
1119.07	1272.93	3632.11	1634.98	7.21215e+56	2.1024e+57	2.31138	6.482	11.41	11.41
57.8114	587.635	495.278	868.901	1.06991e+56	4.80427e+57	3.28275	4.694	14.153	14.153
125.231	238.484	654.514	473.325	5.5007e+56	2.38737e+57	2.54817	7.286	13.279	13.279
4616.39	6794.4	20777.5	7757.57	2.61301e+56	3.16032e+57	2.59205	4.316	12.14	12.14
1272.93	1272.93	4278.96	1634.98	7.57528e+56	1.9466e+57	2.24278	6.534	11.211	11.211
18.1329	3136.56	334.358	3705.29	2.74204e+54	4.51512e+57	2.85119	1.64	12.288	12.288
142.45	238.484	686.972	473.325	6.15558e+56	2.18394e+57	2.45102	7.439	12.966	12.966
1447.96	1272.93	5034.51	1634.98	7.91302e+56	1.7989e+57	2.17461	6.579	11.007	11.007
5251.12	6794.4	24222.6	7757.57	2.7404e+56	3.12114e+57	2.58982	4.369	12.164	12.164
65.7602	587.635	518.216	868.901	1.24097e+56	4.72715e+57	3.26552	4.846	14.126	14.126
1647.04	1272.93	5916.37	1634.98	8.22566e+56	1.6595e+57	2.10714	6.619	10.798	10.798
162.036	238.484	721.524	473.325	6.86052e+56	1.97958e+57	2.34972	7.585	12.612	12.612
1873.5	1272.93	6944.91	1634.98	8.51423e+56	1.52852e+57	2.04098	6.657	10.586	10.586
5973.12	6794.4	28220.4	7757.57	2.86626e+56	3.08327e+57	2.58762	4.422	12.188	12.188
20.6261	3136.56	348.925	3705.29	3.24387e+54	4.514e+57	2.85151	1.698	12.29	12.29
184.315	238.484	758.36	473.325	7.61379e+56	1.77819e+57	2.24663	7.726	12.216	12.216
74.8019	587.635	542.449	868.901	1.43654e+56	4.6396e+57	3.24535	5.003	14.093	14.093
2131.1	1272.93	8143.69	1634.98	8.78046e+56	1.40593e+57	1.97642	6.692	10.371	10.371
209.657	238.484	797.692	473.325	8.41254e+56	1.58398e+57	2.14533	7.858	11.782	11.782
2424.12	1272.93	9540	1634.98	9.0267e+56	1.29164e+57	1.91364	6.728	10.152	10.152
6794.4	6794.4	32857.3	7757.57	2.99072e+56	3.04655e+57	2.58542	4.477	12.212	12.212
85.0869	587.635	568.076	868.901	1.65935e+56	4.54064e+57	3.22161	5.162	14.052	14.052
238.484	238.484	839.757	473.325	9.25268e+56	1.40102e+57	2.04932	7.982	11.314	11.314
2757.42	1272.93	11165.4	1634.98	9.2557e+56	1.1855e+57	1.85321	6.764	9.931	9.931
23.462	3136.56	364.202	3705.29	3.8363e+54	4.51263e+57	2.85164	1.76	12.291	12.291
271.275	238.484	884.821	473.325	1.01289e+57	1.2328e+57	1.96283	8.096	10.823	10.823
3136.56	1272.93	13056.3	1634.98	9.47058e+56	1.08728e+57	1.79541	6.803	9.708	9.708
7728.6	6794.4	38233.3	7757.57	3.1141e+56	3.01075e+57	2.58301	4.533	12.235	12.235
96.7859	587.635	595.211	868.901	1.91227e+56	4.42932e+57	3.19413	5.324	14.003	14.003
308.574	238.484	933.181	473.325	1.10348e+57	1.08176e+57	1.88935	8.2	10.322	10.322
3567.82	1272.93	15254.9	1634.98	9.67462e+56	9.96711e+56	1.74063	6.844	9.484	9.484
26.688	3136.56	380.233	3705.29	4.53525e+54	4.51095e+57	2.85172	1.824	12.292	12.292
4058.38	1272.93	17809.9	1634.98	9.87117e+56	9.13479e+56	1.68921	6.889	9.26	9.26
8791.24	6794.4	44463.4	7757.57	3.23682e+56	2.97556e+57	2.58014	4.592	12.256	12.256
351.001	238.484	985.173	473.325	1.1963e+57	9.48933e+56	1.83142	8.293	9.827	9.827
399.262	238.484	1041.17	473.325	1.29051e+57	8.33918e+56	1.7899	8.375	9.353	9.353
4616.39	1272.93	20777.5	1634.98	1.00635e+57	8.3725e+56	1.64133	6.937	9.036	9.036
110.094	587.635	623.978	868.901	2.19819e+56	4.30472e+57	3.16204	5.487	13.943	13.943
454.159	238.484	1101.59	473.325	1.38523e+57	7.35118e+56	1.76401	8.446	8.911	8.911
5251.12	1272.93	24222.6	1634.98	1.02546e+57	7.67662e+56	1.59754	6.99	8.816	8.816
516.604	238.484	1313.86	473.325	1.47345e+57	6.51577e+56	1.74971	8.503	8.525	8.525
10000	6794.4	51680.6	7757.57	3.35943e+56	2.94065e+57	2.57696	4.653	12.276	12.276
587.635	238.484	1563.82	473.325	1.54869e+57	5.78986e+56	1.73935	8.551	8.194	8.551
5973.12	1272.93	28220.4	1634.98	1.04474e+57	7.04329e+56	1.55773	7.046	8.598	8.598
668.432	238.484	1857.45	473.325	1.61384e+57	5.13285e+56	1.72958	8.595	7.891	8.595
30.3574	3136.56	397.065	3705.29	5.35932e+54	4.50889e+57	2.85197	1.892	12.294	12.294
760.338	238.484	2201.98	473.325	1.67087e+57	4.53061e+56	1.71912	8.632	7.599	8.632
6794.4	1272.93	32857.3	1634.98	1.06443e+57	6.46845e+56	1.52226	7.107	8.386	8.386
125.231	587.635	654.514	868.901	2.52002e+56	4.16606e+57	3.12473	5.651	13.87	13.87
864.881	238.484	2605.84	473.325	1.72057e+57	3.97896e+56	1.70772	8.663	7.313	8.663
983.798	238.484	3078.78	473.325	1.76353e+57	3.47648e+56	1.69545	8.688	7.031	8.688
7728.6	1272.93	38233.3	1634.98	1.08474e+57	5.94787e+56	1.49109	7.171	8.18	8.18
1119.07	238.484	3632.11	473.325	1.80034e+57	3.02226e+56	1.68247	8.708	6.751	8.708
8791.24	1272.93	44463.4	1634.98	1.10583e+57	5.47723e+56	1.46426	7.238	7.982	7.982
1272.93	238.484	4278.96	473.325	1.83163e+57	2.615e+56	1.66909	8.725	6.473	8.725
5	7728.6	220.077	8791.71	1.34818e+53	3.96882e+57	2.62185	0.766	11.778	11.778
1447.96	238.484	5034.51	473.325	1.85797e+57	2.25277e+56	1.65567	8.739	6.199	8.739
10000	1272.93	51680.6	1634.98	1.12781e+57	5.05206e+56	1.44176	7.309	7.794	7.794
34.5315	3136.56	414.752	3705.29	6.33024e+54	4.50637e+57	2.85217	1.963	12.296	12.296
142.45	587.635	686.972	868.901	2.88056e+56	4.01272e+57	3.08189	5.816	13.783	13.783
1647.04	238.484	5916.37	473.325	1.88006e+57	1.93303e+56	1.64249	8.753	5.928	8.753
1873.5	238.484	6944.91	473.325	1.89852e+57	1.65277e+56	1.62983	8.767	5.662	8.767
2131.1	238.484	8143.69	473.325	1.91402e+57	1.40869e+56	1.61795	8.782	5.401	8.782
2424.12	238.484	9540	473.325	1.92715e+57	1.19734e+56	1.60704	8.797	5.146	8.797
5.68748	7728.6	229.361	8791.71	1.59752e+53	3.96883e+57	2.62187	0.788	11.778	11.778
2757.42	238.484	11165.4	473.325	1.93848e+57	1.01528e+56	1.59729	8.815	4.898	8.815
162.036	587.635	721.524	868.901	3.2824e+56	3.84432e+57	3.03252	5.981	13.678	13.678
3136.56	238.484	13056.3	473.325	1.94853e+57	8.59171e+55	1.58882	8.835	4.658	8.835
39.2794	3136.56	433.351	3705.29	7.47334e+54	4.5033e+57	2.85232	2.037	12.298	12.298
3567.82	238.484	15254.9	473.325	1.95777e+57	7.25863e+55	1.58171	8.856	4.426	8.856
5	1447.96	220.077	1829.9	1.52663e+54	5.03409e+57	3.11155	1.735	13.088	13.088
4058.38	238.484	17809.9	473.325	1.96662e+57	6.12438e+55	1.57602	8.88	4.202	8.88
4616.39	238.484	20777.5	473.325	1.9754e+57	5.16229e+55	1.57178	8.907	3.987	8.907
5251.12	238.484	24222.6	473.325	1.98439e+57	4.34842e+55	1.56897	8.934	3.781	8.934
184.315	587.635	758.36	868.901	3.72783e+56	3.66081e+57	2.97599	6.145	13.552	13.552
5973.12	238.484	28220.4	473.325	1.99379e+57	3.66145e+55	1.56756	8.963	3.584	8.963
6.46948	7728.6	239.057	8791.71	1.89333e+53	3.96885e+57	2.62189	0.812	11.778	11.778
6794.4	238.484	32857.3	473.325	2.00375e+57	3.08258e+55	1.56751	8.993	3.397	8.993
44.6801	3136.56	452.925	3705.29	8.81801e+54	4.49957e+57	2.85239	2.114	12.3	12.3
7728.6	238.484	38233.3	473.325	2.01437e+57	2.59541e+55	1.56871	9.024	3.219	9.024
8791.24	238.484	44463.4	473.325	2.02567e+57	2.18562e+55	1.57107	9.056	3.05	9.056
5.68748	1447.96	229.361	1829.9	1.8054e+54	5.03327e+57	3.11167	1.783	13.089	13.089
10000	238.484	51680.6	473.325	2.03772e+57	1.841e+55	1.57453	9.087	2.891	9.087
209.657	587.635	797.692	868.901	4.21866e+56	3.46258e+57	2.91183	6.306	13.402	13.402
7.359	7728.6	249.187	8791.71	2.24418e+53	3.96886e+57	2.62208	0.837	11.779	11.779
50.8234	3136.56	473.542	3705.29	1.03984e+55	4.49506e+57	2.85258	2.195	12.303	12.303
238.484	587.635	839.757	868.901	4.75612e+56	3.25055e+57	2.83933	6.465	13.223	13.223
5	271.275	220.077	510.922	1.30093e+55	4.74804e+57	3.38544	3.585	15.07	15.07
6.46948	1447.96	239.057	1829.9	2.13527e+54	5.03227e+57	3.11175	1.834	13.09	13.09
271.275	587.635	884.821	868.901	5.34069e+56	3.02628e+57	2.75829	6.619	13.011	13.011
57.8114	3136.56	495.278	3705.29	1.2254e+55	4.48959e+57	2.85266	2.28	12.306	12.306
8.37083	7728.6	259.773	8791.71	2.66019e+53	3.96887e+57	2.62211	0.863	11.779	11.779
308.574	587.635	933.181	868.901	5.972e+56	2.7921e+57	2.66895	6.769	12.762	12.762
65.7602	3136.56	518.216	3705.29	1.44305e+55	4.48299e+57	2.85261	2.368	12.309	12.309
7.359	1447.96	249.187	1829.9	2.52542e+54	5.03106e+57	3.11163	1.889	13.09	13.09
5.68748	271.275	229.361	510.922	1.52647e+55	4.7352e+57	3.38242	3.674	15.067	15.067
9.52178	7728.6	270.84	8791.71	3.15339e+53	3.96888e+57	2.62214	0.891	11.779	11.779
351.001	587.635	985.173	868.901	6.64862e+56	2.55121e+57	2.5718	6.913	12.471	12.471
399.262	587.635	1041.17	868.901	7.36807e+56	2.30766e+57	2.46835	7.05	12.135	12.135
6.46948	271.275	239.057	510.922	1.79063e+55	4.72038e+57	3.37854	3.768	15.062	15.062
74.8019	3136.56	542.449	3705.29	1.69803e+55	4.47504e+57	2.85242	2.46	12.312	12.312
10.831	7728.6	282.413	8791.71	3.73791e+53	3.96888e+57	2.62217	0.92	11.779	11.779
8.37083	1447.96	259.773	1829.9	2.98664e+54	5.0296e+57	3.11168	1.946	13.091	13.091
454.159	587.635	1101.59	868.901	8.1267e+56	2.06625e+57	2.36086	7.18	11.752	11.752
516.604	587.635	1313.86	868.901	8.8765e+56	1.84217e+57	2.25726	7.295	11.347	11.347
85.0869	3136.56	568.076	3705.29	1.99639e+55	4.46549e+57	2.85203	2.556	12.315	12.315
587.635	587.635	1563.82	868.901	9.5681e+56	1.6435e+57	2.16271	7.389	10.948	10.948
12.3202	7728.6	294.52	8791.71	4.43046e+53	3.96887e+57	2.6222	0.951	11.779	11.779
9.52178	1447.96	270.84	1829.9	3.53164e+54	5.02784e+57	3.1117	2.006	13.092	13.092
7.359	271.275	249.187	510.922	2.09969e+55	4.7033e+57	3.37432	3.866	15.057	15.057
668.432	587.635	1857.45	868.901	1.01988e+57	1.46651e+57	2.07641	7.463	10.558	10.558
760.338	587.635	2201.98	868.901	1.07679e+57	1.3085e+57	1.99743	7.52	10.177	10.177
96.7859	3136.56	595.211	3705.29	2.34503e+55	4.45405e+57	2.85161	2.655	12.319	12.319
10.831	1447.96	282.413	1829.9	4.17529e+54	5.02572e+57	3.11166	2.07	13.093	13.093
14.0142	7728.6	307.191	8791.71	5.25077e+53	3.96885e+57	2.62241	0.984	11.78	11.78
864.881	587.635	2605.84	868.901	1.12756e+57	1.16733e+57	1.92541	7.563	9.809	9.809
983.798	587.635	3078.78	868.901	1.17241e+57	1.0412e+57	1.85961	7.595	9.454	9.454
8.37083	271.275	259.773	510.922	2.46087e+55	4.68362e+57	3.36941	3.969	15.051	15.051
1119.07	587.635	3632.11	868.901	1.21165e+57	9.28574e+56	1.79952	7.618	9.113	9.113
110.094	3136.56	623.978	3705.29	2.75183e+55	4.44036e+57	2.85071	2.758	12.322	12.322
1272.93	587.635	4278.96	868.901	1.2457e+57	8.28075e+56	1.74483	7.635	8.788	8.788
15.9411	7728.6	320.459	8791.71	6.22213e+53	3.96882e+57	2.62245	1.019	11.78	11.78
12.3202	1447.96	294.52	1829.9	4.93505e+54	5.02316e+57	3.11158	2.138	13.094	13.094
1447.96	587.635	5034.51	868.901	1.27508e+57	7.38476e+56	1.69509	7.649	8.479	8.479
1647.04	587.635	5916.37	868.901	1.30038e+57	6.58653e+56	1.64994	7.661	8.186	8.186
9.52178	271.275	270.84	510.922	2.88243e+55	4.66099e+57	3.36354	4.078	15.043	15.043
1873.5	587.635	6944.91	868.901	1.32221e+57	5.87568e+56	1.60928	7.673	7.911	7.911
2131.1	587.635	8143.69	868.901	1.34124e+57	5.24244e+56	1.57278	7.689	7.653	7.689
125.231	3136.56	654.514	3705.29	3.22574e+55	4.42403e+57	2.84968	2.866	12.326	12.326
2424.12	587.635	9540	868.901	1.35822e+57	4.67732e+56	1.54022	7.712	7.411	7.712
2757.42	587.635	11165.4	868.901	1.37452e+57	4.17119e+56	1.51162	7.747	7.182	7.747
18.1329	7728.6	334.358	8791.71	7.37197e+53	3.96877e+57	2.62249	1.055	11.78	11.78
3136.56	587.635	13056.3	868.901	1.39127e+57	3.71747e+56	1.48695	7.793	6.962	7.793
3567.82	587.635	15254.9	868.901	1.40914e+57	3.31096e+56	1.46614	7.848	6.748	7.848
4058.38	587.635	17809.9	868.901	1.42859e+57	2.94711e+56	1.44928	7.912	6.541	7.912
10.831	271.275	282.413	510.922	3.37386e+55	4.63497e+57	3.35659	4.191	15.033	15.033
14.0142	1447.96	307.191	1829.9	5.83134e+54	5.0201e+57	3.11165	2.208	13.096	13.096
4616.39	587.635	20777.5	868.901	1.44997e+57	2.62182e+56	1.43626	7.984	6.339	7.984
142.45	3136.56	686.972	3705.29	3.77689e+55	4.40459e+57	2.84824	2.977	12.33	12.33
5251.12	587.635	24222.6	868.901	1.47349e+57	2.33131e+56	1.42704	8.064	6.143	8.064
5973.12	587.635	28220.4	868.901	1.49928e+57	2.07211e+56	1.42144	8.148	5.952	8.148
20.6261	7728.6	348.925	8791.71	8.73258e+53	3.96869e+57	2.62272	1.093	11.781	11.781
6794.4	587.635	32857.3	868.901	1.52731e+57	1.84106e+56	1.41929	8.236	5.766	8.236
7728.6	587.635	38233.3	868.901	1.55755e+57	1.63525e+56	1.42031	8.326	5.584	8.326
8791.24	587.635	44463.4	868.901	1.58976e+57	1.45204e+56	1.42426	8.416	5.407	8.416
10000	587.635	51680.6	868.901	1.62369e+57	1.28904e+56	1.43081	8.506	5.235	8.506
162.036	3136.56	721.524	3705.29	4.41667e+55	4.38153e+57	2.84612	3.092	12.333	12.333
15.9411	1447.96	320.459	1829.9	6.88801e+54	5.01642e+57	3.11144	2.283	13.097	13.097
12.3202	271.275	294.52	510.922	3.94588e+55	4.60513e+57	3.34883	4.31	15.022	15.022
23.462	7728.6	364.202	8791.71	1.03419e+54	3.96858e+57	2.62277	1.134	11.781	11.781
184.315	3136.56	758.36	3705.29	5.15784e+55	4.35423e+57	2.84343	3.211	12.336	12.336
18.1329	1447.96	334.358	1829.9	8.13287e+54	5.01201e+57	3.11113	2.361	13.098	13.098
5	668.432	220.077	959.621	4.35793e+54	5.28671e+57	3.34597	2.471	14.087	14.087
14.0142	271.275	307.191	510.922	4.61072e+55	4.57094e+57	3.33959	4.433	15.008	15.008
26.688	7728.6	380.233	8791.71	1.22447e+54	3.96844e+57	2.62301	1.176	11.782	11.782
209.657	3136.56	797.692	3705.29	6.01461e+55	4.32203e+57	2.83984	3.334	12.338	12.338
20.6261	1447.96	348.925	1829.9	9.59838e+54	5.00674e+57	3.11095	2.443	13.1	13.1
15.9411	271.275	320.459	510.922	5.38215e+55	4.53184e+57	3.32911	4.561	14.992	14.992
5.68748	668.432	229.361	959.621	5.1408e+54	5.28313e+57	3.34546	2.538	14.087	14.087
238.484	3136.56	839.757	3705.29	7.00269e+55	4.28416e+57	2.83544	3.461	12.34	12.34
30.3574	7728.6	397.065	8791.71	1.44934e+54	3.96824e+57	2.62324	1.22	11.783	11.783
23.462	1447.96	364.202	1829.9	1.13222e+55	5.00045e+57	3.11041	2.529	13.101	13.101
18.1329	271.275	334.358	510.922	6.27564e+55	4.48722e+57	3.31672	4.694	14.972	14.972
271.275	3136.56	884.821	3705.29	8.13929e+55	4.23977e+57	2.8295	3.591	12.339	12.339
6.46948	668.432	239.057	959.621	6.0641e+54	5.2789e+57	3.34504	2.608	14.088	14.088
34.5315	7728.6	414.752	8791.71	1.71497e+54	3.96797e+57	2.6233	1.267	11.783	11.783
26.688	1447.96	380.233	1829.9	1.3348e+55	4.99295e+57	3.10995	2.618	13.103	13.103
308.574	3136.56	933.181	3705.29	9.44318e+55	4.18793e+57	2.82201	3.725	12.336	12.336
20.6261	271.275	348.925	510.922	7.30851e+55	4.4364e+57	3.30265	4.832	14.949	14.949
7.359	668.432	249.187	959.621	7.15223e+54	5.27392e+57	3.34434	2.682	14.088	14.088
39.2794	7728.6	433.351	8791.71	2.02858e+54	3.96763e+57	2.62355	1.316	11.784	11.784
351.001	3136.56	985.173	3705.29	1.09345e+56	4.12764e+57	2.81281	3.862	12.331	12.331
30.3574	1447.96	397.065	1829.9	1.57264e+55	4.98402e+57	3.1093	2.712	13.105	13.105
23.462	271.275	364.202	510.922	8.49992e+55	4.37867e+57	3.28623	4.975	14.921	14.921
44.6801	7728.6	452.925	8791.71	2.39863e+54	3.96719e+57	2.62396	1.367	11.786	11.786
399.262	3136.56	1041.17	3705.29	1.26349e+56	4.05779e+57	2.80106	4.003	12.321	12.321
8.37083	668.432	259.773	959.621	8.43376e+54	5.26804e+57	3.34347	2.761	14.088	14.088
34.5315	1447.96	414.752	1829.9	1.85157e+55	4.97341e+57	3.10825	2.81	13.106	13.106
26.688	271.275	380.233	510.922	9.87106e+55	4.31328e+57	3.26738	5.122	14.888	14.888
9.52178	668.432	270.84	959.621	9.94199e+54	5.26113e+57	3.34272	2.843	14.089	14.089
50.8234	7728.6	473.542	8791.71	2.83502e+54	3.96662e+57	2.62422	1.421	11.787	11.787
454.159	3136.56	1101.59	3705.29	1.45669e+56	3.97726e+57	2.78653	4.146	12.306	12.306
39.2794	1447.96	433.351	1829.9	2.17831e+55	4.96083e+57	3.10714	2.912	13.108	13.108
30.3574	271.275	397.065	510.922	1.14451e+56	4.23941e+57	3.24568	5.273	14.849	14.849
516.604	3136.56	1313.86	3705.29	1.66596e+56	3.8895e+57	2.76989	4.286	12.287	12.287
57.8114	7728.6	495.278	8791.71	3.34931e+54	3.9659e+57	2.62446	1.477	11.788	11.788
10.831	668.432	282.413	959.621	1.17156e+55	5.253e+57	3.34156	2.93	14.089	14.089
587.635	3136.56	1563.82	3705.29	1.88255e+56	3.79867e+57	2.75194	4.415	12.265	12.265
44.6801	1447.96	452.925	1829.9	2.56057e+55	4.94594e+57	3.10556	3.019	13.109	13.109
34.5315	271.275	414.752	510.922	1.3247e+56	4.15629e+57	3.22059	5.428	14.802	14.802
65.7602	7728.6	518.216	8791.71	3.95499e+54	3.96498e+57	2.62488	1.536	11.79	11.79
668.432	3136.56	1857.45	3705.29	2.10586e+56	3.7049e+57	2.73284	4.534	12.241	12.241
12.3202	668.432	294.52	959.621	1.37994e+55	5.24344e+57	3.3402	3.021	14.089	14.089
50.8234	1447.96	473.542	1829.9	3.00715e+55	4.92834e+57	3.10361	3.13	13.11	13.11
39.2794	271.275	433.351	510.922	1.53037e+56	4.06309e+57	3.19167	5.586	14.746	14.746
74.8019	7728.6	542.449	8791.71	4.66781e+54	3.96383e+57	2.62529	1.598	11.792	11.792
760.338	3136.56	2201.98	3705.29	2.33486e+56	3.60854e+57	2.71258	4.644	12.215	12.215
14.0142	668.432	307.191	959.621	1.62455e+55	5.23222e+57	3.33837	3.116	14.088	14.088
57.8114	1447.96	495.278	1829.9	3.52808e+55	4.90759e+57	3.10105	3.244	13.11	13.11
44.6801	271.275	452.925	510.922	1.76437e+56	3.95903e+57	3.15858	5.747	14.68	14.68
864.881	3136.56	2605.84	3705.29	2.56828e+56	3.51003e+57	2.69136	4.744	12.188	12.188
85.0869	7728.6	568.076	8791.71	5.50603e+54	3.96238e+57	2.62569	1.662	11.794	11.794
15.9411	668.432	320.459	959.621	1.9114e+55	5.21907e+57	3.33654	3.216	14.088	14.088
50.8234	271.275	473.542	510.922	2.02967e+56	3.84342e+57	3.12104	5.911	14.603	14.603
983.798	3136.56	3078.78	3705.29	2.80465e+56	3.40992e+57	2.66901	4.836	12.159	12.159
65.7602	1447.96	518.216	1829.9	4.13469e+55	4.88319e+57	3.09802	3.364	13.11	13.11
96.7859	7728.6	595.211	8791.71	6.4909e+54	3.96058e+57	2.62606	1.729	11.796	11.796
18.1329	668.432	334.358	959.621	2.2474e+55	5.20367e+57	3.33391	3.321	14.086	14.086
57.8114	271.275	495.278	510.922	2.3293e+56	3.71564e+57	3.07793	6.077	14.511	14.511
1119.07	3136.56	3632.11	3705.29	3.0424e+56	3.3088e+57	2.64575	4.92	12.129	12.129
74.8019	1447.96	542.449	1829.9	4.8398e+55	4.85455e+57	3.09422	3.487	13.109	13.109
110.094	7728.6	623.978	8791.71	7.64708e+54	3.95833e+57	2.62659	1.8	11.799	11.799
65.7602	271.275	518.216	510.922	2.66632e+56	3.57527e+57	3.02933	6.243	14.404	14.404
1272.93	3136.56	4278.96	3705.29	3.27989e+56	3.20731e+57	2.6218	4.997	12.099	12.099
20.6261	668.432	348.925	959.621	2.64053e+55	5.18566e+57	3.33119	3.43	14.085	14.085
85.0869	1447.96	568.076	1829.9	5.65776e+55	4.82103e+57	3.08955	3.615	13.107	13.107
125.231	7728.6	654.514	8791.71	9.00304e+54	3.95555e+57	2.62707	1.873	11.802	11.802
1447.96	3136.56	5034.51	3705.29	3.51554e+56	3.10605e+57	2.59722	5.068	12.069	12.069
74.8019	271.275	542.449	510.922	3.04372e+56	3.42208e+57	2.97404	6.411	14.277	14.277
23.462	668.432	364.202	959.621	3.09987e+55	5.16464e+57	3.32757	3.544	14.082	14.082
142.45	7728.6	686.972	8791.71	1.05918e+55	3.95212e+57	2.62768	1.949	11.806	11.806
96.7859	1447.96	595.211	1829.9	6.60453e+55	4.78192e+57	3.08392	3.746	13.104	13.104
1647.04	3136.56	5916.37	3705.29	3.74785e+56	3.00563e+57	2.57189	5.133	12.038	12.038
85.0869	271.275	568.076	510.922	3.46431e+56	3.25617e+57	2.91207	6.578	14.129	14.129
26.688	668.432	380.233	959.621	3.63582e+55	5.14013e+57	3.3235	3.663	14.079	14.079
162.036	7728.6	721.524	8791.71	1.24513e+55	3.94788e+57	2.62822	2.029	11.81	11.81
1873.5	3136.56	6944.91	3705.29	3.97551e+56	2.90659e+57	2.54605	5.193	12.007	12.007
110.094	1447.96	623.978	1829.9	7.6978e+55	4.73641e+57	3.07698	3.882	13.099	13.099
96.7859	271.275	595.211	510.922	3.93062e+56	3.07801e+57	2.84279	6.744	13.956	13.956
2131.1	3136.56	8143.69	3705.29	4.19744e+56	2.80938e+57	2.51961	5.25	11.975	11.975
184.315	7728.6	758.36	8791.71	1.46254e+55	3.94268e+57	2.62884	2.112	11.815	11.815
110.094	271.275	623.978	510.922	4.44477e+56	2.88856e+57	2.76588	6.907	13.754	13.754
30.3574	668.432	397.065	959.621	4.26019e+55	5.11162e+57	3.31841	3.786	14.074	14.074
125.231	1447.96	654.514	1829.9	8.95695e+55	4.68365e+57	3.06838	4.021	13.091	13.091
2424.12	3136.56	9540	3705.29	4.41286e+56	2.71436e+57	2.49301	5.304	11.944	11.944
142.45	1447.96	686.972	1829.9	1.0403e+56	4.62268e+57	3.05796	4.164	13.08	13.08
125.231	271.275	654.514	510.922	5.00832e+56	2.68934e+57	2.68126	7.068	13.519	13.519
209.657	7728.6	797.692	8791.71	1.71641e+55	3.9363e+57	2.62934	2.199	11.82	11.82
34.5315	668.432	414.752	959.621	4.98632e+55	5.07852e+57	3.31247	3.914	14.068	14.068
2757.42	3136.56	11165.4	3705.29	4.62134e+56	2.62179e+57	2.46597	5.356	11.912	11.912
142.45	271.275	686.972	510.922	5.62212e+56	2.4825e+57	2.58975	7.225	13.249	13.249
162.036	1447.96	721.524	1829.9	1.20586e+56	4.55252e+57	3.04555	4.31	13.066	13.066
238.484	7728.6	839.757	8791.71	2.01249e+55	3.92851e+57	2.62968	2.288	11.825	11.825
3136.56	3136.56	13056.3	3705.29	4.8228e+56	2.5318e+57	2.43856	5.407	11.879	11.879
39.2794	668.432	433.351	959.621	5.82921e+55	5.04017e+57	3.30533	4.046	14.06	14.06
162.036	271.275	721.524	510.922	6.28617e+56	2.27088e+57	2.49188	7.376	12.939	12.939
3567.82	3136.56	15254.9	3705.29	5.01748e+56	2.44442e+57	2.41071	5.458	11.844	11.844
184.315	1447.96	758.36	1829.9	1.39477e+56	4.47211e+57	3.03032	4.459	13.046	13.046
271.275	7728.6	884.821	8791.71	2.35737e+55	3.91901e+57	2.63	2.382	11.831	11.831
184.315	271.275	758.36	510.922	6.99948e+56	2.05802e+57	2.38959	7.522	12.588	12.588
44.6801	668.432	452.925	959.621	6.80562e+55	4.99586e+57	3.29692	4.183	14.05	14.05
4058.38	3136.56	17809.9	3705.29	5.20602e+56	2.35957e+57	2.38246	5.51	11.807	11.807
209.657	1447.96	797.692	1829.9	1.60955e+56	4.38038e+57	3.01228	4.611	13.021	13.021
209.657	271.275	797.692	510.922	7.75998e+56	1.84798e+57	2.28501	7.66	12.194	12.194
308.574	7728.6	933.181	8791.71	2.75851e+55	3.90746e+57	2.63025	2.479	11.838	11.838
4616.39	3136.56	20777.5	3705.29	5.3893e+56	2.27709e+57	2.35389	5.564	11.768	11.768
50.8234	668.432	473.542	959.621	7.93418e+55	4.94478e+57	3.28687	4.324	14.037	14.037
238.484	271.275	839.757	510.922	8.5644e+56	1.64517e+57	2.18161	7.79	11.76	11.76
238.484	1447.96	839.757	1829.9	1.85276e+56	4.27627e+57	2.99055	4.765	12.988	12.988
271.275	271.275	884.821	510.922	9.40824e+56	1.4539e+57	2.08316	7.912	11.291	11.291
351.001	7728.6	985.173	8791.71	3.22442e+55	3.89346e+57	2.63017	2.581	11.845	11.845
5251.12	3136.56	24222.6	3705.29	5.56846e+56	2.19675e+57	2.3247	5.62	11.725	11.725
308.574	271.275	933.181	510.922	1.02858e+57	1.27789e+57	1.99399	8.024	10.798	10.798
57.8114	668.432	495.278	959.621	9.23543e+55	4.8861e+57	3.27506	4.469	14.021	14.021
271.275	1447.96	884.821	1829.9	2.12699e+56	4.15872e+57	2.96449	4.92	12.945	12.945
5973.12	3136.56	28220.4	3705.29	5.74482e+56	2.11828e+57	2.29479	5.678	11.677	11.677
351.001	271.275	985.173	510.922	1.11903e+57	1.11978e+57	1.91755	8.125	10.293	10.293
399.262	7728.6	1041.17	8791.71	3.76473e+55	3.87652e+57	2.62969	2.685	11.852	11.852
399.262	271.275	1041.17	510.922	1.2114e+57	9.80735e+56	1.85673	8.216	9.794	9.794
454.159	271.275	1101.59	510.922	1.30484e+57	8.60383e+56	1.81221	8.295	9.314	9.314
6794.4	3136.56	32857.3	3705.29	5.91982e+56	2.04139e+57	2.26423	5.739	11.624	11.624
308.574	1447.96	933.181	1829.9	2.43479e+56	4.02681e+57	2.93389	5.077	12.892	12.892
65.7602	668.432	518.216	959.621	1.07317e+56	4.81889e+57	3.26111	4.619	14.001	14.001
516.604	271.275	1313.86	510.922	1.39251e+57	7.59376e+56	1.78219	8.36	8.885	8.885
587.635	271.275	1563.82	510.922	1.46786e+57	6.73615e+56	1.75987	8.406	8.515	8.515
454.159	7728.6	1101.59	8791.71	4.39029e+55	3.85609e+57	2.6289	2.795	11.86	11.86
668.432	271.275	1857.45	510.922	1.53154e+57	5.98025e+56	1.74095	8.439	8.189	8.439
7728.6	3136.56	38233.3	3705.29	6.09492e+56	1.96582e+57	2.2329	5.803	11.565	11.565
760.338	271.275	2201.98	510.922	1.58589e+57	5.29706e+56	1.72311	8.471	7.888	8.471
351.001	1447.96	985.173	1829.9	2.77853e+56	3.87974e+57	2.89749	5.234	12.824	12.824
864.881	271.275	2605.84	510.922	1.6333e+57	4.6738e+56	1.70576	8.499	7.6	8.499
74.8019	668.432	542.449	959.621	1.24474e+56	4.7422e+57	3.24464	4.771	13.976	13.976
983.798	271.275	3078.78	510.922	1.67477e+57	4.10589e+56	1.6885	8.525	7.317	8.525
1119.07	271.275	3632.11	510.922	1.71096e+57	3.59102e+56	1.67151	8.548	7.039	8.548
8791.24	3136.56	44463.4	3705.29	6.27155e+56	1.89129e+57	2.20071	5.87	11.499	11.499
516.604	7728.6	1313.86	8791.71	5.08389e+55	3.83281e+57	2.6275	2.903	11.867	11.867
1272.93	271.275	4278.96	510.922	1.74245e+57	3.12725e+56	1.65495	8.57	6.765	8.57
1447.96	271.275	5034.51	510.922	1.76987e+57	2.71236e+56	1.639	8.591	6.494	8.591
399.262	1447.96	1041.17	1829.9	3.16038e+56	3.71692e+57	2.85471	5.391	12.739	12.739
1647.04	271.275	5916.37	510.922	1.79379e+57	2.34372e+56	1.62388	8.612	6.226	8.612
1873.5	271.275	6944.91	510.922	1.81474e+57	2.01827e+56	1.60985	8.634	5.963	8.634
10000	3136.56	51680.6	3705.29	6.45107e+56	1.81763e+57	2.16743	5.94	11.424	11.424
2131.1	271.275	8143.69	510.922	1.83327e+57	1.73267e+56	1.59708	8.657	5.705	8.657
85.0869	668.432	568.076	959.621	1.44082e+56	4.65502e+57	3.22523	4.927	13.945	13.945
2424.12	271.275	9540	510.922	1.84993e+57	1.48339e+56	1.58571	8.683	5.452	8.683
587.635	7728.6	1563.82	8791.71	5.82298e+55	3.80766e+57	2.62603	3.006	11.875	11.875
2757.42	271.275	11165.4	510.922	1.86519e+57	1.2669e+56	1.57586	8.71	5.205	8.71
454.159	1447.96	1101.59	1829.9	3.58213e+56	3.53812e+57	2.80486	5.548	12.634	12.634
3136.56	271.275	13056.3	510.922	1.87944e+57	1.07972e+56	1.56762	8.739	4.965	8.739
3567.82	271.275	15254.9	510.922	1.8931e+57	9.1853e+55	1.56103	8.77	4.732	8.77
4058.38	271.275	17809.9	510.922	1.90649e+57	7.80225e+55	1.55608	8.803	4.506	8.803
4616.39	271.275	20777.5	510.922	1.91985e+57	6.6193e+55	1.55277	8.838	4.288	8.838
96.7859	668.432	595.211	959.621	1.66415e+56	4.55636e+57	3.2025	5.085	13.907	13.907
5	3567.82	220.077	4183.49	4.19615e+53	4.4306e+57	2.8106	1.123	12.179	12.179
5251.12	271.275	24222.6	510.922	1.9334e+57	5.61037e+55	1.55104	8.874	4.078	8.874
668.432	7728.6	1857.45	8791.71	6.60968e+55	3.78063e+57	2.6243	3.103	11.883	11.883
516.604	1447.96	1313.86	1829.9	4.02331e+56	3.35304e+57	2.7501	5.695	12.512	12.512
5973.12	271.275	28220.4	510.922	1.94728e+57	4.75197e+55	1.55082	8.911	3.877	8.911
6794.4	271.275	32857.3	510.922	1.96158e+57	4.02317e+55	1.552	8.948	3.683	8.948
7728.6	271.275	38233.3	510.922	1.97637e+57	3.40553e+55	1.5545	8.986	3.499	8.986
8791.24	271.275	44463.4	510.922	1.99164e+57	2.88276e+55	1.55816	9.023	3.323	9.023
760.338	7728.6	2201.98	8791.71	7.44477e+55	3.7517e+57	2.62233	3.196	11.891	11.891
587.635	1447.96	1563.82	1829.9	4.46058e+56	3.17097e+57	2.69379	5.825	12.383	12.383
10000	271.275	51680.6	510.922	2.00737e+57	2.44074e+55	1.56287	9.06	3.156	9.06
5.68748	3567.82	229.361	4183.49	4.96947e+53	4.43054e+57	2.81062	1.155	12.179	12.179
110.094	668.432	623.978	959.621	1.91756e+56	4.44523e+57	3.1758	5.246	13.86	13.86
668.432	1447.96	1857.45	1829.9	4.89099e+56	2.99206e+57	2.63574	5.94	12.246	12.246
864.881	7728.6	2605.84	8791.71	8.32814e+55	3.72094e+57	2.62029	3.284	11.9	11.9
125.231	668.432	654.514	959.621	2.20391e+56	4.32071e+57	3.14473	5.409	13.803	13.803
6.46948	3567.82	239.057	4183.49	5.8863e+53	4.43045e+57	2.81063	1.189	12.179	12.179
760.338	1447.96	2201.98	1829.9	5.31133e+56	2.81681e+57	2.57638	6.04	12.103	12.103
983.798	7728.6	3078.78	8791.71	9.25885e+55	3.68844e+57	2.61802	3.368	11.909	11.909
142.45	668.432	686.972	959.621	2.52605e+56	4.18199e+57	3.10843	5.573	13.733	13.733
864.881	1447.96	2605.84	1829.9	5.71846e+56	2.64585e+57	2.51561	6.127	11.953	11.953
7.359	3567.82	249.187	4183.49	6.97282e+53	4.43034e+57	2.81084	1.225	12.18	12.18
1119.07	7728.6	3632.11	8791.71	1.02352e+56	3.65434e+57	2.61589	3.447	11.92	11.92
983.798	1447.96	3078.78	1829.9	6.10955e+56	2.47985e+57	2.45397	6.202	11.798	11.798
162.036	668.432	721.524	959.621	2.88673e+56	4.02841e+57	3.06658	5.736	13.649	13.649
8.37083	3567.82	259.773	4183.49	8.26014e+53	4.43018e+57	2.81086	1.263	12.18	12.18
1272.93	7728.6	4278.96	8791.71	1.12546e+56	3.61881e+57	2.61357	3.523	11.931	11.931
1119.07	1447.96	3632.11	1829.9	6.48224e+56	2.31942e+57	2.3916	6.267	11.638	11.638
184.315	668.432	758.36	959.621	3.28847e+56	3.85959e+57	3.01818	5.9	13.547	13.547
1272.93	1447.96	4278.96	1829.9	6.83476e+56	2.16512e+57	2.32855	6.324	11.472	11.472
1447.96	7728.6	5034.51	8791.71	1.23137e+56	3.58207e+57	2.61141	3.594	11.944	11.944
9.52178	3567.82	270.84	4183.49	9.78485e+53	4.42998e+57	2.81106	1.304	12.181	12.181
209.657	668.432	797.692	959.621	3.73345e+56	3.67545e+57	2.96282	6.063	13.425	13.425
1447.96	1447.96	5034.51	1829.9	7.16605e+56	2.01738e+57	2.26539	6.374	11.302	11.302
1647.04	7728.6	5916.37	8791.71	1.34084e+56	3.54438e+57	2.60928	3.662	11.958	11.958
1647.04	1447.96	5916.37	1829.9	7.47576e+56	1.87656e+57	2.2022	6.419	11.127	11.127
238.484	668.432	839.757	959.621	4.22338e+56	3.47634e+57	2.89955	6.223	13.278	13.278
10.831	3567.82	282.413	4183.49	1.15902e+54	4.42972e+57	2.81107	1.346	12.181	12.181
1873.5	1447.96	6944.91	1829.9	7.76428e+56	1.74286e+57	2.13942	6.461	10.948	10.948
1873.5	7728.6	6944.91	8791.71	1.4534e+56	3.50603e+57	2.6072	3.727	11.973	11.973
2131.1	1447.96	8143.69	1829.9	8.03266e+56	1.61641e+57	2.07734	6.5	10.765	10.765
271.275	668.432	884.821	959.621	4.75938e+56	3.26318e+57	2.82789	6.381	13.102	13.102
2131.1	7728.6	8143.69	8791.71	1.56849e+56	3.46734e+57	2.60556	3.788	11.991	11.991
2424.12	1447.96	9540	1829.9	8.28259e+56	1.49724e+57	2.0161	6.539	10.577	10.577
12.3202	3567.82	294.52	4183.49	1.37268e+54	4.42939e+57	2.81128	1.391	12.182	12.182
308.574	668.432	933.181	959.621	5.3418e+56	3.03753e+57	2.74786	6.534	12.894	12.894
2757.42	1447.96	11165.4	1829.9	8.51623e+56	1.38529e+57	1.9563	6.578	10.386	10.386
2424.12	7728.6	9540	8791.71	1.68555e+56	3.42861e+57	2.60386	3.847	12.009	12.009
3136.56	1447.96	13056.3	1829.9	8.73614e+56	1.28045e+57	1.89799	6.618	10.19	10.19
351.001	668.432	985.173	959.621	5.97011e+56	2.80174e+57	2.65902	6.683	12.647	12.647
14.0142	3567.82	307.191	4183.49	1.62549e+54	4.42897e+57	2.81147	1.438	12.183	12.183
2757.42	7728.6	11165.4	8791.71	1.80397e+56	3.39018e+57	2.60268	3.904	12.03	12.03
3567.82	1447.96	15254.9	1829.9	8.94515e+56	1.18255e+57	1.84172	6.661	9.991	9.991
399.262	668.432	1041.17	959.621	6.64275e+56	2.55902e+57	2.56253	6.826	12.359	12.359
4058.38	1447.96	17809.9	1829.9	9.14622e+56	1.09142e+57	1.78767	6.707	9.788	9.788
3136.56	7728.6	13056.3	8791.71	1.92317e+56	3.35235e+57	2.60167	3.959	12.052	12.052
15.9411	3567.82	320.459	4183.49	1.92446e+54	4.42844e+57	2.81166	1.488	12.184	12.184
454.159	668.432	1101.59	959.621	7.35711e+56	2.3135e+57	2.45928	6.962	12.024	12.024
4616.39	1447.96	20777.5	1829.9	9.34232e+56	1.00684e+57	1.73635	6.757	9.583	9.583
516.604	668.432	1313.86	959.621	8.06937e+56	2.08073e+57	2.35705	7.084	11.665	11.665
5251.12	1447.96	24222.6	1829.9	9.53631e+56	9.28566e+56	1.68788	6.81	9.375	9.375
3567.82	7728.6	15254.9	8791.71	2.04259e+56	3.31537e+57	2.60105	4.012	12.076	12.076
5973.12	1447.96	28220.4	1829.9	9.73088e+56	8.56367e+56	1.6428	6.868	9.167	9.167
18.1329	3567.82	334.358	4183.49	2.27789e+54	4.42778e+57	2.81184	1.541	12.185	12.185
587.635	668.432	1563.82	959.621	8.73384e+56	1.87046e+57	2.26096	7.186	11.304	11.304
6794.4	1447.96	32857.3	1829.9	9.92843e+56	7.89977e+56	1.60125	6.929	8.959	8.959
668.432	668.432	1857.45	959.621	9.34724e+56	1.67999e+57	2.17083	7.267	10.944	10.944
7728.6	1447.96	38233.3	1829.9	1.0131e+57	7.29117e+56	1.56353	6.993	8.753	8.753
4058.38	7728.6	17809.9	8791.71	2.16174e+56	3.27946e+57	2.60066	4.064	12.101	12.101
8791.24	1447.96	44463.4	1829.9	1.03404e+57	6.73487e+56	1.52975	7.061	8.55	8.55
760.338	668.432	2201.98	959.621	9.90766e+56	1.50747e+57	2.08649	7.332	10.587	10.587
10000	1447.96	51680.6	1829.9	1.05577e+57	6.22766e+56	1.49997	7.132	8.351	8.351
20.6261	3567.82	348.925	4183.49	2.69549e+54	4.42696e+57	2.81201	1.596	12.186	12.186
864.881	668.432	2605.84	959.621	1.04145e+57	1.35138e+57	2.00778	7.382	10.235	10.235
983.798	668.432	3078.78	959.621	1.08682e+57	1.21043e+57	1.93458	7.42	9.89	9.89
4616.39	7728.6	20777.5	8791.71	2.28022e+56	3.24476e+57	2.60051	4.116	12.127	12.127
1119.07	668.432	3632.11	959.621	1.12709e+57	1.08344e+57	1.86678	7.45	9.554	9.554
23.462	3567.82	364.202	4183.49	3.18865e+54	4.42594e+57	2.81217	1.654	12.187	12.187
5	1647.04	220.077	2051.43	1.27371e+54	4.9567e+57	3.06677	1.632	12.934	12.934
1272.93	668.432	4278.96	959.621	1.16256e+57	9.69287e+56	1.80416	7.473	9.228	9.228
1447.96	668.432	5034.51	959.621	1.19361e+57	8.66933e+56	1.74666	7.492	8.914	8.914
5251.12	7728.6	24222.6	8791.71	2.39777e+56	3.21134e+57	2.60079	4.168	12.155	12.155
1647.04	668.432	5916.37	959.621	1.22073e+57	7.7536e+56	1.694	7.508	8.612	8.612
1873.5	668.432	6944.91	959.621	1.24446e+57	6.93592e+56	1.64622	7.525	8.325	8.325
26.688	3567.82	380.233	4183.49	3.77074e+54	4.42467e+57	2.8123	1.715	12.188	12.188
2131.1	668.432	8143.69	959.621	1.26535e+57	6.20689e+56	1.60296	7.542	8.051	8.051
5.68748	1647.04	229.361	2051.43	1.50673e+54	4.95609e+57	3.06692	1.678	12.935	12.935
2424.12	668.432	9540	959.621	1.28399e+57	5.55747e+56	1.56433	7.562	7.794	7.794
5973.12	7728.6	28220.4	8791.71	2.51422e+56	3.17918e+57	2.60098	4.22	12.182	12.182
2757.42	668.432	11165.4	959.621	1.30096e+57	4.97891e+56	1.53	7.586	7.552	7.586
3136.56	668.432	13056.3	959.621	1.31691e+57	4.46258e+56	1.49991	7.62	7.326	7.62
3567.82	668.432	15254.9	959.621	1.33303e+57	4.00004e+56	1.47401	7.666	7.113	7.666
30.3574	3567.82	397.065	4183.49	4.45737e+54	4.42311e+57	2.8126	1.778	12.19	12.19
4058.38	668.432	17809.9	959.621	1.35032e+57	3.58498e+56	1.45214	7.723	6.907	7.723
4616.39	668.432	20777.5	959.621	1.36935e+57	3.21247e+56	1.4344	7.789	6.709	7.789
5251.12	668.432	24222.6	959.621	1.39051e+57	2.8782e+56	1.42067	7.865	6.517	7.865
6.46948	1647.04	239.057	2051.43	1.78255e+54	4.95533e+57	3.06706	1.726	12.936	12.936
6794.4	7728.6	32857.3	8791.71	2.62958e+56	3.14819e+57	2.60118	4.274	12.209	12.209
5973.12	668.432	28220.4	959.621	1.41405e+57	2.57838e+56	1.41086	7.948	6.33	7.948
6794.4	668.432	32857.3	959.621	1.44008e+57	2.30952e+56	1.40484	8.036	6.148	8.036
7728.6	668.432	38233.3	959.621	1.46862e+57	2.06851e+56	1.40241	8.129	5.971	8.129
34.5315	3567.82	414.752	4183.49	5.26676e+54	4.4212e+57	2.81287	1.845	12.192	12.192
8791.24	668.432	44463.4	959.621	1.49956e+57	1.85251e+56	1.40333	8.225	5.799	8.225
7728.6	7728.6	38233.3	8791.71	2.74399e+56	3.11818e+57	2.6014	4.328	12.236	12.236
10000	668.432	51680.6	959.621	1.53273e+57	1.65895e+56	1.40729	8.321	5.631	8.321
7.359	1647.04	249.187	2051.43	2.10891e+54	4.95441e+57	3.06716	1.777	12.937	12.937
39.2794	3567.82	433.351	4183.49	6.22022e+54	4.41885e+57	2.81308	1.915	12.194	12.194
8791.24	7728.6	44463.4	8791.71	2.85773e+56	3.08891e+57	2.6014	4.385	12.262	12.262
8.37083	1647.04	259.773	2051.43	2.49489e+54	4.9533e+57	3.06706	1.832	12.937	12.937
44.6801	3567.82	452.925	4183.49	7.34249e+54	4.41599e+57	2.81328	1.989	12.196	12.196
10000	7728.6	51680.6	8791.71	2.9712e+56	3.06006e+57	2.60114	4.443	12.287	12.287
9.52178	1647.04	270.84	2051.43	2.95119e+54	4.95194e+57	3.06713	1.889	12.938	12.938
5	8791.24	220.077	9967.83	1.11418e+53	3.90845e+57	2.59975	0.719	11.747	11.747
50.8234	3567.82	473.542	4183.49	8.66237e+54	4.4125e+57	2.81341	2.065	12.198	12.198
10.831	1647.04	282.413	2051.43	3.49036e+54	4.9503e+57	3.06716	1.949	12.939	12.939
5.68748	8791.24	229.361	9967.83	1.32031e+53	3.90847e+57	2.59976	0.739	11.747	11.747
57.8114	3567.82	495.278	4183.49	1.02132e+55	4.40825e+57	2.81363	2.145	12.201	12.201
12.3202	1647.04	294.52	2051.43	4.12712e+54	4.94831e+57	3.06716	2.013	12.94	12.94
6.46948	8791.24	239.057	9967.83	1.56486e+53	3.90849e+57	2.59978	0.761	11.747	11.747
65.7602	3567.82	518.216	4183.49	1.20337e+55	4.4031e+57	2.81377	2.229	12.204	12.204
14.0142	1647.04	307.191	2051.43	4.87873e+54	4.94592e+57	3.06732	2.08	12.942	12.942
7.359	8791.24	249.187	9967.83	1.85498e+53	3.9085e+57	2.5998	0.785	11.747	11.747
74.8019	3567.82	542.449	4183.49	1.41684e+55	4.39687e+57	2.81379	2.316	12.207	12.207
8.37083	8791.24	259.773	9967.83	2.19897e+53	3.90852e+57	2.59998	0.809	11.748	11.748
15.9411	1647.04	320.459	2051.43	5.76537e+54	4.94304e+57	3.06722	2.15	12.943	12.943
85.0869	3567.82	568.076	4183.49	1.66687e+55	4.38934e+57	2.81366	2.406	12.21	12.21
9.52178	8791.24	270.84	9967.83	2.60686e+53	3.90853e+57	2.60002	0.835	11.748	11.748
18.1329	1647.04	334.358	2051.43	6.81064e+54	4.93956e+57	3.06704	2.225	12.944	12.944
96.7859	3567.82	595.211	4183.49	1.95935e+55	4.38028e+57	2.81354	2.501	12.214	12.214
110.094	3567.82	623.978	4183.49	2.30104e+55	4.36939e+57	2.8132	2.599	12.218	12.218
20.6261	1647.04	348.925	2051.43	8.04202e+54	4.93539e+57	3.067	2.302	12.946	12.946
10.831	8791.24	282.413	9967.83	3.09032e+53	3.90854e+57	2.60005	0.863	11.748	11.748
125.231	3567.82	654.514	4183.49	2.6996e+55	4.35634e+57	2.8126	2.701	12.222	12.222
23.462	1647.04	364.202	2051.43	9.49159e+54	4.9304e+57	3.06685	2.383	12.948	12.948
12.3202	8791.24	294.52	9967.83	3.66315e+53	3.90855e+57	2.60008	0.892	11.748	11.748
142.45	3567.82	686.972	4183.49	3.1638e+55	4.34074e+57	2.81167	2.807	12.226	12.226
26.688	1647.04	380.233	2051.43	1.11965e+55	4.92441e+57	3.06637	2.469	12.949	12.949
14.0142	8791.24	307.191	9967.83	4.34179e+53	3.90854e+57	2.60011	0.923	11.748	11.748
162.036	3567.82	721.524	4183.49	3.70351e+55	4.32213e+57	2.81035	2.917	12.23	12.23
30.3574	1647.04	397.065	2051.43	1.32001e+55	4.91726e+57	3.06597	2.558	12.951	12.951
15.9411	8791.24	320.459	9967.83	5.14549e+53	3.90853e+57	2.60032	0.956	11.749	11.749
184.315	3567.82	758.36	4183.49	4.32987e+55	4.3e+57	2.80856	3.03	12.234	12.234
34.5315	1647.04	414.752	2051.43	1.5552e+55	4.90873e+57	3.06541	2.651	12.953	12.953
18.1329	8791.24	334.358	9967.83	6.09699e+53	3.90851e+57	2.60037	0.99	11.749	11.749
209.657	3567.82	797.692	4183.49	5.05533e+55	4.27375e+57	2.8062	3.148	12.238	12.238
39.2794	1647.04	433.351	2051.43	1.83102e+55	4.89858e+57	3.06464	2.748	12.955	12.955
20.6261	8791.24	348.925	9967.83	7.22302e+53	3.90847e+57	2.60042	1.026	11.749	11.749
238.484	3567.82	839.757	4183.49	5.89379e+55	4.24271e+57	2.80297	3.269	12.241	12.241
44.6801	1647.04	452.925	2051.43	2.15407e+55	4.8865e+57	3.06363	2.85	12.957	12.957
271.275	3567.82	884.821	4183.49	6.86061e+55	4.20614e+57	2.79875	3.394	12.243	12.243
23.462	8791.24	364.202	9967.83	8.55517e+53	3.90841e+57	2.60064	1.063	11.75	11.75
50.8234	1647.04	473.542	2051.43	2.53197e+55	4.87218e+57	3.06213	2.955	12.958	12.958
308.574	3567.82	933.181	4183.49	7.97265e+55	4.16317e+57	2.79337	3.523	12.244	12.244
26.688	8791.24	380.233	9967.83	1.01305e+54	3.90832e+57	2.6007	1.103	11.75	11.75
57.8114	1647.04	495.278	2051.43	2.97339e+55	4.85523e+57	3.06052	3.065	12.96	12.96
351.001	3567.82	985.173	4183.49	9.24829e+55	4.11288e+57	2.78627	3.656	12.242	12.242
30.3574	8791.24	397.065	9967.83	1.19926e+54	3.90819e+57	2.60094	1.145	11.751	11.751
399.262	3567.82	1041.17	4183.49	1.07074e+56	4.05426e+57	2.77745	3.792	12.238	12.238
65.7602	1647.04	518.216	2051.43	3.48821e+55	4.8352e+57	3.0583	3.178	12.961	12.961
34.5315	8791.24	414.752	9967.83	1.41927e+54	3.90802e+57	2.60116	1.189	11.752	11.752
454.159	3567.82	1101.59	4183.49	1.23711e+56	3.98619e+57	2.7663	3.931	12.23	12.23
74.8019	1647.04	542.449	2051.43	4.08761e+55	4.8116e+57	3.0556	3.297	12.962	12.962
39.2794	8791.24	433.351	9967.83	1.67908e+54	3.90779e+57	2.60125	1.235	11.752	11.752
516.604	3567.82	1313.86	4183.49	1.41811e+56	3.9115e+57	2.75319	4.067	12.218	12.218
85.0869	1647.04	568.076	2051.43	4.78422e+55	4.78386e+57	3.05196	3.419	12.961	12.961
44.6801	8791.24	452.925	9967.83	1.98573e+54	3.90749e+57	2.6015	1.283	11.753	11.753
587.635	3567.82	1563.82	4183.49	1.60647e+56	3.83367e+57	2.73923	4.193	12.205	12.205
96.7859	1647.04	595.211	2051.43	5.59215e+55	4.75134e+57	3.04768	3.545	12.96	12.96
668.432	3567.82	1857.45	4183.49	1.80181e+56	3.75278e+57	2.72418	4.31	12.19	12.19
50.8234	8791.24	473.542	9967.83	2.34746e+54	3.9071e+57	2.60176	1.334	11.754	11.754
110.094	1647.04	623.978	2051.43	6.52713e+55	4.71333e+57	3.04245	3.675	12.958	12.958
760.338	3567.82	2201.98	4183.49	2.00342e+56	3.66911e+57	2.70806	4.419	12.173	12.173
57.8114	8791.24	495.278	9967.83	2.77391e+54	3.90659e+57	2.60219	1.387	11.756	11.756
125.231	1647.04	654.514	2051.43	7.60654e+55	4.66903e+57	3.03592	3.81	12.954	12.954
864.881	3567.82	2605.84	4183.49	2.21029e+56	3.58304e+57	2.69124	4.519	12.156	12.156
142.45	1647.04	686.972	2051.43	8.84943e+55	4.61757e+57	3.02774	3.948	12.947	12.947
65.7602	8791.24	518.216	9967.83	3.2763e+54	3.90594e+57	2.60246	1.442	11.757	11.757
983.798	3567.82	3078.78	4183.49	2.42127e+56	3.49501e+57	2.67354	4.611	12.138	12.138
74.8019	8791.24	542.449	9967.83	3.86778e+54	3.90512e+57	2.60289	1.5	11.759	11.759
1119.07	3567.82	3632.11	4183.49	2.63505e+56	3.40557e+57	2.65498	4.696	12.119	12.119
162.036	1647.04	721.524	2051.43	1.02765e+56	4.55803e+57	3.01798	4.089	12.938	12.938
1272.93	3567.82	4278.96	4183.49	2.85025e+56	3.31527e+57	2.63597	4.774	12.101	12.101
85.0869	8791.24	568.076	9967.83	4.56362e+54	3.90407e+57	2.60331	1.561	11.761	11.761
184.315	1647.04	758.36	2051.43	1.191e+56	4.48941e+57	3.00604	4.234	12.925	12.925
1447.96	3567.82	5034.51	4183.49	3.06544e+56	3.2247e+57	2.6162	4.847	12.082	12.082
96.7859	8791.24	595.211	9967.83	5.38162e+54	3.90275e+57	2.60374	1.624	11.763	11.763
209.657	1647.04	797.692	2051.43	1.37734e+56	4.41064e+57	2.99149	4.381	12.907	12.907
1647.04	3567.82	5916.37	4183.49	3.27926e+56	3.13442e+57	2.59607	4.914	12.064	12.064
238.484	1647.04	839.757	2051.43	1.58914e+56	4.32065e+57	2.97414	4.532	12.884	12.884
110.094	8791.24	623.978	9967.83	6.34237e+54	3.9011e+57	2.60414	1.69	11.765	11.765
1873.5	3567.82	6944.91	4183.49	3.49042e+56	3.04498e+57	2.57545	4.976	12.046	12.046
271.275	1647.04	884.821	2051.43	1.82893e+56	4.21835e+57	2.95312	4.684	12.853	12.853
2131.1	3567.82	8143.69	4183.49	3.6978e+56	2.95684e+57	2.55445	5.035	12.028	12.028
125.231	8791.24	654.514	9967.83	7.46983e+54	3.89904e+57	2.6047	1.759	11.768	11.768
308.574	1647.04	933.181	2051.43	2.09925e+56	4.10269e+57	2.92799	4.838	12.813	12.813
2424.12	3567.82	9540	4183.49	3.90052e+56	2.87041e+57	2.53309	5.09	12.01	12.01
142.45	8791.24	686.972	9967.83	8.79167e+54	3.89647e+57	2.60523	1.832	11.771	11.771
351.001	1647.04	985.173	2051.43	2.40259e+56	3.97269e+57	2.89789	4.994	12.761	12.761
2757.42	3567.82	11165.4	4183.49	4.09795e+56	2.78598e+57	2.51164	5.144	11.993	11.993
162.036	8791.24	721.524	9967.83	1.03399e+55	3.89328e+57	2.60588	1.907	11.775	11.775
3136.56	3567.82	13056.3	4183.49	4.28976e+56	2.70373e+57	2.48979	5.196	11.975	11.975
399.262	1647.04	1041.17	2051.43	2.74131e+56	3.82754e+57	2.86241	5.15	12.696	12.696
184.315	8791.24	758.36	9967.83	1.21515e+55	3.88934e+57	2.60647	1.985	11.779	11.779
3567.82	3567.82	15254.9	4183.49	4.47593e+56	2.62374e+57	2.4678	5.248	11.957	11.957
454.159	1647.04	1101.59	2051.43	3.11751e+56	3.66662e+57	2.82033	5.306	12.613	12.613
4058.38	3567.82	17809.9	4183.49	4.65678e+56	2.54598e+57	2.44553	5.301	11.938	11.938
209.657	8791.24	797.692	9967.83	1.42689e+55	3.88448e+57	2.60716	2.067	11.784	11.784
516.604	1647.04	1313.86	2051.43	3.51374e+56	3.49835e+57	2.77396	5.454	12.517	12.517
4616.39	3567.82	20777.5	4183.49	4.83288e+56	2.47031e+57	2.42284	5.354	11.917	11.917
587.635	1647.04	1563.82	2051.43	3.90982e+56	3.33116e+57	2.72592	5.586	12.415	12.415
238.484	8791.24	839.757	9967.83	1.67408e+55	3.87851e+57	2.60773	2.152	11.789	11.789
5251.12	3567.82	24222.6	4183.49	5.00508e+56	2.39652e+57	2.39959	5.41	11.893	11.893
668.432	1647.04	1857.45	2051.43	4.30321e+56	3.16527e+57	2.6758	5.704	12.305	12.305
271.275	8791.24	884.821	9967.83	1.96233e+55	3.87118e+57	2.60832	2.241	11.795	11.795
5973.12	3567.82	28220.4	4183.49	5.17443e+56	2.32433e+57	2.37582	5.467	11.866	11.866
760.338	1647.04	2201.98	2051.43	4.69105e+56	3.00122e+57	2.6244	5.807	12.191	12.191
6794.4	3567.82	32857.3	4183.49	5.34212e+56	2.25343e+57	2.35119	5.528	11.834	11.834
308.574	8791.24	933.181	9967.83	2.29802e+55	3.86221e+57	2.60873	2.333	11.801	11.801
864.881	1647.04	2605.84	2051.43	5.07039e+56	2.8397e+57	2.57123	5.898	12.07	12.07
7728.6	3567.82	38233.3	4183.49	5.50944e+56	2.1835e+57	2.32573	5.591	11.797	11.797
983.798	1647.04	3078.78	2051.43	5.43845e+56	2.68143e+57	2.51694	5.978	11.945	11.945
351.001	8791.24	985.173	9967.83	2.68845e+55	3.85126e+57	2.60908	2.429	11.808	11.808
8791.24	3567.82	44463.4	4183.49	5.67766e+56	2.11421e+57	2.29948	5.657	11.755	11.755
399.262	8791.24	1041.17	9967.83	3.14193e+55	3.83794e+57	2.6091	2.529	11.815	11.815
1119.07	1647.04	3632.11	2051.43	5.79274e+56	2.5271e+57	2.46149	6.048	11.815	11.815
10000	3567.82	51680.6	4183.49	5.84807e+56	2.04529e+57	2.27194	5.726	11.705	11.705
1272.93	1647.04	4278.96	2051.43	6.13127e+56	2.37736e+57	2.40521	6.11	11.681	11.681
454.159	8791.24	1101.59	9967.83	3.66787e+55	3.82177e+57	2.60893	2.633	11.823	11.823
1447.96	1647.04	5034.51	2051.43	6.45258e+56	2.23273e+57	2.34813	6.164	11.542	11.542
5	4058.38	220.077	4727.24	3.47712e+53	4.34423e+57	2.77308	1.054	12.086	12.086
1647.04	1647.04	5916.37	2051.43	6.75585e+56	2.09365e+57	2.29078	6.213	11.4	11.4
516.604	8791.24	1313.86	9967.83	4.25228e+55	3.80323e+57	2.60841	2.736	11.831	11.831
1873.5	1647.04	6944.91	2051.43	7.04091e+56	1.96044e+57	2.23308	6.259	11.253	11.253
587.635	8791.24	1563.82	9967.83	4.87671e+55	3.7831e+57	2.60769	2.835	11.839	11.839
5.68748	4058.38	229.361	4727.24	4.11846e+53	4.3442e+57	2.77309	1.084	12.086	12.086
2131.1	1647.04	8143.69	2051.43	7.30822e+56	1.83331e+57	2.17541	6.301	11.102	11.102
668.432	8791.24	1857.45	9967.83	5.54334e+55	3.76134e+57	2.60696	2.928	11.848	11.848
2424.12	1647.04	9540	2051.43	7.55885e+56	1.71236e+57	2.11805	6.343	10.947	10.947
6.46948	4058.38	239.057	4727.24	4.87888e+53	4.34415e+57	2.7733	1.116	12.087	12.087
2757.42	1647.04	11165.4	2051.43	7.7944e+56	1.59762e+57	2.06125	6.385	10.788	10.788
760.338	8791.24	2201.98	9967.83	6.25331e+55	3.73794e+57	2.60602	3.017	11.857	11.857
3136.56	1647.04	13056.3	2051.43	8.01689e+56	1.48902e+57	2.00502	6.428	10.623	10.623
3567.82	1647.04	15254.9	2051.43	8.22868e+56	1.38648e+57	1.94994	6.472	10.454	10.454
7.359	4058.38	249.187	4727.24	5.78026e+53	4.34408e+57	2.77332	1.15	12.087	12.087
864.881	8791.24	2605.84	9967.83	7.00703e+55	3.71294e+57	2.60507	3.102	11.867	11.867
4058.38	1647.04	17809.9	2051.43	8.43231e+56	1.28986e+57	1.89614	6.52	10.28	10.28
8.37083	4058.38	259.773	4727.24	6.84843e+53	4.34397e+57	2.77334	1.186	12.087	12.087
4616.39	1647.04	20777.5	2051.43	8.63045e+56	1.19902e+57	1.84393	6.57	10.101	10.101
5251.12	1647.04	24222.6	2051.43	8.82572e+56	1.1138e+57	1.79358	6.625	9.917	9.917
983.798	8791.24	3078.78	9967.83	7.80427e+55	3.6864e+57	2.60397	3.183	11.877	11.877
5973.12	1647.04	28220.4	2051.43	9.02064e+56	1.03406e+57	1.74538	6.682	9.728	9.728
1119.07	8791.24	3632.11	9967.83	8.64415e+55	3.65842e+57	2.60287	3.26	11.888	11.888
9.52178	4058.38	270.84	4727.24	8.11382e+53	4.34384e+57	2.77355	1.224	12.088	12.088
6794.4	1647.04	32857.3	2051.43	9.21753e+56	9.59653e+56	1.6998	6.744	9.536	9.536
7728.6	1647.04	38233.3	2051.43	9.41843e+56	8.90421e+56	1.65704	6.809	9.341	9.341
8791.24	1647.04	44463.4	2051.43	9.62505e+56	8.2621e+56	1.61738	6.877	9.144	9.144
1272.93	8791.24	4278.96	9967.83	9.52511e+55	3.62913e+57	2.60198	3.334	11.901	11.901
10.831	4058.38	282.413	4727.24	9.61229e+53	4.34367e+57	2.77357	1.264	12.088	12.088
10000	1647.04	51680.6	2051.43	9.83874e+56	7.66848e+56	1.58112	6.949	8.947	8.947
1447.96	8791.24	5034.51	9967.83	1.04449e+56	3.5987e+57	2.60096	3.404	11.914	11.914
12.3202	4058.38	294.52	4727.24	1.13864e+54	4.34344e+57	2.77378	1.306	12.089	12.089
1647.04	8791.24	5916.37	9967.83	1.14006e+56	3.56734e+57	2.60019	3.471	11.929	11.929
14.0142	4058.38	307.191	4727.24	1.34859e+54	4.34314e+57	2.7738	1.351	12.089	12.089
1873.5	8791.24	6944.91	9967.83	1.23886e+56	3.53529e+57	2.59971	3.535	11.946	11.946
15.9411	4058.38	320.459	4727.24	1.59695e+54	4.34277e+57	2.77401	1.398	12.09	12.09
2131.1	8791.24	8143.69	9967.83	1.34048e+56	3.50281e+57	2.59935	3.596	11.964	11.964
18.1329	4058.38	334.358	4727.24	1.89064e+54	4.34229e+57	2.77421	1.447	12.091	12.091
2424.12	8791.24	9540	9967.83	1.44443e+56	3.47018e+57	2.59933	3.654	11.984	11.984
20.6261	4058.38	348.925	4727.24	2.23776e+54	4.3417e+57	2.7744	1.499	12.092	12.092
2757.42	8791.24	11165.4	9967.83	1.55022e+56	3.4377e+57	2.59965	3.71	12.006	12.006
3136.56	8791.24	13056.3	9967.83	1.65733e+56	3.40565e+57	2.60023	3.764	12.029	12.029
23.462	4058.38	364.202	4727.24	2.64784e+54	4.34095e+57	2.77458	1.554	12.093	12.093
3567.82	8791.24	15254.9	9967.83	1.76524e+56	3.37428e+57	2.60121	3.817	12.054	12.054
26.688	4058.38	380.233	4727.24	3.13206e+54	4.34001e+57	2.77475	1.611	12.094	12.094
4058.38	8791.24	17809.9	9967.83	1.87349e+56	3.34381e+57	2.60247	3.869	12.08	12.08
30.3574	4058.38	397.065	4727.24	3.70346e+54	4.33885e+57	2.7751	1.671	12.096	12.096
4616.39	8791.24	20777.5	9967.83	1.98166e+56	3.3144e+57	2.60399	3.92	12.107	12.107
34.5315	4058.38	414.752	4727.24	4.37732e+54	4.33741e+57	2.77523	1.734	12.097	12.097
5251.12	8791.24	24222.6	9967.83	2.08941e+56	3.28617e+57	2.60599	3.971	12.136	12.136
39.2794	4058.38	433.351	4727.24	5.17154e+54	4.33564e+57	2.77553	1.801	12.099	12.099
5973.12	8791.24	28220.4	9967.83	2.1965e+56	3.25914e+57	2.60807	4.022	12.165	12.165
44.6801	4058.38	452.925	4727.24	6.10686e+54	4.33346e+57	2.77579	1.869	12.101	12.101
6794.4	8791.24	32857.3	9967.83	2.30284e+56	3.23326e+57	2.61043	4.074	12.195	12.195
7728.6	8791.24	38233.3	9967.83	2.40843e+56	3.2084e+57	2.61264	4.127	12.224	12.224
50.8234	4058.38	473.542	4727.24	7.20758e+54	4.33078e+57	2.776	1.942	12.103	12.103
8791.24	8791.24	44463.4	9967.83	2.51342e+56	3.18437e+57	2.61487	4.182	12.253	12.253
57.8114	4058.38	495.278	4727.24	8.50173e+54	4.32752e+57	2.77635	2.017	12.106	12.106
10000	8791.24	51680.6	9967.83	2.61806e+56	3.16091e+57	2.61687	4.238	12.281	12.281
65.7602	4058.38	518.216	4727.24	1.0022e+55	4.32354e+57	2.77662	2.097	12.109	12.109
5	10000	220.077	11305.4	9.20529e+52	3.8537e+57	2.58041	0.674	11.725	11.725
74.8019	4058.38	542.449	4727.24	1.18061e+55	4.3187e+57	2.77681	2.179	12.112	12.112
5.68748	10000	229.361	11305.4	1.09087e+53	3.85372e+57	2.58058	0.693	11.726	11.726
85.0869	4058.38	568.076	4727.24	1.38975e+55	4.31282e+57	2.77689	2.265	12.115	12.115
6.46948	10000	239.057	11305.4	1.29301e+53	3.85374e+57	2.58061	0.714	11.726	11.726
96.7859	4058.38	595.211	4727.24	1.63464e+55	4.30571e+57	2.77701	2.354	12.119	12.119
110.094	4058.38	623.978	4727.24	1.92102e+55	4.29713e+57	2.77696	2.447	12.123	12.123
7.359	10000	249.187	11305.4	1.5328e+53	3.85376e+57	2.58063	0.736	11.726	11.726
125.231	4058.38	654.514	4727.24	2.25548e+55	4.28679e+57	2.77672	2.544	12.127	12.127
8.37083	10000	259.773	11305.4	1.81717e+53	3.85377e+57	2.58066	0.759	11.726	11.726
142.45	4058.38	686.972	4727.24	2.64552e+55	4.27436e+57	2.77621	2.645	12.131	12.131
9.52178	10000	270.84	11305.4	2.15436e+53	3.85379e+57	2.58068	0.784	11.726	11.726
162.036	4058.38	721.524	4727.24	3.09967e+55	4.25948e+57	2.77558	2.749	12.136	12.136
10.831	10000	282.413	11305.4	2.55405e+53	3.8538e+57	2.5807	0.809	11.726	11.726
184.315	4058.38	758.36	4727.24	3.62756e+55	4.24168e+57	2.77456	2.858	12.141	12.141
12.3202	10000	294.52	11305.4	3.02772e+53	3.85382e+57	2.58073	0.837	11.726	11.726
209.657	4058.38	797.692	4727.24	4.24007e+55	4.22047e+57	2.7729	2.969	12.145	12.145
14.0142	10000	307.191	11305.4	3.58888e+53	3.85382e+57	2.58076	0.866	11.726	11.726
238.484	4058.38	839.757	4727.24	4.94935e+55	4.19526e+57	2.77088	3.086	12.15	12.15
15.9411	10000	320.459	11305.4	4.25358e+53	3.85383e+57	2.58097	0.896	11.727	11.727
271.275	4058.38	884.821	4727.24	5.76898e+55	4.16537e+57	2.768	3.205	12.154	12.154
308.574	4058.38	933.181	4727.24	6.714e+55	4.13007e+57	2.76413	3.329	12.157	12.157
18.1329	10000	334.358	11305.4	5.04056e+53	3.85382e+57	2.58101	0.928	11.727	11.727
351.001	4058.38	985.173	4727.24	7.80091e+55	4.0885e+57	2.75893	3.457	12.158	12.158
20.6261	10000	348.925	11305.4	5.97207e+53	3.85381e+57	2.58106	0.962	11.727	11.727
399.262	4058.38	1041.17	4727.24	9.04777e+55	4.03974e+57	2.75241	3.588	12.158	12.158
23.462	10000	364.202	11305.4	7.07425e+53	3.85378e+57	2.58127	0.998	11.728	11.728
454.159	4058.38	1101.59	4727.24	1.04741e+56	3.98275e+57	2.74397	3.722	12.155	12.155
26.688	10000	380.233	11305.4	8.37781e+53	3.85373e+57	2.58134	1.035	11.728	11.728
516.604	4058.38	1313.86	4727.24	1.2032e+56	3.91978e+57	2.73411	3.854	12.15	12.15
30.3574	10000	397.065	11305.4	9.91898e+53	3.85365e+57	2.58139	1.074	11.728	11.728
587.635	4058.38	1563.82	4727.24	1.36613e+56	3.85375e+57	2.72329	3.978	12.143	12.143
668.432	4058.38	1857.45	4727.24	1.53603e+56	3.78468e+57	2.71163	4.092	12.135	12.135
34.5315	10000	414.752	11305.4	1.17402e+54	3.85355e+57	2.58164	1.116	11.729	11.729
760.338	4058.38	2201.98	4727.24	1.71239e+56	3.71279e+57	2.69923	4.199	12.126	12.126
39.2794	10000	433.351	11305.4	1.38914e+54	3.8534e+57	2.58189	1.159	11.73	11.73
864.881	4058.38	2605.84	4727.24	1.8945e+56	3.63839e+57	2.68598	4.298	12.116	12.116
44.6801	10000	452.925	11305.4	1.6431e+54	3.85321e+57	2.58212	1.204	11.731	11.731
983.798	4058.38	3078.78	4727.24	2.08144e+56	3.56184e+57	2.67212	4.39	12.106	12.106
50.8234	10000	473.542	11305.4	1.94275e+54	3.85294e+57	2.58222	1.252	11.731	11.731
1119.07	4058.38	3632.11	4727.24	2.27219e+56	3.4836e+57	2.65785	4.476	12.097	12.097
1272.93	4058.38	4278.96	4727.24	2.46558e+56	3.40417e+57	2.64284	4.554	12.087	12.087
57.8114	10000	495.278	11305.4	2.2961e+54	3.8526e+57	2.58249	1.302	11.732	11.732
1447.96	4058.38	5034.51	4727.24	2.66042e+56	3.32408e+57	2.62748	4.628	12.078	12.078
65.7602	10000	518.216	11305.4	2.71252e+54	3.85215e+57	2.58294	1.354	11.734	11.734
1647.04	4058.38	5916.37	4727.24	2.85546e+56	3.24386e+57	2.61182	4.696	12.07	12.07
74.8019	10000	542.449	11305.4	3.20295e+54	3.85157e+57	2.58321	1.408	11.735	11.735
1873.5	4058.38	6944.91	4727.24	3.04952e+56	3.16403e+57	2.59575	4.76	12.062	12.062
85.0869	10000	568.076	11305.4	3.78013e+54	3.85083e+57	2.58366	1.466	11.737	11.737
2131.1	4058.38	8143.69	4727.24	3.24152e+56	3.08506e+57	2.57947	4.82	12.055	12.055
96.7859	10000	595.211	11305.4	4.4589e+54	3.84988e+57	2.58411	1.525	11.739	11.739
2424.12	4058.38	9540	4727.24	3.4305e+56	3.00737e+57	2.56306	4.877	12.049	12.049
2757.42	4058.38	11165.4	4727.24	3.61573e+56	2.93129e+57	2.5464	4.932	12.043	12.043
110.094	10000	623.978	11305.4	5.25652e+54	3.84869e+57	2.58456	1.588	11.741	11.741
3136.56	4058.38	13056.3	4727.24	3.7967e+56	2.85706e+57	2.52971	4.985	12.038	12.038
125.231	10000	654.514	11305.4	6.19301e+54	3.84718e+57	2.58499	1.653	11.743	11.743
3567.82	4058.38	15254.9	4727.24	3.97319e+56	2.78479e+57	2.51287	5.038	12.033	12.033
142.45	10000	686.972	11305.4	7.29163e+54	3.84529e+57	2.58558	1.721	11.746	11.746
4058.38	4058.38	17809.9	4727.24	4.14524e+56	2.71451e+57	2.49574	5.091	12.027	12.027
4616.39	4058.38	20777.5	4727.24	4.31315e+56	2.64612e+57	2.47834	5.144	12.02	12.02
162.036	10000	721.524	11305.4	8.57926e+54	3.84292e+57	2.58631	1.792	11.75	11.75
5251.12	4058.38	24222.6	4727.24	4.47751e+56	2.57945e+57	2.4607	5.199	12.012	12.012
184.315	10000	758.36	11305.4	1.00869e+55	3.83998e+57	2.58684	1.866	11.753	11.753
5973.12	4058.38	28220.4	4727.24	4.63908e+56	2.51423e+57	2.44246	5.256	12.001	12.001
209.657	10000	797.692	11305.4	1.18505e+55	3.83632e+57	2.58765	1.943	11.758	11.758
6794.4	4058.38	32857.3	4727.24	4.79884e+56	2.45015e+57	2.42363	5.316	11.987	11.987
7728.6	4058.38	38233.3	4727.24	4.95785e+56	2.38687e+57	2.40403	5.378	11.969	11.969
238.484	10000	839.757	11305.4	1.39112e+55	3.83179e+57	2.58823	2.024	11.762	11.762
8791.24	4058.38	44463.4	4727.24	5.11725e+56	2.32402e+57	2.38346	5.443	11.946	11.946
271.275	10000	884.821	11305.4	1.63165e+55	3.8262e+57	2.58904	2.107	11.768	11.768
10000	4058.38	51680.6	4727.24	5.27819e+56	2.26126e+57	2.36174	5.511	11.917	11.917
308.574	10000	933.181	11305.4	1.91209e+55	3.81931e+57	2.58971	2.195	11.774	11.774
351.001	10000	985.173	11305.4	2.23866e+55	3.81085e+57	2.59021	2.286	11.78	11.78
399.262	10000	1041.17	11305.4	2.61849e+55	3.80048e+57	2.59065	2.381	11.787	11.787
454.159	10000	1101.59	11305.4	3.0597e+55	3.78782e+57	2.59097	2.479	11.795	11.795
516.604	10000	1313.86	11305.4	3.55089e+55	3.7732e+57	2.59102	2.578	11.803	11.803
587.635	10000	1563.82	11305.4	4.07699e+55	3.75724e+57	2.59108	2.671	11.812	11.812
668.432	10000	1857.45	11305.4	4.64017e+55	3.73991e+57	2.59084	2.761	11.82	11.82
760.338	10000	2201.98	11305.4	5.24174e+55	3.72118e+57	2.59078	2.847	11.83	11.83
864.881	10000	2605.84	11305.4	5.88245e+55	3.70107e+57	2.59059	2.928	11.84	11.84
983.798	10000	3078.78	11305.4	6.56256e+55	3.67963e+57	2.59029	3.006	11.85	11.85
1119.07	10000	3632.11	11305.4	7.28183e+55	3.65691e+57	2.59022	3.081	11.862	11.862
1272.93	10000	4278.96	11305.4	8.03945e+55	3.63303e+57	2.59022	3.153	11.875	11.875
1447.96	10000	5034.51	11305.4	8.83406e+55	3.6081e+57	2.59032	3.221	11.889	11.889
1647.04	10000	5916.37	11305.4	9.66367e+55	3.58229e+57	2.59054	3.286	11.904	11.904
1873.5	10000	6944.91	11305.4	1.05257e+56	3.5558e+57	2.59108	3.349	11.921	11.921
2131.1	10000	8143.69	11305.4	1.14171e+56	3.52885e+57	2.59178	3.409	11.939	11.939
2424.12	10000	9540	11305.4	1.23341e+56	3.50167e+57	2.59285	3.466	11.959	11.959
2757.42	10000	11165.4	11305.4	1.32726e+56	3.47452e+57	2.59433	3.522	11.981	11.981
3136.56	10000	13056.3	11305.4	1.42283e+56	3.44765e+57	2.59605	3.575	12.004	12.004
3567.82	10000	15254.9	11305.4	1.51966e+56	3.42131e+57	2.59823	3.627	12.029	12.029
4058.38	10000	17809.9	11305.4	1.61732e+56	3.39571e+57	2.60086	3.678	12.056	12.056
4616.39	10000	20777.5	11305.4	1.71539e+56	3.37104e+57	2.60364	3.729	12.083	12.083
5251.12	10000	24222.6	11305.4	1.81351e+56	3.34742e+57	2.6069	3.779	12.112	12.112
5973.12	10000	28220.4	11305.4	1.91141e+56	3.32491e+57	2.61048	3.829	12.142	12.142
6794.4	10000	32857.3	11305.4	2.00889e+56	3.30352e+57	2.61433	3.879	12.173	12.173
7728.6	10000	38233.3	11305.4	2.10587e+56	3.28316e+57	2.61812	3.93	12.203	12.203
8791.24	10000	44463.4	11305.4	2.20238e+56	3.2637e+57	2.62193	3.983	12.233	12.233
10000	10000	51680.6	11305.4	2.29854e+56	3.24492e+57	2.62576	4.038	12.263	12.263


==> anc/n40_mb200_eos2.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	14.0142	183.959	197.514	1.0168e+56	1.98477e+56	0.548174	7.479	8.927	8.927
5	5	183.959	178.409	1.31348e+56	2.68708e+55	0.206369	10.187	5.394	10.187
5	4616.39	183.959	5345.55	3.1449e+53	4.26072e+57	2.73785	1.04	12.004	12.004
5	1873.5	183.959	2303.22	1.16266e+54	4.87355e+57	3.0219	1.614	12.787	12.787
5	39.2794	183.959	235.065	7.01985e+55	1.11884e+57	1.63843	6.525	13.02	13.02
5	308.574	183.959	553.512	1.25894e+55	4.89011e+57	3.40448	3.602	14.963	14.963
5	760.338	183.959	1062.63	4.05847e+54	5.27754e+57	3.31374	2.457	13.917	13.917
5	110.094	183.959	323.468	3.55461e+55	3.13605e+57	2.88567	5.137	15.103	15.103
5.68748	14.0142	190.122	197.514	1.17018e+56	1.86654e+56	0.533367	7.616	8.745	8.745
5.68748	5	190.122	178.409	1.55078e+56	2.57372e+55	0.221696	10.525	5.31	10.525
6.46948	14.0142	196.51	197.514	1.34728e+56	1.752e+56	0.520603	7.761	8.555	8.555
5.68748	1873.5	190.122	2303.22	1.37838e+54	4.87301e+57	3.02206	1.663	12.788	12.788
5.68748	39.2794	190.122	235.065	8.13092e+55	1.08486e+57	1.61006	6.662	12.921	12.921
5.68748	4616.39	190.122	5345.55	3.73191e+53	4.26069e+57	2.73787	1.073	12.004	12.004
7.359	14.0142	203.133	197.514	1.55123e+56	1.64319e+56	0.510586	7.915	8.359	8.359
6.46948	5	196.51	178.409	1.83923e+56	2.4689e+55	0.241585	10.815	5.232	10.815
5.68748	308.574	190.122	553.512	1.48303e+55	4.87803e+57	3.40172	3.703	14.96	14.96
5.68748	760.338	190.122	1062.63	4.80122e+54	5.27431e+57	3.31352	2.531	13.918	13.918
8.37083	14.0142	210.002	197.514	1.78547e+56	1.54188e+56	0.504337	8.078	8.163	8.163
6.46948	1873.5	196.51	2303.22	1.63529e+54	4.87233e+57	3.0222	1.717	12.789	12.789
5.68748	110.094	190.122	323.468	4.15428e+55	3.10565e+57	2.87261	5.265	15.077	15.077
6.46948	39.2794	196.51	235.065	9.42111e+55	1.04798e+57	1.57911	6.808	12.809	12.809
9.52178	14.0142	217.13	197.514	2.05382e+56	1.44938e+56	0.502626	8.262	7.971	8.262
7.359	5	203.133	178.409	2.18717e+56	2.37061e+55	0.26654	11.058	5.157	11.058
6.46948	4616.39	196.51	5345.55	4.43182e+53	4.26064e+57	2.73789	1.107	12.004	12.004
10.831	14.0142	224.53	197.514	2.36051e+56	1.36624e+56	0.506299	8.488	7.789	8.488
6.46948	760.338	196.51	1062.63	5.6836e+54	5.27046e+57	3.31297	2.609	13.918	13.918
6.46948	308.574	196.51	553.512	1.74796e+55	4.86395e+57	3.39839	3.811	14.956	14.956
7.359	1873.5	203.133	2303.22	1.94107e+54	4.87149e+57	3.02213	1.773	12.789	12.789
12.3202	14.0142	232.216	197.514	2.71075e+56	1.29205e+56	0.516115	8.754	7.623	8.754
6.46948	110.094	196.51	323.468	4.85704e+55	3.07117e+57	2.85752	5.401	15.046	15.046
7.359	39.2794	203.133	235.065	1.09155e+56	1.0082e+57	1.54527	6.961	12.681	12.681
8.37083	5	210.002	178.409	2.6023e+56	2.27679e+55	0.297098	11.257	5.085	11.257
14.0142	14.0142	240.205	197.514	3.1149e+56	1.22513e+56	0.53255	9.054	7.472	9.054
7.359	4616.39	203.133	5345.55	5.26585e+53	4.26056e+57	2.73791	1.144	12.004	12.004
15.9411	14.0142	248.512	197.514	3.59132e+56	1.16332e+56	0.556379	9.381	7.332	9.381
7.359	760.338	203.133	1062.63	6.73094e+54	5.26586e+57	3.31253	2.692	13.919	13.919
8.37083	39.2794	210.002	235.065	1.26422e+56	9.65643e+56	1.50872	7.122	12.536	12.536
7.359	308.574	203.133	553.512	2.06076e+55	4.84758e+57	3.39446	3.925	14.951	14.951
9.52178	5	217.13	178.409	3.09223e+56	2.18547e+55	0.333729	11.423	5.015	11.423
8.37083	1873.5	210.002	2303.22	2.30477e+54	4.87047e+57	3.02224	1.833	12.79	12.79
18.1329	14.0142	257.157	197.514	4.15855e+56	1.10509e+56	0.588547	9.726	7.2	9.726
7.359	110.094	203.133	323.468	5.67903e+55	3.03218e+57	2.84037	5.544	15.01	15.01
20.6261	14.0142	266.159	197.514	4.83456e+56	1.04922e+56	0.629966	10.078	7.073	10.078
10.831	5	224.53	178.409	3.66505e+56	2.09537e+55	0.376872	11.567	4.944	11.567
8.37083	4616.39	210.002	5345.55	6.25921e+53	4.26047e+57	2.73812	1.184	12.005	12.005
9.52178	39.2794	217.13	235.065	1.46323e+56	9.20507e+56	1.46995	7.29	12.374	12.374
23.462	14.0142	275.541	197.514	5.6369e+56	9.94872e+55	0.681401	10.429	6.946	10.429
8.37083	760.338	210.002	1062.63	7.97305e+54	5.26041e+57	3.31181	2.78	13.919	13.919
9.52178	1873.5	217.13	2303.22	2.73715e+54	4.86921e+57	3.02232	1.897	12.791	12.791
8.37083	308.574	210.002	553.512	2.42962e+55	4.82855e+57	3.3899	4.046	14.945	14.945
8.37083	110.094	210.002	323.468	6.63867e+55	2.98817e+57	2.82086	5.694	14.968	14.968
12.3202	5	232.216	178.409	4.32715e+56	2.00621e+55	0.426909	11.699	4.872	11.699
26.688	14.0142	285.327	197.514	6.57883e+56	9.41721e+55	0.743528	10.772	6.818	10.772
10.831	39.2794	224.53	235.065	1.69197e+56	8.73116e+56	1.429	7.466	12.192	12.192
30.3574	14.0142	295.544	197.514	7.66832e+56	8.89626e+55	0.816626	11.098	6.689	11.098
9.52178	4616.39	217.13	5345.55	7.44183e+53	4.26034e+57	2.73814	1.225	12.005	12.005
14.0142	5	240.205	178.409	5.08417e+56	1.91788e+55	0.484118	11.827	4.798	11.827
34.5315	14.0142	306.22	197.514	8.90889e+56	8.38517e+55	0.900501	11.406	6.557	11.406
9.52178	760.338	217.13	1062.63	9.44499e+54	5.25393e+57	3.31092	2.874	13.919	13.919
12.3202	39.2794	232.216	235.065	1.95418e+56	8.23927e+56	1.38645	7.65	11.989	11.989
10.831	1873.5	224.53	2303.22	3.25088e+54	4.86767e+57	3.02237	1.965	12.792	12.792
15.9411	5	248.512	178.409	5.93977e+56	1.83031e+55	0.548631	11.954	4.723	11.954
9.52178	110.094	217.13	323.468	7.75683e+55	2.93865e+57	2.79893	5.853	14.92	14.92
9.52178	308.574	217.13	553.512	2.86407e+55	4.80647e+57	3.38464	4.174	14.938	14.938
39.2794	14.0142	317.39	197.514	1.02967e+57	7.88371e+55	0.994537	11.692	6.424	11.692
18.1329	5	257.157	178.409	6.89631e+56	1.74348e+55	0.620438	12.084	4.647	12.084
44.6801	14.0142	329.088	197.514	1.18253e+57	7.39203e+55	1.09769	11.955	6.287	11.955
10.831	4616.39	224.53	5345.55	8.84916e+53	4.26017e+57	2.73834	1.27	12.006	12.006
14.0142	39.2794	240.205	235.065	2.25387e+56	7.73544e+56	1.34308	7.84	11.764	11.764
50.8234	14.0142	341.354	197.514	1.34807e+57	6.91063e+55	1.20858	12.194	6.148	12.194
20.6261	5	266.159	178.409	7.95538e+56	1.65737e+55	0.699417	12.217	4.569	12.217
12.3202	1873.5	232.216	2303.22	3.86094e+54	4.8658e+57	3.02239	2.036	12.793	12.793
10.831	760.338	224.53	1062.63	1.11879e+55	5.24623e+57	3.30987	2.973	13.919	13.919
10.831	110.094	224.53	323.468	9.05708e+55	2.88311e+57	2.77353	6.019	14.862	14.862
57.8114	14.0142	354.233	197.514	1.52465e+57	6.44022e+55	1.32558	12.408	6.006	12.408
15.9411	39.2794	248.512	235.065	2.59531e+56	7.22708e+56	1.3001	8.036	11.518	11.518
10.831	308.574	224.53	553.512	3.3751e+55	4.78087e+57	3.37836	4.309	14.929	14.929
23.462	5	275.541	178.409	9.11629e+56	1.57203e+55	0.785279	12.351	4.489	12.351
65.7602	14.0142	367.774	197.514	1.71038e+57	5.98172e+55	1.44695	12.598	5.86	12.598
12.3202	4616.39	232.216	5345.55	1.05232e+54	4.25994e+57	2.73836	1.317	12.006	12.006
74.8019	14.0142	382.032	197.514	1.90289e+57	5.53627e+55	1.5708	12.763	5.712	12.763
18.1329	39.2794	257.157	235.065	2.98303e+56	6.7228e+56	1.25904	8.238	11.253	11.253
26.688	5	285.327	178.409	1.03767e+57	1.48753e+55	0.877597	12.486	4.407	12.486
85.0869	14.0142	397.069	197.514	2.09991e+57	5.10502e+55	1.69534	12.903	5.561	12.903
14.0142	1873.5	240.205	2303.22	4.58499e+54	4.86352e+57	3.02236	2.112	12.794	12.794
12.3202	760.338	232.216	1062.63	1.32499e+55	5.23711e+57	3.30864	3.078	13.919	13.919
12.3202	110.094	232.216	323.468	1.05659e+56	2.82105e+57	2.74519	6.193	14.796	14.796
30.3574	5	295.544	178.409	1.17333e+57	1.40397e+55	0.975839	12.62	4.322	12.62
20.6261	39.2794	266.159	235.065	3.42171e+56	6.23184e+56	1.22136	8.445	10.97	10.97
96.7859	14.0142	412.952	197.514	2.29905e+57	4.68918e+55	1.8188	13.019	5.407	13.019
12.3202	308.574	232.216	553.512	3.9754e+55	4.75123e+57	3.37071	4.451	14.917	14.917
110.094	14.0142	429.759	197.514	2.49789e+57	4.29e+55	1.93957	13.112	5.25	13.112
14.0142	4616.39	240.205	5345.55	1.25138e+54	4.25965e+57	2.73856	1.367	12.007	12.007
34.5315	5	306.22	178.409	1.3179e+57	1.32148e+55	1.07926	12.749	4.236	12.749
23.462	39.2794	275.541	235.065	3.91616e+56	5.7634e+56	1.18907	8.656	10.674	10.674
125.231	14.0142	447.575	197.514	2.69406e+57	3.90863e+55	2.05617	13.183	5.091	13.183
39.2794	5	317.39	178.409	1.47077e+57	1.2402e+55	1.18714	12.872	4.147	12.872
142.45	14.0142	502.076	197.514	2.87958e+57	3.49132e+55	2.16282	13.231	4.91	13.231
15.9411	1873.5	248.512	2303.22	5.44381e+54	4.86074e+57	3.02227	2.192	12.795	12.795
26.688	39.2794	285.327	235.065	4.47117e+56	5.32566e+56	1.1643	8.871	10.372	10.372
14.0142	110.094	240.205	323.468	1.23126e+56	2.75196e+57	2.71314	6.374	14.719	14.719
14.0142	760.338	240.205	1062.63	1.56872e+55	5.22631e+57	3.30695	3.189	13.918	13.918
44.6801	5	329.088	178.409	1.63096e+57	1.16032e+55	1.29853	12.987	4.056	12.987
162.036	14.0142	576.514	197.514	3.03392e+57	3.00442e+55	2.24668	13.248	4.681	13.248
30.3574	39.2794	295.544	235.065	5.09145e+56	4.92474e+56	1.1489	9.087	10.071	10.071
15.9411	4616.39	248.512	5345.55	1.48796e+54	4.25928e+57	2.73857	1.419	12.007	12.007
184.315	14.0142	661.803	197.514	3.15204e+57	2.54849e+55	2.30764	13.229	4.435	13.229
50.8234	5	341.354	178.409	1.7974e+57	1.08206e+55	1.41247	13.093	3.963	13.093
14.0142	308.574	240.205	553.512	4.67957e+55	4.71701e+57	3.36221	4.6	14.904	14.904
209.657	14.0142	759.504	197.514	3.23432e+57	2.15245e+55	2.34775	13.175	4.194	13.175
34.5315	39.2794	306.22	235.065	5.78152e+56	4.56382e+56	1.14453	9.306	9.78	9.78
57.8114	5	354.233	178.409	1.96889e+57	1.0056e+55	1.52792	13.188	3.868	13.188
238.484	14.0142	871.402	197.514	3.28444e+57	1.8122e+55	2.36983	13.092	3.962	13.092
39.2794	39.2794	317.39	235.065	6.54562e+56	4.24247e+56	1.15229	9.526	9.507	9.526
18.1329	1873.5	257.157	2303.22	6.46186e+54	4.85738e+57	3.02211	2.277	12.796	12.796
15.9411	110.094	248.512	323.468	1.43299e+56	2.67543e+57	2.67696	6.563	14.629	14.629
65.7602	5	367.774	178.409	2.14412e+57	9.31194e+54	1.64382	13.271	3.77	13.271
74.8019	5	382.032	178.409	2.32159e+57	8.59063e+54	1.75907	13.341	3.67	13.341
44.6801	39.2794	329.088	235.065	7.38806e+56	3.9562e+56	1.17272	9.768	9.259	9.768
271.275	14.0142	999.536	197.514	3.30707e+57	1.52136e+55	2.3769	12.986	3.739	12.986
15.9411	760.338	248.512	1062.63	1.85656e+55	5.21354e+57	3.30502	3.305	13.917	13.917
18.1329	4616.39	257.157	5345.55	1.76902e+54	4.2588e+57	2.73877	1.475	12.008	12.008
308.574	14.0142	1146.23	197.514	3.30686e+57	1.2739e+55	2.37177	12.862	3.525	12.862
85.0869	5	397.069	178.409	2.49975e+57	7.89442e+54	1.87258	13.397	3.568	13.397
50.8234	39.2794	341.354	235.065	8.32546e+56	3.69526e+56	1.20595	10.043	9.036	10.043
351.001	14.0142	1314.16	197.514	3.28814e+57	1.06424e+55	2.35691	12.726	3.321	12.726
15.9411	308.574	248.512	553.512	5.50428e+55	4.67753e+57	3.35193	4.757	14.887	14.887
57.8114	39.2794	354.233	235.065	9.39712e+56	3.4497e+56	1.25218	10.34	8.825	10.34
96.7859	5	412.952	178.409	2.67697e+57	7.22565e+54	1.9833	13.44	3.465	13.44
399.262	14.0142	1506.35	197.514	3.25476e+57	8.87259e+54	2.33447	12.581	3.127	12.581
18.1329	110.094	257.157	323.468	1.66535e+56	2.59109e+57	2.6363	6.758	14.524	14.524
20.6261	1873.5	266.159	2303.22	7.66783e+54	4.8533e+57	3.02206	2.366	12.798	12.798
110.094	5	429.759	178.409	2.85169e+57	6.58631e+54	2.09027	13.467	3.36	13.467
65.7602	39.2794	367.774	235.065	1.0632e+57	3.2146e+56	1.31171	10.65	8.617	10.65
454.159	14.0142	1726.27	197.514	3.21002e+57	7.38357e+54	2.30621	12.432	2.942	12.432
125.231	5	447.575	178.409	3.02233e+57	5.97828e+54	2.19261	13.481	3.253	13.481
516.604	14.0142	1977.88	197.514	3.15677e+57	6.13448e+54	2.27362	12.282	2.766	12.282
74.8019	39.2794	382.032	235.065	1.20427e+57	2.98826e+56	1.38462	10.961	8.41	10.961
18.1329	760.338	257.157	1062.63	2.19614e+55	5.19846e+57	3.3028	3.428	13.916	13.916
587.635	14.0142	2265.72	197.514	3.09748e+57	5.08947e+54	2.23802	12.134	2.6	12.134
20.6261	4616.39	266.159	5345.55	2.10276e+54	4.2582e+57	2.73895	1.534	12.009	12.009
142.45	5	502.076	178.409	3.18016e+57	5.23566e+54	2.28473	13.48	3.117	13.48
85.0869	39.2794	397.069	235.065	1.36303e+57	2.76996e+56	1.47005	11.264	8.201	11.264
668.432	14.0142	2594.94	197.514	3.03411e+57	4.21712e+54	2.20038	11.989	2.442	11.989
162.036	5	576.514	178.409	3.29997e+57	4.42533e+54	2.35245	13.45	2.948	13.45
18.1329	308.574	257.157	553.512	6.46854e+55	4.63211e+57	3.34008	4.92	14.867	14.867
20.6261	110.094	266.159	323.468	1.93221e+56	2.49874e+57	2.59112	6.96	14.403	14.403
96.7859	39.2794	412.952	235.065	1.53832e+57	2.55948e+56	1.56657	11.551	7.99	11.551
760.338	14.0142	2971.44	197.514	2.96848e+57	3.4905e+54	2.16166	11.85	2.294	11.85
184.315	5	661.803	178.409	3.37961e+57	3.72763e+54	2.39626	13.387	2.784	13.387
864.881	14.0142	3401.96	197.514	2.90184e+57	2.88628e+54	2.12249	11.717	2.153	11.717
110.094	39.2794	429.759	235.065	1.72797e+57	2.35684e+56	1.67196	11.813	7.776	11.813
23.462	1873.5	275.541	2303.22	9.09539e+54	4.84838e+57	3.02175	2.46	12.799	12.799
983.798	14.0142	3894.16	197.514	2.83551e+57	2.38465e+54	2.08355	11.592	2.021	11.592
209.657	5	759.504	178.409	3.42454e+57	3.13062e+54	2.42002	13.295	2.627	13.295
1119.07	14.0142	4456.83	197.514	2.77033e+57	1.96877e+54	2.04528	11.477	1.896	11.477
125.231	39.2794	447.575	235.065	1.92888e+57	2.16226e+56	1.78355	12.046	7.559	12.046
23.462	4616.39	275.541	5345.55	2.49887e+54	4.25743e+57	2.73913	1.597	12.01	12.01
238.484	5	871.402	178.409	3.44081e+57	2.62222e+54	2.42761	13.18	2.477	13.18
1272.93	14.0142	5099.96	197.514	2.70709e+57	1.62437e+54	2.00811	11.371	1.778	11.371
20.6261	760.338	266.159	1062.63	2.5963e+55	5.18067e+57	3.29999	3.557	13.914	13.914
23.462	110.094	275.541	323.468	2.23774e+56	2.39832e+57	2.54102	7.168	14.263	14.263
142.45	39.2794	502.076	235.065	2.13139e+57	1.96578e+56	1.89345	12.244	7.332	12.244
271.275	5	999.536	178.409	3.4339e+57	2.19111e+54	2.42232	13.048	2.333	13.048
1447.96	14.0142	5834.96	197.514	2.64657e+57	1.33953e+54	1.97246	11.275	1.668	11.275
308.574	5	1146.23	178.409	3.40857e+57	1.82697e+54	2.40694	12.903	2.196	12.903
1647.04	14.0142	6674.88	197.514	2.5891e+57	1.1041e+54	1.93851	11.19	1.564	11.19
162.036	39.2794	576.514	235.065	2.31685e+57	1.75133e+56	1.98754	12.395	7.076	12.395
20.6261	308.574	266.159	553.512	7.5939e+55	4.57997e+57	3.3263	5.091	14.843	14.843
1873.5	14.0142	7634.57	197.514	2.53512e+57	9.09677e+53	1.90652	11.116	1.466	11.116
351.001	5	1314.16	178.409	3.36886e+57	1.52048e+54	2.38373	12.751	2.066	12.751
184.315	39.2794	661.803	235.065	2.48145e+57	1.53359e+56	2.06517	12.498	6.792	12.498
26.688	1873.5	285.327	2303.22	1.07839e+55	4.84244e+57	3.02129	2.56	12.8	12.8
2131.1	14.0142	8730.97	197.514	2.4851e+57	7.49256e+53	1.87677	11.052	1.375	11.052
399.262	5	1506.35	178.409	3.31817e+57	1.26328e+54	2.35456	12.594	1.943	12.594
209.657	39.2794	759.504	235.065	2.62267e+57	1.32491e+56	2.12691	12.558	6.489	12.558
2424.12	14.0142	9983.45	197.514	2.43907e+57	6.16932e+53	1.8493	10.999	1.289	10.999
26.688	4616.39	285.327	5345.55	2.96874e+54	4.25648e+57	2.73929	1.662	12.011	12.011
454.159	5	1726.27	178.409	3.25928e+57	1.04802e+54	2.32093	12.436	1.825	12.436
26.688	110.094	285.327	323.468	2.58637e+56	2.29002e+57	2.48601	7.382	14.102	14.102
23.462	760.338	275.541	1062.63	3.06731e+55	5.15973e+57	3.29655	3.693	13.911	13.911
2757.42	14.0142	11414.1	197.514	2.39726e+57	5.07872e+53	1.82424	10.958	1.208	10.958
238.484	39.2794	871.402	235.065	2.73901e+57	1.13332e+56	2.17355	12.579	6.175	12.579
516.604	5	1977.88	178.409	3.19469e+57	8.68337e+53	2.28418	12.279	1.715	12.279
3136.56	14.0142	13048	197.514	2.3598e+57	4.18002e+53	1.80171	10.926	1.132	10.926
587.635	5	2265.72	178.409	3.12626e+57	7.18632e+53	2.24528	12.126	1.61	12.126
271.275	39.2794	999.536	235.065	2.82998e+57	9.62942e+55	2.20611	12.565	5.858	12.565
3567.82	14.0142	14913.9	197.514	2.32679e+57	3.43979e+53	1.78178	10.904	1.061	10.904
668.432	5	2594.94	178.409	3.05568e+57	5.94142e+53	2.20514	11.978	1.511	11.978
308.574	39.2794	1146.23	235.065	2.89608e+57	8.14662e+55	2.2258	12.523	5.546	12.523
23.462	308.574	275.541	553.512	8.90463e+55	4.52029e+57	3.30996	5.27	14.813	14.813
30.3574	1873.5	295.544	2303.22	1.27794e+55	4.83529e+57	3.02089	2.664	12.802	12.802
4058.38	14.0142	17044.5	197.514	2.29815e+57	2.83025e+53	1.76442	10.892	0.994	10.892
760.338	5	2971.44	178.409	2.98433e+57	4.90798e+53	2.16449	11.837	1.418	11.837
30.3574	110.094	295.544	323.468	2.9827e+56	2.17433e+57	2.42605	7.6	13.917	13.917
351.001	39.2794	1314.16	235.065	2.93894e+57	6.86996e+55	2.23404	12.456	5.245	12.456
4616.39	14.0142	19477.2	197.514	2.27402e+57	2.32843e+53	1.74975	10.89	0.932	10.89
30.3574	4616.39	295.544	5345.55	3.5258e+54	4.25528e+57	2.73943	1.732	12.012	12.012
864.881	5	3401.96	178.409	2.91328e+57	4.05121e+53	2.1239	11.703	1.33	11.703
399.262	39.2794	1506.35	235.065	2.96119e+57	5.77662e+55	2.23238	12.371	4.955	12.371
5251.12	14.0142	22254.5	197.514	2.25414e+57	1.91557e+53	1.73761	10.895	0.873	10.895
983.798	5	3894.16	178.409	2.84353e+57	3.34189e+53	2.08392	11.579	1.248	11.579
26.688	760.338	285.327	1062.63	3.62098e+55	5.13512e+57	3.29216	3.835	13.906	13.906
454.159	39.2794	1726.27	235.065	2.96566e+57	4.84462e+55	2.22238	12.272	4.676	12.272
5973.12	14.0142	25425	197.514	2.23852e+57	1.57576e+53	1.72805	10.908	0.818	10.908
1119.07	5	4456.83	178.409	2.77575e+57	2.75524e+53	2.04491	11.463	1.17	11.463
516.604	39.2794	1977.88	235.065	2.95522e+57	4.05349e+55	2.20559	12.163	4.41	12.163
1272.93	5	5099.96	178.409	2.71059e+57	2.27048e+53	2.00725	11.358	1.097	11.358
6794.4	14.0142	29044	197.514	2.22691e+57	1.29612e+53	1.72091	10.928	0.766	10.928
34.5315	110.094	306.22	323.468	3.43146e+56	2.0521e+57	2.36136	7.822	13.705	13.705
26.688	308.574	285.327	553.512	1.04279e+56	4.45219e+57	3.29127	5.455	14.778	14.778
587.635	39.2794	2265.72	235.065	2.9326e+57	3.38445e+55	2.18337	12.047	4.155	12.047
1447.96	5	5834.96	178.409	2.64854e+57	1.87021e+53	1.97122	11.263	1.028	11.263
7728.6	14.0142	33174.7	197.514	2.21939e+57	1.06617e+53	1.71627	10.954	0.718	10.954
34.5315	1873.5	306.22	2303.22	1.51355e+55	4.82668e+57	3.02012	2.773	12.803	12.803
668.432	39.2794	2594.94	235.065	2.90037e+57	2.82056e+55	2.15704	11.929	3.913	11.929
1647.04	5	6674.88	178.409	2.59004e+57	1.54006e+53	1.9371	11.179	0.964	11.179
8791.24	14.0142	37888.9	197.514	2.2156e+57	8.77003e+52	1.71391	10.985	0.673	10.985
34.5315	4616.39	306.22	5345.55	4.18584e+54	4.2538e+57	2.73973	1.805	12.014	12.014
760.338	39.2794	2971.44	235.065	2.86078e+57	2.34673e+55	2.12765	11.81	3.682	11.81
1873.5	5	7634.57	178.409	2.53531e+57	1.26774e+53	1.90502	11.106	0.903	11.106
10000	14.0142	43268.7	197.514	2.21531e+57	7.21335e+52	1.7137	11.021	0.631	11.021
30.3574	760.338	295.544	1062.63	4.27087e+55	5.10626e+57	3.28726	3.984	13.901	13.901
2131.1	5	8730.97	178.409	2.48474e+57	1.0434e+53	1.87523	11.043	0.847	11.043
864.881	39.2794	3401.96	235.065	2.81588e+57	1.94962e+55	2.09621	11.694	3.463	11.694
39.2794	110.094	317.39	323.468	3.9374e+56	1.92457e+57	2.2929	8.047	13.465	13.465
2424.12	5	9983.45	178.409	2.4383e+57	8.58545e+52	1.84774	10.991	0.793	10.991
983.798	39.2794	3894.16	235.065	2.76745e+57	1.61761e+55	2.06357	11.582	3.256	11.582
2757.42	5	11414.1	178.409	2.39629e+57	7.0634e+52	1.82276	10.95	0.743	10.95
1119.07	39.2794	4456.83	235.065	2.71691e+57	1.3406e+55	2.03038	11.476	3.059	11.476
30.3574	308.574	295.544	553.512	1.2194e+56	4.37474e+57	3.26931	5.647	14.735	14.735
39.2794	1873.5	317.39	2303.22	1.79146e+55	4.81635e+57	3.01913	2.888	12.804	12.804
3136.56	5	13048	178.409	2.35881e+57	5.81085e+52	1.80037	10.92	0.697	10.92
1272.93	39.2794	5099.96	235.065	2.6657e+57	1.10992e+55	1.99736	11.377	2.874	11.377
5	15.9411	183.959	200.82	9.82953e+55	2.54379e+56	0.641774	7.382	9.479	9.479
3567.82	5	14913.9	178.409	2.32574e+57	4.77982e+52	1.78053	10.899	0.653	10.899
39.2794	4616.39	317.39	5345.55	4.96738e+54	4.25195e+57	2.73982	1.882	12.015	12.015
44.6801	110.094	329.088	323.468	4.50512e+56	1.79344e+57	2.2217	8.274	13.195	13.195
1447.96	39.2794	5834.96	235.065	2.61477e+57	9.18121e+54	1.96493	11.286	2.699	11.286
4058.38	5	17044.5	178.409	2.29717e+57	3.93131e+52	1.76332	10.888	0.612	10.888
1647.04	39.2794	6674.88	235.065	2.56496e+57	7.58877e+54	1.93349	11.204	2.533	11.204
34.5315	760.338	306.22	1062.63	5.03251e+55	5.07247e+57	3.28102	4.139	13.893	13.893
4616.39	5	19477.2	178.409	2.27298e+57	3.23343e+52	1.7487	10.886	0.573	10.886
1873.5	39.2794	7634.57	235.065	2.51724e+57	6.26841e+54	1.90356	11.132	2.378	11.132
5.68748	15.9411	190.122	200.82	1.13189e+56	2.39695e+56	0.623059	7.519	9.3	9.3
5251.12	5	22254.5	178.409	2.25322e+57	2.65936e+52	1.73671	10.892	0.537	10.892
2131.1	39.2794	8730.97	235.065	2.47194e+57	5.17471e+54	1.87524	11.069	2.231	11.069
50.8234	110.094	341.354	323.468	5.13897e+56	1.66082e+57	2.14935	8.501	12.894	12.894
5973.12	5	25425	178.409	2.23767e+57	2.18713e+52	1.72725	10.906	0.503	10.906
34.5315	308.574	306.22	553.512	1.42361e+56	4.28704e+57	3.24404	5.846	14.684	14.684
2424.12	39.2794	9983.45	235.065	2.42969e+57	4.26969e+54	1.84889	11.016	2.093	11.016
44.6801	1873.5	329.088	2303.22	2.11891e+55	4.80398e+57	3.01789	3.009	12.805	12.805
6794.4	5	29044	178.409	2.22621e+57	1.79867e+52	1.72025	10.926	0.471	10.926
44.6801	4616.39	329.088	5345.55	5.89215e+54	4.24967e+57	2.74005	1.963	12.017	12.017
2757.42	39.2794	11414.1	235.065	2.39079e+57	3.5214e+54	1.82465	10.974	1.963	10.974
7728.6	5	33174.7	178.409	2.21883e+57	1.47947e+52	1.71573	10.952	0.442	10.952
6.46948	15.9411	196.51	200.82	1.30395e+56	2.25168e+56	0.605524	7.664	9.108	9.108
3136.56	39.2794	13048	235.065	2.35558e+57	2.90317e+54	1.8027	10.941	1.841	10.941
57.8114	110.094	354.233	323.468	5.84281e+56	1.52917e+57	2.07832	8.728	12.564	12.564
39.2794	760.338	317.39	1062.63	5.92358e+55	5.03303e+57	3.27384	4.301	13.884	13.884
8791.24	5	37888.9	178.409	2.21504e+57	1.21691e+52	1.71341	10.984	0.414	10.984
3567.82	39.2794	14913.9	235.065	2.32435e+57	2.39276e+54	1.78322	10.919	1.727	10.919
10000	5	43268.7	178.409	2.21478e+57	1.00095e+52	1.71325	11.02	0.388	11.02
4058.38	39.2794	17044.5	235.065	2.29693e+57	1.9715e+54	1.76608	10.905	1.619	10.905
7.359	15.9411	203.133	200.82	1.50215e+56	2.11057e+56	0.590157	7.817	8.907	8.907
4616.39	39.2794	19477.2	235.065	2.27366e+57	1.62405e+54	1.7515	10.901	1.518	10.901
39.2794	308.574	317.39	553.512	1.65907e+56	4.18817e+57	3.21486	6.051	14.623	14.623
65.7602	110.094	367.774	323.468	6.61984e+56	1.40114e+57	2.01135	8.954	12.208	12.208
50.8234	1873.5	341.354	2303.22	2.50427e+55	4.78919e+57	3.01635	3.135	12.806	12.806
5251.12	39.2794	22254.5	235.065	2.2544e+57	1.33756e+54	1.7394	10.905	1.423	10.905
50.8234	4616.39	341.354	5345.55	6.9856e+54	4.24685e+57	2.74022	2.048	12.019	12.019
5973.12	39.2794	25425	235.065	2.23922e+57	1.10143e+54	1.72981	10.917	1.334	10.917
8.37083	15.9411	210.002	200.82	1.72987e+56	1.97614e+56	0.577841	7.979	8.7	8.7
5	5.68748	183.959	180.286	1.24552e+56	3.42863e+55	0.220523	9.449	5.727	9.449
74.8019	110.094	382.032	323.468	7.47237e+56	1.27931e+57	1.95149	9.177	11.831	11.831
44.6801	760.338	329.088	1062.63	6.9641e+55	4.9871e+57	3.2649	4.469	13.871	13.871
6794.4	39.2794	29044	235.065	2.22811e+57	9.06878e+53	1.72275	10.936	1.251	10.936
7728.6	39.2794	33174.7	235.065	2.22048e+57	7.46589e+53	1.71785	10.961	1.172	10.961
9.52178	15.9411	217.13	200.82	1.99081e+56	1.85063e+56	0.569433	8.149	8.49	8.49
85.0869	110.094	397.069	323.468	8.40161e+56	1.16591e+57	1.90242	9.395	11.444	11.444
44.6801	308.574	329.088	553.512	1.9297e+56	4.07728e+57	3.18122	6.261	14.55	14.55
8791.24	39.2794	37888.9	235.065	2.21684e+57	6.146e+53	1.71542	10.991	1.099	10.991
57.8114	1873.5	354.233	2303.22	2.95719e+55	4.77154e+57	3.01425	3.267	12.806	12.806
5.68748	5.68748	190.122	180.286	1.45776e+56	3.27787e+55	0.232672	9.815	5.634	9.815
10000	39.2794	43268.7	235.065	2.21644e+57	5.059e+53	1.71501	11.026	1.03	11.026
57.8114	4616.39	354.233	5345.55	8.2775e+54	4.24337e+57	2.74033	2.137	12.021	12.021
10.831	15.9411	224.53	200.82	2.28902e+56	1.73574e+56	0.566147	8.328	8.285	8.328
96.7859	110.094	412.952	323.468	9.40748e+56	1.06249e+57	1.86657	9.607	11.055	11.055
50.8234	760.338	341.354	1062.63	8.17663e+55	4.93377e+57	3.25433	4.645	13.855	13.855
110.094	110.094	429.759	323.468	1.04885e+57	9.69732e+56	1.84654	9.813	10.679	10.679
12.3202	15.9411	232.216	200.82	2.62892e+56	1.63232e+56	0.568653	8.539	8.088	8.539
125.231	110.094	447.575	323.468	1.16418e+57	8.87314e+56	1.84295	10.01	10.325	10.325
50.8234	308.574	341.354	553.512	2.23967e+56	3.95363e+57	3.1424	6.477	14.462	14.462
6.46948	5.68748	196.51	180.286	1.71722e+56	3.1389e+55	0.249127	10.162	5.546	10.162
142.45	110.094	502.076	323.468	1.2822e+57	8.13692e+56	1.85305	10.196	10.006	10.196
14.0142	15.9411	240.205	200.82	3.01551e+56	1.54014e+56	0.577908	8.791	7.907	8.791
65.7602	1873.5	367.774	2303.22	3.48879e+55	4.75053e+57	3.01173	3.405	12.806	12.806
162.036	110.094	576.514	323.468	1.39391e+57	7.44386e+56	1.86739	10.376	9.72	10.376
65.7602	4616.39	367.774	5345.55	9.80259e+54	4.23911e+57	2.74053	2.231	12.024	12.024
5	44.6801	183.959	242.272	6.57304e+55	1.32247e+57	1.81061	6.373	13.418	13.418
184.315	110.094	661.803	323.468	1.50308e+57	6.76443e+56	1.88296	10.546	9.44	10.546
15.9411	15.9411	248.512	200.82	3.45751e+56	1.45741e+56	0.594397	9.082	7.743	9.082
57.8114	760.338	354.233	1062.63	9.58639e+55	4.87206e+57	3.24177	4.826	13.835	13.835
7.359	5.68748	203.133	180.286	2.0324e+56	3.00959e+55	0.270542	10.478	5.464	10.478
209.657	110.094	759.504	323.468	1.61087e+57	6.09677e+56	1.89845	10.702	9.152	10.702
57.8114	308.574	354.233	553.512	2.59337e+56	3.81668e+57	3.09846	6.698	14.359	14.359
18.1329	15.9411	257.157	200.82	3.97355e+56	1.38134e+56	0.618955	9.4	7.594	9.4
238.484	110.094	871.402	323.468	1.71661e+57	5.44766e+56	1.91334	10.841	8.853	10.841
271.275	110.094	999.536	323.468	1.81918e+57	4.82575e+56	1.92709	10.961	8.541	10.961
74.8019	1873.5	382.032	2303.22	4.11178e+55	4.72557e+57	3.00828	3.549	12.804	12.804
74.8019	4616.39	382.032	5345.55	1.16014e+55	4.23389e+57	2.74045	2.329	12.026	12.026
20.6261	15.9411	266.159	200.82	4.58486e+56	1.30978e+56	0.652267	9.739	7.452	9.739
308.574	110.094	1146.23	323.468	1.91699e+57	4.23925e+56	1.93941	11.062	8.219	11.062
8.37083	5.68748	210.002	180.286	2.41284e+56	2.88744e+55	0.297472	10.758	5.384	10.758
5.68748	44.6801	190.122	242.272	7.62131e+55	1.28711e+57	1.78334	6.51	13.331	13.331
65.7602	760.338	367.774	1062.63	1.12214e+56	4.80091e+57	3.22683	5.015	13.81	13.81
351.001	110.094	1314.16	323.468	2.00858e+57	3.69481e+56	1.94977	11.144	7.887	11.144
65.7602	308.574	367.774	553.512	2.99533e+56	3.66615e+57	3.04817	6.922	14.235	14.235
23.462	15.9411	275.541	200.82	5.31103e+56	1.24117e+56	0.69536	10.089	7.315	10.089
399.262	110.094	1506.35	323.468	2.0925e+57	3.19701e+56	1.95778	11.206	7.547	11.206
9.52178	5.68748	217.13	180.286	2.8669e+56	2.77e+55	0.330539	11.002	5.308	11.002
85.0869	1873.5	397.069	2303.22	4.84069e+55	4.69602e+57	3.00424	3.699	12.802	12.802
26.688	15.9411	285.327	200.82	6.17044e+56	1.17453e+56	0.749051	10.441	7.179	10.441
454.159	110.094	1726.27	323.468	2.16729e+57	2.74831e+56	1.96317	11.251	7.204	11.251
516.604	110.094	1977.88	323.468	2.23201e+57	2.34913e+56	1.96561	11.277	6.86	11.277
6.46948	44.6801	196.51	242.272	8.83981e+55	1.24842e+57	1.7533	6.655	13.232	13.232
30.3574	15.9411	295.544	200.82	7.17668e+56	1.10944e+56	0.813929	10.785	7.042	10.785
85.0869	4616.39	397.069	5345.55	1.37211e+55	4.2275e+57	2.74041	2.432	12.029	12.029
74.8019	308.574	382.032	553.512	3.45008e+56	3.50211e+57	2.99183	7.15	14.09	14.09
74.8019	760.338	382.032	1062.63	1.31125e+56	4.71922e+57	3.20894	5.209	13.778	13.778
587.635	110.094	2265.72	323.468	2.28602e+57	1.99817e+56	1.96496	11.289	6.518	11.289
10.831	5.68748	224.53	180.286	3.40391e+56	2.6551e+55	0.37024	11.215	5.232	11.215
668.432	110.094	2594.94	323.468	2.32907e+57	1.69276e+56	1.96116	11.286	6.181	11.286
34.5315	15.9411	306.22	200.82	8.33717e+56	1.04575e+56	0.890196	11.116	6.904	11.116
96.7859	1873.5	412.952	2303.22	5.69203e+55	4.66109e+57	2.99908	3.855	12.798	12.798
760.338	110.094	2971.44	323.468	2.36122e+57	1.4293e+56	1.95434	11.271	5.854	11.271
39.2794	15.9411	317.39	200.82	9.65428e+56	9.83378e+55	0.977512	11.428	6.763	11.428
12.3202	5.68748	232.216	180.286	4.0319e+56	2.54169e+55	0.417049	11.405	5.155	11.405
864.881	110.094	3401.96	323.468	2.38316e+57	1.20353e+56	1.94467	11.247	5.537	11.247
85.0869	308.574	397.069	553.512	3.96208e+56	3.32514e+57	2.92899	7.379	13.92	13.92
85.0869	760.338	397.069	1062.63	1.52933e+56	4.62585e+57	3.1877	5.409	13.738	13.738
96.7859	4616.39	412.952	5345.55	1.62164e+55	4.2197e+57	2.7402	2.54	12.032	12.032
7.359	44.6801	203.133	242.272	1.02527e+56	1.20635e+57	1.72028	6.808	13.119	13.119
983.798	110.094	3894.16	323.468	2.39578e+57	1.01094e+56	1.93248	11.216	5.233	11.216
44.6801	15.9411	329.088	200.82	1.11228e+57	9.22293e+55	1.07509	11.717	6.62	11.717
1119.07	110.094	4456.83	323.468	2.40029e+57	8.47305e+55	1.91815	11.18	4.941	11.18
14.0142	5.68748	240.205	180.286	4.75725e+56	2.42953e+55	0.471319	11.58	5.077	11.58
110.094	1873.5	429.759	2303.22	6.68443e+55	4.61995e+57	2.99249	4.018	12.791	12.791
96.7859	308.574	412.952	553.512	4.53553e+56	3.13638e+57	2.8594	7.61	13.72	13.72
1272.93	110.094	5099.96	323.468	2.39792e+57	7.08748e+55	1.90212	11.14	4.661	11.14
50.8234	15.9411	341.354	200.82	1.27325e+57	8.6253e+55	1.18166	11.982	6.474	11.982
96.7859	760.338	412.952	1062.63	1.78001e+56	4.51968e+57	3.16277	5.614	13.689	13.689
1447.96	110.094	5834.96	323.468	2.38995e+57	5.918e+55	1.88492	11.1	4.395	11.1
110.094	4616.39	429.759	5345.55	1.9151e+55	4.21021e+57	2.73978	2.653	12.035	12.035
8.37083	44.6801	210.002	242.272	1.18871e+56	1.16091e+57	1.68437	6.969	12.991	12.991
15.9411	5.68748	248.512	180.286	5.58534e+56	2.31849e+55	0.533274	11.745	4.997	11.745
57.8114	15.9411	354.233	200.82	1.44678e+57	8.04156e+55	1.29565	12.221	6.325	12.221
1647.04	110.094	6674.88	323.468	2.37762e+57	4.93363e+55	1.86694	11.061	4.141	11.061
65.7602	15.9411	367.774	200.82	1.63086e+57	7.47269e+55	1.41519	12.434	6.173	12.434
125.231	1873.5	447.575	2303.22	7.83891e+55	4.57166e+57	2.98453	4.186	12.782	12.782
1873.5	110.094	7634.57	323.468	2.36211e+57	4.10717e+55	1.84868	11.024	3.9	11.024
110.094	308.574	429.759	553.512	5.17419e+56	2.93769e+57	2.78364	7.84	13.488	13.488
2131.1	110.094	8730.97	323.468	2.34444e+57	3.41485e+55	1.83047	10.991	3.67	10.991
18.1329	5.68748	257.157	180.286	6.51824e+56	2.20851e+55	0.60293	11.905	4.917	11.905
74.8019	15.9411	382.032	200.82	1.8232e+57	6.91991e+55	1.53834	12.62	6.018	12.62
2424.12	110.094	9983.45	323.468	2.32568e+57	2.83607e+55	1.8128	10.962	3.453	10.962
110.094	760.338	429.759	1062.63	2.06715e+56	4.39964e+57	3.13356	5.825	13.629	13.629
9.52178	44.6801	217.13	242.272	1.37729e+56	1.11218e+57	1.64553	7.137	12.846	12.846
125.231	4616.39	447.575	5345.55	2.25984e+55	4.19868e+57	2.73911	2.771	12.038	12.038
2757.42	110.094	11414.1	323.468	2.30659e+57	2.35303e+55	1.79591	10.938	3.247	10.938
85.0869	15.9411	397.069	200.82	2.02131e+57	6.38457e+55	1.6631	12.78	5.86	12.78
125.231	308.574	447.575	553.512	5.88119e+56	2.73168e+57	2.70286	8.069	13.222	13.222
20.6261	5.68748	266.159	180.286	7.55898e+56	2.09955e+55	0.680217	12.062	4.834	12.062
3136.56	110.094	13048	323.468	2.28804e+57	1.95058e+55	1.78021	10.921	3.053	10.921
142.45	1873.5	502.076	2303.22	9.14912e+55	4.51655e+57	2.975	4.357	12.77	12.77
96.7859	15.9411	412.952	200.82	2.22263e+57	5.86812e+55	1.78755	12.913	5.699	12.913
3567.82	110.094	14913.9	323.468	2.2705e+57	1.6157e+55	1.76581	10.909	2.869	10.909
142.45	4616.39	502.076	5345.55	2.65587e+55	4.18508e+57	2.73816	2.892	12.041	12.041
4058.38	110.094	17044.5	323.468	2.25465e+57	1.3374e+55	1.75304	10.905	2.696	10.905
110.094	15.9411	429.759	200.82	2.42455e+57	5.37205e+55	1.90988	13.022	5.535	13.022
23.462	5.68748	275.541	180.286	8.70675e+56	1.99162e+55	0.764847	12.218	4.749	12.218
125.231	760.338	447.575	1062.63	2.39479e+56	4.26481e+57	3.0991	6.04	13.554	13.554
4616.39	110.094	19477.2	323.468	2.2407e+57	1.10638e+55	1.74191	10.907	2.532	10.907
142.45	308.574	502.076	553.512	6.63652e+56	2.52585e+57	2.61991	8.289	12.927	12.927
125.231	15.9411	447.575	200.82	2.62455e+57	4.89778e+55	2.02847	13.106	5.368	13.106
10.831	44.6801	224.53	242.272	1.59434e+56	1.06039e+57	1.60385	7.313	12.682	12.682
5251.12	110.094	22254.5	323.468	2.22917e+57	9.14782e+54	1.73269	10.916	2.378	10.916
142.45	15.9411	502.076	200.82	2.81439e+57	4.38516e+55	2.13733	13.166	5.182	13.166
26.688	5.68748	285.327	180.286	9.95921e+56	1.8848e+55	0.856382	12.37	4.662	12.37
162.036	1873.5	576.514	2303.22	1.05632e+56	4.45706e+57	2.96426	4.52	12.755	12.755
5973.12	110.094	25425	323.468	2.22023e+57	7.56016e+54	1.7254	10.93	2.233	10.93
162.036	15.9411	576.514	200.82	2.97419e+57	3.78901e+55	2.22367	13.194	4.948	13.194
162.036	308.574	576.514	553.512	7.38679e+56	2.33018e+57	2.53965	8.483	12.624	12.624
6794.4	110.094	29044	323.468	2.21389e+57	6.24552e+54	1.71999	10.951	2.096	10.951
162.036	4616.39	576.514	5345.55	3.0905e+55	4.16995e+57	2.73702	3.01	12.044	12.044
30.3574	5.68748	295.544	180.286	1.13114e+57	1.77922e+55	0.954204	12.518	4.574	12.518
184.315	15.9411	661.803	200.82	3.09894e+57	3.22113e+55	2.28744	13.184	4.693	13.184
7728.6	110.094	33174.7	323.468	2.21029e+57	5.15762e+54	1.71652	10.976	1.967	10.976
142.45	760.338	502.076	1062.63	2.75791e+56	4.11797e+57	3.06022	6.253	13.466	13.466
8791.24	110.094	37888.9	323.468	2.20957e+57	4.25795e+54	1.71503	11.006	1.846	11.006
209.657	15.9411	759.504	200.82	3.1884e+57	2.72356e+55	2.33051	13.139	4.44	13.139
12.3202	44.6801	232.216	242.272	1.84346e+56	1.00587e+57	1.55979	7.496	12.498	12.498
184.315	308.574	661.803	553.512	8.12608e+56	2.14373e+57	2.46161	8.65	12.312	12.312
34.5315	5.68748	306.22	180.286	1.27596e+57	1.67499e+55	1.05768	12.66	4.482	12.66
10000	110.094	43268.7	323.468	2.21183e+57	3.51432e+54	1.71554	11.04	1.733	11.04
238.484	15.9411	871.402	200.82	3.24547e+57	2.29533e+55	2.35545	13.064	4.196	13.064
184.315	1873.5	661.803	2303.22	1.20866e+56	4.39282e+57	2.9526	4.675	12.739	12.739
271.275	15.9411	999.536	200.82	3.27449e+57	1.92872e+55	2.36512	12.964	3.961	12.964
39.2794	5.68748	317.39	180.286	1.42937e+57	1.57232e+55	1.16589	12.795	4.389	12.795
209.657	308.574	759.504	553.512	8.84941e+56	1.96613e+57	2.38597	8.792	11.992	11.992
162.036	760.338	576.514	1062.63	3.13725e+56	3.96646e+57	3.01903	6.45	13.371	13.371
308.574	15.9411	1146.23	200.82	3.27997e+57	1.61635e+55	2.36226	12.846	3.736	12.846
184.315	4616.39	661.803	5345.55	3.56751e+55	4.15313e+57	2.73569	3.124	12.047	12.047
14.0142	44.6801	240.205	242.272	2.12858e+56	9.49147e+56	1.51376	7.686	12.292	12.292
351.001	15.9411	1314.16	200.82	3.2662e+57	1.35135e+55	2.34935	12.714	3.521	12.714
44.6801	5.68748	329.088	180.286	1.59057e+57	1.47141e+55	1.27795	12.92	4.293	12.92
238.484	308.574	871.402	553.512	9.55133e+56	1.7974e+57	2.31307	8.912	11.666	11.666
399.262	15.9411	1506.35	200.82	3.23701e+57	1.12739e+55	2.32852	12.573	3.316	12.573
209.657	1873.5	759.504	2303.22	1.37242e+56	4.32353e+57	2.93974	4.822	12.721	12.721
50.8234	5.68748	341.354	180.286	1.75837e+57	1.37252e+55	1.39279	13.035	4.195	13.035
454.159	15.9411	1726.27	200.82	3.19578e+57	9.38768e+54	2.30157	12.427	3.12	12.427
184.315	760.338	661.803	1062.63	3.53171e+56	3.81012e+57	2.97482	6.632	13.266	13.266
271.275	308.574	999.536	553.512	1.02264e+57	1.63768e+57	2.24305	9.011	11.335	11.335
15.9411	44.6801	248.512	242.272	2.45389e+56	8.9089e+56	1.46658	7.882	12.063	12.063
516.604	15.9411	1977.88	200.82	3.1455e+57	7.80394e+54	2.27011	12.28	2.935	12.28
209.657	4616.39	759.504	5345.55	4.09077e+55	4.13445e+57	2.73412	3.234	12.05	12.05
5	125.231	183.959	341.503	3.18137e+55	3.40861e+57	2.9975	4.944	15.189	15.189
57.8114	5.68748	354.233	180.286	1.93156e+57	1.2759e+55	1.50936	13.138	4.094	13.138
587.635	15.9411	2265.72	200.82	3.08861e+57	6.47776e+54	2.23538	12.133	2.759	12.133
308.574	308.574	1146.23	553.512	1.08696e+57	1.48716e+57	2.17603	9.091	11	11
65.7602	5.68748	367.774	180.286	2.10868e+57	1.18184e+55	1.62651	13.228	3.991	13.228
668.432	15.9411	2594.94	200.82	3.02721e+57	5.36991e+54	2.19844	11.989	2.592	11.989
238.484	1873.5	871.402	2303.22	1.54785e+56	4.24897e+57	2.92543	4.963	12.7	12.7
74.8019	5.68748	382.032	180.286	2.28821e+57	1.09064e+55	1.74309	13.305	3.886	13.305
18.1329	44.6801	257.157	242.272	2.82383e+56	8.31945e+56	1.41954	8.084	11.812	11.812
209.657	760.338	759.504	1062.63	3.93992e+56	3.64905e+57	2.92791	6.797	13.153	13.153
351.001	308.574	1314.16	553.512	1.14766e+57	1.34597e+57	2.11237	9.154	10.664	10.664
760.338	15.9411	2971.44	200.82	2.96314e+57	4.44642e+54	2.16027	11.851	2.435	11.851
864.881	15.9411	3401.96	200.82	2.8978e+57	3.67808e+54	2.12154	11.718	2.286	11.718
85.0869	5.68748	397.069	180.286	2.46856e+57	1.00258e+55	1.85799	13.367	3.779	13.367
399.262	308.574	1506.35	553.512	1.20437e+57	1.21416e+57	2.05236	9.203	10.33	10.33
238.484	4616.39	871.402	5345.55	4.66392e+55	4.11374e+57	2.7323	3.341	12.053	12.053
983.798	15.9411	3894.16	200.82	2.83239e+57	3.03979e+54	2.08289	11.594	2.145	11.594
96.7859	5.68748	412.952	180.286	2.64811e+57	9.17948e+54	1.97012	13.414	3.67	13.414
454.159	308.574	1726.27	553.512	1.25686e+57	1.09165e+57	1.99578	9.24	9.998	9.998
20.6261	44.6801	266.159	242.272	3.24304e+56	7.73302e+56	1.37396	8.291	11.539	11.539
1119.07	15.9411	4456.83	200.82	2.76804e+57	2.5104e+54	2.0449	11.479	2.013	11.479
271.275	1873.5	999.536	2303.22	1.735e+56	4.16902e+57	2.90978	5.095	12.677	12.677
5.68748	125.231	190.122	341.503	3.72227e+55	3.38043e+57	2.98634	5.07	15.168	15.168
238.484	760.338	871.402	1062.63	4.35981e+56	3.48367e+57	2.8779	6.948	13.03	13.03
110.094	5.68748	429.759	180.286	2.82519e+57	8.37011e+54	2.07849	13.446	3.559	13.446
516.604	308.574	1977.88	553.512	1.30497e+57	9.78267e+56	1.94293	9.268	9.672	9.672
1272.93	15.9411	5099.96	200.82	2.70553e+57	2.07183e+54	2.00798	11.373	1.889	11.373
587.635	308.574	2265.72	553.512	1.34868e+57	8.73679e+56	1.89356	9.288	9.352	9.352
125.231	5.68748	447.575	180.286	2.99817e+57	7.60002e+54	2.18216	13.463	3.446	13.463
1447.96	15.9411	5834.96	200.82	2.64536e+57	1.70888e+54	1.97239	11.277	1.771	11.277
668.432	308.574	2594.94	553.512	1.38816e+57	7.77401e+56	1.84787	9.308	9.042	9.308
23.462	44.6801	275.541	242.272	3.71627e+56	7.16039e+56	1.33188	8.503	11.248	11.248
1647.04	15.9411	6674.88	200.82	2.5883e+57	1.40884e+54	1.93857	11.192	1.661	11.192
271.275	4616.39	999.536	5345.55	5.29038e+55	4.09083e+57	2.73021	3.445	12.056	12.056
760.338	308.574	2971.44	553.512	1.42471e+57	6.88727e+56	1.80562	9.338	8.737	9.338
142.45	5.68748	502.076	180.286	3.15851e+57	6.67189e+54	2.27562	13.465	3.305	13.465
1873.5	15.9411	7634.57	200.82	2.53471e+57	1.161e+54	1.90671	11.118	1.558	11.118
864.881	308.574	3401.96	553.512	1.46018e+57	6.07218e+56	1.76701	9.38	8.431	9.38
271.275	760.338	999.536	1062.63	4.78878e+56	3.31464e+57	2.82467	7.084	12.896	12.896
162.036	5.68748	576.514	180.286	3.28154e+57	5.64401e+54	2.34489	13.438	3.127	13.438
308.574	1873.5	1146.23	2303.22	1.9337e+56	4.08366e+57	2.89275	5.221	12.652	12.652
983.798	308.574	3894.16	553.512	1.49532e+57	5.32716e+56	1.73233	9.432	8.123	9.432
2131.1	15.9411	8730.97	200.82	2.48474e+57	9.56395e+53	1.87692	11.054	1.46	11.054
26.688	44.6801	285.327	242.272	4.24832e+56	6.61241e+56	1.29503	8.718	10.941	10.941
184.315	5.68748	661.803	180.286	3.36446e+57	4.75674e+54	2.39023	13.379	2.954	13.379
2424.12	15.9411	9983.45	200.82	2.4389e+57	7.87631e+53	1.84949	11.001	1.369	11.001
1119.07	308.574	4456.83	553.512	1.53051e+57	4.65069e+56	1.70175	9.494	7.813	9.494
209.657	5.68748	759.504	180.286	3.41234e+57	3.99685e+54	2.41534	13.289	2.788	13.289
1272.93	308.574	5099.96	553.512	1.56594e+57	4.04074e+56	1.67542	9.566	7.502	9.566
2757.42	15.9411	11414.1	200.82	2.39719e+57	6.48467e+53	1.82444	10.959	1.283	10.959
6.46948	125.231	196.51	341.503	4.35692e+55	3.34836e+57	2.97345	5.202	15.143	15.143
308.574	760.338	1146.23	1062.63	5.22376e+56	3.14277e+57	2.76867	7.206	12.753	12.753
1447.96	308.574	5834.96	553.512	1.60172e+57	3.49461e+56	1.65332	9.645	7.19	9.645
30.3574	44.6801	295.544	242.272	4.84388e+56	6.0989e+56	1.266	8.935	10.627	10.627
3136.56	15.9411	13048	200.82	2.35989e+57	5.33785e+53	1.80196	10.927	1.203	10.927
238.484	5.68748	871.402	180.286	3.43113e+57	3.34924e+54	2.42404	13.177	2.629	13.177
308.574	4616.39	1146.23	5345.55	5.97337e+55	4.06559e+57	2.72801	3.545	12.06	12.06
1647.04	308.574	6674.88	553.512	1.63781e+57	3.00903e+56	1.6354	9.73	6.879	9.73
3567.82	15.9411	14913.9	200.82	2.32684e+57	4.39304e+53	1.78197	10.905	1.127	10.905
351.001	1873.5	1314.16	2303.22	2.14357e+56	3.99293e+57	2.87406	5.339	12.624	12.624
271.275	5.68748	999.536	180.286	3.42633e+57	2.79972e+54	2.41967	13.046	2.477	13.046
4058.38	15.9411	17044.5	200.82	2.29824e+57	3.61491e+53	1.76461	10.893	1.056	10.893
1873.5	308.574	7634.57	553.512	1.67414e+57	2.58022e+56	1.62148	9.821	6.569	9.821
34.5315	44.6801	306.22	242.272	5.50746e+56	5.62739e+56	1.24663	9.154	10.312	10.312
308.574	5.68748	1146.23	180.286	3.40272e+57	2.33528e+54	2.40501	12.902	2.332	12.902
4616.39	15.9411	19477.2	200.82	2.27414e+57	2.97438e+53	1.74993	10.89	0.99	10.89
351.001	760.338	1314.16	1062.63	5.66137e+56	2.96903e+57	2.70962	7.315	12.599	12.599
2131.1	308.574	8730.97	553.512	1.71045e+57	2.20406e+56	1.61133	9.916	6.263	9.916
351.001	5.68748	1314.16	180.286	3.36439e+57	1.94413e+54	2.38235	12.751	2.194	12.751
39.2794	44.6801	317.39	242.272	6.24323e+56	5.20208e+56	1.23885	9.373	10.006	10.006
5251.12	15.9411	22254.5	200.82	2.25434e+57	2.44704e+53	1.73783	10.896	0.928	10.896
2424.12	308.574	9983.45	553.512	1.74658e+57	1.87616e+56	1.60462	10.012	5.961	10.012
399.262	5.68748	1506.35	180.286	3.31479e+57	1.61573e+54	2.3536	12.594	2.063	12.594
351.001	4616.39	1314.16	5345.55	6.71586e+55	4.03785e+57	2.72547	3.643	12.064	12.064
5973.12	15.9411	25425	200.82	2.23862e+57	2.01308e+53	1.72818	10.909	0.869	10.909
399.262	1873.5	1506.35	2303.22	2.36397e+56	3.89699e+57	2.85366	5.45	12.593	12.593
454.159	5.68748	1726.27	180.286	3.25681e+57	1.34077e+54	2.32033	12.437	1.939	12.437
44.6801	44.6801	329.088	242.272	7.05492e+56	4.82304e+56	1.24379	9.593	9.717	9.717
2757.42	308.574	11414.1	553.512	1.78221e+57	1.59203e+56	1.60101	10.109	5.666	10.109
7.359	125.231	203.133	341.503	5.1002e+55	3.31193e+57	2.95878	5.343	15.114	15.114
6794.4	15.9411	29044	200.82	2.22703e+57	1.65595e+53	1.72105	10.928	0.814	10.928
516.604	5.68748	1977.88	180.286	3.19285e+57	1.11114e+54	2.28379	12.28	1.821	12.28
399.262	760.338	1506.35	1062.63	6.09806e+56	2.79446e+57	2.6477	7.411	12.434	12.434
3136.56	308.574	13048	553.512	1.81719e+57	1.34721e+56	1.60008	10.205	5.377	10.205
50.8234	44.6801	341.354	242.272	7.946e+56	4.48582e+56	1.26219	9.824	9.454	9.824
7728.6	15.9411	33174.7	200.82	2.21951e+57	1.36224e+53	1.71639	10.954	0.763	10.954
587.635	5.68748	2265.72	180.286	3.12496e+57	9.19761e+53	2.24508	12.128	1.71	12.128
3567.82	308.574	14913.9	553.512	1.85125e+57	1.13732e+56	1.6015	10.299	5.097	10.299
57.8114	44.6801	354.233	242.272	8.92827e+56	4.1801e+56	1.29382	10.087	9.217	10.087
8791.24	15.9411	37888.9	200.82	2.21566e+57	1.12057e+53	1.71399	10.985	0.715	10.985
668.432	5.68748	2594.94	180.286	3.05479e+57	7.60567e+53	2.20508	11.979	1.605	11.979
4058.38	308.574	17044.5	553.512	1.88423e+57	9.58151e+55	1.60492	10.391	4.828	10.391
760.338	5.68748	2971.44	180.286	2.98372e+57	6.2837e+53	2.16451	11.838	1.506	11.838
10000	15.9411	43268.7	200.82	2.2153e+57	9.21775e+52	1.71373	11.021	0.67	11.021
65.7602	44.6801	367.774	242.272	1.0042e+57	3.89359e+56	1.33888	10.374	8.995	10.374
454.159	760.338	1726.27	1062.63	6.53018e+56	2.62018e+57	2.58312	7.496	12.258	12.258
454.159	1873.5	1726.27	2303.22	2.59404e+56	3.79609e+57	2.8315	5.554	12.559	12.559
399.262	4616.39	1506.35	5345.55	7.52041e+55	4.00751e+57	2.72259	3.738	12.068	12.068
4616.39	308.574	19477.2	553.512	1.91612e+57	8.05738e+55	1.60998	10.48	4.568	10.48
864.881	5.68748	3401.96	180.286	2.91292e+57	5.18758e+53	2.124	11.705	1.413	11.705
74.8019	44.6801	382.032	242.272	1.13192e+57	3.62004e+56	1.39749	10.674	8.777	10.674
5251.12	308.574	22254.5	553.512	1.94692e+57	6.76449e+55	1.61647	10.565	4.32	10.565
983.798	5.68748	3894.16	180.286	2.84329e+57	4.27973e+53	2.08403	11.58	1.325	11.58
8.37083	125.231	210.002	341.503	5.96915e+55	3.27065e+57	2.94174	5.491	15.079	15.079
1119.07	5.68748	4456.83	180.286	2.77566e+57	3.52889e+53	2.04507	11.465	1.243	11.465
85.0869	44.6801	397.069	242.272	1.27724e+57	3.35729e+56	1.46952	10.976	8.56	10.976
516.604	760.338	1977.88	1062.63	6.95418e+56	2.44733e+57	2.51611	7.57	12.071	12.071
5973.12	308.574	25425	553.512	1.97667e+57	5.67047e+55	1.62412	10.647	4.082	10.647
1272.93	5.68748	5099.96	180.286	2.71057e+57	2.90821e+53	2.00741	11.359	1.165	11.359
516.604	1873.5	1977.88	2303.22	2.83267e+56	3.69058e+57	2.80775	5.651	12.523	12.523
6794.4	308.574	29044	553.512	2.00553e+57	4.74689e+55	1.63283	10.726	3.856	10.726
96.7859	44.6801	412.952	242.272	1.44014e+57	3.10449e+56	1.55402	11.27	8.341	11.27
5	18.1329	183.959	204.426	9.47412e+55	3.23824e+56	0.749222	7.28	10.032	10.032
454.159	4616.39	1726.27	5345.55	8.38915e+55	3.97445e+57	2.71951	3.83	12.073	12.073
7728.6	308.574	33174.7	553.512	2.03349e+57	3.9688e+55	1.64233	10.801	3.639	10.801
1447.96	5.68748	5834.96	180.286	2.64864e+57	2.39578e+53	1.97142	11.264	1.093	11.264
110.094	44.6801	429.759	242.272	1.61925e+57	2.86135e+56	1.64935	11.548	8.12	11.548
587.635	760.338	2265.72	1062.63	7.36671e+56	2.27703e+57	2.44689	7.634	11.872	11.872
8791.24	308.574	37888.9	553.512	2.06075e+57	3.31452e+55	1.65259	10.872	3.433	10.872
1647.04	5.68748	6674.88	180.286	2.59012e+57	1.97297e+53	1.93726	11.18	1.024	11.18
125.231	44.6801	447.575	242.272	1.81214e+57	2.62792e+56	1.75315	11.802	7.896	11.802
1873.5	5.68748	7634.57	180.286	2.53547e+57	1.62429e+53	1.9052	11.107	0.96	11.107
10000	308.574	43268.7	553.512	2.08747e+57	2.7653e+55	1.66354	10.941	3.238	10.941
5.68748	18.1329	190.122	204.426	1.09169e+56	3.06078e+56	0.727	7.417	9.859	9.859
587.635	1873.5	2265.72	2303.22	3.07854e+56	3.5809e+57	2.78217	5.742	12.484	12.484
142.45	44.6801	502.076	242.272	2.00943e+57	2.39398e+56	1.85765	12.022	7.664	12.022
668.432	760.338	2594.94	1062.63	7.76479e+56	2.11037e+57	2.37591	7.69	11.662	11.662
2131.1	5.68748	8730.97	180.286	2.48487e+57	1.33686e+53	1.87538	11.044	0.9	11.044
9.52178	125.231	217.13	341.503	6.98313e+55	3.22398e+57	2.92256	5.646	15.039	15.039
2424.12	5.68748	9983.45	180.286	2.43846e+57	1.10011e+53	1.8479	10.992	0.843	10.992
162.036	44.6801	576.514	242.272	2.19281e+57	2.14169e+56	1.94857	12.195	7.406	12.195
516.604	4616.39	1977.88	5345.55	9.32362e+55	3.9386e+57	2.71603	3.919	12.078	12.078
2757.42	5.68748	11414.1	180.286	2.39646e+57	9.05133e+52	1.82291	10.951	0.79	10.951
760.338	760.338	2971.44	1062.63	8.14591e+56	1.94836e+57	2.30359	7.739	11.441	11.441
184.315	44.6801	661.803	242.272	2.35846e+57	1.88504e+56	2.02495	12.321	7.122	12.321
3136.56	5.68748	13048	180.286	2.35887e+57	7.44593e+52	1.80045	10.92	0.74	10.92
6.46948	18.1329	196.51	204.426	1.25844e+56	2.8819e+56	0.705339	7.562	9.672	9.672
668.432	1873.5	2594.94	2303.22	3.33012e+56	3.46755e+57	2.75473	5.826	12.442	12.442
209.657	44.6801	759.504	242.272	2.50375e+57	1.63695e+56	2.08702	12.402	6.818	12.402
3567.82	5.68748	14913.9	180.286	2.32585e+57	6.1249e+52	1.78064	10.9	0.694	10.9
864.881	760.338	3401.96	1062.63	8.50811e+56	1.79192e+57	2.23054	7.783	11.21	11.21
4058.38	5.68748	17044.5	180.286	2.29724e+57	5.03793e+52	1.7634	10.888	0.65	10.888
238.484	44.6801	871.402	242.272	2.62677e+57	1.40657e+56	2.13528	12.443	6.501	12.443
4616.39	5.68748	19477.2	180.286	2.27308e+57	4.14357e+52	1.74879	10.886	0.609	10.886
5	351.001	183.959	601.778	1.08215e+55	5.014e+57	3.41501	3.422	14.844	14.844
587.635	4616.39	2265.72	5345.55	1.03246e+56	3.89993e+57	2.7123	4.005	12.084	12.084
10.831	125.231	224.53	341.503	8.16408e+55	3.17138e+57	2.90064	5.81	14.992	14.992
271.275	44.6801	999.536	242.272	2.72654e+57	1.19923e+56	2.1704	12.448	6.177	12.448
7.359	18.1329	203.133	204.426	1.45063e+56	2.70447e+56	0.68496	7.715	9.472	9.472
5251.12	5.68748	22254.5	180.286	2.25333e+57	3.40769e+52	1.7368	10.892	0.571	10.892
760.338	1873.5	2971.44	2303.22	3.58573e+56	3.35113e+57	2.72526	5.904	12.396	12.396
983.798	760.338	3894.16	1062.63	8.85007e+56	1.64187e+57	2.15707	7.822	10.968	10.968
5973.12	5.68748	25425	180.286	2.2378e+57	2.80267e+52	1.72734	10.906	0.535	10.906
308.574	44.6801	1146.23	242.272	2.80276e+57	1.01698e+56	2.1933	12.423	5.855	12.423
6794.4	5.68748	29044	180.286	2.22634e+57	2.30516e+52	1.72034	10.926	0.501	10.926
1119.07	760.338	4456.83	1062.63	9.17117e+56	1.49889e+57	2.08382	7.859	10.716	10.716
351.001	44.6801	1314.16	242.272	2.85626e+57	8.5925e+55	2.2051	12.373	5.542	12.373
8.37083	18.1329	210.002	204.426	1.67155e+56	2.53162e+56	0.666652	7.876	9.26	9.26
7728.6	5.68748	33174.7	180.286	2.21877e+57	1.89576e+52	1.71571	10.952	0.469	10.952
668.432	4616.39	2594.94	5345.55	1.13922e+56	3.85843e+57	2.70812	4.087	12.09	12.09
399.262	44.6801	1506.35	242.272	2.889e+57	7.23772e+55	2.20706	12.302	5.239	12.302
864.881	1873.5	3401.96	2303.22	3.84359e+56	3.23223e+57	2.69413	5.976	12.348	12.348
1272.93	760.338	5099.96	1062.63	9.47142e+56	1.36354e+57	2.01159	7.894	10.456	10.456
8791.24	5.68748	37888.9	180.286	2.2151e+57	1.55937e+52	1.71346	10.984	0.44	10.984
454.159	44.6801	1726.27	242.272	2.90339e+57	6.07975e+55	2.20057	12.216	4.948	12.216
12.3202	125.231	232.216	341.503	9.5367e+55	3.11227e+57	2.87543	5.981	14.936	14.936
9.52178	18.1329	217.13	204.426	1.92482e+56	2.36647e+56	0.651609	8.045	9.041	9.041
10000	5.68748	43268.7	180.286	2.21477e+57	1.28261e+52	1.71324	11.02	0.412	11.02
516.604	44.6801	1977.88	242.272	2.9021e+57	5.09438e+55	2.18701	12.117	4.668	12.117
5.68748	351.001	190.122	601.778	1.27576e+55	5.00372e+57	3.41284	3.519	14.842	14.842
1447.96	760.338	5834.96	1062.63	9.75156e+56	1.23626e+57	1.94087	7.929	10.188	10.188
587.635	44.6801	2265.72	242.272	2.88772e+57	4.25924e+55	2.16776	12.011	4.401	12.011
10.831	18.1329	224.53	204.426	2.21436e+56	2.21182e+56	0.640862	8.222	8.819	8.819
983.798	1873.5	3894.16	2303.22	4.10188e+56	3.11152e+57	2.661	6.044	12.296	12.296
760.338	4616.39	2971.44	5345.55	1.25252e+56	3.81415e+57	2.70365	4.167	12.097	12.097
668.432	44.6801	2594.94	242.272	2.86277e+57	3.55391e+55	2.14402	11.901	4.146	11.901
1647.04	760.338	6674.88	1062.63	1.00129e+57	1.11733e+57	1.87237	7.965	9.914	9.914
5	6.46948	183.959	182.274	1.1984e+56	4.37815e+55	0.240706	8.83	6.084	8.83
760.338	44.6801	2971.44	242.272	2.82957e+57	2.96016e+55	2.11696	11.789	3.904	11.789
1873.5	760.338	7634.57	1062.63	1.02575e+57	1.00689e+57	1.80659	8.003	9.634	9.634
12.3202	18.1329	232.216	204.426	2.54445e+56	2.06987e+56	0.635522	8.407	8.599	8.599
864.881	44.6801	3401.96	242.272	2.79015e+57	2.46171e+55	2.08748	11.678	3.673	11.678
14.0142	125.231	240.205	341.503	1.11286e+56	3.0461e+57	2.84721	6.16	14.872	14.872
2131.1	760.338	8730.97	1062.63	1.04876e+57	9.04974e+56	1.74447	8.046	9.353	9.353
1119.07	1873.5	4456.83	2303.22	4.3588e+56	2.98962e+57	2.62609	6.107	12.241	12.241
983.798	44.6801	3894.16	242.272	2.74642e+57	2.04435e+55	2.05654	11.571	3.455	11.571
14.0142	18.1329	240.205	204.426	2.91968e+56	1.94183e+56	0.636557	8.606	8.387	8.606
864.881	4616.39	3401.96	5345.55	1.37218e+56	3.76718e+57	2.69868	4.244	12.104	12.104
1119.07	44.6801	4456.83	242.272	2.69983e+57	1.69566e+55	2.02476	11.468	3.247	11.468
5.68748	6.46948	190.122	182.274	1.38957e+56	4.17677e+55	0.249647	9.181	5.98	9.181
2424.12	760.338	9983.45	1062.63	1.07061e+57	8.1145e+56	1.6863	8.093	9.071	9.071
6.46948	351.001	196.51	601.778	1.50484e+55	4.99171e+57	3.41016	3.623	14.839	14.839
1272.93	44.6801	5099.96	242.272	2.65189e+57	1.40493e+55	1.9929	11.372	3.051	11.372
15.9411	18.1329	248.512	204.426	3.34509e+56	1.82769e+56	0.644993	8.846	8.191	8.846
2757.42	760.338	11414.1	1062.63	1.09164e+57	7.26074e+56	1.63265	8.146	8.791	8.791
1447.96	44.6801	5834.96	242.272	2.60373e+57	1.16294e+55	1.96146	11.283	2.866	11.283
3136.56	760.338	13048	1062.63	1.11219e+57	6.48474e+56	1.58387	8.205	8.515	8.515
1272.93	1873.5	5099.96	2303.22	4.61268e+56	2.86716e+57	2.58928	6.167	12.182	12.182
1647.04	44.6801	6674.88	242.272	2.55625e+57	9.61823e+54	1.93087	11.202	2.691	11.202
18.1329	18.1329	257.157	204.426	3.82782e+56	1.72569e+56	0.661293	9.124	8.013	9.124
6.46948	6.46948	196.51	182.274	1.62236e+56	3.9915e+55	0.262596	9.539	5.882	9.539
3567.82	760.338	14913.9	1062.63	1.13265e+57	5.78154e+56	1.54038	8.272	8.247	8.272
983.798	4616.39	3894.16	5345.55	1.49787e+56	3.7177e+57	2.69358	4.318	12.113	12.113
1873.5	44.6801	7634.57	242.272	2.51042e+57	7.94917e+54	1.9016	11.132	2.527	11.132
15.9411	125.231	248.512	341.503	1.29706e+56	2.9723e+57	2.81491	6.346	14.796	14.796
4058.38	760.338	17044.5	1062.63	1.15353e+57	5.14465e+56	1.50236	8.356	7.989	8.356
20.6261	18.1329	266.159	204.426	4.3856e+56	1.6324e+56	0.686225	9.434	7.852	9.434
2131.1	44.6801	8730.97	242.272	2.46661e+57	6.56553e+54	1.8738	11.07	2.371	11.07
4616.39	760.338	19477.2	1062.63	1.17635e+57	4.56612e+56	1.46998	8.464	7.737	8.464
1447.96	1873.5	5834.96	2303.22	4.86201e+56	2.74471e+57	2.55065	6.224	12.119	12.119
2424.12	44.6801	9983.45	242.272	2.42563e+57	5.41978e+54	1.8479	11.018	2.225	11.018
5251.12	760.338	22254.5	1062.63	1.20272e+57	4.04032e+56	1.44353	8.593	7.486	8.593
7.359	6.46948	203.133	182.274	1.9061e+56	3.82013e+55	0.280202	9.891	5.789	9.891
5973.12	760.338	25425	1062.63	1.23356e+57	3.56345e+56	1.42338	8.744	7.235	8.744
23.462	18.1329	275.541	204.426	5.04227e+56	1.54484e+56	0.720562	9.766	7.701	9.766
6794.4	760.338	29044	1062.63	1.26958e+57	3.13227e+56	1.40977	8.914	6.983	8.914
2757.42	44.6801	11414.1	242.272	2.38784e+57	4.47181e+54	1.82407	10.976	2.088	10.976
8.37083	6.46948	210.002	182.274	2.25051e+56	3.65987e+55	0.30317	10.224	5.701	10.224
7.359	351.001	203.133	601.778	1.77557e+55	4.97769e+57	3.40718	3.733	14.836	14.836
1119.07	4616.39	4456.83	5345.55	1.62916e+56	3.66588e+57	2.68814	4.389	12.123	12.123
3136.56	44.6801	13048	242.272	2.35335e+57	3.68816e+54	1.80234	10.943	1.958	10.943
7728.6	760.338	33174.7	1062.63	1.31121e+57	2.74377e+56	1.40292	9.1	6.731	9.1
1647.04	1873.5	6674.88	2303.22	5.10554e+56	2.62277e+57	2.51046	6.278	12.053	12.053
18.1329	125.231	257.157	341.503	1.50964e+56	2.89041e+57	2.77864	6.538	14.708	14.708
26.688	18.1329	285.327	204.426	5.81939e+56	1.46101e+56	0.765117	10.112	7.554	10.112
3567.82	44.6801	14913.9	242.272	2.32273e+57	3.04074e+54	1.78305	10.921	1.837	10.921
8791.24	760.338	37888.9	1062.63	1.35866e+57	2.39506e+56	1.40281	9.299	6.479	9.299
4058.38	44.6801	17044.5	242.272	2.29574e+57	2.50621e+54	1.76603	10.908	1.722	10.908
10000	760.338	43268.7	1062.63	1.4119e+57	2.08336e+56	1.40919	9.506	6.226	9.506
9.52178	6.46948	217.13	182.274	2.66575e+56	3.50764e+55	0.332172	10.531	5.617	10.531
30.3574	18.1329	295.544	204.426	6.73646e+56	1.37969e+56	0.820779	10.462	7.408	10.462
4616.39	44.6801	19477.2	242.272	2.2729e+57	2.06514e+54	1.75159	10.904	1.615	10.904
1873.5	1873.5	7634.57	2303.22	5.34235e+56	2.5018e+57	2.4683	6.332	11.981	11.981
5251.12	44.6801	22254.5	242.272	2.25391e+57	1.70129e+54	1.73955	10.907	1.514	10.907
1272.93	4616.39	5099.96	5345.55	1.76551e+56	3.61198e+57	2.68218	4.457	12.133	12.133
34.5315	18.1329	306.22	204.426	7.80675e+56	1.30042e+56	0.888128	10.806	7.262	10.806
5973.12	44.6801	25425	242.272	2.23908e+57	1.40131e+54	1.73011	10.92	1.42	10.92
20.6261	125.231	266.159	341.503	1.75431e+56	2.80002e+57	2.73799	6.738	14.606	14.606
6794.4	44.6801	29044	242.272	2.22793e+57	1.15404e+54	1.72295	10.938	1.331	10.938
8.37083	351.001	210.002	601.778	2.09514e+55	4.96134e+57	3.40336	3.849	14.831	14.831
39.2794	18.1329	317.39	204.426	9.03775e+56	1.22298e+56	0.967196	11.138	7.114	11.138
10.831	6.46948	224.53	182.274	3.16201e+56	3.3605e+55	0.367829	10.808	5.535	10.808
7728.6	44.6801	33174.7	242.272	2.22068e+57	9.50279e+53	1.71823	10.963	1.248	10.963
8791.24	44.6801	37888.9	242.272	2.21699e+57	7.82407e+53	1.71572	10.993	1.17	10.993
2131.1	1873.5	8730.97	2303.22	5.57184e+56	2.38215e+57	2.42462	6.385	11.905	11.905
1447.96	4616.39	5834.96	5345.55	1.90628e+56	3.55631e+57	2.67607	4.523	12.145	12.145
44.6801	18.1329	329.088	204.426	1.04295e+57	1.14728e+56	1.05754	11.451	6.964	11.451
5	864.881	183.959	1179.61	3.41326e+54	5.25395e+57	3.27809	2.318	13.747	13.747
10000	44.6801	43268.7	242.272	2.21644e+57	6.44139e+53	1.71518	11.026	1.096	11.026
12.3202	6.46948	232.216	182.274	3.74916e+56	3.21615e+55	0.410712	11.058	5.453	11.058
50.8234	18.1329	341.354	204.426	1.19757e+57	1.0733e+56	1.15815	11.742	6.811	11.742
23.462	125.231	275.541	341.503	2.03508e+56	2.70085e+57	2.69241	6.944	14.487	14.487
2424.12	1873.5	9983.45	2303.22	5.79382e+56	2.26411e+57	2.37906	6.44	11.822	11.822
9.52178	351.001	217.13	601.778	2.47195e+55	4.94231e+57	3.39917	3.972	14.826	14.826
1647.04	4616.39	6674.88	5345.55	2.05072e+56	3.49917e+57	2.66962	4.586	12.158	12.158
57.8114	18.1329	354.233	204.426	1.3663e+57	1.00109e+56	1.26757	12.007	6.655	12.007
14.0142	6.46948	240.205	182.274	4.43551e+56	3.07374e+55	0.461299	11.285	5.37	11.285
65.7602	18.1329	367.774	204.426	1.54724e+57	9.30732e+55	1.38397	12.245	6.496	12.245
5.68748	864.881	190.122	1179.61	4.0396e+54	5.25137e+57	3.27798	2.388	13.748	13.748
2757.42	1873.5	11414.1	2303.22	6.00849e+56	2.14788e+57	2.33213	6.496	11.734	11.734
5	50.8234	183.959	250.309	6.12278e+55	1.54535e+57	1.9829	6.214	13.778	13.778
15.9411	6.46948	248.512	182.274	5.22784e+56	2.933e+55	0.519917	11.494	5.285	11.494
74.8019	18.1329	382.032	204.426	1.73809e+57	8.62367e+55	1.5053	12.455	6.334	12.455
26.688	125.231	285.327	341.503	2.3562e+56	2.59284e+57	2.64173	7.156	14.349	14.349
1873.5	4616.39	7634.57	5345.55	2.19804e+56	3.44091e+57	2.66284	4.648	12.172	12.172
85.0869	18.1329	397.069	204.426	1.93625e+57	7.96143e+55	1.62943	12.635	6.169	12.635
3136.56	1873.5	13048	2303.22	6.21646e+56	2.03362e+57	2.28348	6.555	11.638	11.638
10.831	351.001	224.53	601.778	2.9157e+55	4.92017e+57	3.39402	4.102	14.819	14.819
18.1329	6.46948	257.157	182.274	6.12949e+56	2.7938e+55	0.586684	11.69	5.2	11.69
96.7859	18.1329	412.952	204.426	2.13897e+57	7.32228e+55	1.75423	12.789	6.001	12.789
110.094	18.1329	429.759	204.426	2.34346e+57	6.70796e+55	1.87771	12.915	5.83	12.915
30.3574	125.231	295.544	341.503	2.7222e+56	2.47616e+57	2.58571	7.373	14.189	14.189
2131.1	4616.39	8730.97	5345.55	2.34741e+56	3.38189e+57	2.65595	4.707	12.188	12.188
5.68748	50.8234	190.122	250.309	7.10689e+55	1.50916e+57	1.95731	6.351	13.703	13.703
6.46948	864.881	196.51	1179.61	4.78403e+54	5.24828e+57	3.27778	2.462	13.749	13.749
20.6261	6.46948	266.159	182.274	7.1442e+56	2.65603e+55	0.661574	11.878	5.112	11.878
3567.82	1873.5	14913.9	2303.22	6.4187e+56	1.92143e+57	2.23318	6.617	11.533	11.533
125.231	18.1329	447.575	204.426	2.54699e+57	6.12019e+55	1.99805	13.014	5.656	13.014
142.45	18.1329	502.076	204.426	2.74119e+57	5.49226e+55	2.10903	13.089	5.463	13.089
23.462	6.46948	275.541	182.274	8.27106e+56	2.5197e+55	0.744312	12.057	5.023	12.057
12.3202	351.001	232.216	601.778	3.43763e+55	4.89445e+57	3.38813	4.239	14.811	14.811
162.036	18.1329	576.514	204.426	2.90644e+57	4.76592e+55	2.19783	13.129	5.225	13.129
4058.38	1873.5	17044.5	2303.22	6.61654e+56	1.81139e+57	2.18144	6.683	11.419	11.419
2424.12	4616.39	9983.45	5345.55	2.498e+56	3.32243e+57	2.64874	4.766	12.205	12.205
34.5315	125.231	306.22	341.503	3.13773e+56	2.35131e+57	2.5245	7.593	14.005	14.005
184.315	18.1329	661.803	204.426	3.03798e+57	4.06332e+55	2.26444	13.131	4.963	13.131
26.688	6.46948	285.327	182.274	9.50919e+56	2.38485e+55	0.834506	12.231	4.931	12.231
6.46948	50.8234	196.51	250.309	8.25204e+55	1.4693e+57	1.92883	6.495	13.617	13.617
209.657	18.1329	759.504	204.426	3.13509e+57	3.44015e+55	2.3106	13.095	4.698	13.095
7.359	864.881	203.133	1179.61	5.66809e+54	5.24458e+57	3.27728	2.541	13.749	13.749
4616.39	1873.5	19477.2	2303.22	6.81159e+56	1.70357e+57	2.1284	6.755	11.295	11.295
238.484	18.1329	871.402	204.426	3.19978e+57	2.90251e+55	2.33863	13.029	4.442	13.029
30.3574	6.46948	295.544	182.274	1.08539e+57	2.2516e+55	0.931536	12.397	4.837	12.397
2757.42	4616.39	11414.1	5345.55	2.64903e+56	3.26284e+57	2.64111	4.825	12.222	12.222
271.275	18.1329	999.536	204.426	3.23595e+57	2.44141e+55	2.35116	12.937	4.195	12.937
39.2794	125.231	317.39	341.503	3.60754e+56	2.21917e+57	2.45832	7.818	13.794	13.794
308.574	18.1329	1146.23	204.426	3.24789e+57	2.04792e+55	2.35086	12.825	3.958	12.825
14.0142	351.001	240.205	601.778	4.05068e+55	4.86463e+57	3.38089	4.383	14.8	14.8
34.5315	6.46948	306.22	182.274	1.22988e+57	2.12011e+55	1.03464	12.554	4.741	12.554
5251.12	1873.5	22254.5	2303.22	7.00574e+56	1.59807e+57	2.07421	6.833	11.16	11.16
351.001	18.1329	1314.16	204.426	3.23977e+57	1.71361e+55	2.34015	12.699	3.731	12.699
7.359	50.8234	203.133	250.309	9.58141e+55	1.42562e+57	1.89724	6.648	13.518	13.518
399.262	18.1329	1506.35	204.426	3.21547e+57	1.43072e+55	2.3212	12.562	3.515	12.562
39.2794	6.46948	317.39	182.274	1.38359e+57	1.9906e+55	1.14295	12.703	4.643	12.703
3136.56	4616.39	13048	5345.55	2.7998e+56	3.20335e+57	2.63339	4.882	12.241	12.241
454.159	18.1329	1726.27	204.426	3.17841e+57	1.19217e+55	2.29584	12.42	3.309	12.42
44.6801	125.231	329.088	341.503	4.13632e+56	2.08108e+57	2.38814	8.045	13.555	13.555
5973.12	1873.5	25425	2303.22	7.20106e+56	1.495e+57	2.01892	6.915	11.012	11.012
8.37083	864.881	210.002	1179.61	6.71715e+54	5.24016e+57	3.27692	2.625	13.75	13.75
516.604	18.1329	1977.88	204.426	3.13157e+57	9.91669e+54	2.26566	12.275	3.113	12.275
44.6801	6.46948	329.088	182.274	1.54558e+57	1.86332e+55	1.25547	12.84	4.542	12.84
587.635	18.1329	2265.72	204.426	3.07755e+57	8.23611e+54	2.23197	12.13	2.927	12.13
6794.4	1873.5	29044	2303.22	7.39976e+56	1.39454e+57	1.96311	7.005	10.852	10.852
15.9411	351.001	248.512	601.778	4.76973e+55	4.83012e+57	3.37279	4.534	14.788	14.788
50.8234	6.46948	341.354	182.274	1.71467e+57	1.73857e+55	1.37113	12.966	4.438	12.966
668.432	18.1329	2594.94	204.426	3.01854e+57	6.83098e+54	2.19591	11.988	2.751	11.988
50.8234	125.231	341.354	341.503	4.72856e+56	1.93885e+57	2.31454	8.273	13.284	13.284
3567.82	4616.39	14913.9	5345.55	2.9497e+56	3.14417e+57	2.62523	4.941	12.26	12.26
8.37083	50.8234	210.002	250.309	1.1121e+56	1.37804e+57	1.86264	6.808	13.406	13.406
57.8114	6.46948	354.233	182.274	1.88946e+57	1.61667e+55	1.48875	13.079	4.332	13.079
760.338	18.1329	2971.44	204.426	2.95636e+57	5.65885e+54	2.15839	11.851	2.584	11.851
7728.6	1873.5	33174.7	2303.22	7.6041e+56	1.29692e+57	1.9068	7.101	10.677	10.677
864.881	18.1329	3401.96	204.426	2.89254e+57	4.68286e+54	2.12018	11.719	2.426	11.719
65.7602	6.46948	367.774	182.274	2.06849e+57	1.49797e+55	1.60714	13.178	4.224	13.178
9.52178	864.881	217.13	1179.61	7.96107e+54	5.2349e+57	3.2762	2.714	13.75	13.75
983.798	18.1329	3894.16	204.426	2.82848e+57	3.87171e+54	2.08201	11.596	2.278	11.596
57.8114	125.231	354.233	341.503	5.3884e+56	1.79478e+57	2.23959	8.502	12.982	12.982
1119.07	18.1329	4456.83	204.426	2.76511e+57	3.19847e+54	2.04435	11.481	2.138	11.481
8791.24	1873.5	37888.9	2303.22	7.81637e+56	1.20243e+57	1.85081	7.204	10.489	10.489
74.8019	6.46948	382.032	182.274	2.25024e+57	1.38283e+55	1.72513	13.261	4.113	13.261
4058.38	4616.39	17044.5	5345.55	3.09833e+56	3.0854e+57	2.61666	5.001	12.279	12.279
1272.93	18.1329	5099.96	204.426	2.70333e+57	2.64047e+54	2.00765	11.375	2.006	11.375
18.1329	351.001	257.157	601.778	5.61177e+55	4.79023e+57	3.36291	4.692	14.772	14.772
9.52178	50.8234	217.13	250.309	1.28997e+56	1.32654e+57	1.82453	6.976	13.277	13.277
85.0869	6.46948	397.069	182.274	2.43299e+57	1.27163e+55	1.84151	13.329	4	13.329
1447.96	18.1329	5834.96	204.426	2.64379e+57	2.17849e+54	1.97225	11.28	1.881	11.28
10000	1873.5	43268.7	2303.22	8.03877e+56	1.11142e+57	1.79569	7.313	10.288	10.288
65.7602	125.231	367.774	341.503	6.11941e+56	1.65154e+57	2.1654	8.73	12.649	12.649
1647.04	18.1329	6674.88	204.426	2.58716e+57	1.79641e+54	1.93854	11.194	1.764	11.194
96.7859	6.46948	412.952	182.274	2.61505e+57	1.1647e+55	1.95517	13.383	3.885	13.383
1873.5	18.1329	7634.57	204.426	2.53396e+57	1.48071e+54	1.90681	11.12	1.655	11.12
110.094	6.46948	429.759	182.274	2.79471e+57	1.0624e+55	2.06506	13.42	3.768	13.42
4616.39	4616.39	19477.2	5345.55	3.24544e+56	3.02707e+57	2.60766	5.063	12.298	12.298
2131.1	18.1329	8730.97	204.426	2.48426e+57	1.22001e+54	1.87707	11.056	1.551	11.056
10.831	864.881	224.53	1179.61	9.43494e+54	5.22863e+57	3.2756	2.808	13.751	13.751
74.8019	125.231	382.032	341.503	6.92438e+56	1.51202e+57	2.09503	8.955	12.289	12.289
125.231	6.46948	447.575	182.274	2.97026e+57	9.6502e+54	2.17021	13.442	3.65	13.442
2424.12	18.1329	9983.45	204.426	2.43858e+57	1.00489e+54	1.84966	11.003	1.454	11.003
10.831	50.8234	224.53	250.309	1.49495e+56	1.2712e+57	1.78348	7.151	13.132	13.132
142.45	6.46948	502.076	182.274	3.13339e+57	8.49258e+54	2.26515	13.447	3.503	13.447
20.6261	351.001	266.159	601.778	6.59615e+55	4.74426e+57	3.35147	4.857	14.753	14.753
2757.42	18.1329	11414.1	204.426	2.39705e+57	8.27473e+53	1.82466	10.961	1.363	10.961
162.036	6.46948	576.514	182.274	3.25997e+57	7.19231e+54	2.33609	13.425	3.316	13.425
3136.56	18.1329	13048	204.426	2.35985e+57	6.81237e+53	1.80219	10.929	1.278	10.929
85.0869	125.231	397.069	341.503	7.8051e+56	1.37908e+57	2.03178	9.177	11.908	11.908
5251.12	4616.39	22254.5	5345.55	3.39099e+56	2.96911e+57	2.59823	5.127	12.317	12.317
5	2131.1	183.959	2589.44	9.66994e+53	4.78715e+57	2.97753	1.517	12.648	12.648
3567.82	18.1329	14913.9	204.426	2.32698e+57	5.60727e+53	1.78226	10.907	1.198	10.907
184.315	6.46948	661.803	182.274	3.34657e+57	6.06518e+54	2.38314	13.368	3.133	13.368
4058.38	18.1329	17044.5	204.426	2.29833e+57	4.61452e+53	1.76483	10.894	1.122	10.894
209.657	6.46948	759.504	182.274	3.39781e+57	5.099e+54	2.40978	13.282	2.958	13.282
96.7859	125.231	412.952	341.503	8.76215e+56	1.25519e+57	1.97878	9.393	11.513	11.513
4616.39	18.1329	19477.2	204.426	2.27428e+57	3.7973e+53	1.75015	10.892	1.052	10.892
12.3202	50.8234	232.216	250.309	1.73056e+56	1.21225e+57	1.73915	7.334	12.967	12.967
238.484	6.46948	871.402	182.274	3.41951e+57	4.27485e+54	2.41975	13.171	2.789	13.171
12.3202	864.881	232.216	1179.61	1.11799e+55	5.22118e+57	3.27462	2.908	13.751	13.751
5251.12	18.1329	22254.5	204.426	2.25448e+57	3.12439e+53	1.73802	10.897	0.986	10.897
110.094	125.231	429.759	341.503	9.79472e+56	1.14211e+57	1.93953	9.603	11.118	11.118
5973.12	4616.39	25425	5345.55	3.53518e+56	2.91137e+57	2.58799	5.194	12.334	12.334
271.275	6.46948	999.536	182.274	3.41715e+57	3.57503e+54	2.41642	13.043	2.628	13.043
5973.12	18.1329	25425	204.426	2.23887e+57	2.57053e+53	1.72843	10.91	0.924	10.91
23.462	351.001	275.541	601.778	7.74478e+55	4.69139e+57	3.33811	5.03	14.73	14.73
125.231	125.231	447.575	341.503	1.09005e+57	1.04062e+57	1.91579	9.805	10.732	10.732
308.574	6.46948	1146.23	182.274	3.39557e+57	2.98318e+54	2.4026	12.901	2.475	12.901
6794.4	18.1329	29044	204.426	2.22738e+57	2.11472e+53	1.72134	10.929	0.866	10.929
351.001	6.46948	1314.16	182.274	3.35888e+57	2.48439e+54	2.38061	12.75	2.329	12.75
7728.6	18.1329	33174.7	204.426	2.21967e+57	1.73968e+53	1.71656	10.955	0.811	10.955
142.45	125.231	502.076	341.503	1.20365e+57	9.50606e+56	1.90701	9.992	10.375	10.375
5.68748	2131.1	190.122	2589.44	1.14662e+54	4.78674e+57	2.97769	1.564	12.649	12.649
14.0142	50.8234	240.205	250.309	2.0006e+56	1.15005e+57	1.69202	7.523	12.781	12.781
399.262	6.46948	1506.35	182.274	3.31059e+57	2.06539e+54	2.35237	12.595	2.19	12.595
162.036	125.231	576.514	341.503	1.3105e+57	8.68842e+56	1.9055	10.149	10.056	10.149
8791.24	18.1329	37888.9	204.426	2.21582e+57	1.43113e+53	1.71414	10.986	0.76	10.986
6794.4	4616.39	29044	5345.55	3.67842e+56	2.85362e+57	2.57689	5.265	12.349	12.349
454.159	6.46948	1726.27	182.274	3.25363e+57	1.71438e+54	2.31947	12.438	2.058	12.438
184.315	125.231	661.803	341.503	1.41068e+57	7.91448e+56	1.9072	10.295	9.762	10.295
10000	18.1329	43268.7	204.426	2.21539e+57	1.17727e+53	1.71382	11.021	0.712	11.021
14.0142	864.881	240.205	1179.61	1.32441e+55	5.21232e+57	3.27345	3.013	13.751	13.751
209.657	125.231	759.504	341.503	1.50775e+57	7.16357e+56	1.91027	10.434	9.473	10.434
516.604	6.46948	1977.88	182.274	3.19053e+57	1.42114e+54	2.28326	12.282	1.934	12.282
26.688	351.001	285.327	601.778	9.08232e+55	4.63078e+57	3.32246	5.21	14.702	14.702
238.484	125.231	871.402	341.503	1.60331e+57	6.4345e+56	1.91403	10.564	9.178	10.564
587.635	6.46948	2265.72	182.274	3.12327e+57	1.17663e+54	2.24477	12.129	1.816	12.129
15.9411	50.8234	248.512	250.309	2.30918e+56	1.08518e+57	1.64271	7.719	12.573	12.573
271.275	125.231	999.536	341.503	1.69705e+57	5.73359e+56	1.91793	10.681	8.872	10.681
668.432	6.46948	2594.94	182.274	3.05361e+57	9.73178e+53	2.20494	11.981	1.705	11.981
7728.6	4616.39	33174.7	5345.55	3.82132e+56	2.79553e+57	2.56471	5.34	12.361	12.361
760.338	6.46948	2971.44	182.274	2.98292e+57	8.04174e+53	2.1645	11.84	1.6	11.84
5	20.6261	183.959	208.374	9.10179e+55	4.08771e+56	0.870424	7.172	10.58	10.58
308.574	125.231	1146.23	341.503	1.78801e+57	5.06839e+56	1.92177	10.785	8.556	10.785
6.46948	2131.1	196.51	2589.44	1.36061e+54	4.78624e+57	2.97767	1.614	12.649	12.649
864.881	6.46948	3401.96	182.274	2.91239e+57	6.63994e+53	2.12406	11.706	1.501	11.706
351.001	125.231	1314.16	341.503	1.875e+57	4.44583e+56	1.92522	10.874	8.231	10.874
983.798	6.46948	3894.16	182.274	2.84299e+57	5.4788e+53	2.08416	11.582	1.408	11.582
18.1329	50.8234	257.157	250.309	2.66066e+56	1.01837e+57	1.59186	7.921	12.341	12.341
15.9411	864.881	248.512	1179.61	1.56839e+55	5.20181e+57	3.27208	3.124	13.751	13.751
399.262	125.231	1506.35	341.503	1.95683e+57	3.87124e+56	1.92786	10.948	7.897	10.948
8791.24	4616.39	37888.9	5345.55	3.96473e+56	2.73676e+57	2.55143	5.42	12.37	12.37
1119.07	6.46948	4456.83	182.274	2.77546e+57	4.51793e+53	2.0452	11.466	1.32	11.466
30.3574	351.001	295.544	601.778	1.06363e+56	4.5615e+57	3.30444	5.396	14.669	14.669
454.159	125.231	1726.27	341.503	2.0322e+57	3.34808e+56	1.92938	11.008	7.557	11.008
1272.93	6.46948	5099.96	182.274	2.71053e+57	3.72388e+53	2.00759	11.361	1.238	11.361
5.68748	20.6261	190.122	208.374	1.04954e+56	3.87873e+56	0.845311	7.309	10.416	10.416
1447.96	6.46948	5834.96	182.274	2.64865e+57	3.06803e+53	1.9716	11.265	1.161	11.265
516.604	125.231	1977.88	341.503	2.09998e+57	2.8778e+56	1.92945	11.053	7.214	11.053
1647.04	6.46948	6674.88	182.274	2.59019e+57	2.52673e+53	1.93744	11.181	1.088	11.181
20.6261	50.8234	266.159	250.309	3.0596e+56	9.50593e+56	1.54071	8.128	12.085	12.085
587.635	125.231	2265.72	341.503	2.15923e+57	2.46009e+56	1.92778	11.083	6.871	11.083
7.359	2131.1	203.133	2589.44	1.61534e+54	4.78561e+57	2.97782	1.667	12.65	12.65
1873.5	6.46948	7634.57	182.274	2.53557e+57	2.08033e+53	1.90538	11.107	1.02	11.107
10000	4616.39	43268.7	5345.55	4.10964e+56	2.67688e+57	2.53659	5.505	12.374	12.374
668.432	125.231	2594.94	341.503	2.2094e+57	2.09307e+56	1.92413	11.101	6.53	11.101
2131.1	6.46948	8730.97	182.274	2.48498e+57	1.71234e+53	1.87554	11.045	0.956	11.045
6.46948	20.6261	196.51	208.374	1.21071e+56	3.6645e+56	0.820058	7.454	10.237	10.237
760.338	125.231	2971.44	341.503	2.25013e+57	1.77371e+56	1.91841	11.107	6.195	11.107
18.1329	864.881	257.157	1179.61	1.85647e+55	5.18935e+57	3.27022	3.241	13.75	13.75
34.5315	351.001	306.22	601.778	1.24374e+56	4.48261e+57	3.28316	5.59	14.628	14.628
23.462	50.8234	275.541	250.309	3.51074e+56	8.82973e+56	1.49081	8.34	11.806	11.806
2424.12	6.46948	9983.45	182.274	2.43861e+57	1.40915e+53	1.84807	10.993	0.896	10.993
864.881	125.231	3401.96	341.503	2.28156e+57	1.49809e+56	1.91058	11.102	5.868	11.102
2757.42	6.46948	11414.1	182.274	2.39654e+57	1.15939e+53	1.82303	10.952	0.839	10.952
983.798	125.231	3894.16	341.503	2.30403e+57	1.26182e+56	1.90075	11.09	5.552	11.09
3136.56	6.46948	13048	182.274	2.35906e+57	9.53841e+52	1.80062	10.921	0.787	10.921
1119.07	125.231	4456.83	341.503	2.31833e+57	1.06025e+56	1.88911	11.071	5.248	11.071
26.688	50.8234	285.327	250.309	4.01883e+56	8.16756e+56	1.44401	8.555	11.506	11.506
7.359	20.6261	203.133	208.374	1.39658e+56	3.44799e+56	0.795147	7.607	10.042	10.042
3567.82	6.46948	14913.9	182.274	2.32593e+57	7.84642e+52	1.78073	10.9	0.737	10.9
8.37083	2131.1	210.002	2589.44	1.91842e+54	4.78483e+57	2.97775	1.724	12.65	12.65
1272.93	125.231	5099.96	341.503	2.32544e+57	8.88945e+55	1.87595	11.049	4.957	11.049
4058.38	6.46948	17044.5	182.274	2.29737e+57	6.45385e+52	1.76352	10.889	0.691	10.889
5	5251.12	183.959	6048.67	2.6024e+53	4.18094e+57	2.70494	0.976	11.932	11.932
1447.96	125.231	5834.96	341.503	2.32646e+57	7.43857e+55	1.86159	11.023	4.678	11.023
39.2794	351.001	317.39	601.778	1.45192e+56	4.39313e+57	3.25828	5.79	14.578	14.578
4616.39	6.46948	19477.2	182.274	2.27316e+57	5.30827e+52	1.74886	10.886	0.647	10.886
30.3574	50.8234	295.544	250.309	4.58861e+56	7.53212e+56	1.40282	8.773	11.191	11.191
20.6261	864.881	266.159	1179.61	2.1963e+55	5.17461e+57	3.26808	3.364	13.749	13.749
1647.04	125.231	6674.88	341.503	2.32247e+57	6.21354e+55	1.84638	10.997	4.411	10.997
8.37083	20.6261	210.002	208.374	1.61038e+56	3.23266e+56	0.771518	7.768	9.833	9.833
5251.12	6.46948	22254.5	182.274	2.25333e+57	4.36569e+52	1.73682	10.892	0.606	10.892
5973.12	6.46948	25425	182.274	2.23781e+57	3.59068e+52	1.72737	10.906	0.568	10.906
1873.5	125.231	7634.57	341.503	2.31458e+57	5.18208e+55	1.83074	10.971	4.157	10.971
34.5315	50.8234	306.22	250.309	5.22463e+56	6.93503e+56	1.36926	8.993	10.865	10.865
6794.4	6.46948	29044	182.274	2.22634e+57	2.95303e+52	1.72036	10.926	0.532	10.926
2131.1	125.231	8730.97	341.503	2.30385e+57	4.31579e+55	1.81505	10.948	3.916	10.948
9.52178	20.6261	217.13	208.374	1.85562e+56	3.02227e+56	0.750029	7.937	9.611	9.611
7728.6	6.46948	33174.7	182.274	2.21893e+57	2.42887e+52	1.71582	10.953	0.499	10.953
2424.12	125.231	9983.45	341.503	2.29125e+57	3.58981e+55	1.79963	10.927	3.687	10.927
9.52178	2131.1	217.13	2589.44	2.27883e+54	4.78388e+57	2.97788	1.784	12.651	12.651
8791.24	6.46948	37888.9	182.274	2.21505e+57	1.99758e+52	1.71343	10.984	0.467	10.984
5.68748	5251.12	190.122	6048.67	3.0884e+53	4.18093e+57	2.70496	1.006	11.932	11.932
39.2794	50.8234	317.39	250.309	5.93108e+56	6.38545e+56	1.34573	9.214	10.537	10.537
44.6801	351.001	329.088	601.778	1.69184e+56	4.29213e+57	3.22974	5.996	14.519	14.519
2757.42	125.231	11414.1	341.503	2.27758e+57	2.98261e+55	1.78477	10.911	3.469	10.911
10000	6.46948	43268.7	182.274	2.21485e+57	1.64316e+52	1.7133	11.02	0.438	11.02
3136.56	125.231	13048	341.503	2.26372e+57	2.47567e+55	1.77084	10.9	3.263	10.9
23.462	864.881	275.541	1179.61	2.59672e+55	5.15718e+57	3.26536	3.493	13.747	13.747
10.831	20.6261	224.53	208.374	2.13616e+56	2.82062e+56	0.731998	8.113	9.381	9.381
44.6801	50.8234	329.088	250.309	6.71172e+56	5.88875e+56	1.33417	9.434	10.216	10.216
3567.82	125.231	14913.9	341.503	2.25041e+57	2.0531e+55	1.75812	10.894	3.069	10.894
50.8234	50.8234	341.354	250.309	7.56971e+56	5.44566e+56	1.33611	9.652	9.913	9.913
5	7.359	183.959	184.389	1.165e+56	5.60046e+55	0.267724	8.347	6.473	8.347
12.3202	20.6261	232.216	208.374	2.45615e+56	2.63122e+56	0.71842	8.297	9.145	9.145
4058.38	125.231	17044.5	341.503	2.23794e+57	1.70133e+55	1.74662	10.894	2.884	10.894
57.8114	50.8234	354.233	250.309	8.50768e+56	5.05173e+56	1.35185	9.874	9.633	9.874
50.8234	351.001	341.354	601.778	1.96744e+56	4.1787e+57	3.19672	6.207	14.448	14.448
10.831	2131.1	224.53	2589.44	2.70719e+54	4.7827e+57	2.97798	1.848	12.652	12.652
4616.39	125.231	19477.2	341.503	2.2272e+57	1.40889e+55	1.73683	10.899	2.711	10.899
6.46948	5251.12	196.51	6048.67	3.66792e+53	4.1809e+57	2.70498	1.039	11.932	11.932
65.7602	50.8234	367.774	250.309	9.53327e+56	4.69628e+56	1.3816	10.126	9.383	10.126
14.0142	20.6261	240.205	208.374	2.82005e+56	2.45686e+56	0.710733	8.488	8.911	8.911
5251.12	125.231	22254.5	341.503	2.21822e+57	1.166e+55	1.72862	10.911	2.547	10.911
26.688	864.881	285.327	1179.61	3.06796e+55	5.13663e+57	3.26227	3.629	13.745	13.745
74.8019	50.8234	382.032	250.309	1.06858e+57	4.36467e+56	1.42508	10.402	9.15	10.402
5.68748	7.359	190.122	184.389	1.34214e+56	5.32713e+55	0.273356	8.656	6.353	8.656
5973.12	125.231	25425	341.503	2.21133e+57	9.64471e+54	1.72213	10.927	2.392	10.927
15.9411	20.6261	248.512	208.374	3.23261e+56	2.29924e+56	0.710044	8.686	8.685	8.686
85.0869	50.8234	397.069	250.309	1.20007e+57	4.04892e+56	1.48227	10.692	8.922	10.692
6794.4	125.231	29044	341.503	2.20678e+57	7.97398e+54	1.71745	10.949	2.246	10.949
96.7859	50.8234	412.952	250.309	1.34911e+57	3.74636e+56	1.55292	10.984	8.695	10.984
57.8114	351.001	354.233	601.778	2.28292e+56	4.05209e+57	3.15847	6.424	14.362	14.362
18.1329	20.6261	257.157	208.374	3.69891e+56	2.15858e+56	0.717186	8.912	8.472	8.912
7728.6	125.231	33174.7	341.503	2.20483e+57	6.59004e+54	1.71468	10.976	2.109	10.976
6.46948	7.359	196.51	184.389	1.55337e+56	5.07836e+55	0.282696	8.991	6.241	8.991
12.3202	2131.1	232.216	2589.44	3.21604e+54	4.78126e+57	2.97805	1.915	12.653	12.653
8791.24	125.231	37888.9	341.503	2.20538e+57	5.44433e+54	1.71371	11.007	1.98	11.007
110.094	50.8234	429.759	250.309	1.51551e+57	3.45595e+56	1.6359	11.269	8.466	11.269
7.359	5251.12	203.133	6048.67	4.35855e+53	4.18086e+57	2.705	1.074	11.932	11.932
20.6261	20.6261	266.159	208.374	4.22507e+56	2.03326e+56	0.733082	9.178	8.28	9.178
10000	125.231	43268.7	341.503	2.20855e+57	4.49642e+54	1.71457	11.042	1.859	11.042
125.231	50.8234	447.575	250.309	1.69765e+57	3.17737e+56	1.7295	11.538	8.236	11.538
30.3574	864.881	295.544	1179.61	3.6218e+55	5.11243e+57	3.25825	3.771	13.741	13.741
23.462	20.6261	275.541	208.374	4.82652e+56	1.91931e+56	0.758178	9.478	8.107	9.478
7.359	7.359	203.133	184.389	1.80884e+56	4.84958e+55	0.296387	9.341	6.136	9.341
142.45	50.8234	502.076	250.309	1.88702e+57	2.90024e+56	1.82622	11.778	7.998	11.778
65.7602	351.001	367.774	601.778	2.64264e+56	3.9117e+57	3.1151	6.645	14.261	14.261
162.036	50.8234	576.514	250.309	2.06569e+57	2.60504e+56	1.91197	11.972	7.739	11.972
26.688	20.6261	285.327	208.374	5.52975e+56	1.81269e+56	0.793122	9.803	7.944	9.803
184.315	50.8234	661.803	250.309	2.23009e+57	2.30458e+56	1.98539	12.119	7.455	12.119
14.0142	2131.1	240.205	2589.44	3.82019e+54	4.77949e+57	2.97808	1.987	12.654	12.654
8.37083	7.359	210.002	184.389	2.11901e+56	4.63749e+55	0.315184	9.693	6.038	9.693
30.3574	20.6261	295.544	208.374	6.35808e+56	1.71081e+56	0.83895	10.143	7.788	10.143
8.37083	5251.12	210.002	6048.67	5.18123e+53	4.1808e+57	2.7052	1.111	11.933	11.933
209.657	50.8234	759.504	250.309	2.37733e+57	2.01209e+56	2.04642	12.221	7.152	12.221
34.5315	864.881	306.22	1179.61	4.27179e+55	5.084e+57	3.25346	3.919	13.736	13.736
74.8019	351.001	382.032	601.778	3.05111e+56	3.75724e+57	3.06553	6.87	14.14	14.14
34.5315	20.6261	306.22	208.374	7.33251e+56	1.61216e+56	0.896283	10.49	7.632	10.49
5	142.45	183.959	361.846	2.8311e+55	3.67232e+57	3.09578	4.749	15.241	15.241
238.484	50.8234	871.402	250.309	2.50539e+57	1.73763e+56	2.09516	12.283	6.833	12.283
9.52178	7.359	217.13	184.389	2.4949e+56	4.43841e+55	0.339747	10.037	5.944	10.037
271.275	50.8234	999.536	250.309	2.61257e+57	1.48772e+56	2.13202	12.309	6.506	12.309
39.2794	20.6261	317.39	208.374	8.46626e+56	1.51615e+56	0.965719	10.832	7.476	10.832
308.574	50.8234	1146.23	250.309	2.69814e+57	1.2656e+56	2.15756	12.304	6.177	12.304
15.9411	2131.1	248.512	2589.44	4.53707e+54	4.77733e+57	2.97807	2.062	12.655	12.655
44.6801	20.6261	329.088	208.374	9.76598e+56	1.42254e+56	1.04718	11.163	7.318	11.163
9.52178	5251.12	217.13	6048.67	6.16076e+53	4.18072e+57	2.70523	1.15	11.933	11.933
85.0869	351.001	397.069	601.778	3.5128e+56	3.58878e+57	3.0096	7.097	13.997	13.997
10.831	7.359	224.53	184.389	2.94778e+56	4.24851e+55	0.370854	10.362	5.854	10.362
39.2794	864.881	317.39	1179.61	5.03339e+55	5.05067e+57	3.24783	4.074	13.73	13.73
351.001	50.8234	1314.16	250.309	2.76223e+57	1.07175e+56	2.17259	12.271	5.852	12.271
399.262	50.8234	1506.35	250.309	2.80583e+57	9.04555e+55	2.17807	12.217	5.536	12.217
50.8234	20.6261	341.354	208.374	1.12301e+57	1.33122e+56	1.14005	11.476	7.158	11.476
454.159	50.8234	1726.27	250.309	2.83079e+57	7.61215e+55	2.17516	12.145	5.232	12.145
5.68748	142.45	190.122	361.846	3.31608e+55	3.64652e+57	3.08628	4.872	15.224	15.224
57.8114	20.6261	354.233	208.374	1.285e+57	1.24216e+56	1.24314	11.766	6.995	11.766
12.3202	7.359	232.216	184.389	3.48925e+56	4.06429e+55	0.409166	10.665	5.765	10.665
516.604	50.8234	1977.88	250.309	2.83944e+57	6.38904e+55	2.16507	12.059	4.94	12.059
18.1329	2131.1	257.157	2589.44	5.38724e+54	4.7747e+57	2.97801	2.142	12.656	12.656
96.7859	351.001	412.952	601.778	4.03209e+56	3.4069e+57	2.94692	7.326	13.828	13.828
65.7602	20.6261	367.774	208.374	1.46094e+57	1.15546e+56	1.35475	12.029	6.829	12.029
587.635	50.8234	2265.72	250.309	2.83421e+57	5.34978e+55	2.14905	11.965	4.661	11.965
10.831	5251.12	224.53	6048.67	7.32657e+53	4.1806e+57	2.70525	1.192	11.933	11.933
44.6801	864.881	329.088	1179.61	5.92422e+55	5.01168e+57	3.2408	4.236	13.721	13.721
74.8019	20.6261	382.032	208.374	1.64862e+57	1.07121e+56	1.47283	12.263	6.66	12.263
14.0142	7.359	240.205	184.389	4.1294e+56	3.88339e+55	0.455321	10.943	5.677	10.943
668.432	50.8234	2594.94	250.309	2.8175e+57	4.47004e+55	2.12823	11.864	4.393	11.864
760.338	50.8234	2971.44	250.309	2.79158e+57	3.7279e+55	2.10374	11.76	4.138	11.76
85.0869	20.6261	397.069	208.374	1.84541e+57	9.89593e+55	1.59515	12.468	6.488	12.468
864.881	50.8234	3401.96	250.309	2.75857e+57	3.10374e+55	2.07659	11.656	3.896	11.656
110.094	351.001	429.759	601.778	4.61305e+56	3.21278e+57	2.87757	7.557	13.63	13.63
15.9411	7.359	248.512	184.389	4.87756e+56	3.70503e+55	0.509767	11.199	5.587	11.199
96.7859	20.6261	412.952	208.374	2.04843e+57	9.10789e+55	1.71941	12.643	6.313	12.643
983.798	50.8234	3894.16	250.309	2.72032e+57	2.5802e+55	2.04761	11.554	3.666	11.554
6.46948	142.45	196.51	361.846	3.88581e+55	3.61704e+57	3.07535	5.002	15.204	15.204
20.6261	2131.1	266.159	2589.44	6.39482e+54	4.77151e+57	2.97809	2.227	12.658	12.658
1119.07	50.8234	4456.83	250.309	2.67847e+57	2.14215e+55	2.01755	11.456	3.447	11.456
110.094	20.6261	429.759	208.374	2.2547e+57	8.35e+55	1.84339	12.789	6.135	12.789
12.3202	5251.12	232.216	6048.67	8.71353e+53	4.18045e+57	2.70546	1.236	11.934	11.934
1272.93	50.8234	5099.96	250.309	2.63451e+57	1.77638e+55	1.98711	11.363	3.24	11.363
50.8234	864.881	341.354	1179.61	6.96421e+55	4.96621e+57	3.23226	4.404	13.709	13.709
125.231	351.001	447.575	601.778	5.25929e+56	3.00833e+57	2.80179	7.787	13.399	13.399
18.1329	7.359	257.157	184.389	5.73936e+56	3.52893e+55	0.572787	11.436	5.496	11.436
125.231	20.6261	447.575	208.374	2.46131e+57	7.62432e+55	1.96506	12.907	5.953	12.907
1447.96	50.8234	5834.96	250.309	2.58973e+57	1.47154e+55	1.9569	11.277	3.045	11.277
142.45	20.6261	502.076	208.374	2.65947e+57	6.85758e+55	2.0779	12.997	5.755	12.997
1647.04	50.8234	6674.88	250.309	2.54507e+57	1.21793e+55	1.92733	11.199	2.86	11.199
1873.5	50.8234	7634.57	250.309	2.5014e+57	1.00722e+55	1.8988	11.13	2.685	11.13
20.6261	7.359	266.159	184.389	6.71833e+56	3.35492e+55	0.644419	11.658	5.404	11.658
162.036	20.6261	576.514	208.374	2.83007e+57	5.97684e+55	2.16904	13.051	5.513	13.051
142.45	351.001	502.076	601.778	5.95373e+56	2.80064e+57	2.72271	8.008	13.142	13.142
23.462	2131.1	275.541	2589.44	7.58815e+54	4.76763e+57	2.97789	2.316	12.659	12.659
2131.1	50.8234	8730.97	250.309	2.45963e+57	8.32391e+54	1.87176	11.069	2.521	11.069
184.315	20.6261	661.803	208.374	2.9685e+57	5.1136e+55	2.23847	13.065	5.244	13.065
7.359	142.45	203.133	361.846	4.55391e+55	3.58344e+57	3.0627	5.139	15.18	15.18
14.0142	5251.12	240.205	6048.67	1.0363e+54	4.18025e+57	2.70549	1.283	11.934	11.934
2424.12	50.8234	9983.45	250.309	2.42017e+57	6.87492e+54	1.84639	11.018	2.366	11.018
57.8114	864.881	354.233	1179.61	8.1758e+55	4.91334e+57	3.22209	4.579	13.694	13.694
23.462	7.359	275.541	184.389	7.81675e+56	3.18289e+55	0.72451	11.867	5.309	11.867
209.657	20.6261	759.504	208.374	3.07355e+57	4.33687e+55	2.28779	13.042	4.969	13.042
2757.42	50.8234	11414.1	250.309	2.38355e+57	5.67519e+54	1.82294	10.977	2.22	10.977
162.036	351.001	576.514	601.778	6.64905e+56	2.60021e+57	2.64393	8.205	12.872	12.872
238.484	20.6261	871.402	208.374	3.14651e+57	3.66365e+55	2.31907	12.986	4.7	12.986
3136.56	50.8234	13048	250.309	2.35019e+57	4.68272e+54	1.80164	10.946	2.083	10.946
26.688	7.359	285.327	184.389	9.03203e+56	3.01288e+55	0.812634	12.065	5.213	12.065
271.275	20.6261	999.536	208.374	3.19058e+57	3.08517e+55	2.33473	12.903	4.441	12.903
3567.82	50.8234	14913.9	250.309	2.3203e+57	3.86229e+54	1.78257	10.923	1.954	10.923
308.574	20.6261	1146.23	208.374	3.20977e+57	2.59064e+55	2.33728	12.799	4.192	12.799
184.315	351.001	661.803	601.778	7.34004e+56	2.40653e+57	2.566	8.377	12.592	12.592
4058.38	50.8234	17044.5	250.309	2.29414e+57	3.18453e+54	1.76588	10.911	1.833	10.911
26.688	2131.1	285.327	2589.44	9.00043e+54	4.76292e+57	2.97779	2.41	12.661	12.661
30.3574	7.359	295.544	184.389	1.03613e+57	2.84498e+55	0.908221	12.253	5.114	12.253
65.7602	864.881	367.774	1179.61	9.58407e+55	4.85207e+57	3.20993	4.76	13.675	13.675
15.9411	5251.12	248.512	6048.67	1.23237e+54	4.17999e+57	2.70569	1.333	11.935	11.935
8.37083	142.45	210.002	361.846	5.33603e+55	3.5452e+57	3.04824	5.284	15.152	15.152
351.001	20.6261	1314.16	208.374	3.20812e+57	2.16979e+55	2.32907	12.679	3.953	12.679
4616.39	50.8234	19477.2	250.309	2.27174e+57	2.62494e+54	1.75156	10.906	1.719	10.906
399.262	20.6261	1506.35	208.374	3.18944e+57	1.81314e+55	2.31227	12.548	3.725	12.548
5251.12	50.8234	22254.5	250.309	2.25321e+57	2.16316e+54	1.73969	10.91	1.612	10.91
209.657	351.001	759.504	601.778	8.02206e+56	2.21958e+57	2.48879	8.525	12.301	12.301
34.5315	7.359	306.22	184.389	1.17986e+57	2.67936e+55	1.01051	12.429	5.012	12.429
454.159	20.6261	1726.27	208.374	3.15721e+57	1.51202e+55	2.28874	12.409	3.508	12.409
5973.12	50.8234	25425	250.309	2.23841e+57	1.78222e+54	1.73015	10.921	1.511	10.921
516.604	20.6261	1977.88	208.374	3.11446e+57	1.25861e+55	2.26007	12.268	3.301	12.268
6794.4	50.8234	29044	250.309	2.22763e+57	1.46814e+54	1.72315	10.94	1.417	10.94
39.2794	7.359	317.39	184.389	1.33347e+57	2.51626e+55	1.11853	12.594	4.908	12.594
238.484	351.001	871.402	601.778	8.68987e+56	2.03976e+57	2.41251	8.652	11.999	11.999
587.635	20.6261	2265.72	208.374	3.06383e+57	1.04597e+55	2.22761	12.125	3.104	12.125
7728.6	50.8234	33174.7	250.309	2.22031e+57	1.20919e+54	1.71831	10.964	1.328	10.964
74.8019	864.881	382.032	1179.61	1.12169e+56	4.78133e+57	3.19543	4.947	13.651	13.651
30.3574	2131.1	295.544	2589.44	1.06705e+55	4.75723e+57	2.97738	2.508	12.662	12.662
18.1329	5251.12	257.157	6048.67	1.46535e+54	4.17965e+57	2.70589	1.385	11.936	11.936
8791.24	50.8234	37888.9	250.309	2.21671e+57	9.95813e+53	1.71581	10.994	1.245	10.994
44.6801	7.359	329.088	184.389	1.49589e+57	2.35599e+55	1.23123	12.746	4.802	12.746
668.432	20.6261	2594.94	208.374	3.00764e+57	8.68027e+54	2.19258	11.986	2.918	11.986
10000	50.8234	43268.7	250.309	2.21675e+57	8.20009e+53	1.71559	11.028	1.168	11.028
9.52178	142.45	217.13	361.846	6.25002e+55	3.50179e+57	3.03165	5.437	15.119	15.119
760.338	20.6261	2971.44	208.374	2.94781e+57	7.19452e+54	2.1559	11.849	2.742	11.849
271.275	351.001	999.536	601.778	9.3381e+56	1.86757e+57	2.33787	8.758	11.689	11.689
50.8234	7.359	341.354	184.389	1.66597e+57	2.1989e+55	1.34747	12.884	4.693	12.884
864.881	20.6261	3401.96	208.374	2.88589e+57	5.95646e+54	2.11836	11.72	2.575	11.72
983.798	20.6261	3894.16	208.374	2.82333e+57	4.92674e+54	2.08071	11.597	2.418	11.597
308.574	351.001	1146.23	601.778	9.96159e+56	1.70358e+57	2.26502	8.846	11.371	11.371
57.8114	7.359	354.233	184.389	1.84224e+57	2.04537e+55	1.46602	13.008	4.582	13.008
85.0869	864.881	397.069	1179.61	1.31048e+56	4.69999e+57	3.17819	5.141	13.621	13.621
1119.07	20.6261	4456.83	208.374	2.76121e+57	4.07156e+54	2.04346	11.483	2.27	11.483
34.5315	2131.1	306.22	2589.44	1.26438e+55	4.75036e+57	2.97703	2.612	12.664	12.664
20.6261	5251.12	266.159	6048.67	1.74205e+54	4.17921e+57	2.70591	1.441	11.936	11.936
351.001	351.001	1314.16	601.778	1.05556e+57	1.54828e+57	2.19444	8.917	11.047	11.047
65.7602	7.359	367.774	184.389	2.02328e+57	1.89584e+55	1.58565	13.117	4.467	13.117
1272.93	20.6261	5099.96	208.374	2.7004e+57	3.3624e+54	2.00708	11.377	2.13	11.377
1447.96	20.6261	5834.96	208.374	2.64167e+57	2.77498e+54	1.97196	11.282	1.998	11.282
10.831	142.45	224.53	361.846	7.31616e+55	3.45263e+57	3.01259	5.597	15.08	15.08
399.262	351.001	1506.35	601.778	1.11162e+57	1.40209e+57	2.12667	8.973	10.72	10.72
5	57.8114	183.959	259.287	5.67264e+55	1.78554e+57	2.15278	6.048	14.099	14.099
74.8019	7.359	382.032	184.389	2.20723e+57	1.75076e+55	1.70504	13.209	4.351	13.209
1647.04	20.6261	6674.88	208.374	2.58565e+57	2.28892e+54	1.93843	11.196	1.874	11.196
1873.5	20.6261	7634.57	208.374	2.53287e+57	1.88709e+54	1.90681	11.122	1.758	11.122
85.0869	7.359	397.069	184.389	2.3925e+57	1.61057e+55	1.82297	13.286	4.232	13.286
454.159	351.001	1726.27	601.778	1.164e+57	1.26528e+57	2.06178	9.017	10.39	10.39
96.7859	864.881	412.952	1179.61	1.52812e+56	4.60691e+57	3.15739	5.34	13.582	13.582
2131.1	20.6261	8730.97	208.374	2.48358e+57	1.55521e+54	1.8772	11.058	1.648	11.058
516.604	351.001	1977.88	601.778	1.21251e+57	1.13797e+57	2.00041	9.051	10.062	10.062
96.7859	7.359	412.952	184.389	2.57726e+57	1.47572e+55	1.93826	13.345	4.111	13.345
2424.12	20.6261	9983.45	208.374	2.43816e+57	1.28124e+54	1.84984	11.005	1.545	11.005
23.462	5251.12	275.541	6048.67	2.07054e+54	4.17865e+57	2.70611	1.499	11.937	11.937
39.2794	2131.1	317.39	2589.44	1.4973e+55	4.74209e+57	2.97631	2.721	12.665	12.665
587.635	351.001	2265.72	601.778	1.25701e+57	1.02012e+57	1.94249	9.077	9.736	9.736
2757.42	20.6261	11414.1	208.374	2.39677e+57	1.0552e+54	1.82485	10.962	1.448	10.962
110.094	7.359	429.759	184.389	2.75972e+57	1.34664e+55	2.04979	13.389	3.988	13.389
3136.56	20.6261	13048	208.374	2.35976e+57	8.68868e+53	1.80243	10.931	1.358	10.931
668.432	351.001	2594.94	601.778	1.29749e+57	9.11522e+56	1.88838	9.096	9.416	9.416
125.231	7.359	447.575	184.389	2.93816e+57	1.2237e+55	2.15658	13.415	3.863	13.415
12.3202	142.45	232.216	361.846	8.55739e+55	3.39711e+57	2.99104	5.765	15.035	15.035
5.68748	57.8114	190.122	259.287	6.59171e+55	1.74909e+57	2.12893	6.184	14.034	14.034
110.094	864.881	429.759	1179.61	1.77821e+56	4.50095e+57	3.13314	5.545	13.535	13.535
3567.82	20.6261	14913.9	208.374	2.32698e+57	7.15272e+53	1.7825	10.908	1.273	10.908
760.338	351.001	2971.44	601.778	1.33408e+57	8.11815e+56	1.83793	9.112	9.102	9.112
142.45	7.359	502.076	184.389	3.10433e+57	1.07962e+55	2.25313	13.426	3.711	13.426
4058.38	20.6261	17044.5	208.374	2.29851e+57	5.88733e+53	1.76515	10.896	1.193	10.896
864.881	351.001	3401.96	601.778	1.3671e+57	7.20441e+56	1.79142	9.134	8.798	9.134
162.036	7.359	576.514	184.389	3.23479e+57	9.15677e+54	2.3259	13.408	3.515	13.408
4616.39	20.6261	19477.2	208.374	2.2744e+57	4.84511e+53	1.75039	10.892	1.118	10.892
983.798	351.001	3894.16	601.778	1.39819e+57	6.36671e+56	1.74867	9.169	8.497	9.169
44.6801	2131.1	329.088	2589.44	1.77197e+55	4.73213e+57	2.97559	2.835	12.667	12.667
26.688	5251.12	285.327	6048.67	2.4603e+54	4.17795e+57	2.7063	1.561	11.938	11.938
5251.12	20.6261	22254.5	208.374	2.25465e+57	3.98692e+53	1.73826	10.898	1.048	10.898
184.315	7.359	661.803	184.389	3.32548e+57	7.72677e+54	2.37483	13.355	3.323	13.355
1119.07	351.001	4456.83	601.778	1.42892e+57	5.60082e+56	1.71007	9.217	8.196	9.217
5973.12	20.6261	25425	208.374	2.23903e+57	3.2805e+53	1.72864	10.91	0.982	10.91
125.231	864.881	447.575	1179.61	2.06456e+56	4.38102e+57	3.10438	5.754	13.476	13.476
209.657	7.359	759.504	184.389	3.38055e+57	6.49972e+54	2.40317	13.273	3.137	13.273
1272.93	351.001	5099.96	601.778	1.45999e+57	4.90437e+56	1.67586	9.277	7.894	9.277
6794.4	20.6261	29044	208.374	2.22746e+57	2.69904e+53	1.72148	10.93	0.92	10.93
14.0142	142.45	240.205	361.846	9.99946e+55	3.33461e+57	2.96613	5.941	14.981	14.981
238.484	7.359	871.402	184.389	3.4056e+57	5.45211e+54	2.41461	13.165	2.959	13.165
1447.96	351.001	5834.96	601.778	1.49186e+57	4.27492e+56	1.64618	9.35	7.59	9.35
6.46948	57.8114	196.51	259.287	7.66236e+55	1.7087e+57	2.10244	6.328	13.96	13.96
7728.6	20.6261	33174.7	208.374	2.21983e+57	2.22053e+53	1.71673	10.955	0.862	10.955
271.275	7.359	999.536	184.389	3.40609e+57	4.56179e+54	2.41249	13.038	2.789	13.038
1647.04	351.001	6674.88	601.778	1.52476e+57	3.70966e+56	1.62123	9.433	7.286	9.433
8791.24	20.6261	37888.9	208.374	2.21602e+57	1.82685e+53	1.71432	10.987	0.808	10.987
1873.5	351.001	7634.57	601.778	1.55887e+57	3.20527e+56	1.60099	9.527	6.982	9.527
308.574	7.359	1146.23	184.389	3.38687e+57	3.80821e+54	2.39965	12.899	2.627	12.899
10000	20.6261	43268.7	208.374	2.21557e+57	1.5029e+53	1.71399	11.022	0.757	11.022
30.3574	5251.12	295.544	6048.67	2.9225e+54	4.17706e+57	2.70647	1.626	11.939	11.939
50.8234	2131.1	341.354	2589.44	2.09552e+55	4.72018e+57	2.97442	2.954	12.668	12.668
2131.1	351.001	8730.97	601.778	1.59422e+57	2.75806e+56	1.58538	9.629	6.679	9.629
142.45	864.881	502.076	1179.61	2.38328e+56	4.24933e+57	3.0714	5.963	13.405	13.405
351.001	7.359	1314.16	184.389	3.35211e+57	3.17274e+54	2.37843	12.749	2.472	12.749
2424.12	351.001	9983.45	601.778	1.63073e+57	2.36404e+56	1.57423	9.737	6.378	9.737
399.262	7.359	1506.35	184.389	3.30539e+57	2.63857e+54	2.3508	12.595	2.325	12.595
15.9411	142.45	248.512	361.846	1.16711e+56	3.26452e+57	2.93812	6.123	14.919	14.919
2757.42	351.001	11414.1	601.778	1.6682e+57	2.019e+56	1.56728	9.849	6.081	9.849
454.159	7.359	1726.27	184.389	3.24968e+57	2.19085e+54	2.31838	12.438	2.185	12.438
7.359	57.8114	203.133	259.287	8.90672e+55	1.66415e+57	2.07292	6.479	13.875	13.875
3136.56	351.001	13048	601.778	1.70637e+57	1.71864e+56	1.56416	9.963	5.789	9.963
516.604	7.359	1977.88	184.389	3.18755e+57	1.81659e+54	2.28251	12.283	2.053	12.283
3567.82	351.001	14913.9	601.778	1.74495e+57	1.45862e+56	1.56447	10.078	5.503	10.078
5	23.462	183.959	212.707	8.713e+55	5.11048e+56	1.00434	7.057	11.114	11.114
162.036	864.881	576.514	1179.61	2.71818e+56	4.11236e+57	3.03627	6.157	13.328	13.328
587.635	7.359	2265.72	184.389	3.12111e+57	1.50443e+54	2.24433	12.131	1.929	12.131
57.8114	2131.1	354.233	2589.44	2.47618e+55	4.70586e+57	2.97295	3.08	12.669	12.669
34.5315	5251.12	306.22	6048.67	3.47032e+54	4.17595e+57	2.70681	1.695	11.941	11.941
4058.38	351.001	17044.5	601.778	1.78363e+57	1.2347e+56	1.56777	10.192	5.224	10.192
668.432	7.359	2594.94	184.389	3.05205e+57	1.24459e+54	2.20471	11.983	1.811	11.983
4616.39	351.001	19477.2	601.778	1.8221e+57	1.04278e+56	1.57361	10.303	4.953	10.303
760.338	7.359	2971.44	184.389	2.9818e+57	1.02865e+54	2.16439	11.842	1.699	11.842
5251.12	351.001	22254.5	601.778	1.86005e+57	8.78961e+55	1.58158	10.41	4.692	10.41
18.1329	142.45	257.157	361.846	1.36043e+56	3.18622e+57	2.90598	6.314	14.845	14.845
864.881	7.359	3401.96	184.389	2.91162e+57	8.49488e+53	2.12406	11.708	1.594	11.708
8.37083	57.8114	210.002	259.287	1.03496e+56	1.61524e+57	2.04005	6.639	13.777	13.777
5973.12	351.001	25425	601.778	1.89731e+57	7.39585e+55	1.59132	10.513	4.442	10.513
5.68748	23.462	190.122	212.707	1.0055e+56	4.87023e+56	0.977311	7.194	10.963	10.963
184.315	864.881	661.803	1179.61	3.06861e+56	3.96989e+57	2.9986	6.337	13.244	13.244
983.798	7.359	3894.16	184.389	2.84254e+57	7.01057e+53	2.08426	11.583	1.496	11.583
65.7602	2131.1	367.774	2589.44	2.92347e+55	4.68875e+57	2.97114	3.211	12.67	12.67
6794.4	351.001	29044	601.778	1.93377e+57	6.21315e+55	1.60245	10.612	4.202	10.612
1119.07	7.359	4456.83	184.389	2.77523e+57	5.78203e+53	2.04537	11.467	1.403	11.467
39.2794	5251.12	317.39	6048.67	4.11919e+54	4.17457e+57	2.70695	1.768	11.942	11.942
1272.93	7.359	5099.96	184.389	2.71038e+57	4.7662e+53	2.00775	11.362	1.315	11.362
7728.6	351.001	33174.7	601.778	1.96932e+57	5.21198e+55	1.61468	10.705	3.972	10.705
1447.96	7.359	5834.96	184.389	2.64859e+57	3.9272e+53	1.97176	11.267	1.233	11.267
8791.24	351.001	37888.9	601.778	2.00392e+57	4.3663e+55	1.62775	10.793	3.752	10.793
20.6261	142.45	266.159	361.846	1.5834e+56	3.09918e+57	2.86974	6.51	14.759	14.759
209.657	864.881	759.504	1179.61	3.43369e+56	3.82191e+57	2.95796	6.502	13.151	13.151
1647.04	7.359	6674.88	184.389	2.59024e+57	3.23467e+53	1.93763	11.182	1.156	11.182
9.52178	57.8114	217.13	259.287	1.20189e+56	1.56187e+57	2.0038	6.806	13.665	13.665
6.46948	23.462	196.51	212.707	1.1608e+56	4.62028e+56	0.94924	7.339	10.795	10.795
1873.5	7.359	7634.57	184.389	2.53568e+57	2.66338e+53	1.90558	11.108	1.084	11.108
10000	351.001	43268.7	601.778	2.03758e+57	3.65344e+55	1.6415	10.876	3.543	10.876
2131.1	7.359	8730.97	184.389	2.48511e+57	2.19242e+53	1.87573	11.046	1.016	11.046
74.8019	2131.1	382.032	2589.44	3.44831e+55	4.66833e+57	2.9687	3.348	12.67	12.67
44.6801	5251.12	329.088	6048.67	4.88727e+54	4.17284e+57	2.70723	1.844	11.944	11.944
238.484	864.881	871.402	1179.61	3.81188e+56	3.66873e+57	2.91468	6.654	13.051	13.051
2424.12	7.359	9983.45	184.389	2.43874e+57	1.80436e+53	1.84824	10.994	0.952	10.994
2757.42	7.359	11414.1	184.389	2.39673e+57	1.4847e+53	1.82321	10.952	0.892	10.952
7.359	23.462	203.133	212.707	1.34003e+56	4.36344e+56	0.920707	7.492	10.61	10.61
23.462	142.45	275.541	361.846	1.83984e+56	3.00294e+57	2.82901	6.714	14.659	14.659
10.831	57.8114	224.53	259.287	1.39453e+56	1.50397e+57	1.96422	6.98	13.538	13.538
3136.56	7.359	13048	184.389	2.35917e+57	1.2215e+53	1.80075	10.922	0.836	10.922
3567.82	7.359	14913.9	184.389	2.32605e+57	1.00482e+53	1.78085	10.9	0.783	10.9
271.275	864.881	999.536	1179.61	4.20111e+56	3.51084e+57	2.86816	6.792	12.941	12.941
85.0869	2131.1	397.069	2589.44	4.06324e+55	4.64404e+57	2.96556	3.49	12.669	12.669
4058.38	7.359	17044.5	184.389	2.29747e+57	8.26546e+52	1.76362	10.889	0.734	10.889
50.8234	5251.12	341.354	6048.67	5.79582e+54	4.17069e+57	2.70746	1.924	11.946	11.946
8.37083	23.462	210.002	212.707	1.54633e+56	4.10321e+56	0.892394	7.654	10.408	10.408
5	399.262	183.959	656.501	9.26542e+54	5.11356e+57	3.4161	3.247	14.711	14.711
4616.39	7.359	19477.2	184.389	2.27333e+57	6.79823e+52	1.749	10.887	0.688	10.887
5251.12	7.359	22254.5	184.389	2.25343e+57	5.5913e+52	1.73691	10.892	0.644	10.892
26.688	142.45	285.327	361.846	2.13385e+56	2.89719e+57	2.78321	6.923	14.542	14.542
12.3202	57.8114	232.216	259.287	1.61627e+56	1.44164e+57	1.92086	7.162	13.392	13.392
308.574	864.881	1146.23	1179.61	4.59888e+56	3.34892e+57	2.81885	6.917	12.823	12.823
5973.12	7.359	25425	184.389	2.23796e+57	4.59872e+52	1.72748	10.906	0.604	10.906
9.52178	23.462	217.13	212.707	1.78316e+56	3.84366e+56	0.865193	7.823	10.19	10.19
6794.4	7.359	29044	184.389	2.22652e+57	3.78216e+52	1.72049	10.927	0.566	10.927
96.7859	2131.1	412.952	2589.44	4.78254e+55	4.6152e+57	2.96163	3.639	12.667	12.667
7728.6	7.359	33174.7	184.389	2.21895e+57	3.11079e+52	1.71585	10.953	0.53	10.953
57.8114	5251.12	354.233	6048.67	6.86974e+54	4.16803e+57	2.70768	2.008	11.948	11.948
351.001	864.881	1314.16	1179.61	5.00232e+56	3.1838e+57	2.76658	7.03	12.696	12.696
10.831	23.462	224.53	212.707	2.05428e+56	3.5893e+56	0.840299	7.999	9.959	9.959
14.0142	57.8114	240.205	259.287	1.87081e+56	1.37508e+57	1.87418	7.352	13.227	13.227
8791.24	7.359	37888.9	184.389	2.21522e+57	2.55835e+52	1.71356	10.984	0.497	10.984
30.3574	142.45	295.544	361.846	2.46979e+56	2.78182e+57	2.73214	7.138	14.406	14.406
5.68748	399.262	190.122	656.501	1.09309e+55	5.10489e+57	3.41422	3.34	14.709	14.709
10000	7.359	43268.7	184.389	2.2148e+57	2.10431e+52	1.71329	11.02	0.465	11.02
12.3202	23.462	232.216	212.707	2.36374e+56	3.34473e+56	0.818736	8.182	9.716	9.716
110.094	2131.1	429.759	2589.44	5.62246e+55	4.58107e+57	2.95678	3.794	12.664	12.664
399.262	864.881	1506.35	1179.61	5.40832e+56	3.01641e+57	2.71107	7.13	12.558	12.558
5	8.37083	183.959	186.647	1.13696e+56	7.18602e+55	0.302589	7.999	6.899	7.999
15.9411	57.8114	248.512	259.287	2.16215e+56	1.3047e+57	1.82425	7.547	13.04	13.04
34.5315	142.45	306.22	361.846	2.85225e+56	2.65699e+57	2.67553	7.358	14.248	14.248
65.7602	5251.12	367.774	6048.67	8.13816e+54	4.16475e+57	2.70783	2.096	11.95	11.95
14.0142	23.462	240.205	212.707	2.71591e+56	3.11429e+56	0.802114	8.372	9.468	9.468
454.159	864.881	1726.27	1179.61	5.81357e+56	2.84776e+57	2.65285	7.22	12.411	12.411
5.68748	8.37083	190.122	186.647	1.3068e+56	6.80889e+55	0.304634	8.252	6.759	8.252
125.231	2131.1	447.575	2589.44	6.60138e+55	4.5408e+57	2.95052	3.955	12.658	12.658
6.46948	399.262	196.51	656.501	1.29031e+55	5.09473e+57	3.41235	3.439	14.708	14.708
15.9411	23.462	248.512	212.707	3.11541e+56	2.90152e+56	0.791723	8.569	9.22	9.22
18.1329	57.8114	257.157	259.287	2.49455e+56	1.23111e+57	1.77172	7.749	12.83	12.83
39.2794	142.45	317.39	361.846	3.28591e+56	2.52321e+57	2.61353	7.581	14.066	14.066
516.604	864.881	1977.88	1179.61	6.21476e+56	2.67891e+57	2.59191	7.299	12.254	12.254
18.1329	23.462	257.157	212.707	3.56709e+56	2.70868e+56	0.788775	8.772	8.978	8.978
74.8019	5251.12	382.032	6048.67	9.63506e+54	4.1607e+57	2.70789	2.189	11.952	11.952
6.46948	8.37083	196.51	186.647	1.50469e+56	6.46839e+55	0.310206	8.543	6.628	8.543
20.6261	23.462	266.159	212.707	4.07605e+56	2.53638e+56	0.794447	8.987	8.75	8.987
142.45	2131.1	502.076	2589.44	7.71496e+55	4.49461e+57	2.94304	4.119	12.65	12.65
20.6261	57.8114	266.159	259.287	2.87251e+56	1.15514e+57	1.71726	7.956	12.595	12.595
587.635	864.881	2265.72	1179.61	6.60867e+56	2.51095e+57	2.52844	7.37	12.087	12.087
7.359	8.37083	203.133	186.647	1.73828e+56	6.15979e+55	0.319918	8.863	6.508	8.863
23.462	23.462	275.541	212.707	4.64787e+56	2.38309e+56	0.809487	9.242	8.542	9.242
44.6801	142.45	329.088	361.846	3.77549e+56	2.38142e+57	2.54611	7.808	13.856	13.856
7.359	399.262	203.133	656.501	1.52359e+55	5.08283e+57	3.40979	3.545	14.705	14.705
26.688	23.462	285.327	212.707	5.29492e+56	2.24454e+56	0.834361	9.531	8.355	9.531
85.0869	5251.12	397.069	6048.67	1.14001e+55	4.15573e+57	2.70803	2.287	11.955	11.955
668.432	864.881	2594.94	1179.61	6.99228e+56	2.34493e+57	2.46257	7.431	11.909	11.909
8.37083	8.37083	210.002	186.647	2.01857e+56	5.87652e+55	0.334352	9.203	6.396	9.203
23.462	57.8114	275.541	259.287	3.3007e+56	1.07787e+57	1.66215	8.168	12.335	12.335
30.3574	23.462	295.544	212.707	6.04518e+56	2.11541e+56	0.869787	9.847	8.182	9.847
162.036	2131.1	576.514	2589.44	8.92065e+55	4.4445e+57	2.93459	4.275	12.64	12.64
50.8234	142.45	341.354	361.846	4.32562e+56	2.23301e+57	2.47422	8.036	13.617	13.617
34.5315	23.462	306.22	212.707	6.92479e+56	1.99231e+56	0.916455	10.181	8.015	10.181
760.338	864.881	2971.44	1179.61	7.36293e+56	2.18188e+57	2.39462	7.486	11.72	11.72
9.52178	8.37083	217.13	186.647	2.35754e+56	5.61353e+55	0.354293	9.554	6.291	9.554
26.688	57.8114	285.327	259.287	3.78389e+56	1.00056e+57	1.60805	8.383	12.051	12.051
39.2794	23.462	317.39	212.707	7.9557e+56	1.87334e+56	0.975114	10.522	7.849	10.522
96.7859	5251.12	412.952	6048.67	1.34794e+55	4.14964e+57	2.70803	2.389	11.958	11.958
57.8114	142.45	354.233	361.846	4.94064e+56	2.07994e+57	2.39869	8.266	13.346	13.346
8.37083	399.262	210.002	656.501	1.79922e+55	5.06892e+57	3.40691	3.656	14.702	14.702
184.315	2131.1	661.803	2589.44	1.02242e+56	4.39012e+57	2.92534	4.425	12.629	12.629
864.881	864.881	3401.96	1179.61	7.71839e+56	2.02276e+57	2.32509	7.535	11.521	11.521
10.831	8.37083	224.53	186.647	2.76722e+56	5.36604e+55	0.380486	9.903	6.191	9.903
44.6801	23.462	329.088	212.707	9.15117e+56	1.75778e+56	1.04623	10.861	7.683	10.861
30.3574	57.8114	295.544	259.287	4.32681e+56	9.24661e+56	1.55676	8.602	11.744	11.744
50.8234	23.462	341.354	212.707	1.05169e+57	1.64533e+56	1.1296	11.189	7.515	11.189
983.798	864.881	3894.16	1179.61	8.05698e+56	1.86843e+57	2.25424	7.579	11.311	11.311
65.7602	142.45	367.774	361.846	5.62446e+56	1.92466e+57	2.3214	8.495	13.043	13.043
12.3202	8.37083	232.216	186.647	3.2604e+56	5.12926e+55	0.413715	10.242	6.094	10.242
34.5315	57.8114	306.22	259.287	4.93407e+56	8.51626e+56	1.51077	8.823	11.419	11.419
57.8114	23.462	354.233	212.707	1.20496e+57	1.53586e+56	1.22446	11.499	7.345	11.499
110.094	5251.12	429.759	6048.67	1.59266e+55	4.14218e+57	2.70787	2.495	11.961	11.961
209.657	2131.1	759.504	2589.44	1.16308e+56	4.33118e+57	2.91521	4.567	12.617	12.617
1119.07	864.881	4456.83	1179.61	8.3776e+56	1.71969e+57	2.18281	7.62	11.092	11.092
65.7602	23.462	367.774	212.707	1.3738e+57	1.42937e+56	1.32938	11.786	7.172	11.786
39.2794	57.8114	317.39	259.287	5.60998e+56	7.82824e+56	1.47274	9.044	11.083	11.083
74.8019	142.45	382.032	361.846	6.38032e+56	1.77006e+57	2.2447	8.723	12.709	12.709
14.0142	8.37083	240.205	186.647	3.8494e+56	4.89905e+55	0.454748	10.563	5.999	10.563
9.52178	399.262	217.13	656.501	2.12454e+55	5.05267e+57	3.40345	3.774	14.698	14.698
74.8019	23.462	382.032	212.707	1.5563e+57	1.32595e+56	1.44247	12.046	6.996	12.046
1272.93	864.881	5099.96	1179.61	8.6798e+56	1.57721e+57	2.11098	7.659	10.862	10.862
44.6801	57.8114	329.088	259.287	6.35841e+56	7.19349e+56	1.44493	9.266	10.743	10.743
85.0869	23.462	397.069	212.707	1.75001e+57	1.22575e+56	1.56147	12.275	6.816	12.275
238.484	2131.1	871.402	2589.44	1.3144e+56	4.26743e+57	2.90392	4.703	12.603	12.603
85.0869	142.45	397.069	361.846	7.21057e+56	1.61929e+57	2.17115	8.947	12.345	12.345
15.9411	8.37083	248.512	186.647	4.54557e+56	4.67298e+55	0.504209	10.862	5.904	10.862
125.231	5251.12	447.575	6048.67	1.8804e+55	4.13307e+57	2.70751	2.607	11.964	11.964
1447.96	864.881	5834.96	1179.61	8.96374e+56	1.44154e+57	2.03942	7.697	10.622	10.622
50.8234	57.8114	341.354	259.287	7.18259e+56	6.61877e+56	1.42952	9.485	10.409	10.409
96.7859	23.462	412.952	212.707	1.95184e+57	1.12898e+56	1.68395	12.474	6.634	12.474
96.7859	142.45	412.952	361.846	8.11648e+56	1.47547e+57	2.10457	9.167	11.959	11.959
110.094	23.462	429.759	212.707	2.1588e+57	1.03586e+56	1.80751	12.642	6.448	12.642
1647.04	864.881	6674.88	1179.61	9.23023e+56	1.31316e+57	1.96876	7.736	10.373	10.373
57.8114	57.8114	354.233	259.287	8.08503e+56	6.10555e+56	1.4279	9.703	10.09	10.09
18.1329	8.37083	257.157	186.647	5.35812e+56	4.4503e+55	0.562544	11.141	5.807	11.141
65.7602	57.8114	367.774	259.287	9.06749e+56	5.64947e+56	1.44089	9.919	9.796	9.919
125.231	23.462	447.575	212.707	2.36749e+57	9.4664e+55	1.92983	12.78	6.26	12.78
10.831	399.262	224.53	656.501	2.50808e+55	5.0337e+57	3.39963	3.899	14.694	14.694
271.275	2131.1	999.536	2589.44	1.47656e+56	4.19872e+57	2.89142	4.833	12.587	12.587
1873.5	864.881	7634.57	1179.61	9.48062e+56	1.19241e+57	1.89966	7.777	10.116	10.116
110.094	142.45	429.759	361.846	9.098e+56	1.34131e+57	2.04832	9.382	11.559	11.559
74.8019	57.8114	382.032	259.287	1.01343e+57	5.23951e+56	1.46842	10.159	9.533	10.159
142.45	23.462	502.076	212.707	2.56923e+57	8.53329e+55	2.04412	12.888	6.055	12.888
142.45	5251.12	502.076	6048.67	2.2113e+55	4.12227e+57	2.70711	2.722	11.968	11.968
85.0869	57.8114	397.069	259.287	1.13219e+57	4.85882e+56	1.50989	10.424	9.289	10.424
20.6261	8.37083	266.159	186.647	6.29233e+56	4.23065e+55	0.629976	11.401	5.709	11.401
2131.1	864.881	8730.97	1179.61	9.71682e+56	1.07952e+57	1.83287	7.82	9.853	9.853
125.231	142.45	447.575	361.846	1.01536e+57	1.21876e+57	2.00568	9.589	11.157	11.157
162.036	23.462	576.514	212.707	2.74477e+57	7.47051e+55	2.13731	12.958	5.81	12.958
96.7859	57.8114	412.952	259.287	1.26698e+57	4.49735e+56	1.56522	10.703	9.051	10.703
184.315	23.462	661.803	212.707	2.8899e+57	6.41732e+55	2.20941	12.987	5.536	12.987
2424.12	864.881	9983.45	1179.61	9.9412e+56	9.74611e+56	1.76884	7.868	9.584	9.584
142.45	142.45	502.076	361.846	1.12433e+57	1.10941e+57	1.97759	9.782	10.772	10.772
110.094	57.8114	429.759	259.287	1.41917e+57	4.15181e+56	1.63399	10.985	8.814	10.985
23.462	8.37083	275.541	186.647	7.35143e+56	4.01383e+55	0.706451	11.643	5.609	11.643
308.574	2131.1	1146.23	2589.44	1.64958e+56	4.12495e+57	2.87765	4.956	12.569	12.569
209.657	23.462	759.504	212.707	3.00305e+57	5.45552e+55	2.26186	12.977	5.252	12.977
162.036	142.45	576.514	361.846	1.2275e+57	1.01163e+57	1.95899	9.942	10.421	10.421
2757.42	864.881	11414.1	1179.61	1.01565e+57	8.77699e+56	1.70836	7.921	9.312	9.312
125.231	57.8114	447.575	259.287	1.58837e+57	3.82097e+56	1.71499	11.261	8.576	11.261
184.315	142.45	661.803	361.846	1.32421e+57	9.21419e+56	1.94605	10.072	10.097	10.097
238.484	23.462	871.402	212.707	3.08475e+57	4.61516e+55	2.29652	12.933	4.971	12.933
3136.56	864.881	13048	1179.61	1.03658e+57	7.88678e+56	1.65186	7.98	9.038	9.038
12.3202	399.262	232.216	656.501	2.95972e+55	5.01159e+57	3.39486	4.031	14.688	14.688
26.688	8.37083	285.327	186.647	8.53516e+56	3.79978e+55	0.79165	11.87	5.507	11.87
162.036	5251.12	576.514	6048.67	2.57501e+55	4.11022e+57	2.70639	2.833	11.971	11.971
209.657	142.45	759.504	361.846	1.41442e+57	8.36346e+56	1.93636	10.188	9.794	10.188
142.45	57.8114	502.076	259.287	1.76708e+57	3.4943e+56	1.80155	11.515	8.333	11.515
271.275	23.462	999.536	212.707	3.13745e+57	3.89142e+55	2.31552	12.861	4.699	12.861
3567.82	864.881	14913.9	1179.61	1.05724e+57	7.07328e+56	1.60005	8.046	8.766	8.766
308.574	23.462	1146.23	212.707	3.1647e+57	3.27147e+55	2.32119	12.765	4.438	12.765
162.036	57.8114	576.514	259.287	1.93833e+57	3.15077e+56	1.87993	11.726	8.073	11.726
238.484	142.45	871.402	361.846	1.50066e+57	7.54712e+56	1.92841	10.301	9.498	10.301
4058.38	864.881	17044.5	1179.61	1.07797e+57	6.33317e+56	1.55327	8.119	8.498	8.498
351.001	2131.1	1314.16	2589.44	1.83328e+56	4.04612e+57	2.86275	5.072	12.55	12.55
30.3574	8.37083	295.544	186.647	9.84024e+56	3.58855e+55	0.885006	12.083	5.403	12.083
351.001	23.462	1314.16	212.707	3.17036e+57	2.74296e+55	2.3158	12.653	4.187	12.653
184.315	57.8114	661.803	259.287	2.09879e+57	2.80142e+56	1.94841	11.892	7.79	11.892
271.275	142.45	999.536	361.846	1.58517e+57	6.76241e+56	1.92168	10.407	9.197	10.407
4616.39	864.881	19477.2	1179.61	1.09915e+57	5.66191e+56	1.51188	8.199	8.237	8.237
399.262	23.462	1506.35	212.707	3.15814e+57	2.29432e+55	2.30145	12.528	3.947	12.528
308.574	142.45	1146.23	361.846	1.66794e+57	6.01452e+56	1.91594	10.506	8.888	10.506
209.657	57.8114	759.504	259.287	2.24561e+57	2.45937e+56	2.00664	12.015	7.488	12.015
5251.12	864.881	22254.5	1179.61	1.12121e+57	5.05358e+56	1.47614	8.295	7.986	8.295
454.159	23.462	1726.27	212.707	3.1315e+57	1.91496e+55	2.28001	12.395	3.718	12.395
34.5315	8.37083	306.22	186.647	1.12614e+57	3.38029e+55	0.985756	12.281	5.296	12.281
5973.12	864.881	25425	1179.61	1.14541e+57	4.50044e+56	1.44616	8.415	7.742	8.415
184.315	5251.12	661.803	6048.67	2.97484e+55	4.09677e+57	2.7055	2.941	11.974	11.974
351.001	142.45	1314.16	361.846	1.74838e+57	5.3098e+56	1.91095	10.595	8.57	10.595
238.484	57.8114	871.402	259.287	2.37643e+57	2.13542e+56	2.05444	12.098	7.17	12.098
516.604	23.462	1977.88	212.707	3.09354e+57	1.59528e+55	2.25312	12.257	3.5	12.257
6794.4	864.881	29044	1179.61	1.1735e+57	3.99646e+56	1.42227	8.557	7.5	8.557
271.275	57.8114	999.536	259.287	2.48932e+57	1.8372e+56	2.09186	12.145	6.841	12.145
399.262	142.45	1506.35	361.846	1.82563e+57	4.65391e+56	1.90645	10.675	8.243	10.675
587.635	23.462	2265.72	212.707	3.04694e+57	1.32673e+55	2.22215	12.119	3.292	12.119
39.2794	8.37083	317.39	186.647	1.27892e+57	3.17528e+55	1.09291	12.465	5.187	12.465
399.262	2131.1	1506.35	2589.44	2.0273e+56	3.96227e+57	2.84626	5.182	12.528	12.528
7728.6	864.881	33174.7	1179.61	1.20651e+57	3.53787e+56	1.40476	8.721	7.257	8.721
14.0142	399.262	240.205	656.501	3.49088e+55	4.98586e+57	3.3891	4.169	14.68	14.68
308.574	57.8114	1146.23	259.287	2.58296e+57	1.56911e+56	2.11916	12.16	6.507	12.16
454.159	142.45	1726.27	361.846	1.89869e+57	4.05105e+56	1.90221	10.744	7.909	10.744
8791.24	864.881	37888.9	1179.61	1.24513e+57	3.12163e+56	1.39399	8.904	7.014	8.904
668.432	23.462	2594.94	212.707	2.99415e+57	1.10173e+55	2.18835	11.981	3.096	11.981
44.6801	8.37083	329.088	186.647	1.44134e+57	2.97385e+55	1.20537	12.634	5.075	12.634
516.604	142.45	1977.88	361.846	1.96653e+57	3.50367e+56	1.89795	10.802	7.57	10.802
351.001	57.8114	1314.16	259.287	2.65679e+57	1.33275e+56	2.13682	12.148	6.174	12.148
10000	864.881	43268.7	1179.61	1.2898e+57	2.745e+56	1.39007	9.103	6.77	9.103
760.338	23.462	2971.44	212.707	2.93705e+57	9.13683e+54	2.15264	11.847	2.909	11.847
587.635	142.45	2265.72	361.846	2.02816e+57	3.01245e+56	1.89336	10.849	7.229	10.849
399.262	57.8114	1506.35	259.287	2.71112e+57	1.12741e+56	2.14551	12.112	5.847	12.112
209.657	5251.12	759.504	6048.67	3.41426e+55	4.08179e+57	2.70462	3.046	11.978	11.978
864.881	23.462	3401.96	212.707	2.87746e+57	7.56857e+54	2.11594	11.719	2.733	11.719
50.8234	8.37083	341.354	186.647	1.61211e+57	2.7764e+55	1.32192	12.787	4.96	12.787
668.432	142.45	2594.94	361.846	2.08282e+57	2.57644e+56	1.88812	10.885	6.888	10.885
454.159	57.8114	1726.27	259.287	2.74697e+57	9.50706e+55	2.14607	12.056	5.531	12.056
454.159	2131.1	1726.27	2589.44	2.23107e+56	3.87358e+57	2.82853	5.286	12.505	12.505
983.798	23.462	3894.16	212.707	2.81678e+57	6.26308e+54	2.07893	11.597	2.567	11.597
760.338	142.45	2971.44	361.846	2.12997e+57	2.19332e+56	1.88197	10.91	6.549	10.91
516.604	57.8114	1977.88	259.287	2.76622e+57	7.99449e+55	2.1395	11.986	5.226	11.986
1119.07	23.462	4456.83	212.707	2.75606e+57	5.17815e+54	2.04214	11.483	2.409	11.483
57.8114	8.37083	354.233	186.647	1.78967e+57	2.58343e+55	1.4412	12.924	4.843	12.924
1272.93	23.462	5099.96	212.707	2.69648e+57	4.27788e+54	2.00618	11.379	2.261	11.379
864.881	142.45	3401.96	361.846	2.16921e+57	1.85976e+56	1.87474	10.927	6.216	10.927
587.635	57.8114	2265.72	259.287	2.77095e+57	6.70562e+55	2.12687	11.904	4.934	11.904
15.9411	399.262	248.512	656.501	4.11474e+55	4.95596e+57	3.38252	4.314	14.671	14.671
1447.96	23.462	5834.96	212.707	2.63879e+57	3.53177e+54	1.97142	11.284	2.122	11.284
65.7602	8.37083	367.774	186.647	1.97246e+57	2.39544e+55	1.56192	13.045	4.723	13.045
668.432	57.8114	2594.94	259.287	2.76339e+57	5.61176e+55	2.10925	11.815	4.654	11.815
983.798	142.45	3894.16	361.846	2.20055e+57	1.57164e+56	1.86633	10.934	5.891	10.934
238.484	5251.12	871.402	6048.67	3.89655e+55	4.06512e+57	2.70354	3.148	11.982	11.982
516.604	2131.1	1977.88	2589.44	2.44378e+56	3.78029e+57	2.80913	5.384	12.479	12.479
760.338	57.8114	2971.44	259.287	2.74572e+57	4.68679e+55	2.08768	11.721	4.387	11.721
1647.04	23.462	6674.88	212.707	2.58347e+57	2.91403e+54	1.9381	11.199	1.99	11.199
1119.07	142.45	4456.83	361.846	2.2243e+57	1.32446e+56	1.85669	10.935	5.575	10.935
74.8019	8.37083	382.032	186.647	2.15873e+57	2.21297e+55	1.6827	13.148	4.6	13.148
5	983.798	183.959	1312.49	2.86452e+54	5.21582e+57	3.23945	2.185	13.578	13.578
1873.5	23.462	7634.57	212.707	2.53131e+57	2.40319e+54	1.90666	11.124	1.867	11.124
85.0869	8.37083	397.069	186.647	2.34659e+57	2.0366e+55	1.80221	13.233	4.475	13.233
2131.1	23.462	8730.97	212.707	2.48254e+57	1.98103e+54	1.87723	11.06	1.751	11.06
864.881	57.8114	3401.96	259.287	2.72001e+57	3.90719e+55	2.0631	11.625	4.132	11.625
983.798	57.8114	3894.16	259.287	2.68812e+57	3.25199e+55	2.03637	11.53	3.889	11.53
1272.93	142.45	5099.96	361.846	2.2409e+57	1.11347e+56	1.84595	10.931	5.272	10.931
96.7859	8.37083	412.952	186.647	2.53419e+57	1.86687e+55	1.9192	13.301	4.348	13.301
2424.12	23.462	9983.45	212.707	2.43751e+57	1.63241e+54	1.84999	11.007	1.642	11.007
1119.07	57.8114	4456.83	259.287	2.65184e+57	2.7028e+55	2.00832	11.438	3.659	11.438
1447.96	142.45	5834.96	361.846	2.25123e+57	9.34061e+55	1.83422	10.922	4.98	10.922
2757.42	23.462	11414.1	212.707	2.39639e+57	1.34473e+54	1.82506	10.965	1.539	10.965
110.094	8.37083	429.759	186.647	2.71972e+57	1.7043e+55	2.0325	13.351	4.218	13.351
587.635	2131.1	2265.72	2589.44	2.66443e+56	3.68272e+57	2.7882	5.476	12.451	12.451
1272.93	57.8114	5099.96	259.287	2.61264e+57	2.24351e+55	1.97962	11.35	3.441	11.35
1647.04	142.45	6674.88	361.846	2.25615e+57	7.82038e+55	1.82181	10.911	4.702	10.911
3136.56	23.462	13048	212.707	2.35952e+57	1.10745e+54	1.80264	10.933	1.443	10.933
125.231	8.37083	447.575	186.647	2.90126e+57	1.5494e+55	2.14106	13.384	4.087	13.384
271.275	5251.12	999.536	6048.67	4.42489e+55	4.04661e+57	2.7024	3.247	11.987	11.987
1873.5	142.45	7634.57	361.846	2.25662e+57	6.53607e+55	1.8089	10.9	4.435	10.9
1447.96	57.8114	5834.96	259.287	2.5718e+57	1.86017e+55	1.95081	11.268	3.234	11.268
18.1329	399.262	257.157	656.501	4.84638e+55	4.92128e+57	3.37456	4.467	14.659	14.659
3567.82	23.462	14913.9	212.707	2.32675e+57	9.11818e+53	1.78266	10.91	1.352	10.91
142.45	8.37083	502.076	186.647	3.0708e+57	1.37042e+55	2.23938	13.4	3.929	13.4
5.68748	983.798	190.122	1312.49	3.39141e+54	5.21377e+57	3.23941	2.251	13.579	13.579
2131.1	142.45	8730.97	361.846	2.2536e+57	5.4541e+55	1.79583	10.889	4.181	10.889
1647.04	57.8114	6674.88	259.287	2.53057e+57	1.54082e+55	1.92249	11.193	3.039	11.193
4058.38	23.462	17044.5	212.707	2.29855e+57	7.50632e+53	1.76541	10.898	1.268	10.898
162.036	8.37083	576.514	186.647	3.20542e+57	1.16456e+55	2.3141	13.387	3.726	13.387
1873.5	57.8114	7634.57	259.287	2.48986e+57	1.2752e+55	1.89506	11.126	2.855	11.126
2424.12	142.45	9983.45	361.846	2.24803e+57	4.54484e+55	1.78294	10.879	3.94	10.879
4616.39	23.462	19477.2	212.707	2.27444e+57	6.17835e+53	1.75061	10.894	1.188	10.894
668.432	2131.1	2594.94	2589.44	2.89182e+56	3.58129e+57	2.7659	5.561	12.422	12.422
2131.1	57.8114	8730.97	259.287	2.45041e+57	1.05456e+55	1.86886	11.068	2.681	11.068
2757.42	142.45	11414.1	361.846	2.24071e+57	3.7824e+55	1.77042	10.872	3.71	10.872
5251.12	23.462	22254.5	212.707	2.25459e+57	5.08453e+53	1.73839	10.898	1.113	10.898
184.315	8.37083	661.803	186.647	3.3007e+57	9.83388e+54	2.3651	13.339	3.522	13.339
2424.12	57.8114	9983.45	259.287	2.41292e+57	8.71523e+54	1.84421	11.018	2.517	11.018
308.574	5251.12	1146.23	6048.67	5.00236e+55	4.02614e+57	2.70089	3.343	11.991	11.991
3136.56	142.45	13048	361.846	2.23249e+57	3.14434e+55	1.7586	10.869	3.492	10.869
5973.12	23.462	25425	212.707	2.23922e+57	4.18414e+53	1.72889	10.912	1.044	10.912
209.657	8.37083	759.504	186.647	3.36007e+57	8.27763e+54	2.39537	13.261	3.327	13.261
2757.42	57.8114	11414.1	259.287	2.37786e+57	7.19839e+54	1.82131	10.978	2.362	10.978
3567.82	142.45	14913.9	361.846	2.2241e+57	2.61133e+55	1.74776	10.87	3.286	10.87
6794.4	23.462	29044	212.707	2.22764e+57	3.44296e+53	1.7217	10.931	0.978	10.931
238.484	8.37083	871.402	186.647	3.38897e+57	6.94758e+54	2.40848	13.157	3.139	13.157
20.6261	399.262	266.159	656.501	5.70306e+55	4.88114e+57	3.3651	4.627	14.644	14.644
3136.56	57.8114	13048	259.287	2.34585e+57	5.94256e+54	1.80051	10.947	2.217	10.947
4058.38	142.45	17044.5	361.846	2.21611e+57	2.16674e+55	1.73808	10.876	3.091	10.876
7728.6	23.462	33174.7	212.707	2.2199e+57	2.83272e+53	1.71686	10.956	0.916	10.956
271.275	8.37083	999.536	186.647	3.39275e+57	5.81616e+54	2.40774	13.033	2.959	13.033
760.338	2131.1	2971.44	2589.44	3.12456e+56	3.47648e+57	2.74185	5.641	12.39	12.39
6.46948	983.798	196.51	1312.49	4.01793e+54	5.21131e+57	3.2393	2.322	13.58	13.58
4616.39	142.45	19477.2	361.846	2.20899e+57	1.79646e+55	1.72969	10.886	2.906	10.886
8791.24	23.462	37888.9	212.707	2.2162e+57	2.33077e+53	1.71451	10.987	0.859	10.987
3567.82	57.8114	14913.9	259.287	2.317e+57	4.90371e+54	1.7818	10.925	2.08	10.925
308.574	8.37083	1146.23	186.647	3.37628e+57	4.85773e+54	2.39602	12.895	2.787	12.895
5251.12	142.45	22254.5	361.846	2.20316e+57	1.4884e+55	1.72273	10.9	2.731	10.9
4058.38	57.8114	17044.5	259.287	2.29158e+57	4.04493e+54	1.76534	10.912	1.951	10.912
10000	23.462	43268.7	212.707	2.21581e+57	1.91763e+53	1.7142	11.022	0.805	11.022
351.001	5251.12	1314.16	6048.67	5.63185e+55	4.00357e+57	2.69928	3.437	11.996	11.996
351.001	8.37083	1314.16	186.647	3.3438e+57	4.04885e+54	2.37571	12.747	2.623	12.747
4616.39	57.8114	19477.2	259.287	2.26985e+57	3.33547e+54	1.75125	10.908	1.83	10.908
5973.12	142.45	25425	361.846	2.19921e+57	1.23243e+55	1.71749	10.921	2.567	10.921
399.262	8.37083	1506.35	186.647	3.29896e+57	3.36853e+54	2.34882	12.594	2.468	12.594
5251.12	57.8114	22254.5	259.287	2.25176e+57	2.74965e+54	1.7395	10.912	1.716	10.912
864.881	2131.1	3401.96	2589.44	3.36114e+56	3.36882e+57	2.71607	5.716	12.355	12.355
6794.4	142.45	29044	361.846	2.19715e+57	1.01993e+55	1.71386	10.945	2.412	10.945
454.159	8.37083	1726.27	186.647	3.24476e+57	2.79797e+54	2.31697	12.439	2.32	12.439
7728.6	142.45	33174.7	361.846	2.197e+57	8.43659e+54	1.7118	10.974	2.265	10.974
5973.12	57.8114	25425	259.287	2.23769e+57	2.26622e+54	1.73029	10.924	1.61	10.924
23.462	399.262	275.541	656.501	6.70441e+55	4.83479e+57	3.35435	4.794	14.627	14.627
516.604	8.37083	1977.88	186.647	3.18382e+57	2.32072e+54	2.28155	12.284	2.18	12.284
8791.24	142.45	37888.9	361.846	2.19913e+57	6.97561e+54	1.71147	11.006	2.127	11.006
6794.4	57.8114	29044	259.287	2.22695e+57	1.86739e+54	1.7232	10.942	1.509	10.942
587.635	8.37083	2265.72	186.647	3.11832e+57	1.92248e+54	2.24369	12.132	2.048	12.132
399.262	5251.12	1506.35	6048.67	6.31603e+55	3.97878e+57	2.69757	3.528	12.002	12.002
5	26.688	183.959	217.48	8.3087e+55	6.32233e+56	1.15014	6.935	11.631	11.631
7.359	983.798	203.133	1312.49	4.7623e+54	5.20835e+57	3.23891	2.397	13.58	13.58
7728.6	57.8114	33174.7	259.287	2.22005e+57	1.5385e+54	1.71854	10.966	1.415	10.966
10000	142.45	43268.7	361.846	2.20375e+57	5.76559e+54	1.71295	11.042	1.998	11.042
668.432	8.37083	2594.94	186.647	3.05e+57	1.59082e+54	2.20432	11.984	1.923	11.984
983.798	2131.1	3894.16	2589.44	3.59994e+56	3.25889e+57	2.68889	5.786	12.319	12.319
8791.24	57.8114	37888.9	259.287	2.21673e+57	1.26736e+54	1.71614	10.996	1.327	10.996
760.338	8.37083	2971.44	186.647	2.98036e+57	1.31511e+54	2.16422	11.844	1.805	11.844
10000	57.8114	43268.7	259.287	2.21658e+57	1.04387e+54	1.71575	11.03	1.244	11.03
864.881	8.37083	3401.96	186.647	2.91059e+57	1.08626e+54	2.124	11.71	1.693	11.71
983.798	8.37083	3894.16	186.647	2.84185e+57	8.9662e+53	2.08431	11.585	1.589	11.585
26.688	399.262	285.327	656.501	7.87261e+55	4.78141e+57	3.34141	4.968	14.605	14.605
454.159	5251.12	1726.27	6048.67	7.05727e+55	3.95166e+57	2.69556	3.617	12.008	12.008
5.68748	26.688	190.122	217.48	9.59646e+55	6.05227e+56	1.12163	7.072	11.492	11.492
1119.07	2131.1	4456.83	2589.44	3.83934e+56	3.14727e+57	2.65997	5.852	12.28	12.28
1119.07	8.37083	4456.83	186.647	2.77478e+57	7.39609e+53	2.04547	11.469	1.49	11.469
8.37083	983.798	210.002	1312.49	5.64606e+54	5.20481e+57	3.23868	2.476	13.581	13.581
1272.93	8.37083	5099.96	186.647	2.71013e+57	6.09759e+53	2.00791	11.363	1.397	11.363
1447.96	8.37083	5834.96	186.647	2.64848e+57	5.02486e+53	1.97195	11.268	1.31	11.268
5	162.036	183.959	384.815	2.50535e+55	3.92339e+57	3.17994	4.554	15.26	15.26
1647.04	8.37083	6674.88	186.647	2.59021e+57	4.13916e+53	1.93782	11.183	1.228	11.183
1272.93	2131.1	5099.96	2589.44	4.07773e+56	3.03455e+57	2.62955	5.914	12.239	12.239
516.604	5251.12	1977.88	6048.67	7.8575e+55	3.92213e+57	2.69325	3.703	12.014	12.014
1873.5	8.37083	7634.57	186.647	2.53567e+57	3.40846e+53	1.90574	11.109	1.151	11.109
5	65.7602	183.959	269.335	5.2264e+55	2.04043e+57	2.31767	5.876	14.38	14.38
6.46948	26.688	196.51	217.48	1.10878e+56	5.76766e+56	1.0916	7.218	11.337	11.337
30.3574	399.262	295.544	656.501	9.23263e+55	4.72009e+57	3.32618	5.149	14.578	14.578
2131.1	8.37083	8730.97	186.647	2.48517e+57	2.80601e+53	1.8759	11.047	1.079	11.047
2424.12	8.37083	9983.45	186.647	2.43882e+57	2.30945e+53	1.84839	10.994	1.011	10.994
2757.42	8.37083	11414.1	186.647	2.39688e+57	1.90047e+53	1.8234	10.953	0.948	10.953
1447.96	2131.1	5834.96	2589.44	4.31362e+56	2.92126e+57	2.59747	5.973	12.195	12.195
9.52178	983.798	217.13	1312.49	6.69455e+54	5.20058e+57	3.23835	2.561	13.582	13.582
3136.56	8.37083	13048	186.647	2.35928e+57	1.56364e+53	1.80089	10.922	0.888	10.922
587.635	5251.12	2265.72	6048.67	8.71812e+55	3.89013e+57	2.69076	3.786	12.021	12.021
7.359	26.688	203.133	217.48	1.28104e+56	5.47091e+56	1.06026	7.371	11.164	11.164
5.68748	162.036	190.122	384.815	2.93766e+55	3.90003e+57	3.1721	4.674	15.247	15.247
3567.82	8.37083	14913.9	186.647	2.32618e+57	1.28634e+53	1.78099	10.901	0.832	10.901
4058.38	8.37083	17044.5	186.647	2.29761e+57	1.05816e+53	1.76375	10.89	0.78	10.89
34.5315	399.262	306.22	656.501	1.08123e+56	4.6499e+57	3.30859	5.336	14.546	14.546
5.68748	65.7602	190.122	269.335	6.08005e+55	2.00427e+57	2.29602	6.011	14.325	14.325
4616.39	8.37083	19477.2	186.647	2.27344e+57	8.7036e+52	1.74911	10.887	0.731	10.887
1647.04	2131.1	6674.88	2589.44	4.54568e+56	2.80793e+57	2.5638	6.03	12.148	12.148
8.37083	26.688	210.002	217.48	1.47949e+56	5.16526e+56	1.02838	7.532	10.974	10.974
5251.12	8.37083	22254.5	186.647	2.25363e+57	7.1586e+52	1.73707	10.893	0.685	10.893
668.432	5251.12	2594.94	6048.67	9.63991e+55	3.85563e+57	2.68809	3.867	12.029	12.029
5973.12	8.37083	25425	186.647	2.23793e+57	5.88743e+52	1.72749	10.906	0.641	10.906
10.831	983.798	224.53	1312.49	7.93761e+54	5.19551e+57	3.23768	2.65	13.582	13.582
6794.4	8.37083	29044	186.647	2.22654e+57	4.84255e+52	1.72053	10.927	0.601	10.927
1873.5	2131.1	7634.57	2589.44	4.77282e+56	2.69497e+57	2.52861	6.085	12.098	12.098
9.52178	26.688	217.13	217.48	1.70748e+56	4.85472e+56	0.996399	7.701	10.765	10.765
39.2794	399.262	317.39	656.501	1.26425e+56	4.56986e+57	3.28799	5.53	14.507	14.507
7728.6	8.37083	33174.7	186.647	2.21899e+57	3.98278e+52	1.71589	10.953	0.563	10.953
6.46948	162.036	196.51	384.815	3.4461e+55	3.87326e+57	3.1629	4.8	15.231	15.231
8791.24	8.37083	37888.9	186.647	2.21529e+57	3.27579e+52	1.71361	10.984	0.528	10.984
6.46948	65.7602	196.51	269.335	7.07565e+55	1.96398e+57	2.27152	6.154	14.261	14.261
760.338	5251.12	2971.44	6048.67	1.06229e+56	3.81865e+57	2.68523	3.945	12.038	12.038
10000	8.37083	43268.7	186.647	2.21482e+57	2.69414e+52	1.71331	11.02	0.494	11.02
2131.1	2131.1	8730.97	2589.44	4.99427e+56	2.58276e+57	2.49198	6.14	12.045	12.045
10.831	26.688	224.53	217.48	1.96872e+56	4.54412e+56	0.965598	7.877	10.54	10.54
12.3202	983.798	232.216	1312.49	9.41024e+54	5.18947e+57	3.23713	2.745	13.583	13.583
5	9.52178	183.959	189.065	1.10888e+56	9.25273e+55	0.34667	7.776	7.363	7.776
44.6801	399.262	329.088	656.501	1.47572e+56	4.47896e+57	3.26379	5.731	14.459	14.459
864.881	5251.12	3401.96	6048.67	1.16661e+56	3.77924e+57	2.68216	4.021	12.048	12.048
12.3202	26.688	232.216	217.48	2.26716e+56	4.23878e+56	0.936885	8.061	10.299	10.299
7.359	65.7602	203.133	269.335	8.23418e+55	1.91928e+57	2.24424	6.304	14.188	14.188
7.359	162.036	203.133	384.815	4.04308e+55	3.84263e+57	3.15227	4.935	15.212	15.212
2424.12	2131.1	9983.45	2589.44	5.20954e+56	2.47158e+57	2.45366	6.195	11.987	11.987
5.68748	9.52178	190.122	189.065	1.27451e+56	8.73278e+55	0.344781	7.97	7.205	7.97
14.0142	26.688	240.205	217.48	2.60709e+56	3.94427e+56	0.911743	8.251	10.046	10.046
14.0142	983.798	240.205	1312.49	1.11535e+55	5.18226e+57	3.2362	2.845	13.583	13.583
50.8234	399.262	341.354	656.501	1.71931e+56	4.37621e+57	3.23591	5.937	14.402	14.402
2757.42	2131.1	11414.1	2589.44	5.41854e+56	2.36161e+57	2.41373	6.252	11.924	11.924
6.46948	9.52178	196.51	189.065	1.46581e+56	8.26001e+55	0.346265	8.204	7.053	8.204
983.798	5251.12	3894.16	6048.67	1.27679e+56	3.73751e+57	2.67886	4.093	12.059	12.059
15.9411	26.688	248.512	217.48	2.99302e+56	3.66589e+56	0.891609	8.447	9.785	9.785
8.37083	65.7602	210.002	269.335	9.57933e+55	1.86989e+57	2.21379	6.462	14.104	14.104
7.359	9.52178	203.133	189.065	1.68701e+56	7.83455e+55	0.351689	8.477	6.911	8.477
8.37083	162.036	210.002	384.815	4.74287e+55	3.80764e+57	3.1399	5.076	15.189	15.189
3136.56	2131.1	13048	2589.44	5.62153e+56	2.253e+57	2.37233	6.31	11.856	11.856
18.1329	26.688	257.157	217.48	3.4297e+56	3.40806e+56	0.878129	8.649	9.523	9.523
1119.07	5251.12	4456.83	6048.67	1.39254e+56	3.69359e+57	2.67533	4.164	12.071	12.071
57.8114	399.262	354.233	656.501	1.99898e+56	4.26068e+57	3.20328	6.15	14.332	14.332
15.9411	983.798	248.512	1312.49	1.32155e+55	5.17367e+57	3.23533	2.95	13.584	13.584
8.37083	9.52178	210.002	189.065	1.9455e+56	7.45069e+55	0.361642	8.783	6.781	8.783
20.6261	26.688	266.159	217.48	3.92204e+56	3.17378e+56	0.872628	8.856	9.266	9.266
9.52178	65.7602	217.13	269.335	1.11376e+56	1.81557e+57	2.18003	6.628	14.008	14.008
3567.82	2131.1	14913.9	2589.44	5.81912e+56	2.14579e+57	2.3294	6.372	11.782	11.782
23.462	26.688	275.541	217.48	4.4751e+56	2.9641e+56	0.876365	9.069	9.022	9.069
9.52178	9.52178	217.13	189.065	2.25291e+56	7.09942e+55	0.376756	9.114	6.661	9.114
9.52178	162.036	217.13	384.815	5.56182e+55	3.76775e+57	3.12569	5.225	15.162	15.162
1272.93	5251.12	5099.96	6048.67	1.51346e+56	3.64769e+57	2.67174	4.232	12.085	12.085
65.7602	399.262	367.774	656.501	2.31891e+56	4.13159e+57	3.16592	6.366	14.249	14.249
26.688	26.688	285.327	217.48	5.09417e+56	2.77766e+56	0.890198	9.31	8.798	9.31
10.831	9.52178	224.53	189.065	2.62295e+56	6.77316e+55	0.397787	9.461	6.548	9.461
4058.38	2131.1	17044.5	2589.44	6.01231e+56	2.04e+57	2.28476	6.438	11.7	11.7
30.3574	26.688	295.544	217.48	5.78858e+56	2.61004e+56	0.914582	9.589	8.597	9.589
18.1329	983.798	257.157	1312.49	1.56523e+55	5.16346e+57	3.23402	3.061	13.584	13.584
34.5315	26.688	306.22	217.48	6.58623e+56	2.45456e+56	0.949945	9.896	8.411	9.896
10.831	65.7602	224.53	269.335	1.29386e+56	1.75617e+57	2.14249	6.802	13.897	13.897
12.3202	9.52178	232.216	189.065	3.06881e+56	6.46567e+55	0.425587	9.813	6.441	9.813
1447.96	5251.12	5834.96	6048.67	1.63908e+56	3.60005e+57	2.66773	4.297	12.099	12.099
4616.39	2131.1	19477.2	2589.44	6.20237e+56	1.93561e+57	2.23841	6.508	11.609	11.609
39.2794	26.688	317.39	217.48	7.51627e+56	2.30675e+56	0.997183	10.221	8.234	10.221
74.8019	399.262	382.032	656.501	2.68347e+56	3.9883e+57	3.12311	6.588	14.15	14.15
10.831	162.036	224.53	384.815	6.51856e+55	3.72239e+57	3.10962	5.382	15.131	15.131
14.0142	9.52178	240.205	189.065	3.6044e+56	6.17092e+55	0.46098	10.159	6.338	10.159
44.6801	26.688	329.088	217.48	8.60202e+56	2.16419e+56	1.05677	10.556	8.058	10.556
5251.12	2131.1	22254.5	2589.44	6.39086e+56	1.8326e+57	2.19056	6.584	11.509	11.509
50.8234	26.688	341.354	217.48	9.85708e+56	2.02601e+56	1.12906	10.89	7.881	10.89
20.6261	983.798	266.159	1312.49	1.85294e+55	5.15133e+57	3.23224	3.178	13.583	13.583
12.3202	65.7602	232.216	269.335	1.50148e+56	1.69162e+57	2.10118	6.983	13.77	13.77
1647.04	5251.12	6674.88	6048.67	1.76881e+56	3.55094e+57	2.66385	4.361	12.116	12.116
15.9411	9.52178	248.512	189.065	4.24384e+56	5.88399e+55	0.504702	10.493	6.235	10.493
57.8114	26.688	354.233	217.48	1.12853e+57	1.89182e+56	1.21383	11.214	7.703	11.214
85.0869	399.262	397.069	656.501	3.09711e+56	3.83051e+57	3.0741	6.812	14.031	14.031
5973.12	2131.1	25425	2589.44	6.57959e+56	1.73098e+57	2.14112	6.665	11.398	11.398
65.7602	26.688	367.774	217.48	1.28825e+57	1.76149e+56	1.31005	11.52	7.522	11.52
18.1329	9.52178	257.157	189.065	4.99882e+56	5.60239e+55	0.557462	10.81	6.132	10.81
12.3202	162.036	232.216	384.815	7.63422e+55	3.67092e+57	3.09104	5.546	15.094	15.094
1873.5	5251.12	7634.57	6048.67	1.90199e+56	3.50067e+57	2.65957	4.422	12.133	12.133
74.8019	26.688	382.032	217.48	1.46336e+57	1.63502e+56	1.41615	11.802	7.339	11.802
14.0142	65.7602	240.205	269.335	1.74019e+56	1.62197e+57	2.05605	7.171	13.625	13.625
23.462	983.798	275.541	1312.49	2.19228e+55	5.13695e+57	3.23042	3.301	13.583	13.583
6794.4	2131.1	29044	2589.44	6.7705e+56	1.63077e+57	2.09021	6.752	11.275	11.275
20.6261	9.52178	266.159	189.065	5.87808e+56	5.32531e+55	0.619675	11.107	6.028	11.107
85.0869	26.688	397.069	217.48	1.65169e+57	1.51252e+56	1.52998	12.056	7.153	12.056
96.7859	399.262	412.952	656.501	3.56425e+56	3.65828e+57	3.01844	7.04	13.889	13.889
96.7859	26.688	412.952	217.48	1.85051e+57	1.3942e+56	1.64911	12.28	6.963	12.28
23.462	9.52178	275.541	189.065	6.88675e+56	5.05232e+55	0.691471	11.384	5.923	11.384
2131.1	5251.12	8730.97	6048.67	2.03792e+56	3.44955e+57	2.65525	4.482	12.152	12.152
7728.6	2131.1	33174.7	2589.44	6.96567e+56	1.53209e+57	2.03801	6.845	11.139	11.139
110.094	26.688	429.759	217.48	2.0564e+57	1.2803e+56	1.77094	12.472	6.771	12.472
15.9411	65.7602	248.512	269.335	2.01388e+56	1.54743e+57	2.00716	7.366	13.46	13.46
125.231	26.688	447.575	217.48	2.26613e+57	1.17107e+56	1.89295	12.633	6.575	12.633
110.094	399.262	429.759	656.501	4.08917e+56	3.4722e+57	2.95621	7.269	13.722	13.722
14.0142	162.036	240.205	384.815	8.93266e+55	3.61268e+57	3.06965	5.719	15.05	15.05
26.688	9.52178	285.327	189.065	8.02746e+56	4.78318e+55	0.772679	11.643	5.815	11.643
26.688	983.798	285.327	1312.49	2.59205e+55	5.11992e+57	3.22802	3.43	13.582	13.582
142.45	26.688	502.076	217.48	2.47048e+57	1.05794e+56	2.008	12.761	6.364	12.761
8791.24	2131.1	37888.9	2589.44	7.16723e+56	1.43509e+57	1.98477	6.945	10.989	10.989
162.036	26.688	576.514	217.48	2.65044e+57	9.30311e+55	2.10279	12.849	6.115	12.849
2424.12	5251.12	9983.45	6048.67	2.17585e+56	3.39791e+57	2.65092	4.541	12.173	12.173
30.3574	9.52178	295.544	189.065	9.29797e+56	4.51786e+55	0.862828	11.883	5.705	11.883
184.315	26.688	661.803	217.48	2.80181e+57	8.02714e+55	2.17726	12.894	5.838	12.894
18.1329	65.7602	257.157	269.335	2.3267e+56	1.46844e+57	1.95455	7.567	13.272	13.272
125.231	399.262	447.575	656.501	4.67582e+56	3.27349e+57	2.88727	7.499	13.526	13.526
10000	2131.1	43268.7	2589.44	7.37729e+56	1.34004e+57	1.9308	7.051	10.824	10.824
34.5315	9.52178	306.22	189.065	1.06936e+57	4.25646e+55	0.961182	12.107	5.592	12.107
209.657	26.688	759.504	217.48	2.92292e+57	6.84535e+55	2.23271	12.899	5.547	12.899
238.484	26.688	871.402	217.48	3.01372e+57	5.80099e+55	2.27075	12.868	5.254	12.868
15.9411	162.036	248.512	384.815	1.04406e+56	3.54702e+57	3.04537	5.898	14.999	14.999
30.3574	983.798	295.544	1312.49	3.06245e+55	5.09979e+57	3.2248	3.566	13.579	13.579
39.2794	9.52178	317.39	189.065	1.22053e+57	3.99925e+55	1.06674	12.313	5.477	12.313
2757.42	5251.12	11414.1	6048.67	2.31505e+56	3.34603e+57	2.64641	4.599	12.195	12.195
44.6801	9.52178	329.088	189.065	1.38216e+57	3.74662e+55	1.17833	12.501	5.36	12.501
142.45	399.262	502.076	656.501	5.30981e+56	3.06858e+57	2.81337	7.721	13.303	13.303
271.275	26.688	999.536	217.48	3.07563e+57	4.89831e+55	2.29324	12.807	4.97	12.807
20.6261	65.7602	266.159	269.335	2.68305e+56	1.38566e+57	1.89911	7.774	13.061	13.061
308.574	26.688	1146.23	217.48	3.11173e+57	4.12336e+55	2.30227	12.723	4.696	12.723
50.8234	9.52178	341.354	189.065	1.55306e+57	3.499e+55	1.2947	12.672	5.239	12.672
351.001	26.688	1314.16	217.48	3.12556e+57	3.46135e+55	2.29996	12.619	4.432	12.619
3136.56	5251.12	13048	6048.67	2.45482e+56	3.29418e+57	2.6419	4.657	12.219	12.219
399.262	26.688	1506.35	217.48	3.12065e+57	2.89839e+55	2.28838	12.502	4.18	12.502
57.8114	9.52178	354.233	189.065	1.73152e+57	3.25697e+55	1.41439	12.825	5.116	12.825
162.036	399.262	576.514	656.501	5.9496e+56	2.86807e+57	2.73902	7.921	13.069	13.069
5	2424.12	183.959	2914.81	8.03449e+53	4.69839e+57	2.93384	1.426	12.517	12.517
454.159	26.688	1726.27	217.48	3.10044e+57	2.42154e+55	2.26935	12.375	3.939	12.375
34.5315	983.798	306.22	1312.49	3.61522e+55	5.07605e+57	3.22112	3.708	13.576	13.576
23.462	65.7602	275.541	269.335	3.08756e+56	1.29999e+57	1.8413	7.986	12.824	12.824
18.1329	162.036	257.157	384.815	1.21879e+56	3.47324e+57	3.01746	6.085	14.938	14.938
65.7602	9.52178	367.774	189.065	1.91587e+57	3.02113e+55	1.53599	12.959	4.99	12.959
516.604	26.688	1977.88	217.48	3.06802e+57	2.01911e+55	2.24451	12.243	3.709	12.243
184.315	399.262	661.803	656.501	6.5907e+56	2.67171e+57	2.66376	8.097	12.822	12.822
74.8019	9.52178	382.032	189.065	2.10427e+57	2.79216e+55	1.65803	13.074	4.861	13.074
587.635	26.688	2265.72	217.48	3.02621e+57	1.68057e+55	2.21532	12.108	3.491	12.108
3567.82	5251.12	14913.9	6048.67	2.59454e+56	3.24259e+57	2.63707	4.715	12.243	12.243
26.688	65.7602	285.327	269.335	3.54495e+56	1.21264e+57	1.78248	8.202	12.561	12.561
85.0869	9.52178	397.069	189.065	2.29472e+57	2.57075e+55	1.77909	13.17	4.73	13.17
668.432	26.688	2594.94	217.48	2.97736e+57	1.39659e+55	2.18293	11.974	3.283	11.974
760.338	26.688	2971.44	217.48	2.92362e+57	1.15898e+55	2.14843	11.843	3.086	11.843
209.657	399.262	759.504	656.501	7.22893e+56	2.47972e+57	2.58775	8.25	12.562	12.562
96.7859	9.52178	412.952	189.065	2.48532e+57	2.35758e+55	1.89783	13.248	4.596	13.248
5.68748	2424.12	190.122	2914.81	9.52858e+53	4.69809e+57	2.93382	1.47	12.517	12.517
20.6261	162.036	266.159	384.815	1.42074e+56	3.39068e+57	2.98555	6.278	14.866	14.866
39.2794	983.798	317.39	1312.49	4.26381e+55	5.04811e+57	3.2167	3.856	13.572	13.572
864.881	26.688	3401.96	217.48	2.86679e+57	9.60624e+54	2.11271	11.717	2.9	11.717
110.094	9.52178	429.759	189.065	2.67405e+57	2.1533e+55	2.01299	13.306	4.46	13.306
30.3574	65.7602	295.544	269.335	4.05999e+56	1.12503e+57	1.72419	8.421	12.272	12.272
4058.38	5251.12	17044.5	6048.67	2.73371e+56	3.19138e+57	2.63208	4.774	12.268	12.268
983.798	26.688	3894.16	217.48	2.80835e+57	7.95359e+54	2.07649	11.596	2.724	11.596
125.231	9.52178	447.575	189.065	2.85899e+57	1.95853e+55	2.12344	13.346	4.322	13.346
238.484	399.262	871.402	656.501	7.85943e+56	2.2927e+57	2.51163	8.382	12.291	12.291
1119.07	26.688	4456.83	217.48	2.74958e+57	6.57906e+54	2.0404	11.484	2.558	11.484
142.45	9.52178	502.076	189.065	3.03218e+57	1.73664e+55	2.22368	13.368	4.158	13.368
1272.93	26.688	5099.96	217.48	2.69146e+57	5.43759e+54	2.00493	11.38	2.401	11.38
34.5315	65.7602	306.22	269.335	4.63733e+56	1.03879e+57	1.66853	8.643	11.959	11.959
1447.96	26.688	5834.96	217.48	2.6349e+57	4.49094e+54	1.97053	11.285	2.253	11.285
162.036	9.52178	576.514	189.065	3.17133e+57	1.47934e+55	2.30051	13.361	3.947	13.361
271.275	399.262	999.536	656.501	8.47704e+56	2.11143e+57	2.43528	8.495	12.007	12.007
1647.04	26.688	6674.88	217.48	2.58064e+57	3.70681e+54	1.93758	11.201	2.114	11.201
23.462	162.036	275.541	384.815	1.65353e+56	3.29876e+57	2.94972	6.479	14.783	14.783
44.6801	983.798	329.088	1312.49	5.02361e+55	5.01529e+57	3.2112	4.01	13.566	13.566
4616.39	5251.12	19477.2	6048.67	2.87196e+56	3.14065e+57	2.62695	4.834	12.294	12.294
184.315	9.52178	661.803	189.065	3.27163e+57	1.25019e+55	2.35375	13.32	3.733	13.32
6.46948	2424.12	196.51	2914.81	1.13087e+54	4.69772e+57	2.93401	1.517	12.518	12.518
1873.5	26.688	7634.57	217.48	2.52916e+57	3.05794e+54	1.90634	11.127	1.983	11.127
209.657	9.52178	759.504	189.065	3.33586e+57	1.0531e+55	2.38615	13.246	3.527	13.246
39.2794	65.7602	317.39	269.335	5.28142e+56	9.55595e+56	1.61797	8.865	11.626	11.626
2131.1	26.688	8730.97	217.48	2.48099e+57	2.5215e+54	1.87709	11.063	1.86	11.063
308.574	399.262	1146.23	656.501	9.07665e+56	1.93675e+57	2.35971	8.59	11.714	11.714
238.484	9.52178	871.402	189.065	3.36913e+57	8.84463e+54	2.40113	13.146	3.328	13.146
2424.12	26.688	9983.45	217.48	2.43637e+57	2.07832e+54	1.84996	11.01	1.744	11.01
271.275	9.52178	999.536	189.065	3.37671e+57	7.40869e+54	2.40199	13.025	3.138	13.025
44.6801	65.7602	329.088	269.335	5.99626e+56	8.77036e+56	1.57532	9.088	11.28	11.28
5251.12	5251.12	22254.5	6048.67	3.00912e+56	3.09037e+57	2.62148	4.897	12.32	12.32
2757.42	26.688	11414.1	217.48	2.39563e+57	1.71244e+54	1.82513	10.967	1.635	10.967
308.574	9.52178	1146.23	189.065	3.36348e+57	6.1912e+54	2.3916	12.89	2.957	12.89
351.001	399.262	1314.16	656.501	9.65342e+56	1.76947e+57	2.28489	8.669	11.41	11.41
26.688	162.036	285.327	384.815	1.92106e+56	3.19695e+57	2.90881	6.685	14.684	14.684
50.8234	983.798	341.354	1312.49	5.91213e+55	4.97684e+57	3.20455	4.171	13.558	13.558
3136.56	26.688	13048	217.48	2.35901e+57	1.41059e+54	1.80277	10.934	1.533	10.934
351.001	9.52178	1314.16	189.065	3.33369e+57	5.16281e+54	2.37237	12.745	2.784	12.745
50.8234	65.7602	341.354	269.335	6.78529e+56	8.04404e+56	1.54301	9.31	10.928	10.928
7.359	2424.12	203.133	2914.81	1.34284e+54	4.69726e+57	2.93398	1.567	12.518	12.518
3567.82	26.688	14913.9	217.48	2.32653e+57	1.16165e+54	1.78289	10.912	1.437	10.912
399.262	399.262	1506.35	656.501	1.0203e+57	1.61035e+57	2.21172	8.733	11.099	11.099
399.262	9.52178	1506.35	189.065	3.29102e+57	4.29717e+54	2.34632	12.593	2.619	12.593
4058.38	26.688	17044.5	217.48	2.29833e+57	9.56455e+53	1.76558	10.899	1.347	10.899
454.159	9.52178	1726.27	189.065	3.23864e+57	3.5707e+54	2.31516	12.438	2.463	12.438
57.8114	65.7602	354.233	269.335	7.65117e+56	7.38528e+56	1.52351	9.529	10.581	10.581
5973.12	5251.12	25425	6048.67	3.14519e+56	3.04045e+57	2.61547	4.962	12.345	12.345
4616.39	26.688	19477.2	217.48	2.2745e+57	7.87384e+53	1.7509	10.896	1.263	10.896
454.159	399.262	1726.27	656.501	1.07218e+57	1.46e+57	2.14062	8.785	10.782	10.782
516.604	9.52178	1977.88	189.065	3.17911e+57	2.9627e+54	2.28025	12.284	2.314	12.284
65.7602	65.7602	367.774	269.335	8.59569e+56	6.79639e+56	1.51836	9.744	10.249	10.249
5251.12	26.688	22254.5	217.48	2.25486e+57	6.48096e+53	1.73876	10.9	1.184	10.9
587.635	9.52178	2265.72	189.065	3.11475e+57	2.45507e+54	2.2428	12.133	2.174	12.133
516.604	399.262	1977.88	656.501	1.1207e+57	1.31886e+57	2.07205	8.826	10.461	10.461
30.3574	162.036	295.544	384.815	2.22753e+56	3.08492e+57	2.86294	6.898	14.569	14.569
74.8019	65.7602	382.032	269.335	9.61972e+56	6.2732e+56	1.52827	9.956	9.941	9.956
57.8114	983.798	354.233	1312.49	6.94916e+55	4.93193e+57	3.19661	4.339	13.548	13.548
5973.12	26.688	25425	217.48	2.23918e+57	5.33383e+53	1.72903	10.912	1.109	10.912
668.432	9.52178	2594.94	189.065	3.04736e+57	2.0321e+54	2.20376	11.986	2.042	11.986
587.635	399.262	2265.72	656.501	1.16566e+57	1.18723e+57	2.00657	8.857	10.139	10.139
6794.4	26.688	29044	217.48	2.22787e+57	4.38951e+53	1.72198	10.932	1.04	10.932
85.0869	65.7602	397.069	269.335	1.07251e+57	5.80432e+56	1.55312	10.184	9.664	10.184
8.37083	2424.12	210.002	2914.81	1.5951e+54	4.69668e+57	2.93414	1.62	12.519	12.519
6794.4	5251.12	29044	6048.67	3.28038e+56	2.9907e+57	2.60888	5.03	12.369	12.369
760.338	9.52178	2971.44	189.065	2.97838e+57	1.68032e+54	2.16386	11.845	1.916	11.845
7728.6	26.688	33174.7	217.48	2.2201e+57	3.61198e+53	1.7171	10.957	0.974	10.957
668.432	399.262	2594.94	656.501	1.20698e+57	1.06521e+57	1.94437	8.883	9.817	9.817
96.7859	65.7602	412.952	269.335	1.19439e+57	5.37095e+56	1.59233	10.438	9.41	10.438
864.881	9.52178	3401.96	189.065	2.90921e+57	1.38825e+54	2.12385	11.711	1.798	11.711
8791.24	26.688	37888.9	217.48	2.21629e+57	2.97216e+53	1.71466	10.988	0.913	10.988
760.338	399.262	2971.44	656.501	1.24467e+57	9.52705e+56	1.88575	8.903	9.497	9.497
110.094	65.7602	429.759	269.335	1.33198e+57	4.96062e+56	1.64549	10.706	9.163	10.706
983.798	9.52178	3894.16	189.065	2.84084e+57	1.1461e+54	2.08426	11.587	1.687	11.587
34.5315	162.036	306.22	384.815	2.57739e+56	2.96251e+57	2.81166	7.115	14.435	14.435
10000	26.688	43268.7	217.48	2.21601e+57	2.44556e+53	1.71439	11.023	0.856	11.023
864.881	399.262	3401.96	656.501	1.27882e+57	8.49478e+56	1.83111	8.92	9.183	9.183
65.7602	983.798	367.774	1312.49	8.15697e+55	4.87963e+57	3.18684	4.513	13.534	13.534
125.231	65.7602	447.575	269.335	1.4867e+57	4.56929e+56	1.712	10.979	8.917	10.979
1119.07	9.52178	4456.83	189.065	2.77417e+57	9.45584e+53	2.04555	11.471	1.583	11.471
983.798	399.262	3894.16	656.501	1.30967e+57	7.55101e+56	1.78056	8.937	8.877	8.937
7728.6	5251.12	33174.7	6048.67	3.41508e+56	2.94085e+57	2.60149	5.102	12.391	12.391
142.45	65.7602	502.076	269.335	1.65252e+57	4.18603e+56	1.78608	11.239	8.668	11.239
1119.07	399.262	4456.83	656.501	1.3377e+57	6.68945e+56	1.73405	8.964	8.579	8.964
1272.93	9.52178	5099.96	189.065	2.70974e+57	7.79696e+53	2.00804	11.365	1.484	11.365
9.52178	2424.12	217.13	2914.81	1.89514e+54	4.69596e+57	2.93429	1.677	12.52	12.52
162.036	65.7602	576.514	269.335	1.81385e+57	3.78836e+56	1.85481	11.461	8.406	11.461
1272.93	399.262	5099.96	656.501	1.36468e+57	5.90266e+56	1.69174	9.007	8.284	9.007
1447.96	9.52178	5834.96	189.065	2.6483e+57	6.42617e+53	1.97214	11.27	1.392	11.27
1447.96	399.262	5834.96	656.501	1.39202e+57	5.18624e+56	1.65404	9.065	7.99	9.065
184.315	65.7602	661.803	269.335	1.9676e+57	3.38486e+56	1.91625	11.642	8.125	11.642
1647.04	9.52178	6674.88	189.065	2.59016e+57	5.29417e+53	1.93804	11.185	1.305	11.185
39.2794	162.036	317.39	384.815	2.97523e+56	2.82987e+57	2.7549	7.337	14.28	14.28
1647.04	399.262	6674.88	656.501	1.42043e+57	4.53714e+56	1.6211	9.137	7.695	9.137
209.657	65.7602	759.504	269.335	2.11125e+57	2.98808e+56	1.96971	11.784	7.825	11.784
5	30.3574	183.959	222.75	7.89036e+55	7.73537e+56	1.30571	6.806	12.123	12.123
74.8019	983.798	382.032	1312.49	9.56046e+55	4.81893e+57	3.1751	4.693	13.516	13.516
1873.5	9.52178	7634.57	189.065	2.53569e+57	4.36004e+53	1.90596	11.111	1.223	11.111
8791.24	5251.12	37888.9	6048.67	3.54993e+56	2.89056e+57	2.59325	5.179	12.411	12.411
1873.5	399.262	7634.57	656.501	1.45041e+57	3.95232e+56	1.59315	9.224	7.399	9.224
238.484	65.7602	871.402	269.335	2.24229e+57	2.60925e+56	2.01481	11.887	7.509	11.887
2131.1	9.52178	8730.97	189.065	2.48519e+57	3.58963e+53	1.87608	11.048	1.146	11.048
2131.1	399.262	8730.97	656.501	1.48231e+57	3.42846e+56	1.5703	9.323	7.102	9.323
271.275	65.7602	999.536	269.335	2.35853e+57	2.25693e+56	2.05129	11.955	7.181	11.955
2424.12	399.262	9983.45	656.501	1.51627e+57	2.96195e+56	1.55267	9.433	6.807	9.433
2424.12	9.52178	9983.45	189.065	2.4389e+57	2.95467e+53	1.84858	10.995	1.074	10.995
10.831	2424.12	224.53	2914.81	2.25186e+54	4.69507e+57	2.93441	1.737	12.521	12.521
2757.42	399.262	11414.1	656.501	1.55239e+57	2.54895e+56	1.54008	9.553	6.513	9.553
308.574	65.7602	1146.23	269.335	2.45832e+57	1.93669e+56	2.07913	11.992	6.845	11.992
2757.42	9.52178	11414.1	189.065	2.39699e+57	2.43166e+53	1.82358	10.954	1.007	10.954
44.6801	162.036	329.088	384.815	3.42577e+56	2.68752e+57	2.69211	7.562	14.099	14.099
3136.56	399.262	13048	656.501	1.5906e+57	2.18544e+56	1.53237	9.679	6.221	9.679
10000	5251.12	43268.7	6048.67	3.6857e+56	2.83944e+57	2.58392	5.26	12.428	12.428
3136.56	9.52178	13048	189.065	2.35947e+57	2.0008e+53	1.8011	10.923	0.944	10.923
351.001	65.7602	1314.16	269.335	2.54053e+57	1.65127e+56	2.09849	12	6.507	12
5.68748	30.3574	190.122	222.75	9.12145e+55	7.43813e+56	1.27669	6.943	11.998	11.998
85.0869	983.798	397.069	1312.49	1.11872e+56	4.74875e+57	3.161	4.88	13.493	13.493
3567.82	399.262	14913.9	656.501	1.63065e+57	1.86731e+56	1.52922	9.81	5.933	9.81
3567.82	9.52178	14913.9	189.065	2.32631e+57	1.64607e+53	1.78115	10.902	0.884	10.902
399.262	65.7602	1506.35	269.335	2.60485e+57	1.40096e+56	2.10972	11.984	6.171	11.984
4058.38	399.262	17044.5	656.501	1.67225e+57	1.59044e+56	1.53025	9.943	5.65	9.943
4058.38	9.52178	17044.5	189.065	2.29777e+57	1.35411e+53	1.76391	10.89	0.829	10.89
454.159	65.7602	1726.27	269.335	2.65153e+57	1.18415e+56	2.11339	11.947	5.843	11.947
4616.39	399.262	19477.2	656.501	1.71501e+57	1.35076e+56	1.53496	10.076	5.372	10.076
4616.39	9.52178	19477.2	189.065	2.27347e+57	1.11382e+53	1.74918	10.887	0.776	10.887
516.604	65.7602	1977.88	269.335	2.68163e+57	9.97882e+55	2.11021	11.894	5.527	11.894
50.8234	162.036	341.354	384.815	3.93368e+56	2.53643e+57	2.6239	7.791	13.891	13.891
5251.12	9.52178	22254.5	189.065	2.25362e+57	9.16124e+52	1.7371	10.893	0.727	10.893
12.3202	2424.12	232.216	2914.81	2.67572e+54	4.69397e+57	2.93433	1.801	12.521	12.521
5251.12	399.262	22254.5	656.501	1.75847e+57	1.1443e+56	1.54288	10.206	5.102	10.206
587.635	65.7602	2265.72	269.335	2.69693e+57	8.38642e+55	2.10102	11.827	5.222	11.827
6.46948	30.3574	196.51	222.75	1.05484e+56	7.12133e+56	1.24554	7.089	11.857	11.857
5973.12	9.52178	25425	189.065	2.23817e+57	7.53547e+52	1.72768	10.907	0.682	10.907
96.7859	983.798	412.952	1312.49	1.30676e+56	4.66795e+57	3.14418	5.072	13.464	13.464
5973.12	399.262	25425	656.501	1.80221e+57	9.67256e+55	1.55344	10.333	4.839	10.333
5	5973.12	183.959	6848.25	2.15255e+53	4.10539e+57	2.67448	0.916	11.87	11.87
668.432	65.7602	2594.94	269.335	2.69932e+57	7.03098e+55	2.08673	11.752	4.929	11.752
6794.4	9.52178	29044	189.065	2.2267e+57	6.19784e+52	1.72065	10.927	0.639	10.927
6794.4	399.262	29044	656.501	1.84578e+57	8.16053e+55	1.5662	10.454	4.587	10.454
760.338	65.7602	2971.44	269.335	2.69078e+57	5.88172e+55	2.06829	11.669	4.649	11.669
7728.6	9.52178	33174.7	189.065	2.21901e+57	5.09725e+52	1.71593	10.953	0.598	10.953
7728.6	399.262	33174.7	656.501	1.88887e+57	6.8731e+55	1.58064	10.57	4.344	10.57
57.8114	162.036	354.233	384.815	4.50348e+56	2.37809e+57	2.55077	8.02	13.653	13.653
8791.24	9.52178	37888.9	189.065	2.21535e+57	4.19275e+52	1.71367	10.985	0.561	10.985
8791.24	399.262	37888.9	656.501	1.93119e+57	5.77974e+55	1.59635	10.679	4.111	10.679
864.881	65.7602	3401.96	269.335	2.67332e+57	4.91068e+55	2.0466	11.584	4.382	11.584
10000	9.52178	43268.7	189.065	2.21488e+57	3.44831e+52	1.71336	11.02	0.525	11.02
7.359	30.3574	203.133	222.75	1.2198e+56	6.78677e+56	1.21253	7.242	11.699	11.699
10000	399.262	43268.7	656.501	1.97253e+57	4.85334e+55	1.61296	10.78	3.888	10.78
983.798	65.7602	3894.16	269.335	2.64878e+57	4.0928e+55	2.02248	11.497	4.127	11.497
110.094	983.798	429.759	1312.49	1.52347e+56	4.57537e+57	3.12404	5.271	13.427	13.427
14.0142	2424.12	240.205	2914.81	3.17914e+54	4.69262e+57	2.93442	1.868	12.522	12.522
1119.07	65.7602	4456.83	269.335	2.61894e+57	3.40584e+55	1.99674	11.412	3.885	11.412
65.7602	162.036	367.774	384.815	5.13934e+56	2.21456e+57	2.47377	8.251	13.383	13.383
1272.93	65.7602	5099.96	269.335	2.58532e+57	2.83027e+55	1.97003	11.33	3.655	11.33
5.68748	5973.12	190.122	6848.25	2.55471e+53	4.10538e+57	2.6745	0.944	11.87	11.87
5	10.831	183.959	191.666	1.07964e+56	1.19413e+56	0.401488	7.661	7.861	7.861
1447.96	65.7602	5834.96	269.335	2.54932e+57	2.3491e+55	1.94299	11.253	3.437	11.253
8.37083	30.3574	210.002	222.75	1.41e+56	6.43716e+56	1.17792	7.403	11.522	11.522
1647.04	65.7602	6674.88	269.335	2.51217e+57	1.94764e+55	1.91616	11.183	3.231	11.183
125.231	983.798	447.575	1312.49	1.77241e+56	4.46984e+57	3.1002	5.474	13.381	13.381
74.8019	162.036	382.032	384.815	5.84492e+56	2.04847e+57	2.39441	8.48	13.079	13.079
1873.5	65.7602	7634.57	269.335	2.47488e+57	1.61326e+55	1.88997	11.119	3.036	11.119
15.9411	2424.12	248.512	2914.81	3.77671e+54	4.69096e+57	2.93447	1.94	12.523	12.523
5.68748	10.831	190.122	191.666	1.24131e+56	1.12384e+56	0.395305	7.803	7.689	7.803
2131.1	65.7602	8730.97	269.335	2.43834e+57	1.33517e+55	1.86483	11.063	2.852	11.063
5	454.159	183.959	718.567	7.90424e+54	5.1893e+57	3.40863	3.077	14.566	14.566
2424.12	65.7602	9983.45	269.335	2.40324e+57	1.10421e+55	1.84105	11.015	2.678	11.015
85.0869	162.036	397.069	384.815	6.62311e+56	1.88292e+57	2.31528	8.707	12.743	12.743
9.52178	30.3574	217.13	222.75	1.62874e+56	6.07615e+56	1.14251	7.572	11.327	11.327
2757.42	65.7602	11414.1	269.335	2.37021e+57	9.12616e+54	1.81891	10.977	2.514	10.977
6.46948	10.831	196.51	191.666	1.42792e+56	1.0587e+56	0.392272	7.978	7.519	7.978
6.46948	5973.12	196.51	6848.25	3.0343e+53	4.10538e+57	2.6747	0.975	11.871	11.871
142.45	983.798	502.076	1312.49	2.05057e+56	4.35309e+57	3.07267	5.678	13.325	13.325
3136.56	65.7602	13048	269.335	2.33982e+57	7.53851e+54	1.79869	10.947	2.36	10.947
96.7859	162.036	412.952	384.815	7.47582e+56	1.7213e+57	2.2392	8.931	12.377	12.377
3567.82	65.7602	14913.9	269.335	2.31236e+57	6.22403e+54	1.78051	10.926	2.215	10.926
18.1329	2424.12	257.157	2914.81	4.48564e+54	4.68892e+57	2.93469	2.015	12.525	12.525
7.359	10.831	203.133	191.666	1.64282e+56	9.99429e+55	0.392952	8.195	7.354	8.195
4058.38	65.7602	17044.5	269.335	2.28802e+57	5.13658e+54	1.76443	10.914	2.078	10.914
10.831	30.3574	224.53	222.75	1.87961e+56	5.70838e+56	1.10693	7.749	11.113	11.113
110.094	162.036	429.759	384.815	8.40379e+56	1.56699e+57	2.1697	9.15	11.987	11.987
4616.39	65.7602	19477.2	269.335	2.26727e+57	4.23759e+54	1.75072	10.911	1.95	10.911
5.68748	454.159	190.122	718.567	9.33112e+54	5.18206e+57	3.40725	3.166	14.565	14.565
5251.12	65.7602	22254.5	269.335	2.24993e+57	3.49485e+54	1.73924	10.915	1.829	10.915
8.37083	10.831	210.002	191.666	1.88999e+56	9.46187e+55	0.397997	8.451	7.199	8.451
162.036	983.798	576.514	1312.49	2.34445e+56	4.23076e+57	3.04292	5.868	13.263	13.263
7.359	5973.12	203.133	6848.25	3.6059e+53	4.10536e+57	2.67472	1.008	11.871	11.871
125.231	162.036	447.575	384.815	9.40634e+56	1.42293e+57	2.11042	9.362	11.582	11.582
5973.12	65.7602	25425	269.335	2.23609e+57	2.88148e+54	1.73002	10.926	1.715	10.926
12.3202	30.3574	232.216	222.75	2.16651e+56	5.33945e+56	1.07214	7.932	10.88	10.88
6794.4	65.7602	29044	269.335	2.22614e+57	2.37527e+54	1.72329	10.944	1.609	10.944
9.52178	10.831	217.13	191.666	2.17613e+56	8.98371e+55	0.408075	8.744	7.058	8.744
142.45	162.036	502.076	384.815	1.04468e+57	1.29257e+57	2.06426	9.56	11.183	11.183
7728.6	65.7602	33174.7	269.335	2.21959e+57	1.95757e+54	1.71874	10.969	1.509	10.969
162.036	162.036	576.514	384.815	1.14392e+57	1.17633e+57	2.0285	9.727	10.81	10.81
20.6261	2424.12	266.159	2914.81	5.3262e+54	4.68643e+57	2.93466	2.095	12.526	12.526
8791.24	65.7602	37888.9	269.335	2.21641e+57	1.61307e+54	1.71635	10.998	1.415	10.998
184.315	162.036	661.803	384.815	1.23764e+57	1.07025e+57	2.00019	9.863	10.461	10.461
10.831	10.831	224.53	191.666	2.51314e+56	8.54795e+55	0.423782	9.065	6.929	9.065
14.0142	30.3574	240.205	222.75	2.49362e+56	4.97566e+56	1.03941	8.122	10.63	10.63
10000	65.7602	43268.7	269.335	2.21655e+57	1.32899e+54	1.71606	11.032	1.327	11.032
209.657	162.036	759.504	384.815	1.32547e+57	9.71884e+56	1.97696	9.971	10.132	10.132
184.315	983.798	661.803	1312.49	2.65377e+56	4.10257e+57	3.01109	6.045	13.196	13.196
238.484	162.036	871.402	384.815	1.40715e+57	8.79567e+56	1.95708	10.061	9.82	10.061
12.3202	10.831	232.216	191.666	2.91645e+56	8.14349e+55	0.445874	9.406	6.808	9.406
8.37083	5973.12	210.002	6848.25	4.28685e+53	4.10532e+57	2.67475	1.042	11.871	11.871
271.275	162.036	999.536	384.815	1.4839e+57	7.91926e+56	1.93937	10.149	9.518	10.149
15.9411	30.3574	248.512	222.75	2.86538e+56	4.62366e+56	1.01026	8.318	10.366	10.366
6.46948	454.159	196.51	718.567	1.10221e+55	5.17354e+57	3.4057	3.261	14.564	14.564
308.574	162.036	1146.23	384.815	1.55843e+57	7.08407e+56	1.92344	10.236	9.214	10.236
23.462	2424.12	275.541	2914.81	6.32218e+54	4.6834e+57	2.93456	2.179	12.527	12.527
14.0142	10.831	240.205	191.666	3.40063e+56	7.76206e+55	0.475257	9.757	6.694	9.757
209.657	983.798	759.504	1312.49	2.97805e+56	3.96842e+57	2.97663	6.209	13.122	13.122
351.001	162.036	1314.16	384.815	1.6313e+57	6.29345e+56	1.90904	10.318	8.903	10.318
18.1329	30.3574	257.157	222.75	3.28645e+56	4.28987e+56	0.986361	8.52	10.093	10.093
399.262	162.036	1506.35	384.815	1.70223e+57	5.55248e+56	1.8961	10.395	8.584	10.395
454.159	162.036	1726.27	384.815	1.77063e+57	4.86566e+56	1.88451	10.467	8.258	10.467
5	74.8019	183.959	280.599	4.78787e+55	2.30678e+57	2.47521	5.698	14.62	14.62
15.9411	10.831	248.512	191.666	3.98117e+56	7.39603e+55	0.51273	10.108	6.583	10.108
516.604	162.036	1977.88	384.815	1.83581e+57	4.23615e+56	1.87406	10.532	7.925	10.532
20.6261	30.3574	266.159	222.75	3.76165e+56	3.9798e+56	0.969412	8.726	9.817	9.817
9.52178	5973.12	217.13	6848.25	5.09772e+53	4.10527e+57	2.67477	1.079	11.871	11.871
238.484	983.798	871.402	1312.49	3.3162e+56	3.82849e+57	2.9395	6.361	13.041	13.041
587.635	162.036	2265.72	384.815	1.89688e+57	3.66556e+56	1.86462	10.591	7.589	10.591
23.462	30.3574	275.541	222.75	4.2959e+56	3.6973e+56	0.960964	8.937	9.545	9.545
18.1329	10.831	257.157	191.666	4.67295e+56	7.03961e+55	0.559138	10.451	6.473	10.451
7.359	454.159	203.133	718.567	1.30239e+55	5.16354e+57	3.40394	3.362	14.563	14.563
668.432	162.036	2594.94	384.815	1.95318e+57	3.15388e+56	1.85582	10.641	7.25	10.641
26.688	2424.12	285.327	2914.81	7.50151e+54	4.6797e+57	2.9346	2.267	12.529	12.529
760.338	162.036	2971.44	384.815	2.00393e+57	2.6997e+56	1.84743	10.684	6.912	10.684
26.688	30.3574	285.327	222.75	4.89413e+56	3.44398e+56	0.962373	9.152	9.285	9.285
864.881	162.036	3401.96	384.815	2.04867e+57	2.30035e+56	1.83913	10.718	6.576	10.718
20.6261	10.831	266.159	191.666	5.48865e+56	6.69014e+55	0.615144	10.78	6.362	10.78
271.275	983.798	999.536	1312.49	3.66668e+56	3.68314e+57	2.89944	6.5	12.952	12.952
30.3574	30.3574	295.544	222.75	5.56137e+56	3.21874e+56	0.974638	9.382	9.045	9.382
983.798	162.036	3894.16	384.815	2.08702e+57	1.95226e+56	1.8307	10.746	6.245	10.746
5.68748	74.8019	190.122	280.599	5.57629e+55	2.27144e+57	2.45578	5.832	14.574	14.574
10.831	5973.12	224.53	6848.25	6.06291e+53	4.1052e+57	2.67498	1.118	11.872	11.872
1119.07	162.036	4456.83	384.815	2.11883e+57	1.65122e+56	1.82196	10.767	5.922	10.767
34.5315	30.3574	306.22	222.75	6.30461e+56	3.01706e+56	0.998129	9.649	8.829	9.649
23.462	10.831	275.541	191.666	6.43677e+56	6.34668e+55	0.681146	11.09	6.25	11.09
1272.93	162.036	5099.96	384.815	2.14429e+57	1.39258e+56	1.8128	10.782	5.608	10.782
30.3574	2424.12	295.544	2914.81	8.89688e+54	4.67521e+57	2.93452	2.36	12.531	12.531
8.37083	454.159	210.002	718.567	1.53912e+55	5.15181e+57	3.40169	3.469	14.561	14.561
308.574	983.798	1146.23	1312.49	4.02751e+56	3.5329e+57	2.85668	6.627	12.856	12.856
39.2794	30.3574	317.39	222.75	7.14941e+56	2.83104e+56	1.03317	9.946	8.631	9.946
1447.96	162.036	5834.96	384.815	2.16372e+57	1.17161e+56	1.80318	10.792	5.305	10.792
26.688	10.831	285.327	191.666	7.52225e+56	6.00871e+55	0.757184	11.382	6.136	11.382
1647.04	162.036	6674.88	384.815	2.17772e+57	9.83561e+55	1.79315	10.799	5.013	10.799
44.6801	30.3574	329.088	222.75	8.12868e+56	2.65472e+56	1.08052	10.263	8.443	10.263
12.3202	5973.12	232.216	6848.25	7.21134e+53	4.1051e+57	2.67501	1.16	11.872	11.872
1873.5	162.036	7634.57	384.815	2.18698e+57	8.24089e+55	1.78288	10.804	4.735	10.804
30.3574	10.831	295.544	191.666	8.74553e+56	5.67598e+55	0.842952	11.653	6.02	11.653
50.8234	30.3574	341.354	222.75	9.26732e+56	2.48506e+56	1.14054	10.59	8.256	10.59
6.46948	74.8019	196.51	280.599	6.49691e+55	2.23186e+57	2.43369	5.973	14.52	14.52
351.001	983.798	1314.16	1312.49	4.39633e+56	3.37845e+57	2.81101	6.743	12.752	12.752
2131.1	162.036	8730.97	384.815	2.19231e+57	6.89255e+55	1.77249	10.808	4.468	10.808
57.8114	30.3574	354.233	222.75	1.05784e+57	2.32096e+56	1.21357	10.917	8.069	10.917
2424.12	162.036	9983.45	384.815	2.19453e+57	5.75572e+55	1.76221	10.812	4.214	10.812
34.5315	2424.12	306.22	2914.81	1.05466e+55	4.66977e+57	2.93417	2.458	12.532	12.532
34.5315	10.831	306.22	191.666	1.01035e+57	5.3485e+55	0.93781	11.904	5.901	11.904
2757.42	162.036	11414.1	384.815	2.19443e+57	4.79957e+55	1.75226	10.817	3.972	10.817
9.52178	454.159	217.13	718.567	1.81879e+55	5.13805e+57	3.3989	3.582	14.558	14.558
65.7602	30.3574	367.774	222.75	1.20649e+57	2.16197e+56	1.29916	11.235	7.881	11.235
3136.56	162.036	13048	384.815	2.19276e+57	3.99718e+55	1.74287	10.824	3.742	10.824
39.2794	10.831	317.39	191.666	1.15872e+57	5.02649e+55	1.04078	12.135	5.781	12.135
399.262	983.798	1506.35	1312.49	4.7705e+56	3.22057e+57	2.76248	6.847	12.64	12.64
74.8019	30.3574	382.032	222.75	1.37203e+57	2.0079e+56	1.39613	11.536	7.69	11.536
3567.82	162.036	14913.9	384.815	2.19017e+57	3.32516e+55	1.7342	10.834	3.523	10.834
14.0142	5973.12	240.205	6848.25	8.57728e+53	4.10496e+57	2.67503	1.204	11.872	11.872
44.6801	10.831	329.088	191.666	1.31875e+57	4.71032e+55	1.15072	12.346	5.657	12.346
4058.38	162.036	17044.5	384.815	2.18738e+57	2.76333e+55	1.72652	10.847	3.316	10.847
85.0869	30.3574	397.069	222.75	1.5528e+57	1.85878e+56	1.50269	11.813	7.496	11.813
7.359	74.8019	203.133	280.599	7.56954e+55	2.18771e+57	2.40891	6.122	14.458	14.458
39.2794	2424.12	317.39	2914.81	1.24952e+55	4.66319e+57	2.93386	2.561	12.534	12.534
4616.39	162.036	19477.2	384.815	2.1849e+57	2.29437e+55	1.71999	10.864	3.12	10.864
454.159	983.798	1726.27	1312.49	5.14713e+56	3.06016e+57	2.71095	6.941	12.519	12.519
96.7859	30.3574	412.952	222.75	1.74616e+57	1.71475e+56	1.61652	12.06	7.3	12.06
50.8234	10.831	341.354	191.666	1.48901e+57	4.40047e+55	1.26624	12.537	5.53	12.537
5251.12	162.036	22254.5	384.815	2.18311e+57	1.90346e+55	1.71467	10.884	2.934	10.884
110.094	30.3574	429.759	222.75	1.94915e+57	1.57606e+56	1.73497	12.277	7.1	12.277
5973.12	162.036	25425	384.815	2.18258e+57	1.57806e+55	1.71083	10.909	2.759	10.909
57.8114	10.831	354.233	191.666	1.66776e+57	4.09763e+55	1.38583	12.708	5.401	12.708
125.231	30.3574	447.575	222.75	2.15818e+57	1.44298e+56	1.85535	12.462	6.897	12.462
10.831	454.159	224.53	718.567	2.14884e+55	5.12194e+57	3.39581	3.702	14.555	14.555
6794.4	162.036	29044	384.815	2.18356e+57	1.30745e+55	1.70848	10.937	2.594	10.937
516.604	983.798	1977.88	1312.49	5.52322e+56	2.89818e+57	2.65674	7.025	12.39	12.39
142.45	30.3574	502.076	222.75	2.36377e+57	1.30638e+56	1.97016	12.612	6.681	12.612
65.7602	10.831	367.774	191.666	1.85326e+57	3.8025e+55	1.50796	12.858	5.269	12.858
15.9411	5973.12	248.512	6848.25	1.02013e+54	4.10479e+57	2.67525	1.251	11.873	11.873
7728.6	162.036	33174.7	384.815	2.18595e+57	1.08264e+55	1.70747	10.968	2.437	10.968
8.37083	74.8019	210.002	280.599	8.81661e+55	2.13863e+57	2.38096	6.279	14.386	14.386
8791.24	162.036	37888.9	384.815	2.19036e+57	8.96057e+54	1.70813	11.003	2.29	11.003
162.036	30.3574	576.514	222.75	2.54713e+57	1.15387e+56	2.06583	12.72	6.429	12.72
74.8019	10.831	382.032	191.666	2.0436e+57	3.51587e+55	1.63106	12.987	5.133	12.987
44.6801	2424.12	329.088	2914.81	1.47948e+55	4.65524e+57	2.9334	2.669	12.536	12.536
10000	162.036	43268.7	384.815	2.19653e+57	7.41299e+54	1.71022	11.041	2.151	11.041
587.635	983.798	2265.72	1312.49	5.89574e+56	2.73562e+57	2.59962	7.101	12.251	12.251
184.315	30.3574	661.803	222.75	2.7041e+57	1.00035e+56	2.1422	12.783	6.149	12.783
85.0869	10.831	397.069	191.666	2.2366e+57	3.23859e+55	1.75356	13.096	4.995	13.096
209.657	30.3574	759.504	222.75	2.83283e+57	8.56313e+55	2.20034	12.804	5.852	12.804
96.7859	10.831	412.952	191.666	2.43014e+57	2.97151e+55	1.87402	13.184	4.855	13.184
12.3202	454.159	232.216	718.567	2.53792e+55	5.1031e+57	3.39209	3.828	14.551	14.551
238.484	30.3574	871.402	222.75	2.93264e+57	7.27382e+55	2.24162	12.789	5.55	12.789
18.1329	5973.12	257.157	6848.25	1.21312e+54	4.10455e+57	2.67545	1.3	11.874	11.874
668.432	983.798	2594.94	1312.49	6.26179e+56	2.57348e+57	2.53995	7.168	12.103	12.103
110.094	10.831	429.759	191.666	2.62224e+57	2.71541e+55	1.99108	13.252	4.712	13.252
271.275	30.3574	999.536	222.75	3.00426e+57	6.15187e+55	2.26765	12.742	5.253	12.742
9.52178	74.8019	217.13	280.599	1.02633e+56	2.08431e+57	2.34995	6.444	14.304	14.304
50.8234	2424.12	341.354	2914.81	1.75058e+55	4.64565e+57	2.93271	2.783	12.538	12.538
125.231	10.831	447.575	191.666	2.8108e+57	2.47109e+55	2.10355	13.301	4.567	13.301
308.574	30.3574	1146.23	222.75	3.04992e+57	5.18621e+55	2.28021	12.67	4.966	12.67
351.001	30.3574	1314.16	222.75	3.07271e+57	4.35944e+55	2.28127	12.577	4.69	12.577
142.45	10.831	502.076	191.666	2.98785e+57	2.19659e+55	2.20582	13.331	4.398	13.331
760.338	983.798	2971.44	1312.49	6.61865e+56	2.41277e+57	2.47797	7.228	11.946	11.946
399.262	30.3574	1506.35	222.75	3.07601e+57	3.65489e+55	2.27275	12.469	4.426	12.469
5	184.315	183.959	410.769	2.20509e+55	4.15844e+57	3.25053	4.359	15.25	15.25
162.036	10.831	576.514	191.666	3.13179e+57	1.87667e+55	2.28488	13.331	4.181	13.331
454.159	30.3574	1726.27	222.75	3.06312e+57	3.05699e+55	2.25642	12.349	4.172	12.349
20.6261	5973.12	266.159	6848.25	1.44239e+54	4.10424e+57	2.67549	1.352	11.874	11.874
184.315	10.831	661.803	191.666	3.23764e+57	1.58743e+55	2.34055	13.295	3.955	13.295
14.0142	454.159	240.205	718.567	2.99606e+55	5.0811e+57	3.38743	3.961	14.545	14.545
516.604	30.3574	1977.88	222.75	3.03713e+57	2.55155e+55	2.23398	12.223	3.931	12.223
10.831	74.8019	224.53	280.599	1.19378e+56	2.02446e+57	2.31523	6.616	14.209	14.209
864.881	983.798	3401.96	1312.49	6.96396e+56	2.25442e+57	2.41376	7.281	11.779	11.779
209.657	10.831	759.504	191.666	3.30729e+57	1.33824e+55	2.37531	13.227	3.738	13.227
57.8114	2424.12	354.233	2914.81	2.06983e+55	4.63413e+57	2.93163	2.901	12.539	12.539
587.635	30.3574	2265.72	222.75	3.0008e+57	2.12568e+55	2.20677	12.094	3.7	12.094
238.484	10.831	871.402	191.666	3.34553e+57	1.12477e+55	2.39242	13.132	3.529	13.132
668.432	30.3574	2594.94	222.75	2.95667e+57	1.76795e+55	2.1761	11.964	3.481	11.964
271.275	10.831	999.536	191.666	3.35749e+57	9.42784e+54	2.39509	13.016	3.328	13.016
983.798	983.798	3894.16	1312.49	7.29577e+56	2.09931e+57	2.34764	7.33	11.602	11.602
760.338	30.3574	2971.44	222.75	2.90695e+57	1.46827e+55	2.14307	11.836	3.274	11.836
308.574	10.831	1146.23	191.666	3.34798e+57	7.88322e+54	2.38621	12.883	3.136	12.883
23.462	5973.12	275.541	6848.25	1.71461e+54	4.10384e+57	2.6757	1.408	11.875	11.875
5.68748	184.315	190.122	410.769	2.58824e+55	4.13754e+57	3.24379	4.475	15.239	15.239
351.001	10.831	1314.16	191.666	3.32133e+57	6.57735e+54	2.36822	12.74	2.953	12.74
864.881	30.3574	3401.96	222.75	2.85341e+57	1.2178e+55	2.10852	11.712	3.077	11.712
12.3202	74.8019	232.216	280.599	1.38713e+56	1.95888e+57	2.27654	6.796	14.099	14.099
15.9411	454.159	248.512	718.567	3.53482e+55	5.05544e+57	3.38229	4.101	14.539	14.539
399.262	10.831	1506.35	191.666	3.28128e+57	5.47721e+54	2.34319	12.59	2.779	12.59
1119.07	983.798	4456.83	1312.49	7.61262e+56	1.94826e+57	2.27998	7.375	11.415	11.415
983.798	30.3574	3894.16	222.75	2.79771e+57	1.00891e+55	2.07327	11.594	2.891	11.594
65.7602	2424.12	367.774	2914.81	2.44534e+55	4.62028e+57	2.93043	3.026	12.541	12.541
1119.07	30.3574	4456.83	222.75	2.74115e+57	8.35012e+54	2.03795	11.483	2.715	11.483
454.159	10.831	1726.27	191.666	3.23099e+57	4.55323e+54	2.31282	12.438	2.613	12.438
1272.93	30.3574	5099.96	222.75	2.68489e+57	6.90481e+54	2.00312	11.38	2.549	11.38
516.604	10.831	1977.88	191.666	3.17322e+57	3.77941e+54	2.27857	12.284	2.456	12.284
1272.93	983.798	5099.96	1312.49	7.91363e+56	1.80198e+57	2.21117	7.418	11.218	11.218
587.635	10.831	2265.72	191.666	3.11026e+57	3.13297e+54	2.24163	12.134	2.308	12.134
1447.96	30.3574	5834.96	222.75	2.62989e+57	5.70535e+54	1.96928	11.287	2.393	11.287
668.432	10.831	2594.94	191.666	3.04397e+57	2.59402e+54	2.20297	11.988	2.168	11.988
26.688	5973.12	285.327	6848.25	2.03768e+54	4.10334e+57	2.6759	1.465	11.876	11.876
14.0142	74.8019	240.205	280.599	1.60981e+56	1.88746e+57	2.23388	6.983	13.973	13.973
1647.04	30.3574	6674.88	222.75	2.57674e+57	4.71105e+54	1.93668	11.202	2.245	11.202
1447.96	983.798	5834.96	1312.49	8.1985e+56	1.66111e+57	2.14166	7.46	11.011	11.011
760.338	10.831	2971.44	191.666	2.9759e+57	2.14561e+54	2.16339	11.847	2.035	11.847
1873.5	30.3574	7634.57	222.75	2.52633e+57	3.88784e+54	1.90582	11.129	2.107	11.129
6.46948	184.315	196.51	410.769	3.03938e+55	4.1135e+57	3.23628	4.599	15.227	15.227
74.8019	2424.12	382.032	2914.81	2.88645e+55	4.6037e+57	2.9287	3.156	12.542	12.542
864.881	10.831	3401.96	191.666	2.90742e+57	1.77312e+54	2.12361	11.714	1.91	11.714
18.1329	454.159	257.157	718.567	4.16754e+55	5.02557e+57	3.37589	4.247	14.53	14.53
2131.1	30.3574	8730.97	222.75	2.47884e+57	3.20688e+54	1.87677	11.065	1.976	11.065
983.798	10.831	3894.16	191.666	2.83957e+57	1.46416e+54	2.08417	11.589	1.792	11.589
2424.12	30.3574	9983.45	222.75	2.43482e+57	2.64403e+54	1.84982	11.012	1.853	11.012
1647.04	983.798	6674.88	1312.49	8.46749e+56	1.5262e+57	2.0719	7.501	10.794	10.794
1119.07	10.831	4456.83	191.666	2.77325e+57	1.20822e+54	2.04555	11.473	1.681	11.473
2757.42	30.3574	11414.1	222.75	2.39464e+57	2.1792e+54	1.82519	10.969	1.738	10.969
15.9411	74.8019	248.512	280.599	1.86556e+56	1.81025e+57	2.18716	7.177	13.829	13.829
1272.93	10.831	5099.96	191.666	2.7092e+57	9.96441e+53	2.00817	11.367	1.577	11.367
3136.56	30.3574	13048	222.75	2.35825e+57	1.79547e+54	1.80285	10.937	1.629	10.937
30.3574	5973.12	295.544	6848.25	2.42089e+54	4.10269e+57	2.6761	1.527	11.877	11.877
1447.96	10.831	5834.96	191.666	2.64788e+57	8.21372e+53	1.97226	11.271	1.478	11.271
3567.82	30.3574	14913.9	222.75	2.3262e+57	1.47898e+54	1.78314	10.914	1.528	10.914
1873.5	983.798	7634.57	1312.49	8.72147e+56	1.39769e+57	2.00254	7.545	10.568	10.568
85.0869	2424.12	397.069	2914.81	3.40391e+55	4.58389e+57	2.92635	3.291	12.542	12.542
1647.04	10.831	6674.88	191.666	2.58994e+57	6.76787e+53	1.93821	11.186	1.386	11.186
4058.38	30.3574	17044.5	222.75	2.29813e+57	1.21798e+54	1.76582	10.901	1.432	10.901
20.6261	454.159	266.159	718.567	4.90951e+55	4.99086e+57	3.36832	4.401	14.519	14.519
7.359	184.315	203.133	410.769	3.56972e+55	4.08589e+57	3.22741	4.73	15.212	15.212
4616.39	30.3574	19477.2	222.75	2.27427e+57	1.00283e+54	1.75106	10.897	1.342	10.897
1873.5	10.831	7634.57	191.666	2.5356e+57	5.57436e+53	1.90614	11.112	1.299	11.112
2131.1	983.798	8730.97	1312.49	8.96182e+56	1.27595e+57	1.93383	7.59	10.331	10.331
5251.12	30.3574	22254.5	222.75	2.25471e+57	8.2558e+53	1.73892	10.901	1.258	10.901
2131.1	10.831	8730.97	191.666	2.48526e+57	4.59009e+53	1.87633	11.049	1.218	11.049
18.1329	74.8019	257.157	280.599	2.15842e+56	1.72745e+57	2.13623	7.377	13.664	13.664
2424.12	10.831	9983.45	191.666	2.43907e+57	3.77853e+53	1.84885	10.997	1.142	10.997
5973.12	30.3574	25425	222.75	2.23923e+57	6.79563e+53	1.72927	10.913	1.179	10.913
34.5315	5973.12	306.22	6848.25	2.8752e+54	4.10187e+57	2.67629	1.592	11.878	11.878
2424.12	983.798	9983.45	1312.49	9.19042e+56	1.16128e+57	1.86682	7.639	10.087	10.087
96.7859	2424.12	412.952	2914.81	4.01004e+55	4.56026e+57	2.9235	3.433	12.542	12.542
2757.42	10.831	11414.1	191.666	2.39711e+57	3.10988e+53	1.82379	10.955	1.07	10.955
6794.4	30.3574	29044	222.75	2.22779e+57	5.59319e+53	1.7221	10.933	1.105	10.933
3136.56	10.831	13048	191.666	2.35961e+57	2.55905e+53	1.80129	10.924	1.003	10.924
2757.42	983.798	11414.1	1312.49	9.40954e+56	1.05389e+57	1.80177	7.692	9.834	9.834
7728.6	30.3574	33174.7	222.75	2.22035e+57	4.60328e+53	1.71739	10.958	1.036	10.958
3567.82	10.831	14913.9	191.666	2.32653e+57	2.10548e+53	1.78138	10.902	0.94	10.902
23.462	454.159	275.541	718.567	5.77816e+55	4.95061e+57	3.35954	4.562	14.506	14.506
8791.24	30.3574	37888.9	222.75	2.2165e+57	3.78825e+53	1.7149	10.989	0.971	10.989
20.6261	74.8019	266.159	280.599	2.49269e+56	1.63952e+57	2.08153	7.583	13.477	13.477
3136.56	983.798	13048	1312.49	9.62183e+56	9.53876e+56	1.73966	7.751	9.576	9.576
4058.38	10.831	17044.5	191.666	2.2978e+57	1.73209e+53	1.76401	10.891	0.88	10.891
8.37083	184.315	210.002	410.769	4.1922e+55	4.05424e+57	3.21713	4.867	15.194	15.194
10000	30.3574	43268.7	222.75	2.21609e+57	3.11738e+53	1.71454	11.023	0.91	11.023
4616.39	10.831	19477.2	191.666	2.27367e+57	1.4249e+53	1.74937	10.888	0.825	10.888
3567.82	983.798	14913.9	1312.49	9.8302e+56	8.61285e+56	1.68094	7.816	9.313	9.313
39.2794	5973.12	317.39	6848.25	3.41348e+54	4.10084e+57	2.67646	1.66	11.879	11.879
110.094	2424.12	429.759	2914.81	4.71889e+55	4.53216e+57	2.91966	3.58	12.54	12.54
5251.12	10.831	22254.5	191.666	2.25382e+57	1.17206e+53	1.73728	10.894	0.773	10.894
4058.38	983.798	17044.5	1312.49	1.00377e+57	7.76044e+56	1.6263	7.887	9.048	9.048
5973.12	10.831	25425	191.666	2.23817e+57	9.64014e+52	1.72772	10.907	0.724	10.907
23.462	74.8019	275.541	280.599	2.87291e+56	1.54715e+57	2.02331	7.795	13.265	13.265
4616.39	983.798	19477.2	1312.49	1.02477e+57	6.97984e+56	1.57626	7.966	8.783	8.783
26.688	454.159	285.327	718.567	6.79333e+55	4.90405e+57	3.34895	4.73	14.489	14.489
6794.4	10.831	29044	191.666	2.22681e+57	7.92935e+52	1.72075	10.927	0.679	10.927
5251.12	983.798	22254.5	1312.49	1.04634e+57	6.26828e+56	1.53141	8.052	8.522	8.522
7728.6	10.831	33174.7	191.666	2.21922e+57	6.52194e+52	1.71609	10.953	0.636	10.953
5	34.5315	183.959	228.586	7.45993e+55	9.35693e+56	1.46941	6.669	12.588	12.588
5973.12	983.798	25425	1312.49	1.06882e+57	5.62182e+56	1.49201	8.146	8.267	8.267
8791.24	10.831	37888.9	191.666	2.21541e+57	5.36434e+52	1.71373	10.985	0.596	10.985
125.231	2424.12	447.575	2914.81	5.54647e+55	4.49884e+57	2.91512	3.734	12.538	12.538
9.52178	184.315	217.13	410.769	4.92168e+55	4.01802e+57	3.20505	5.013	15.172	15.172
6794.4	983.798	29044	1312.49	1.09256e+57	5.03521e+56	1.45833	8.253	8.021	8.253
44.6801	5973.12	329.088	6848.25	4.05086e+54	4.09955e+57	2.67679	1.731	11.881	11.881
10000	10.831	43268.7	191.666	2.21497e+57	4.41201e+52	1.71344	11.02	0.558	11.02
7728.6	983.798	33174.7	1312.49	1.11852e+57	4.5012e+56	1.43057	8.383	7.784	8.383
26.688	74.8019	285.327	280.599	3.30376e+56	1.45136e+57	1.9623	8.011	13.026	13.026
8791.24	983.798	37888.9	1312.49	1.14851e+57	4.01322e+56	1.4089	8.536	7.549	8.536
30.3574	454.159	295.544	718.567	7.97742e+55	4.85033e+57	3.33668	4.904	14.469	14.469
5.68748	34.5315	190.122	228.586	8.63204e+55	9.03615e+56	1.44037	6.806	12.476	12.476
10000	983.798	43268.7	1312.49	1.18369e+57	3.56743e+56	1.39379	8.71	7.315	8.71
5	12.3202	183.959	194.473	1.049e+56	1.54131e+56	0.46831	7.571	8.385	8.385
142.45	2424.12	502.076	2914.81	6.48986e+55	4.46043e+57	2.90931	3.89	12.533	12.533
30.3574	74.8019	295.544	280.599	3.79e+56	1.35344e+57	1.89987	8.23	12.76	12.76
50.8234	5973.12	341.354	6848.25	4.80508e+54	4.09793e+57	2.67692	1.807	11.882	11.882
10.831	184.315	224.53	410.769	5.77517e+55	3.97666e+57	3.19143	5.166	15.147	15.147
5.68748	12.3202	190.122	194.473	1.2066e+56	1.44882e+56	0.457821	7.709	8.206	8.206
34.5315	454.159	306.22	718.567	9.35559e+55	4.78854e+57	3.3219	5.086	14.443	14.443
34.5315	74.8019	306.22	280.599	4.33636e+56	1.25501e+57	1.83765	8.452	12.467	12.467
162.036	2424.12	576.514	2914.81	7.51425e+55	4.41856e+57	2.90281	4.04	12.527	12.527
6.46948	34.5315	196.51	228.586	9.99182e+55	8.69089e+56	1.40885	6.952	12.349	12.349
6.46948	12.3202	196.51	194.473	1.38854e+56	1.36118e+56	0.449873	7.856	8.022	8.022
5	1119.07	183.959	1463.45	2.39936e+54	5.16508e+57	3.19838	2.059	13.411	13.411
39.2794	74.8019	317.39	280.599	4.94737e+56	1.15789e+57	1.77783	8.676	12.149	12.149
57.8114	5973.12	354.233	6848.25	5.69694e+54	4.09591e+57	2.6772	1.886	11.884	11.884
12.3202	184.315	232.216	410.769	6.77201e+55	3.92953e+57	3.17563	5.326	15.117	15.117
7.359	12.3202	203.133	194.473	1.59801e+56	1.27979e+56	0.445371	8.017	7.839	8.017
184.315	2424.12	661.803	2914.81	8.62534e+55	4.37293e+57	2.89577	4.184	12.521	12.521
39.2794	454.159	317.39	718.567	1.09559e+56	4.7177e+57	3.30473	5.274	14.412	14.412
7.359	34.5315	203.133	228.586	1.15653e+56	8.32221e+56	1.37501	7.105	12.206	12.206
44.6801	74.8019	329.088	280.599	5.62721e+56	1.06398e+57	1.72283	8.9	11.809	11.809
8.37083	12.3202	210.002	194.473	1.83859e+56	1.20562e+56	0.444953	8.216	7.66	8.216
50.8234	74.8019	341.354	280.599	6.37957e+56	9.75102e+56	1.67564	9.123	11.454	11.454
5.68748	1119.07	190.122	1463.45	2.84164e+54	5.16347e+57	3.1984	2.121	13.412	13.412
65.7602	5973.12	367.774	6848.25	6.7508e+54	4.09341e+57	2.67743	1.969	11.886	11.886
209.657	2424.12	759.504	2914.81	9.82849e+55	4.32323e+57	2.88776	4.321	12.513	12.513
9.52178	12.3202	217.13	194.473	2.11432e+56	1.13902e+56	0.44952	8.457	7.493	8.457
8.37083	34.5315	210.002	228.586	1.33813e+56	7.93206e+56	1.33896	7.267	12.045	12.045
14.0142	184.315	240.205	410.769	7.93413e+55	3.87596e+57	3.1576	5.494	15.082	15.082
57.8114	74.8019	354.233	280.599	7.20737e+56	8.92768e+56	1.63899	9.345	11.092	11.092
44.6801	454.159	329.088	718.567	1.28094e+56	4.63681e+57	3.28484	5.469	14.375	14.375
10.831	12.3202	224.53	194.473	2.43102e+56	1.07944e+56	0.459503	8.736	7.339	8.736
65.7602	74.8019	367.774	280.599	8.11267e+56	8.17972e+56	1.61531	9.562	10.733	10.733
74.8019	74.8019	382.032	280.599	9.09645e+56	7.51045e+56	1.60638	9.776	10.388	10.388
238.484	2424.12	871.402	2914.81	1.11277e+56	4.26922e+57	2.87891	4.452	12.504	12.504
74.8019	5973.12	382.032	6848.25	7.99511e+54	4.09031e+57	2.67778	2.057	11.889	11.889
12.3202	12.3202	232.216	194.473	2.80022e+56	1.02541e+56	0.475683	9.047	7.2	9.047
9.52178	34.5315	217.13	228.586	1.5472e+56	7.52339e+56	1.30128	7.436	11.866	11.866
6.46948	1119.07	196.51	1463.45	3.36775e+54	5.16153e+57	3.19814	2.188	13.412	13.412
85.0869	74.8019	397.069	280.599	1.01587e+57	6.91588e+56	1.61303	9.984	10.067	10.067
50.8234	454.159	341.354	718.567	1.49501e+56	4.54481e+57	3.26133	5.67	14.329	14.329
96.7859	74.8019	412.952	280.599	1.12992e+57	6.38427e+56	1.63499	10.202	9.777	10.202
15.9411	184.315	248.512	410.769	9.2862e+55	3.81524e+57	3.13671	5.67	15.04	15.04
14.0142	12.3202	240.205	194.473	3.239e+56	9.75347e+55	0.498719	9.382	7.07	9.382
110.094	74.8019	429.759	280.599	1.25452e+57	5.89512e+56	1.67162	10.444	9.513	10.444
271.275	2424.12	999.536	2914.81	1.25258e+56	4.21072e+57	2.86913	4.578	12.494	12.494
125.231	74.8019	447.575	280.599	1.39443e+57	5.43325e+56	1.72225	10.703	9.257	10.703
15.9411	12.3202	248.512	194.473	3.76379e+56	9.28143e+55	0.529545	9.73	6.947	9.73
10.831	34.5315	224.53	228.586	1.78723e+56	7.1003e+56	1.26219	7.612	11.666	11.666
85.0869	5973.12	397.069	6848.25	9.46312e+54	4.08648e+57	2.67787	2.149	11.891	11.891
142.45	74.8019	502.076	280.599	1.54586e+57	4.98533e+56	1.78207	10.958	9.002	10.958
57.8114	454.159	354.233	718.567	1.74149e+56	4.44069e+57	3.23387	5.877	14.273	14.273
7.359	1119.07	203.133	1463.45	3.9931e+54	5.15919e+57	3.19807	2.259	13.413	13.413
18.1329	12.3202	257.157	194.473	4.39125e+56	8.82834e+55	0.569044	10.084	6.828	10.084
162.036	74.8019	576.514	280.599	1.69514e+57	4.52721e+56	1.8391	11.184	8.738	11.184
308.574	2424.12	1146.23	2914.81	1.40242e+56	4.1476e+57	2.85824	4.699	12.482	12.482
18.1329	184.315	257.157	410.769	1.08559e+56	3.74665e+57	3.11266	5.853	14.99	14.99
184.315	74.8019	661.803	280.599	1.83969e+57	4.06414e+56	1.89139	11.375	8.459	11.375
12.3202	34.5315	232.216	228.586	2.06205e+56	6.66811e+56	1.22271	7.795	11.446	11.446
20.6261	12.3202	266.159	194.473	5.1375e+56	8.38728e+55	0.618046	10.432	6.71	10.432
209.657	74.8019	759.504	280.599	1.97738e+57	3.60748e+56	1.938	11.53	8.162	11.53
96.7859	5973.12	412.952	6848.25	1.11936e+55	4.08175e+57	2.67805	2.245	11.894	11.894
65.7602	454.159	367.774	718.567	2.02433e+56	4.3235e+57	3.20217	6.089	14.206	14.206
238.484	74.8019	871.402	280.599	2.10584e+57	3.16848e+56	1.97839	11.651	7.849	11.651
23.462	12.3202	275.541	194.473	6.01563e+56	7.95533e+55	0.677202	10.769	6.591	10.769
8.37083	1119.07	210.002	1463.45	4.73588e+54	5.15638e+57	3.19794	2.334	13.414	13.414
14.0142	34.5315	240.205	228.586	2.37574e+56	6.23331e+56	1.18399	7.985	11.207	11.207
271.275	74.8019	999.536	280.599	2.2228e+57	2.75642e+56	2.01214	11.739	7.523	11.739
351.001	2424.12	1314.16	2914.81	1.56229e+56	4.07978e+57	2.84631	4.813	12.469	12.469
308.574	74.8019	1146.23	280.599	2.32631e+57	2.37793e+56	2.03896	11.797	7.188	11.797
20.6261	184.315	266.159	410.769	1.26739e+56	3.66945e+57	3.08512	6.043	14.931	14.931
26.688	12.3202	285.327	194.473	7.03435e+56	7.53137e+55	0.746849	11.089	6.47	11.089
351.001	74.8019	1314.16	280.599	2.41497e+57	2.03689e+56	2.05872	11.826	6.847	11.826
15.9411	34.5315	248.512	228.586	2.73268e+56	5.80325e+56	1.14713	8.181	10.949	10.949
110.094	5973.12	429.759	6848.25	1.32317e+55	4.07594e+57	2.6781	2.346	11.897	11.897
399.262	74.8019	1506.35	280.599	2.48776e+57	1.73467e+56	2.07151	11.831	6.506	11.831
74.8019	454.159	382.032	718.567	2.3477e+56	4.1924e+57	3.16544	6.306	14.125	14.125
30.3574	12.3202	295.544	194.473	8.19692e+56	7.11477e+55	0.826946	11.39	6.348	11.39
399.262	2424.12	1506.35	2914.81	1.73203e+56	4.00727e+57	2.83333	4.922	12.455	12.455
454.159	74.8019	1726.27	280.599	2.54438e+57	1.47057e+56	2.07759	11.814	6.17	11.814
9.52178	1119.07	217.13	1463.45	5.61756e+54	5.15299e+57	3.19773	2.414	13.415	13.415
34.5315	12.3202	306.22	194.473	9.50326e+56	6.70528e+55	0.917019	11.67	6.223	11.67
18.1329	34.5315	257.157	228.586	3.13744e+56	5.38584e+56	1.11377	8.383	10.675	10.675
23.462	184.315	275.541	410.769	1.47741e+56	3.58293e+57	3.05384	6.24	14.862	14.862
516.604	74.8019	1977.88	280.599	2.58531e+57	1.24227e+56	2.07736	11.78	5.841	11.78
39.2794	12.3202	317.39	194.473	1.09469e+57	6.303e+55	1.01623	11.928	6.096	11.928
587.635	74.8019	2265.72	280.599	2.61142e+57	1.04635e+56	2.07142	11.731	5.524	11.731
125.231	5973.12	447.575	6848.25	1.56299e+55	4.06881e+57	2.67816	2.452	11.901	11.901
454.159	2424.12	1726.27	2914.81	1.9113e+56	3.93014e+57	2.81922	5.025	12.44	12.44
85.0869	454.159	397.069	718.567	2.71593e+56	4.04675e+57	3.12304	6.527	14.027	14.027
20.6261	34.5315	266.159	228.586	3.59478e+56	4.98878e+56	1.08577	8.59	10.39	10.39
668.432	74.8019	2594.94	280.599	2.62429e+57	8.79028e+55	2.06048	11.67	5.219	11.67
44.6801	12.3202	329.088	194.473	1.25185e+57	5.90823e+55	1.12343	12.164	5.966	12.164
760.338	74.8019	2971.44	280.599	2.62565e+57	7.36722e+55	2.0453	11.602	4.926	11.602
23.462	34.5315	275.541	228.586	4.10954e+56	4.61883e+56	1.06509	8.801	10.101	10.101
864.881	74.8019	3401.96	280.599	2.6173e+57	6.16147e+55	2.0267	11.528	4.646	11.528
10.831	1119.07	224.53	1463.45	6.6634e+54	5.14894e+57	3.19743	2.499	13.416	13.416
50.8234	12.3202	341.354	194.473	1.42041e+57	5.5215e+55	1.23721	12.378	5.833	12.378
26.688	184.315	285.327	410.769	1.71935e+56	3.48644e+57	3.01804	6.443	14.78	14.78
516.604	2424.12	1977.88	2914.81	2.09957e+56	3.84854e+57	2.80377	5.122	12.423	12.423
983.798	74.8019	3894.16	280.599	2.60103e+57	5.14332e+55	2.00546	11.452	4.379	11.452
96.7859	454.159	412.952	718.567	3.13344e+56	3.88621e+57	3.07461	6.752	13.91	13.91
26.688	34.5315	285.327	228.586	4.68657e+56	4.28088e+56	1.0533	9.015	9.814	9.814
142.45	5973.12	502.076	6848.25	1.83905e+55	4.06031e+57	2.6779	2.56	11.904	11.904
1119.07	74.8019	4456.83	280.599	2.57855e+57	4.28615e+55	1.98232	11.377	4.125	11.377
57.8114	12.3202	354.233	194.473	1.59861e+57	5.14354e+55	1.35599	12.57	5.698	12.57
30.3574	34.5315	295.544	228.586	5.33062e+56	3.97726e+56	1.05208	9.232	9.539	9.539
1272.93	74.8019	5099.96	280.599	2.55143e+57	3.56646e+55	1.95794	11.302	3.883	11.302
65.7602	12.3202	367.774	194.473	1.78467e+57	4.77517e+55	1.47812	12.738	5.559	12.738
1447.96	74.8019	5834.96	280.599	2.52107e+57	2.96366e+55	1.93292	11.232	3.653	11.232
34.5315	34.5315	306.22	228.586	6.04639e+56	3.70713e+56	1.06225	9.454	9.282	9.454
587.635	2424.12	2265.72	2914.81	2.29613e+56	3.76271e+57	2.78691	5.214	12.404	12.404
110.094	454.159	429.759	718.567	3.60457e+56	3.71086e+57	3.01975	6.979	13.771	13.771
74.8019	12.3202	382.032	194.473	1.97645e+57	4.41733e+55	1.60188	12.884	5.417	12.884
1647.04	74.8019	6674.88	280.599	2.48875e+57	2.45982e+55	1.90782	11.166	3.435	11.166
30.3574	184.315	295.544	410.769	1.99721e+56	3.37941e+57	2.97755	6.652	14.684	14.684
39.2794	34.5315	317.39	228.586	6.83925e+56	3.466e+56	1.08441	9.709	9.05	9.709
12.3202	1119.07	232.216	1463.45	7.90312e+54	5.14407e+57	3.19682	2.588	13.416	13.416
162.036	5973.12	576.514	6848.25	2.14289e+55	4.05079e+57	2.67768	2.665	11.908	11.908
1873.5	74.8019	7634.57	280.599	2.45562e+57	2.03951e+55	1.88316	11.107	3.229	11.107
85.0869	12.3202	397.069	194.473	2.17165e+57	4.07101e+55	1.72559	13.007	5.273	13.007
44.6801	34.5315	329.088	228.586	7.73072e+56	3.24491e+56	1.11877	9.995	8.84	9.995
2131.1	74.8019	8730.97	280.599	2.42268e+57	1.68948e+55	1.85938	11.055	3.035	11.055
96.7859	12.3202	412.952	194.473	2.3682e+57	3.73725e+55	1.84768	13.109	5.125	13.109
2424.12	74.8019	9983.45	280.599	2.39058e+57	1.39838e+55	1.83672	11.01	2.851	11.01
668.432	2424.12	2594.94	2914.81	2.50004e+56	3.67298e+57	2.76902	5.301	12.385	12.385
50.8234	34.5315	341.354	228.586	8.75747e+56	3.03606e+56	1.16574	10.303	8.64	10.303
125.231	454.159	447.575	718.567	4.13351e+56	3.52128e+57	2.95783	7.207	13.605	13.605
110.094	12.3202	429.759	194.473	2.56365e+57	3.41706e+55	1.96663	13.188	4.976	13.188
2757.42	74.8019	11414.1	280.599	2.36001e+57	1.15661e+55	1.81548	10.973	2.677	10.973
57.8114	34.5315	354.233	228.586	9.94588e+56	2.83559e+56	1.22579	10.622	8.443	10.622
3136.56	74.8019	13048	280.599	2.33174e+57	9.56066e+54	1.79607	10.946	2.514	10.946
34.5315	184.315	306.22	410.769	2.31526e+56	3.26146e+57	2.93174	6.867	14.571	14.571
125.231	12.3202	447.575	194.473	2.75598e+57	3.11138e+55	2.08117	13.247	4.824	13.247
184.315	5973.12	661.803	6848.25	2.4774e+55	4.04013e+57	2.67717	2.767	11.911	11.911
3567.82	74.8019	14913.9	280.599	2.30597e+57	7.89857e+54	1.77851	10.926	2.36	10.926
14.0142	1119.07	240.205	1463.45	9.37162e+54	5.13825e+57	3.19632	2.683	13.417	13.417
65.7602	34.5315	367.774	228.586	1.13091e+57	2.64214e+56	1.29903	10.941	8.246	10.941
142.45	12.3202	502.076	194.473	2.93718e+57	2.77252e+55	2.1856	13.285	4.649	13.285
4058.38	74.8019	17044.5	280.599	2.28312e+57	6.52235e+54	1.76301	10.915	2.215	10.915
760.338	2424.12	2971.44	2914.81	2.71023e+56	3.57971e+57	2.74967	5.382	12.364	12.364
74.8019	34.5315	382.032	228.586	1.28491e+57	2.45512e+56	1.38482	11.253	8.047	11.253
142.45	454.159	502.076	718.567	4.7083e+56	3.32316e+57	2.8908	7.43	13.416	13.416
162.036	12.3202	576.514	194.473	3.08624e+57	2.37683e+55	2.26702	13.293	4.425	13.293
4616.39	74.8019	19477.2	280.599	2.26331e+57	5.38364e+54	1.74959	10.912	2.078	10.912
85.0869	34.5315	397.069	228.586	1.45567e+57	2.27434e+56	1.48189	11.546	7.846	11.546
5251.12	74.8019	22254.5	280.599	2.24701e+57	4.44225e+54	1.73851	10.916	1.95	10.916
184.315	12.3202	661.803	194.473	3.19802e+57	2.01289e+55	2.32526	13.265	4.189	13.265
39.2794	184.315	317.39	410.769	2.67798e+56	3.1324e+57	2.8804	7.087	14.439	14.439
5973.12	74.8019	25425	280.599	2.23395e+57	3.66426e+54	1.72959	10.928	1.829	10.928
15.9411	1119.07	248.512	1463.45	1.11098e+55	5.13129e+57	3.19567	2.783	13.418	13.418
96.7859	34.5315	412.952	228.586	1.64128e+57	2.09983e+56	1.58821	11.816	7.642	11.816
864.881	2424.12	3401.96	2914.81	2.92544e+56	3.48336e+57	2.72886	5.458	12.341	12.341
162.036	454.159	576.514	718.567	5.29274e+56	3.12682e+57	2.82212	7.631	13.215	13.215
209.657	5973.12	759.504	6848.25	2.84563e+55	4.02821e+57	2.67687	2.867	11.916	11.916
209.657	12.3202	759.504	194.473	3.27369e+57	1.69841e+55	2.36259	13.204	3.96	13.204
6794.4	74.8019	29044	280.599	2.22452e+57	3.0218e+54	1.72303	10.947	1.716	10.947
110.094	34.5315	429.759	228.586	1.83891e+57	1.93177e+56	1.70128	12.057	7.435	12.057
238.484	12.3202	871.402	194.473	3.31754e+57	1.42864e+55	2.38207	13.114	3.74	13.114
7728.6	74.8019	33174.7	280.599	2.21854e+57	2.4914e+54	1.7187	10.971	1.61	10.971
271.275	12.3202	999.536	194.473	3.33449e+57	1.19838e+55	2.3868	13.003	3.528	13.003
125.231	34.5315	447.575	228.586	2.04513e+57	1.77044e+56	1.81831	12.266	7.225	12.266
8791.24	74.8019	37888.9	280.599	2.21574e+57	2.05369e+54	1.71643	11	1.51	11
184.315	454.159	661.803	718.567	5.88313e+56	2.93215e+57	2.7516	7.81	13.001	13.001
308.574	12.3202	1146.23	194.473	3.3293e+57	1.0027e+55	2.37966	12.874	3.325	12.874
44.6801	184.315	329.088	410.769	3.09e+56	2.99238e+57	2.82345	7.311	14.286	14.286
142.45	34.5315	502.076	228.586	2.25022e+57	1.60623e+56	1.93153	12.44	7.004	12.44
983.798	2424.12	3894.16	2914.81	3.1443e+56	3.38444e+57	2.70677	5.53	12.317	12.317
351.001	12.3202	1314.16	194.473	3.30632e+57	8.37113e+54	2.36314	12.734	3.132	12.734
10000	74.8019	43268.7	280.599	2.21607e+57	1.69261e+54	1.71617	11.034	1.416	11.034
162.036	34.5315	576.514	228.586	2.43553e+57	1.42491e+56	2.02709	12.569	6.75	12.569
238.484	5973.12	871.402	6848.25	3.25054e+55	4.01491e+57	2.67625	2.964	11.92	11.92
18.1329	1119.07	257.157	1463.45	1.31654e+55	5.12298e+57	3.19462	2.889	13.418	13.418
399.262	12.3202	1506.35	194.473	3.26934e+57	6.97476e+54	2.33929	12.587	2.948	12.587
184.315	34.5315	661.803	228.586	2.59703e+57	1.24145e+56	2.10461	12.651	6.468	12.651
209.657	454.159	759.504	718.567	6.47581e+56	2.73947e+57	2.67935	7.968	12.774	12.774
454.159	12.3202	1726.27	194.473	3.2216e+57	5.80104e+54	2.3099	12.436	2.773	12.436
209.657	34.5315	759.504	228.586	2.73259e+57	1.06735e+56	2.16493	12.691	6.167	12.691
516.604	12.3202	1977.88	194.473	3.1659e+57	4.8173e+54	2.27641	12.284	2.607	12.284
1119.07	2424.12	4456.83	2914.81	3.36537e+56	3.28347e+57	2.68341	5.598	12.292	12.292
50.8234	184.315	341.354	410.769	3.55602e+56	2.84191e+57	2.76027	7.538	14.107	14.107
587.635	12.3202	2265.72	194.473	3.1046e+57	3.99488e+54	2.24007	12.134	2.45	12.134
238.484	34.5315	871.402	228.586	2.84112e+57	9.09484e+55	2.20915	12.693	5.857	12.693
271.275	5973.12	999.536	6848.25	3.695e+55	4.00009e+57	2.67563	3.058	11.925	11.925
668.432	12.3202	2594.94	194.473	3.03962e+57	3.30885e+54	2.20187	11.989	2.301	11.989
238.484	454.159	871.402	718.567	7.0664e+56	2.54948e+57	2.60561	8.105	12.534	12.534
271.275	34.5315	999.536	228.586	2.92257e+57	7.70719e+55	2.2386	12.662	5.549	12.662
760.338	12.3202	2971.44	194.473	2.97266e+57	2.73771e+54	2.16268	11.848	2.161	11.848
20.6261	1119.07	266.159	1463.45	1.55944e+55	5.11308e+57	3.19361	3	13.419	13.419
5	85.0869	183.959	293.246	4.36078e+55	2.5809e+57	2.62344	5.515	14.82	14.82
308.574	34.5315	1146.23	228.586	2.97827e+57	6.50815e+55	2.25478	12.604	5.25	12.604
864.881	12.3202	3401.96	194.473	2.905e+57	2.26309e+54	2.12316	11.715	2.028	11.715
1272.93	2424.12	5099.96	2914.81	3.58719e+56	3.18098e+57	2.65859	5.662	12.265	12.265
351.001	34.5315	1314.16	228.586	3.01083e+57	5.47892e+55	2.25938	12.523	4.961	12.523
57.8114	184.315	354.233	410.769	4.08064e+56	2.68201e+57	2.69149	7.767	13.901	13.901
983.798	12.3202	3894.16	194.473	2.83781e+57	1.86923e+54	2.08394	11.591	1.903	11.591
271.275	454.159	999.536	718.567	7.65012e+56	2.36311e+57	2.53086	8.225	12.282	12.282
399.262	34.5315	1506.35	228.586	3.0232e+57	4.5998e+55	2.25419	12.425	4.684	12.425
1119.07	12.3202	4456.83	194.473	2.77198e+57	1.54283e+54	2.04546	11.475	1.785	11.475
308.574	5973.12	1146.23	6848.25	4.18187e+55	3.98364e+57	2.67484	3.15	11.93	11.93
454.159	34.5315	1726.27	228.586	3.01855e+57	3.85218e+55	2.2409	12.316	4.418	12.316
1272.93	12.3202	5099.96	194.473	2.70827e+57	1.27265e+54	2.00816	11.369	1.674	11.369
308.574	454.159	1146.23	718.567	8.22204e+56	2.18135e+57	2.4552	8.326	12.017	12.017
516.604	34.5315	1977.88	228.586	2.99986e+57	3.21894e+55	2.22111	12.197	4.164	12.197
1447.96	2424.12	5834.96	2914.81	3.80831e+56	3.0775e+57	2.63255	5.723	12.237	12.237
1447.96	12.3202	5834.96	194.473	2.64733e+57	1.04926e+54	1.97237	11.273	1.57	11.273
65.7602	184.315	367.774	410.769	4.66827e+56	2.51423e+57	2.61736	7.998	13.664	13.664
23.462	1119.07	275.541	1463.45	1.84619e+55	5.1013e+57	3.19214	3.117	13.419	13.419
587.635	34.5315	2265.72	228.586	2.96995e+57	2.68448e+55	2.19627	12.074	3.922	12.074
1647.04	12.3202	6674.88	194.473	2.58958e+57	8.64684e+53	1.93836	11.188	1.472	11.188
1873.5	12.3202	7634.57	194.473	2.53543e+57	7.12311e+53	1.90634	11.114	1.38	11.114
5.68748	85.0869	190.122	293.246	5.08475e+55	2.54683e+57	2.60606	5.647	14.781	14.781
668.432	34.5315	2594.94	228.586	2.93132e+57	2.23482e+55	2.16759	11.949	3.691	11.949
351.001	454.159	1314.16	718.567	8.7774e+56	2.00525e+57	2.37936	8.412	11.741	11.741
760.338	34.5315	2971.44	228.586	2.88625e+57	1.85758e+55	2.13623	11.826	3.472	11.826
2131.1	12.3202	8730.97	194.473	2.48521e+57	5.86612e+53	1.87654	11.051	1.294	11.051
1647.04	2424.12	6674.88	2914.81	4.02743e+56	2.97352e+57	2.60494	5.782	12.206	12.206
2424.12	12.3202	9983.45	194.473	2.43908e+57	4.82957e+53	1.84906	10.998	1.213	10.998
864.881	34.5315	3401.96	228.586	2.8367e+57	1.54189e+55	2.10313	11.705	3.265	11.705
74.8019	184.315	382.032	410.769	5.32289e+56	2.34076e+57	2.53897	8.228	13.394	13.394
351.001	5973.12	1314.16	6848.25	4.71392e+55	3.96543e+57	2.67401	3.24	11.936	11.936
399.262	454.159	1506.35	718.567	9.31173e+56	1.83578e+57	2.3037	8.484	11.454	11.454
2757.42	12.3202	11414.1	194.473	2.39722e+57	3.97526e+53	1.82402	10.956	1.137	10.956
983.798	34.5315	3894.16	228.586	2.78428e+57	1.2783e+55	2.06904	11.59	3.068	11.59
3136.56	12.3202	13048	194.473	2.35965e+57	3.27141e+53	1.80145	10.924	1.065	10.924
1119.07	34.5315	4456.83	228.586	2.73047e+57	1.05863e+55	2.0347	11.481	2.882	11.481
26.688	1119.07	285.327	1463.45	2.18433e+55	5.08729e+57	3.19016	3.24	13.418	13.418
3567.82	12.3202	14913.9	194.473	2.32658e+57	2.69182e+53	1.78151	10.903	0.998	10.903
85.0869	184.315	397.069	410.769	6.04786e+56	2.1644e+57	2.45801	8.457	13.09	13.09
1272.93	34.5315	5099.96	228.586	2.67651e+57	8.75899e+54	2.0007	11.38	2.707	11.38
454.159	454.159	1726.27	718.567	9.82109e+56	1.67385e+57	2.22875	8.542	11.157	11.157
1873.5	2424.12	7634.57	2914.81	4.24337e+56	2.86947e+57	2.57619	5.839	12.174	12.174
4058.38	12.3202	17044.5	194.473	2.29805e+57	2.21462e+53	1.76425	10.892	0.936	10.892
1447.96	34.5315	5834.96	228.586	2.62327e+57	7.24112e+54	1.96744	11.287	2.541	11.287
6.46948	85.0869	196.51	293.246	5.93112e+55	2.50852e+57	2.58642	5.787	14.736	14.736
399.262	5973.12	1506.35	6848.25	5.29379e+55	3.94537e+57	2.67299	3.328	11.942	11.942
516.604	454.159	1977.88	718.567	1.03022e+57	1.52022e+57	2.15534	8.59	10.853	10.853
1647.04	34.5315	6674.88	228.586	2.57169e+57	5.98202e+54	1.9354	11.204	2.385	11.204
4616.39	12.3202	19477.2	194.473	2.27387e+57	1.82194e+53	1.74956	10.889	0.877	10.889
1873.5	34.5315	7634.57	228.586	2.5224e+57	4.93879e+54	1.9049	11.13	2.238	11.13
5251.12	12.3202	22254.5	194.473	2.25389e+57	1.49867e+53	1.73738	10.894	0.821	10.894
96.7859	184.315	412.952	410.769	6.84573e+56	1.98844e+57	2.37693	8.684	12.753	12.753
587.635	454.159	2265.72	718.567	1.07526e+57	1.37549e+57	2.08391	8.629	10.543	10.543
2131.1	34.5315	8730.97	228.586	2.47597e+57	4.07527e+54	1.87622	11.067	2.1	11.067
5973.12	12.3202	25425	194.473	2.23842e+57	1.23281e+53	1.72792	10.908	0.77	10.908
2131.1	2424.12	8730.97	2914.81	4.4552e+56	2.76573e+57	2.54617	5.895	12.14	12.14
30.3574	1119.07	295.544	1463.45	2.58263e+55	5.07068e+57	3.18809	3.369	13.418	13.418
2424.12	34.5315	9983.45	228.586	2.43264e+57	3.36118e+54	1.84948	11.014	1.969	11.014
6794.4	12.3202	29044	194.473	2.22682e+57	1.01401e+53	1.72081	10.927	0.721	10.927
668.432	454.159	2594.94	718.567	1.11708e+57	1.2401e+57	2.01502	8.66	10.229	10.229
2757.42	34.5315	11414.1	228.586	2.39306e+57	2.77115e+54	1.82504	10.972	1.847	10.972
110.094	184.315	429.759	410.769	7.71797e+56	1.81653e+57	2.29861	8.906	12.385	12.385
454.159	5973.12	1726.27	6848.25	5.9239e+55	3.92333e+57	2.6719	3.413	11.949	11.949
7728.6	12.3202	33174.7	194.473	2.21936e+57	8.34072e+52	1.71621	10.954	0.676	10.954
760.338	454.159	2971.44	718.567	1.15559e+57	1.11426e+57	1.94924	8.686	9.914	9.914
3136.56	34.5315	13048	228.586	2.35724e+57	2.28389e+54	1.8029	10.939	1.732	10.939
7.359	85.0869	203.133	293.246	6.91851e+55	2.46556e+57	2.56427	5.934	14.684	14.684
8791.24	12.3202	37888.9	194.473	2.21542e+57	6.86025e+52	1.71377	10.984	0.633	10.984
864.881	454.159	3401.96	718.567	1.19083e+57	9.98038e+56	1.8868	8.708	9.598	9.598
3567.82	34.5315	14913.9	228.586	2.32542e+57	1.88176e+54	1.7832	10.917	1.624	10.917
2424.12	2424.12	9983.45	2914.81	4.66225e+56	2.66257e+57	2.51456	5.951	12.102	12.102
10000	12.3202	43268.7	194.473	2.21505e+57	5.64267e+52	1.71351	11.02	0.593	11.02
125.231	184.315	447.575	410.769	8.66479e+56	1.65228e+57	2.22665	9.123	11.992	11.992
983.798	454.159	3894.16	718.567	1.22291e+57	8.9128e+56	1.8283	8.728	9.286	9.286
4058.38	34.5315	17044.5	228.586	2.29778e+57	1.55005e+54	1.76605	10.903	1.523	10.903
34.5315	1119.07	306.22	1463.45	3.05121e+55	5.05101e+57	3.1852	3.504	13.416	13.416
1119.07	454.159	4456.83	718.567	1.25202e+57	7.93677e+56	1.77388	8.748	8.979	8.979
4616.39	34.5315	19477.2	228.586	2.27404e+57	1.27653e+54	1.75129	10.899	1.427	10.899
142.45	184.315	502.076	410.769	9.65292e+56	1.50082e+57	2.165	9.327	11.593	11.593
516.604	5973.12	1977.88	6848.25	6.60641e+55	3.89924e+57	2.67058	3.496	11.956	11.956
1272.93	454.159	5099.96	718.567	1.27847e+57	7.04754e+56	1.7238	8.77	8.68	8.77
5251.12	34.5315	22254.5	228.586	2.25469e+57	1.05112e+54	1.73921	10.903	1.338	10.903
2757.42	2424.12	11414.1	2914.81	4.86416e+56	2.56022e+57	2.48182	6.008	12.062	12.062
1447.96	454.159	5834.96	718.567	1.30287e+57	6.23831e+56	1.67808	8.806	8.389	8.806
162.036	184.315	576.514	410.769	1.06029e+57	1.36496e+57	2.11351	9.5	11.211	11.211
5973.12	34.5315	25425	228.586	2.2393e+57	8.65369e+53	1.72956	10.915	1.254	10.915
8.37083	85.0869	210.002	293.246	8.06806e+55	2.41754e+57	2.53933	6.089	14.624	14.624
1647.04	454.159	6674.88	718.567	1.32701e+57	5.50148e+56	1.637	8.859	8.102	8.859
6794.4	34.5315	29044	228.586	2.2281e+57	7.12376e+53	1.72249	10.935	1.176	10.935
1873.5	454.159	7634.57	718.567	1.35224e+57	4.83238e+56	1.60079	8.93	7.815	8.93
184.315	184.315	661.803	410.769	1.15073e+57	1.24109e+57	2.07012	9.642	10.847	10.847
7728.6	34.5315	33174.7	228.586	2.22052e+57	5.86372e+53	1.71767	10.96	1.102	10.96
2131.1	454.159	8730.97	718.567	1.37929e+57	4.22753e+56	1.56978	9.016	7.528	9.016
587.635	5973.12	2265.72	6848.25	7.3431e+55	3.87302e+57	2.66916	3.577	11.964	11.964
3136.56	2424.12	13048	2914.81	5.06089e+56	2.45879e+57	2.44745	6.067	12.017	12.017
39.2794	1119.07	317.39	1463.45	3.60172e+55	5.02777e+57	3.18185	3.645	13.414	13.414
8791.24	34.5315	37888.9	228.586	2.21672e+57	4.82619e+53	1.71518	10.99	1.033	10.99
209.657	184.315	759.504	410.769	1.23617e+57	1.1269e+57	2.03292	9.758	10.499	10.499
2424.12	454.159	9983.45	718.567	1.4087e+57	3.6835e+56	1.54419	9.118	7.241	9.118
238.484	184.315	871.402	410.769	1.3162e+57	1.02081e+57	2.00036	9.848	10.165	10.165
10000	34.5315	43268.7	228.586	2.21627e+57	3.97201e+53	1.71477	11.024	0.968	11.024
2757.42	454.159	11414.1	718.567	1.44088e+57	3.19675e+56	1.52409	9.235	6.953	9.235
271.275	184.315	999.536	410.769	1.39048e+57	9.21662e+56	1.97136	9.918	9.845	9.918
3136.56	454.159	13048	718.567	1.47604e+57	2.76359e+56	1.50957	9.364	6.666	9.364
9.52178	85.0869	217.13	293.246	9.40357e+55	2.36408e+57	2.51112	6.253	14.554	14.554
308.574	184.315	1146.23	410.769	1.45925e+57	8.28427e+56	1.94502	9.985	9.537	9.985
3567.82	2424.12	14913.9	2914.81	5.25275e+56	2.35832e+57	2.41174	6.128	11.968	11.968
3567.82	454.159	14913.9	718.567	1.51421e+57	2.38022e+56	1.50054	9.502	6.381	9.502
668.432	5973.12	2594.94	6848.25	8.13527e+55	3.84463e+57	2.66765	3.655	11.973	11.973
351.001	184.315	1314.16	410.769	1.52493e+57	7.40301e+56	1.92077	10.053	9.23	10.053
4058.38	454.159	17044.5	718.567	1.55533e+57	2.04274e+56	1.49674	9.648	6.098	9.648
399.262	184.315	1506.35	410.769	1.58889e+57	6.5734e+56	1.8987	10.121	8.919	10.121
4616.39	454.159	19477.2	718.567	1.5991e+57	1.74726e+56	1.49784	9.798	5.819	9.798
44.6801	1119.07	329.088	1463.45	4.24753e+55	5.00036e+57	3.17755	3.793	13.41	13.41
454.159	184.315	1726.27	410.769	1.65122e+57	5.79909e+56	1.87863	10.188	8.601	10.188
5251.12	454.159	22254.5	718.567	1.64514e+57	1.4899e+56	1.50337	9.949	5.544	9.949
4058.38	2424.12	17044.5	2914.81	5.4404e+56	2.25879e+57	2.37441	6.193	11.913	11.913
516.604	184.315	1977.88	410.769	1.7116e+57	5.08343e+56	1.86063	10.253	8.277	10.253
5973.12	454.159	25425	718.567	1.69292e+57	1.2669e+56	1.51279	10.099	5.275	10.099
10.831	85.0869	224.53	293.246	1.09517e+56	2.30478e+57	2.47945	6.423	14.473	14.473
760.338	5973.12	2971.44	6848.25	8.98364e+55	3.81406e+57	2.66619	3.731	11.984	11.984
587.635	184.315	2265.72	410.769	1.76962e+57	4.42868e+56	1.84455	10.316	7.947	10.316
6794.4	454.159	29044	718.567	1.74188e+57	1.0746e+56	1.52549	10.245	5.012	10.245
4616.39	2424.12	19477.2	2914.81	5.62478e+56	2.16013e+57	2.33555	6.262	11.852	11.852
668.432	184.315	2594.94	410.769	1.8246e+57	3.83571e+56	1.83037	10.374	7.615	10.374
7728.6	454.159	33174.7	718.567	1.7914e+57	9.09512e+55	1.54087	10.385	4.757	10.385
50.8234	1119.07	341.354	1463.45	5.0039e+55	4.96811e+57	3.1724	3.947	13.405	13.405
760.338	184.315	2971.44	410.769	1.87607e+57	3.30398e+56	1.81774	10.43	7.28	10.43
8791.24	454.159	37888.9	718.567	1.84091e+57	7.68335e+55	1.55834	10.518	4.511	10.518
864.881	184.315	3401.96	410.769	1.92345e+57	2.83166e+56	1.80645	10.48	6.945	10.48
10000	454.159	43268.7	718.567	1.8899e+57	6.47978e+55	1.57734	10.643	4.275	10.643
5251.12	2424.12	22254.5	2914.81	5.80716e+56	2.06222e+57	2.29478	6.335	11.782	11.782
983.798	184.315	3894.16	410.769	1.9662e+57	2.41587e+56	1.79623	10.525	6.613	10.525
12.3202	85.0869	232.216	293.246	1.27422e+56	2.23934e+57	2.44393	6.601	14.379	14.379
864.881	5973.12	3401.96	6848.25	9.88824e+55	3.78133e+57	2.66445	3.805	11.995	11.995
1119.07	184.315	4456.83	410.769	2.00404e+57	2.05285e+56	1.78678	10.565	6.285	10.565
57.8114	1119.07	354.233	1463.45	5.88818e+55	4.93027e+57	3.16588	4.107	13.397	13.397
1272.93	184.315	5099.96	410.769	2.03677e+57	1.73831e+56	1.77786	10.6	5.963	10.6
5973.12	2424.12	25425	2914.81	5.98902e+56	1.96497e+57	2.2524	6.414	11.704	11.704
1447.96	184.315	5834.96	410.769	2.06429e+57	1.4676e+56	1.76932	10.63	5.651	10.63
1647.04	184.315	6674.88	410.769	2.0869e+57	1.23594e+56	1.76098	10.656	5.348	10.656
14.0142	85.0869	240.205	293.246	1.48079e+56	2.16749e+57	2.40448	6.787	14.271	14.271
5	516.604	183.959	788.985	6.72035e+54	5.24217e+57	3.39373	2.913	14.412	14.412
983.798	5973.12	3894.16	6848.25	1.08483e+56	3.74651e+57	2.66256	3.877	12.007	12.007
1873.5	184.315	7634.57	410.769	2.1049e+57	1.03857e+56	1.75282	10.68	5.057	10.68
6794.4	2424.12	29044	2914.81	6.17207e+56	1.86826e+57	2.20824	6.498	11.616	11.616
2131.1	184.315	8730.97	410.769	2.11885e+57	8.71e+55	1.74484	10.701	4.778	10.701
65.7602	1119.07	367.774	1463.45	6.92e+55	4.886e+57	3.15833	4.274	13.388	13.388
2424.12	184.315	9983.45	410.769	2.12938e+57	7.2917e+55	1.73715	10.721	4.512	10.721
1119.07	5973.12	4456.83	6848.25	1.18623e+56	3.70968e+57	2.6607	3.946	12.021	12.021
2757.42	184.315	11414.1	410.769	2.13714e+57	6.09456e+55	1.72981	10.741	4.257	10.741
15.9411	85.0869	248.512	293.246	1.71846e+56	2.0891e+57	2.36086	6.979	14.147	14.147
3136.56	184.315	13048	410.769	2.1428e+57	5.08662e+55	1.72297	10.761	4.014	10.761
7728.6	2424.12	33174.7	2914.81	6.35817e+56	1.77205e+57	2.16217	6.589	11.516	11.516
5.68748	516.604	190.122	788.985	7.93829e+54	5.23617e+57	3.39283	2.998	14.412	14.412
3567.82	184.315	14913.9	410.769	2.14699e+57	4.2399e+55	1.7168	10.782	3.783	10.782
74.8019	1119.07	382.032	1463.45	8.12142e+55	4.83437e+57	3.14894	4.447	13.375	13.375
4058.38	184.315	17044.5	410.769	2.15035e+57	3.53003e+55	1.71148	10.805	3.564	10.805
1272.93	5973.12	5099.96	6848.25	1.29277e+56	3.67101e+57	2.6587	4.013	12.036	12.036
8791.24	2424.12	37888.9	2914.81	6.54925e+56	1.67635e+57	2.11429	6.686	11.403	11.403
4616.39	184.315	19477.2	410.769	2.15337e+57	2.93597e+55	1.7071	10.831	3.356	10.831
18.1329	85.0869	257.157	293.246	1.99114e+56	2.00417e+57	2.31274	7.178	14.004	14.004
5251.12	184.315	22254.5	410.769	2.15649e+57	2.43963e+55	1.70375	10.859	3.158	10.859
1447.96	5973.12	5834.96	6848.25	1.40409e+56	3.63068e+57	2.65654	4.079	12.052	12.052
5973.12	184.315	25425	410.769	2.16032e+57	2.02554e+55	1.7017	10.889	2.972	10.889
85.0869	1119.07	397.069	1463.45	9.5171e+55	4.77435e+57	3.13758	4.626	13.358	13.358
10000	2424.12	43268.7	2914.81	6.74729e+56	1.58124e+57	2.06492	6.788	11.277	11.277
6.46948	516.604	196.51	788.985	9.38266e+54	5.2291e+57	3.3915	3.089	14.411	14.411
6794.4	184.315	29044	410.769	2.16492e+57	1.68051e+55	1.70083	10.922	2.795	10.922
7728.6	184.315	33174.7	410.769	2.1707e+57	1.39333e+55	1.70128	10.958	2.628	10.958
1647.04	5973.12	6674.88	6848.25	1.51976e+56	3.58893e+57	2.65462	4.141	12.071	12.071
8791.24	184.315	37888.9	410.769	2.17796e+57	1.15457e+55	1.70317	10.996	2.471	10.996
20.6261	85.0869	266.159	293.246	2.303e+56	1.91293e+57	2.26017	7.384	13.84	13.84
10000	184.315	43268.7	410.769	2.18648e+57	9.56231e+54	1.70626	11.036	2.322	11.036
96.7859	1119.07	412.952	1463.45	1.11344e+56	4.70486e+57	3.12389	4.812	13.336	13.336
5	2757.42	183.959	3284.72	6.66968e+53	4.60859e+57	2.89127	1.339	12.395	12.395
7.359	516.604	203.133	788.985	1.10938e+55	5.22076e+57	3.39027	3.185	14.411	14.411
1873.5	5973.12	7634.57	6848.25	1.63927e+56	3.546e+57	2.65253	4.203	12.091	12.091
23.462	85.0869	275.541	293.246	2.65849e+56	1.81582e+57	2.20336	7.594	13.653	13.653
110.094	1119.07	429.759	1463.45	1.30033e+56	4.62475e+57	3.10748	5.004	13.308	13.308
5	209.657	183.959	440.117	1.9307e+55	4.37462e+57	3.30747	4.166	15.212	15.212
26.688	85.0869	285.327	293.246	3.06222e+56	1.7136e+57	2.14256	7.81	13.44	13.44
2131.1	5973.12	8730.97	6848.25	1.76202e+56	3.50219e+57	2.65037	4.263	12.112	12.112
5.68748	2757.42	190.122	3284.72	7.91115e+53	4.60838e+57	2.89127	1.381	12.395	12.395
8.37083	516.604	210.002	788.985	1.3119e+55	5.21094e+57	3.38833	3.287	14.409	14.409
125.231	1119.07	447.575	1463.45	1.51565e+56	4.53284e+57	3.08798	5.201	13.273	13.273
30.3574	85.0869	295.544	293.246	3.51894e+56	1.60736e+57	2.07892	8.029	13.201	13.201
2424.12	5973.12	9983.45	6848.25	1.88739e+56	3.45777e+57	2.64824	4.321	12.135	12.135
5.68748	209.657	190.122	440.117	2.2684e+55	4.35611e+57	3.30207	4.279	15.204	15.204
6.46948	2757.42	196.51	3284.72	9.39058e+53	4.60811e+57	2.89142	1.425	12.396	12.396
142.45	1119.07	502.076	1463.45	1.75714e+56	4.43044e+57	3.06509	5.399	13.229	13.229
34.5315	85.0869	306.22	293.246	4.03339e+56	1.49853e+57	2.01323	8.252	12.933	12.933
9.52178	516.604	217.13	788.985	1.55137e+55	5.19941e+57	3.38642	3.396	14.408	14.408
2757.42	5973.12	11414.1	6848.25	2.0147e+56	3.41306e+57	2.64621	4.379	12.16	12.16
162.036	1119.07	576.514	1463.45	2.01356e+56	4.32241e+57	3.04046	5.584	13.181	13.181
39.2794	85.0869	317.39	293.246	4.6102e+56	1.3889e+57	1.94738	8.476	12.637	12.637
7.359	2757.42	203.133	3284.72	1.11525e+54	4.60778e+57	2.89145	1.472	12.396	12.396
6.46948	209.657	196.51	440.117	2.66645e+55	4.33476e+57	3.29568	4.398	15.194	15.194
3136.56	5973.12	13048	6848.25	2.1433e+56	3.3683e+57	2.64428	4.436	12.187	12.187
44.6801	85.0869	329.088	293.246	5.25374e+56	1.28047e+57	1.88347	8.701	12.314	12.314
10.831	516.604	224.53	788.985	1.83424e+55	5.18585e+57	3.38399	3.51	14.406	14.406
184.315	1119.07	661.803	1463.45	2.28493e+56	4.20841e+57	3.01375	5.758	13.128	13.128
50.8234	85.0869	341.354	293.246	5.9679e+56	1.17542e+57	1.82423	8.927	11.968	11.968
3567.82	5973.12	14913.9	6848.25	2.27259e+56	3.32373e+57	2.64227	4.494	12.215	12.215
8.37083	2757.42	210.002	3284.72	1.32498e+54	4.60735e+57	2.89162	1.522	12.397	12.397
57.8114	85.0869	354.233	293.246	6.75595e+56	1.07578e+57	1.77248	9.15	11.604	11.604
209.657	1119.07	759.504	1463.45	2.57108e+56	4.0883e+57	2.98484	5.92	13.07	13.07
7.359	209.657	203.133	440.117	3.13493e+55	4.31015e+57	3.28853	4.525	15.183	15.183
4058.38	5973.12	17044.5	6848.25	2.40202e+56	3.27952e+57	2.64021	4.552	12.244	12.244
65.7602	85.0869	367.774	293.246	7.62029e+56	9.83324e+56	1.73157	9.371	11.233	11.233
12.3202	516.604	232.216	788.985	2.16804e+55	5.16993e+57	3.38099	3.631	14.403	14.403
238.484	1119.07	871.402	1463.45	2.87134e+56	3.96211e+57	2.95334	6.071	13.005	13.005
74.8019	85.0869	382.032	293.246	8.56227e+56	8.99206e+56	1.70373	9.587	10.863	10.863
9.52178	2757.42	217.13	3284.72	1.57449e+54	4.60682e+57	2.89161	1.576	12.397	12.397
85.0869	85.0869	397.069	293.246	9.58209e+56	8.2387e+56	1.69096	9.798	10.506	10.506
96.7859	85.0869	412.952	293.246	1.06787e+57	7.56943e+56	1.69423	10.003	10.173	10.173
4616.39	5973.12	19477.2	6848.25	2.53115e+56	3.23581e+57	2.63808	4.611	12.274	12.274
271.275	1119.07	999.536	1463.45	3.18461e+56	3.83009e+57	2.91951	6.21	12.935	12.935
110.094	85.0869	429.759	293.246	1.18507e+57	6.97209e+56	1.71328	10.211	9.872	10.211
8.37083	209.657	210.002	440.117	3.68549e+55	4.28184e+57	3.28002	4.659	15.169	15.169
14.0142	516.604	240.205	788.985	2.56151e+55	5.15128e+57	3.37737	3.758	14.399	14.399
125.231	85.0869	447.575	293.246	1.31198e+57	6.42469e+56	1.74705	10.443	9.598	10.443
142.45	85.0869	502.076	293.246	1.44881e+57	5.90217e+56	1.79121	10.684	9.334	10.684
10.831	2757.42	224.53	3284.72	1.8712e+54	4.60616e+57	2.89177	1.632	12.398	12.398
5251.12	5973.12	22254.5	6848.25	2.65968e+56	3.19261e+57	2.63589	4.672	12.305	12.305
162.036	85.0869	576.514	293.246	1.58475e+57	5.37651e+56	1.83501	10.904	9.068	10.904
308.574	1119.07	1146.23	1463.45	3.5094e+56	3.69262e+57	2.88293	6.339	12.858	12.858
184.315	85.0869	661.803	293.246	1.71817e+57	4.84817e+56	1.87625	11.097	8.79	11.097
209.657	85.0869	759.504	293.246	1.84744e+57	4.32652e+56	1.91399	11.26	8.496	11.26
15.9411	516.604	248.512	788.985	3.02478e+55	5.12946e+57	3.37335	3.892	14.395	14.395
9.52178	209.657	217.13	440.117	4.33157e+55	4.24933e+57	3.27008	4.8	15.152	15.152
351.001	1119.07	1314.16	1463.45	3.84384e+56	3.55022e+57	2.84374	6.457	12.775	12.775
238.484	85.0869	871.402	293.246	1.97053e+57	3.82229e+56	1.94764	11.394	8.187	11.394
5973.12	5973.12	25425	6848.25	2.78749e+56	3.14989e+57	2.63344	4.735	12.336	12.336
271.275	85.0869	999.536	293.246	2.0853e+57	3.34512e+56	1.97667	11.498	7.865	11.498
12.3202	2757.42	232.216	3284.72	2.22386e+54	4.60533e+57	2.89191	1.692	12.399	12.399
308.574	85.0869	1146.23	293.246	2.18983e+57	2.90252e+56	2.00061	11.574	7.532	11.574
351.001	85.0869	1314.16	293.246	2.28234e+57	2.49948e+56	2.01916	11.625	7.192	11.625
399.262	1119.07	1506.35	1463.45	4.18576e+56	3.40355e+57	2.80169	6.564	12.684	12.684
6794.4	5973.12	29044	6848.25	2.91459e+56	3.10751e+57	2.63051	4.8	12.366	12.366
10.831	209.657	224.53	440.117	5.08855e+55	4.21205e+57	3.25864	4.949	15.132	15.132
399.262	85.0869	1506.35	293.246	2.36152e+57	2.13849e+56	2.03215	11.651	6.849	11.651
18.1329	516.604	257.157	788.985	3.56954e+55	5.10396e+57	3.3681	4.033	14.388	14.388
454.159	85.0869	1726.27	293.246	2.4266e+57	1.81984e+56	2.03954	11.655	6.507	11.655
14.0142	2757.42	240.205	3284.72	2.64283e+54	4.6043e+57	2.89203	1.756	12.4	12.4
516.604	85.0869	1977.88	293.246	2.47732e+57	1.542e+56	2.0415	11.641	6.17	11.641
454.159	1119.07	1726.27	1463.45	4.5327e+56	3.25336e+57	2.75705	6.661	12.587	12.587
587.635	85.0869	2265.72	293.246	2.51406e+57	1.30213e+56	2.03833	11.611	5.841	11.611
7728.6	5973.12	33174.7	6848.25	3.0412e+56	3.06527e+57	2.62725	4.87	12.396	12.396
668.432	85.0869	2594.94	293.246	2.5376e+57	1.09645e+56	2.03049	11.568	5.524	11.568
15.9411	2757.42	248.512	3284.72	3.14031e+54	4.60303e+57	2.89213	1.823	12.401	12.401
12.3202	209.657	232.216	440.117	5.97403e+55	4.16939e+57	3.24536	5.106	15.108	15.108
516.604	1119.07	1977.88	1463.45	4.88204e+56	3.10049e+57	2.70954	6.75	12.482	12.482
760.338	85.0869	2971.44	293.246	2.54934e+57	9.20916e+55	2.01854	11.516	5.219	11.516
864.881	85.0869	3401.96	293.246	2.55082e+57	7.71709e+55	2.00314	11.456	4.927	11.456
20.6261	516.604	266.159	788.985	4.20924e+55	5.07422e+57	3.36231	4.18	14.381	14.381
8791.24	5973.12	37888.9	6848.25	3.16775e+56	3.02286e+57	2.62324	4.943	12.424	12.424
983.798	85.0869	3894.16	293.246	2.54366e+57	6.45348e+55	1.98494	11.393	4.647	11.393
587.635	1119.07	2265.72	1463.45	5.23104e+56	2.94584e+57	2.65925	6.829	12.369	12.369
1119.07	85.0869	4456.83	293.246	2.52945e+57	5.38682e+55	1.96464	11.328	4.38	11.328
1272.93	85.0869	5099.96	293.246	2.50975e+57	4.48906e+55	1.94287	11.264	4.126	11.264
18.1329	2757.42	257.157	3284.72	3.73071e+54	4.60147e+57	2.89221	1.894	12.402	12.402
10000	5973.12	43268.7	6848.25	3.29481e+56	2.97994e+57	2.61841	5.02	12.45	12.45
1447.96	85.0869	5834.96	293.246	2.48597e+57	3.73545e+55	1.9202	11.201	3.884	11.201
14.0142	209.657	240.205	440.117	7.00802e+55	4.12069e+57	3.22987	5.269	15.079	15.079
668.432	1119.07	2594.94	1463.45	5.57695e+56	2.79033e+57	2.60627	6.901	12.248	12.248
1647.04	85.0869	6674.88	293.246	2.45944e+57	3.1043e+55	1.89723	11.143	3.655	11.143
23.462	516.604	275.541	788.985	4.95929e+55	5.03959e+57	3.35516	4.335	14.371	14.371
1873.5	85.0869	7634.57	293.246	2.43127e+57	2.57683e+55	1.87437	11.089	3.437	11.089
2131.1	85.0869	8730.97	293.246	2.40251e+57	2.1368e+55	1.85211	11.041	3.231	11.041
760.338	1119.07	2971.44	1463.45	5.91716e+56	2.63488e+57	2.55097	6.966	12.12	12.12
2424.12	85.0869	9983.45	293.246	2.37413e+57	1.77034e+55	1.83086	11	3.037	11
20.6261	2757.42	266.159	3284.72	4.431e+54	4.59955e+57	2.89225	1.97	12.403	12.403
5	6794.4	183.959	7757.57	1.77977e+53	4.03454e+57	2.6468	0.859	11.819	11.819
2757.42	85.0869	11414.1	293.246	2.34669e+57	1.46555e+55	1.81081	10.967	2.853	10.967
15.9411	209.657	248.512	440.117	8.21314e+55	4.06524e+57	3.21214	5.441	15.045	15.045
3136.56	85.0869	13048	293.246	2.32098e+57	1.21241e+55	1.79236	10.942	2.68	10.942
26.688	516.604	285.327	788.985	5.83728e+55	4.99936e+57	3.34653	4.497	14.358	14.358
864.881	1119.07	3401.96	1463.45	6.24925e+56	2.48041e+57	2.49316	7.024	11.983	11.983
3567.82	85.0869	14913.9	293.246	2.29728e+57	1.00236e+55	1.77556	10.924	2.516	10.924
4058.38	85.0869	17044.5	293.246	2.27638e+57	8.28282e+54	1.76084	10.914	2.363	10.914
23.462	2757.42	275.541	3284.72	5.2611e+54	4.5972e+57	2.89223	2.049	12.404	12.404
4616.39	85.0869	19477.2	293.246	2.25817e+57	6.84113e+54	1.74806	10.912	2.218	10.912
983.798	1119.07	3894.16	1463.45	6.57111e+56	2.32777e+57	2.43305	7.077	11.837	11.837
5.68748	6794.4	190.122	7757.57	2.11241e+53	4.03454e+57	2.64682	0.885	11.819	11.819
5251.12	85.0869	22254.5	293.246	2.24289e+57	5.64807e+54	1.73733	10.918	2.081	10.918
30.3574	516.604	295.544	788.985	6.86318e+55	4.95275e+57	3.33661	4.665	14.343	14.343
18.1329	209.657	257.157	440.117	9.61485e+55	4.00228e+57	3.19182	5.619	15.005	15.005
5973.12	85.0869	25425	293.246	2.23099e+57	4.66147e+54	1.72887	10.93	1.953	10.93
1119.07	1119.07	4456.83	1463.45	6.88104e+56	2.17775e+57	2.37112	7.127	11.683	11.683
6794.4	85.0869	29044	293.246	2.22215e+57	3.84599e+54	1.72248	10.948	1.832	10.948
7728.6	85.0869	33174.7	293.246	2.21676e+57	3.17239e+54	1.71836	10.973	1.719	10.973
1272.93	1119.07	5099.96	1463.45	7.17781e+56	2.03109e+57	2.3073	7.173	11.519	11.519
8791.24	85.0869	37888.9	293.246	2.21457e+57	2.61613e+54	1.71633	11.003	1.613	11.003
26.688	2757.42	285.327	3284.72	6.24447e+54	4.59433e+57	2.89237	2.132	12.406	12.406
6.46948	6794.4	196.51	7757.57	2.50913e+53	4.03454e+57	2.64684	0.914	11.819	11.819
10000	85.0869	43268.7	293.246	2.21501e+57	2.15699e+54	1.71603	11.035	1.512	11.035
20.6261	209.657	266.159	440.117	1.12416e+56	3.93103e+57	3.16829	5.805	14.957	14.957
34.5315	516.604	306.22	788.985	8.05953e+55	4.89889e+57	3.32452	4.84	14.323	14.323
1447.96	1119.07	5834.96	1463.45	7.46071e+56	1.88843e+57	2.24212	7.218	11.346	11.346
30.3574	2757.42	295.544	3284.72	7.40856e+54	4.59081e+57	2.89241	2.22	12.408	12.408
1647.04	1119.07	6674.88	1463.45	7.72956e+56	1.75033e+57	2.1758	7.263	11.163	11.163
39.2794	516.604	317.39	788.985	9.45162e+55	4.83683e+57	3.31067	5.022	14.3	14.3
7.359	6794.4	203.133	7757.57	2.98199e+53	4.03454e+57	2.64704	0.945	11.82	11.82
23.462	209.657	275.541	440.117	1.31249e+56	3.85071e+57	3.14124	5.998	14.9	14.9
1873.5	1119.07	7634.57	1463.45	7.98474e+56	1.6173e+57	2.10877	7.308	10.97	10.97
5	96.7859	183.959	307.464	3.94864e+55	2.85873e+57	2.7608	5.328	14.981	14.981
34.5315	2757.42	306.22	3284.72	8.78556e+54	4.58654e+57	2.89221	2.313	12.409	12.409
2131.1	1119.07	8730.97	1463.45	8.22715e+56	1.48975e+57	2.04149	7.355	10.767	10.767
44.6801	516.604	329.088	788.985	1.10676e+56	4.76559e+57	3.29396	5.211	14.27	14.27
8.37083	6794.4	210.002	7757.57	3.54537e+53	4.03453e+57	2.64706	0.978	11.82	11.82
2424.12	1119.07	9983.45	1463.45	8.45818e+56	1.36804e+57	1.97444	7.405	10.554	10.554
26.688	209.657	285.327	440.117	1.52995e+56	3.76056e+57	3.1104	6.197	14.833	14.833
5.68748	96.7859	190.122	307.464	4.60951e+55	2.82634e+57	2.74564	5.458	14.949	14.949
2757.42	1119.07	11414.1	1463.45	8.67966e+56	1.25247e+57	1.90802	7.459	10.33	10.33
39.2794	2757.42	317.39	3284.72	1.04131e+55	4.58134e+57	2.89208	2.41	12.411	12.411
50.8234	516.604	341.354	788.985	1.29386e+56	4.68411e+57	3.2745	5.406	14.234	14.234
30.3574	209.657	295.544	440.117	1.78031e+56	3.65985e+57	3.07496	6.403	14.753	14.753
3136.56	1119.07	13048	1463.45	8.89381e+56	1.14331e+57	1.84315	7.517	10.098	10.098
9.52178	6794.4	217.13	7757.57	4.21629e+53	4.0345e+57	2.64709	1.013	11.82	11.82
3567.82	1119.07	14913.9	1463.45	9.10315e+56	1.04074e+57	1.78022	7.582	9.857	9.857
44.6801	2757.42	329.088	3284.72	1.2335e+55	4.57504e+57	2.89182	2.512	12.413	12.413
4058.38	1119.07	17044.5	1463.45	9.31042e+56	9.44898e+56	1.71988	7.652	9.608	9.608
57.8114	516.604	354.233	788.985	1.50987e+56	4.59134e+57	3.25168	5.607	14.19	14.19
34.5315	209.657	306.22	440.117	2.06764e+56	3.548e+57	3.03501	6.615	14.66	14.66
6.46948	96.7859	196.51	307.464	5.38304e+55	2.78975e+57	2.7282	5.596	14.911	14.911
4616.39	1119.07	19477.2	1463.45	9.51857e+56	8.55863e+56	1.66296	7.729	9.354	9.354
10.831	6794.4	224.53	7757.57	5.01498e+53	4.03446e+57	2.64712	1.049	11.82	11.82
5251.12	1119.07	22254.5	1463.45	9.7306e+56	7.7362e+56	1.61008	7.814	9.097	9.097
5973.12	1119.07	25425	1463.45	9.94956e+56	6.98068e+56	1.56177	7.905	8.839	8.839
65.7602	516.604	367.774	788.985	1.75847e+56	4.48622e+57	3.22492	5.814	14.136	14.136
6794.4	1119.07	29044	1463.45	1.01785e+57	6.29e+56	1.51864	8.004	8.584	8.584
39.2794	209.657	317.39	440.117	2.39626e+56	3.42456e+57	2.98942	6.832	14.549	14.549
50.8234	2757.42	341.354	3284.72	1.46025e+55	4.56741e+57	2.8914	2.619	12.415	12.415
7728.6	1119.07	33174.7	1463.45	1.04203e+57	5.66093e+56	1.48094	8.111	8.333	8.333
7.359	96.7859	203.133	307.464	6.28664e+55	2.74854e+57	2.70872	5.741	14.868	14.868
8791.24	1119.07	37888.9	1463.45	1.06781e+57	5.08896e+56	1.44908	8.228	8.091	8.228
10000	1119.07	43268.7	1463.45	1.09576e+57	4.56767e+56	1.42326	8.365	7.86	8.365
12.3202	6794.4	232.216	7757.57	5.96541e+53	4.0344e+57	2.64732	1.088	11.821	11.821
74.8019	516.604	382.032	788.985	2.0436e+56	4.36777e+57	3.19364	6.026	14.07	14.07
44.6801	209.657	329.088	440.117	2.77069e+56	3.28932e+57	2.93816	7.053	14.419	14.419
57.8114	2757.42	354.233	3284.72	1.72748e+55	4.5582e+57	2.89079	2.732	12.417	12.417
85.0869	516.604	397.069	788.985	2.36941e+56	4.23512e+57	3.1576	6.243	13.991	13.991
8.37083	96.7859	210.002	307.464	7.34008e+55	2.70225e+57	2.68636	5.894	14.817	14.817
50.8234	209.657	341.354	440.117	3.19557e+56	3.14241e+57	2.88117	7.278	14.268	14.268
14.0142	6794.4	240.205	7757.57	7.09598e+53	4.03431e+57	2.64736	1.13	11.821	11.821
5	1272.93	183.959	1634.98	2.00625e+54	5.10367e+57	3.15546	1.939	13.247	13.247
65.7602	2757.42	367.774	3284.72	2.04209e+55	4.54709e+57	2.88995	2.85	12.419	12.419
96.7859	516.604	412.952	788.985	2.7402e+56	4.08761e+57	3.11584	6.464	13.895	13.895
57.8114	209.657	354.233	440.117	3.67555e+56	2.98436e+57	2.81779	7.507	14.091	14.091
9.52178	96.7859	217.13	307.464	8.56574e+55	2.65043e+57	2.66137	6.055	14.759	14.759
5.68748	1272.93	190.122	1634.98	2.37677e+54	5.10242e+57	3.15553	1.998	13.248	13.248
15.9411	6794.4	248.512	7757.57	8.44032e+53	4.03419e+57	2.64739	1.174	11.821	11.821
74.8019	2757.42	382.032	3284.72	2.41203e+55	4.53372e+57	2.88883	2.972	12.421	12.421
110.094	516.604	429.759	788.985	3.16032e+56	3.9249e+57	3.06806	6.688	13.78	13.78
65.7602	209.657	367.774	440.117	4.21516e+56	2.81621e+57	2.74841	7.737	13.886	13.886
10.831	96.7859	224.53	307.464	9.98876e+55	2.59261e+57	2.63279	6.224	14.69	14.69
18.1329	6794.4	257.157	7757.57	1.00382e+54	4.03403e+57	2.64761	1.22	11.822	11.822
125.231	516.604	447.575	788.985	3.63405e+56	3.74703e+57	3.01359	6.914	13.642	13.642
85.0869	2757.42	397.069	3284.72	2.84649e+55	4.51767e+57	2.88717	3.101	12.422	12.422
6.46948	1272.93	196.51	1634.98	2.81769e+54	5.1009e+57	3.15556	2.061	13.249	13.249
74.8019	209.657	382.032	440.117	4.81866e+56	2.6396e+57	2.67375	7.968	13.651	13.651
142.45	516.604	502.076	788.985	4.15158e+56	3.55892e+57	2.95374	7.136	13.483	13.483
85.0869	209.657	397.069	440.117	5.4898e+56	2.45684e+57	2.59441	8.198	13.382	13.382
96.7859	2757.42	412.952	3284.72	3.35603e+55	4.49846e+57	2.8851	3.236	12.423	12.423
12.3202	96.7859	232.216	307.464	1.16373e+56	2.52838e+57	2.60086	6.4	14.611	14.611
20.6261	6794.4	266.159	7757.57	1.19366e+54	4.03382e+57	2.64781	1.269	11.823	11.823
7.359	1272.93	203.133	1634.98	3.34197e+54	5.09906e+57	3.15533	2.128	13.249	13.249
162.036	516.604	576.514	788.985	4.68165e+56	3.37034e+57	2.89176	7.337	13.313	13.313
96.7859	209.657	412.952	440.117	6.2317e+56	2.27086e+57	2.51214	8.427	13.078	13.078
110.094	2757.42	429.759	3284.72	3.95274e+55	4.47549e+57	2.88234	3.376	12.423	12.423
184.315	516.604	661.803	788.985	5.22128e+56	3.18122e+57	2.82738	7.519	13.131	13.131
14.0142	96.7859	240.205	307.464	1.35424e+56	2.45735e+57	2.56493	6.584	14.519	14.519
110.094	209.657	429.759	440.117	7.04652e+56	2.08518e+57	2.4294	8.653	12.74	12.74
23.462	6794.4	275.541	7757.57	1.41912e+54	4.03354e+57	2.64786	1.321	11.823	11.823
8.37083	1272.93	210.002	1634.98	3.96496e+54	5.09684e+57	3.15528	2.199	13.25	13.25
209.657	516.604	759.504	788.985	5.76742e+56	2.99191e+57	2.76051	7.68	12.936	12.936
125.231	2757.42	447.575	3284.72	4.65046e+55	4.44813e+57	2.87898	3.522	12.423	12.423
125.231	209.657	447.575	440.117	7.93531e+56	1.90367e+57	2.34915	8.874	12.37	12.37
26.688	6794.4	285.327	7757.57	1.68673e+54	4.03318e+57	2.64808	1.376	11.824	11.824
15.9411	96.7859	248.512	307.464	1.57385e+56	2.37923e+57	2.52491	6.774	14.413	14.413
142.45	209.657	502.076	440.117	8.86826e+56	1.73276e+57	2.27579	9.082	11.984	11.984
238.484	516.604	871.402	788.985	6.31623e+56	2.80311e+57	2.6913	7.822	12.728	12.728
9.52178	1272.93	217.13	1634.98	4.70477e+54	5.09417e+57	3.15518	2.275	13.251	13.251
142.45	2757.42	502.076	3284.72	5.44733e+55	4.41644e+57	2.87465	3.671	12.421	12.421
162.036	209.657	576.514	440.117	9.77246e+56	1.57767e+57	2.21159	9.261	11.608	11.608
271.275	516.604	999.536	788.985	6.86339e+56	2.61576e+57	2.62019	7.946	12.508	12.508
18.1329	96.7859	257.157	307.464	1.8263e+56	2.29382e+57	2.48031	6.972	14.29	14.29
184.315	209.657	661.803	440.117	1.06407e+57	1.43541e+57	2.15475	9.411	11.241	11.241
30.3574	6794.4	295.544	7757.57	2.00424e+54	4.03272e+57	2.64829	1.433	11.825	11.825
162.036	2757.42	576.514	3284.72	6.31489e+55	4.38174e+57	2.86974	3.814	12.418	12.418
209.657	209.657	759.504	440.117	1.14679e+57	1.30401e+57	2.10411	9.533	10.883	10.883
308.574	516.604	1146.23	788.985	7.40435e+56	2.43093e+57	2.54708	8.055	12.274	12.274
238.484	209.657	871.402	440.117	1.22492e+57	1.18216e+57	2.05877	9.63	10.535	10.535
10.831	1272.93	224.53	1634.98	5.58276e+54	5.09094e+57	3.15501	2.355	13.252	13.252
271.275	209.657	999.536	440.117	1.29805e+57	1.06883e+57	2.01796	9.707	10.198	10.198
351.001	516.604	1314.16	788.985	7.93451e+56	2.24975e+57	2.4727	8.147	12.028	12.028
20.6261	96.7859	266.159	307.464	2.11563e+56	2.20113e+57	2.43098	7.176	14.148	14.148
308.574	209.657	1146.23	440.117	1.36583e+57	9.63254e+56	1.98085	9.765	9.872	9.872
184.315	2757.42	661.803	3284.72	7.25859e+55	4.34376e+57	2.86417	3.952	12.414	12.414
34.5315	6794.4	306.22	7757.57	2.38074e+54	4.03212e+57	2.6485	1.494	11.826	11.826
351.001	209.657	1314.16	440.117	1.42812e+57	8.64683e+56	1.94674	9.812	9.557	9.812
399.262	516.604	1506.35	788.985	8.44945e+56	2.07335e+57	2.39739	8.225	11.77	11.77
399.262	209.657	1506.35	440.117	1.48619e+57	7.723e+56	1.91527	9.864	9.249	9.864
454.159	209.657	1726.27	440.117	1.54223e+57	6.85761e+56	1.88621	9.919	8.938	9.919
454.159	516.604	1726.27	788.985	8.94509e+56	1.90282e+57	2.32173	8.291	11.501	11.501
23.462	96.7859	275.541	307.464	2.44615e+56	2.10135e+57	2.37696	7.385	13.985	13.985
516.604	209.657	1977.88	440.117	1.5968e+57	6.05248e+56	1.85979	9.976	8.623	9.976
12.3202	1272.93	232.216	1634.98	6.62407e+54	5.08706e+57	3.15475	2.44	13.253	13.253
39.2794	6794.4	317.39	7757.57	2.82695e+54	4.03137e+57	2.6487	1.558	11.827	11.827
209.657	2757.42	759.504	3284.72	8.28372e+55	4.30221e+57	2.8581	4.084	12.41	12.41
587.635	209.657	2265.72	440.117	1.64993e+57	5.30984e+56	1.83593	10.035	8.302	10.035
516.604	516.604	1977.88	788.985	9.41789e+56	1.73916e+57	2.24613	8.346	11.221	11.221
668.432	209.657	2594.94	440.117	1.70139e+57	4.63109e+56	1.81473	10.096	7.977	10.096
760.338	209.657	2971.44	440.117	1.75089e+57	4.01646e+56	1.79607	10.156	7.648	10.156
587.635	516.604	2265.72	788.985	9.86493e+56	1.58322e+57	2.17133	8.392	10.932	10.932
26.688	96.7859	285.327	307.464	2.8224e+56	1.99495e+57	2.31847	7.6	13.799	13.799
864.881	209.657	3401.96	440.117	1.79798e+57	3.46496e+56	1.77986	10.216	7.318	10.216
668.432	516.604	2594.94	788.985	1.02841e+57	1.43572e+57	2.09802	8.43	10.636	10.636
983.798	209.657	3894.16	440.117	1.84226e+57	2.97446e+56	1.76586	10.273	6.988	10.273
238.484	2757.42	871.402	3284.72	9.39454e+55	4.25687e+57	2.85128	4.211	12.405	12.405
44.6801	6794.4	329.088	7757.57	3.35546e+54	4.03041e+57	2.64888	1.626	11.828	11.828
1119.07	209.657	4456.83	440.117	1.88333e+57	2.5419e+56	1.75381	10.329	6.66	10.329
760.338	516.604	2971.44	788.985	1.0674e+57	1.2972e+57	2.02658	8.461	10.333	10.333
14.0142	1272.93	240.205	1634.98	7.85823e+54	5.08239e+57	3.1544	2.529	13.254	13.254
1272.93	209.657	5099.96	440.117	1.92089e+57	2.16344e+56	1.7434	10.382	6.335	10.382
30.3574	96.7859	295.544	307.464	3.24906e+56	1.88273e+57	2.25573	7.819	13.587	13.587
864.881	516.604	3401.96	788.985	1.10343e+57	1.16802e+57	1.95788	8.488	10.027	10.027
1447.96	209.657	5834.96	440.117	1.9546e+57	1.83477e+56	1.7344	10.432	6.017	10.432
1647.04	209.657	6674.88	440.117	1.98444e+57	1.55121e+56	1.7265	10.478	5.706	10.478
983.798	516.604	3894.16	788.985	1.13652e+57	1.04833e+57	1.89231	8.513	9.719	9.719
271.275	2757.42	999.536	3284.72	1.05944e+56	4.20752e+57	2.84367	4.333	12.399	12.399
1873.5	209.657	7634.57	440.117	2.01041e+57	1.30803e+56	1.71951	10.522	5.404	10.522
50.8234	6794.4	341.354	7757.57	3.98106e+54	4.02921e+57	2.64924	1.697	11.83	11.83
1119.07	516.604	4456.83	788.985	1.16681e+57	9.38109e+56	1.83031	8.537	9.411	9.411
34.5315	96.7859	306.22	307.464	3.73089e+56	1.76586e+57	2.18945	8.041	13.347	13.347
15.9411	1272.93	248.512	1634.98	9.31992e+54	5.0768e+57	3.15394	2.624	13.255	13.255
2131.1	209.657	8730.97	440.117	2.03265e+57	1.10048e+56	1.7133	10.562	5.114	10.562
1272.93	516.604	5099.96	788.985	1.19448e+57	8.37169e+56	1.77235	8.561	9.106	9.106
2424.12	209.657	9983.45	440.117	2.05155e+57	9.24019e+55	1.70772	10.601	4.834	10.601
1447.96	516.604	5834.96	788.985	1.21981e+57	7.45151e+56	1.7188	8.587	8.807	8.807
308.574	2757.42	1146.23	3284.72	1.18856e+56	4.15401e+57	2.83541	4.45	12.393	12.393
1647.04	516.604	6674.88	788.985	1.24314e+57	6.6154e+56	1.66985	8.617	8.516	8.617
2757.42	209.657	11414.1	440.117	2.06752e+57	7.74448e+55	1.7028	10.638	4.567	10.638
39.2794	96.7859	317.39	307.464	4.2726e+56	1.64592e+57	2.1209	8.266	13.078	13.078
1873.5	516.604	7634.57	788.985	1.26514e+57	5.85628e+56	1.62554	8.664	8.233	8.664
3136.56	209.657	13048	440.117	2.0811e+57	6.48027e+55	1.69854	10.674	4.312	10.674
2131.1	516.604	8730.97	788.985	1.28759e+57	5.16641e+56	1.58616	8.73	7.954	8.73
57.8114	6794.4	354.233	7757.57	4.72108e+54	4.0277e+57	2.64938	1.772	11.831	11.831
3567.82	209.657	14913.9	440.117	2.09278e+57	5.41442e+55	1.69495	10.71	4.068	10.71
2424.12	516.604	9983.45	788.985	1.31183e+57	4.54087e+56	1.55205	8.814	7.676	8.814
4058.38	209.657	17044.5	440.117	2.1031e+57	4.51787e+55	1.69215	10.745	3.836	10.745
18.1329	1272.93	257.157	1634.98	1.10498e+55	5.07009e+57	3.15333	2.724	13.256	13.256
44.6801	96.7859	329.088	307.464	4.87867e+56	1.52483e+57	2.0516	8.492	12.779	12.779
2757.42	516.604	11414.1	788.985	1.33865e+57	3.97592e+56	1.52346	8.916	7.398	8.916
351.001	2757.42	1314.16	3284.72	1.32695e+56	4.09624e+57	2.82605	4.562	12.385	12.385
4616.39	209.657	19477.2	440.117	2.11251e+57	3.76529e+55	1.69018	10.782	3.615	10.782
3136.56	516.604	13048	788.985	1.36863e+57	3.46799e+56	1.5006	9.036	7.119	9.036
5251.12	209.657	22254.5	440.117	2.12156e+57	3.13472e+55	1.68921	10.819	3.406	10.819
3567.82	516.604	14913.9	788.985	1.40217e+57	3.0135e+56	1.48368	9.171	6.841	9.171
4058.38	516.604	17044.5	788.985	1.43953e+57	2.60884e+56	1.47268	9.319	6.563	9.319
5973.12	209.657	25425	440.117	2.13053e+57	2.60726e+55	1.68922	10.858	3.207	10.858
65.7602	6794.4	367.774	7757.57	5.59587e+54	4.02582e+57	2.64968	1.85	11.833	11.833
50.8234	96.7859	341.354	307.464	5.55326e+56	1.40485e+57	1.98394	8.719	12.452	12.452
4616.39	516.604	19477.2	788.985	1.48078e+57	2.25036e+56	1.46749	9.476	6.286	9.476
6794.4	209.657	29044	440.117	2.13988e+57	2.1667e+55	1.69033	10.899	3.019	10.899
5251.12	516.604	22254.5	788.985	1.52572e+57	1.93441e+56	1.4679	9.641	6.012	9.641
7728.6	209.657	33174.7	440.117	2.14969e+57	1.7992e+55	1.69247	10.94	2.84	10.94
399.262	2757.42	1506.35	3284.72	1.4746e+56	4.03415e+57	2.81596	4.668	12.377	12.377
20.6261	1272.93	266.159	1634.98	1.30953e+55	5.06207e+57	3.15235	2.83	13.256	13.256
8791.24	209.657	37888.9	440.117	2.16051e+57	1.49303e+55	1.69589	10.983	2.672	10.983
57.8114	96.7859	354.233	307.464	6.29993e+56	1.28836e+57	1.92059	8.945	12.1	12.1
74.8019	6794.4	382.032	7757.57	6.62921e+54	4.02347e+57	2.65011	1.932	11.836	11.836
5973.12	516.604	25425	788.985	1.57402e+57	1.65737e+56	1.47346	9.809	5.741	9.809
10000	209.657	43268.7	440.117	2.17227e+57	1.2382e+55	1.70041	11.027	2.513	11.027
6794.4	516.604	29044	788.985	1.62518e+57	1.41566e+56	1.48364	9.977	5.474	9.977
65.7602	96.7859	367.774	307.464	7.12148e+56	1.17769e+57	1.86481	9.168	11.73	11.73
7728.6	516.604	33174.7	788.985	1.67853e+57	1.20584e+56	1.49781	10.142	5.212	10.142
454.159	2757.42	1726.27	3284.72	1.63134e+56	3.96776e+57	2.80487	4.77	12.368	12.368
8791.24	516.604	37888.9	788.985	1.73334e+57	1.02456e+56	1.51527	10.301	4.956	10.301
74.8019	96.7859	382.032	307.464	8.01973e+56	1.07482e+57	1.81963	9.387	11.35	11.35
23.462	1272.93	275.541	1634.98	1.5512e+55	5.05249e+57	3.1514	2.941	13.257	13.257
85.0869	6794.4	397.069	7757.57	7.84893e+54	4.02054e+57	2.65032	2.019	11.838	11.838
10000	516.604	43268.7	788.985	1.78882e+57	8.68633e+55	1.53531	10.452	4.707	10.452
85.0869	96.7859	397.069	307.464	8.99534e+56	9.81111e+56	1.78786	9.602	10.971	10.971
96.7859	96.7859	412.952	307.464	1.00476e+57	8.97119e+56	1.77127	9.81	10.603	10.603
516.604	2757.42	1977.88	3284.72	1.79689e+56	3.89714e+57	2.79275	4.867	12.358	12.358
5	238.484	183.959	473.325	1.68203e+55	4.56964e+57	3.35169	3.974	15.15	15.15
110.094	96.7859	429.759	307.464	1.11747e+57	8.22497e+56	1.7711	10.011	10.259	10.259
96.7859	6794.4	412.952	7757.57	9.2875e+54	4.01692e+57	2.65063	2.109	11.841	11.841
26.688	1272.93	285.327	1634.98	1.83643e+55	5.04106e+57	3.15	3.057	13.257	13.257
125.231	96.7859	447.575	307.464	1.23738e+57	7.55986e+56	1.78703	10.211	9.947	10.211
5	587.635	183.959	868.901	5.69611e+54	5.27344e+57	3.37231	2.755	14.251	14.251
142.45	96.7859	502.076	307.464	1.3617e+57	6.94741e+56	1.81469	10.426	9.666	10.426
587.635	2757.42	2265.72	3284.72	1.97074e+56	3.82244e+57	2.77955	4.958	12.347	12.347
162.036	96.7859	576.514	307.464	1.4843e+57	6.34539e+56	1.84414	10.631	9.395	10.631
184.315	96.7859	661.803	307.464	1.60551e+57	5.74548e+56	1.87293	10.817	9.117	10.817
209.657	96.7859	759.504	307.464	1.7245e+57	5.15366e+56	1.90012	10.981	8.826	10.981
110.094	6794.4	429.759	7757.57	1.09828e+55	4.01243e+57	2.65084	2.204	11.844	11.844
30.3574	1272.93	295.544	1634.98	2.17274e+55	5.02745e+57	3.14833	3.18	13.257	13.257
5.68748	238.484	190.122	473.325	1.97808e+55	4.55342e+57	3.34731	4.084	15.144	15.144
238.484	96.7859	871.402	307.464	1.83977e+57	4.57936e+56	1.92515	11.121	8.522	11.121
668.432	2757.42	2594.94	3284.72	2.15225e+56	3.74391e+57	2.76545	5.045	12.336	12.336
5.68748	587.635	190.122	868.901	6.73213e+54	5.26852e+57	3.37157	2.836	14.251	14.251
271.275	96.7859	999.536	307.464	1.94959e+57	4.03211e+56	1.94745	11.237	8.205	11.237
308.574	96.7859	1146.23	307.464	2.0521e+57	3.51999e+56	1.96655	11.328	7.877	11.328
351.001	96.7859	1314.16	307.464	2.14563e+57	3.04895e+56	1.982	11.396	7.54	11.396
125.231	6794.4	447.575	7757.57	1.29791e+55	4.0069e+57	2.65094	2.304	11.847	11.847
34.5315	1272.93	306.22	1634.98	2.5688e+55	5.01127e+57	3.14635	3.308	13.257	13.257
399.262	96.7859	1506.35	307.464	2.22866e+57	2.62259e+56	1.99346	11.442	7.197	11.442
760.338	2757.42	2971.44	3284.72	2.3406e+56	3.66183e+57	2.75018	5.127	12.324	12.324
6.46948	238.484	196.51	473.325	2.32739e+55	4.53465e+57	3.34225	4.2	15.137	15.137
454.159	96.7859	1726.27	307.464	2.29995e+57	2.24228e+56	2.00073	11.467	6.853	11.467
516.604	96.7859	1977.88	307.464	2.35889e+57	1.90741e+56	2.0037	11.474	6.51	11.474
587.635	96.7859	2265.72	307.464	2.40515e+57	1.61583e+56	2.00242	11.464	6.173	11.464
6.46948	587.635	196.51	868.901	7.96155e+54	5.26269e+57	3.37072	2.922	14.251	14.251
142.45	6794.4	502.076	7757.57	1.52791e+55	4.00027e+57	2.6509	2.407	11.85	11.85
864.881	2757.42	3401.96	3284.72	2.53478e+56	3.57658e+57	2.7336	5.205	12.31	12.31
668.432	96.7859	2594.94	307.464	2.43902e+57	1.36426e+56	1.9971	11.441	5.845	11.441
39.2794	1272.93	317.39	1634.98	3.03464e+55	4.99208e+57	3.14377	3.443	13.256	13.256
760.338	96.7859	2971.44	307.464	2.46124e+57	1.14865e+56	1.98806	11.406	5.528	11.406
864.881	96.7859	3401.96	307.464	2.47296e+57	9.64714e+55	1.97572	11.364	5.223	11.364
7.359	238.484	203.133	473.325	2.73897e+55	4.51295e+57	3.33625	4.322	15.128	15.128
983.798	96.7859	3894.16	307.464	2.47553e+57	8.08419e+55	1.96063	11.316	4.931	11.316
983.798	2757.42	3894.16	3284.72	2.73368e+56	3.48857e+57	2.71623	5.278	12.297	12.297
162.036	6794.4	576.514	7757.57	1.78134e+55	3.99281e+57	2.65096	2.506	11.854	11.854
1119.07	96.7859	4456.83	307.464	2.4704e+57	6.76079e+55	1.94331	11.264	4.651	11.264
44.6801	1272.93	329.088	1634.98	3.58182e+55	4.96936e+57	3.14053	3.583	13.254	13.254
1272.93	96.7859	5099.96	307.464	2.459e+57	5.64388e+55	1.92439	11.211	4.385	11.211
7.359	587.635	203.133	868.901	9.41903e+54	5.2558e+57	3.36972	3.014	14.251	14.251
1447.96	96.7859	5834.96	307.464	2.4427e+57	4.70389e+55	1.90435	11.158	4.131	11.158
1647.04	96.7859	6674.88	307.464	2.4228e+57	3.91482e+55	1.88372	11.108	3.889	11.108
1119.07	2757.42	4456.83	3284.72	2.93607e+56	3.39827e+57	2.69749	5.347	12.282	12.282
1873.5	96.7859	7634.57	307.464	2.40052e+57	3.25397e+55	1.86304	11.062	3.66	11.062
184.315	6794.4	661.803	7757.57	2.06073e+55	3.98444e+57	2.65092	2.603	11.858	11.858
8.37083	238.484	210.002	473.325	3.22325e+55	4.4879e+57	3.3292	4.452	15.117	15.117
50.8234	1272.93	341.354	1634.98	4.22357e+55	4.94253e+57	3.13655	3.731	13.251	13.251
2131.1	96.7859	8730.97	307.464	2.37692e+57	2.70162e+55	1.84269	11.021	3.443	11.021
2424.12	96.7859	9983.45	307.464	2.35286e+57	2.24078e+55	1.82303	10.985	3.237	10.985
1272.93	2757.42	5099.96	3284.72	3.14064e+56	3.30617e+57	2.67779	5.413	12.267	12.267
2757.42	96.7859	11414.1	307.464	2.32929e+57	1.85691e+55	1.80448	10.956	3.043	10.956
8.37083	587.635	210.002	868.901	1.11453e+55	5.24767e+57	3.36855	3.112	14.251	14.251
3136.56	96.7859	13048	307.464	2.30671e+57	1.5376e+55	1.7872	10.934	2.859	10.934
209.657	6794.4	759.504	7757.57	2.36874e+55	3.97504e+57	2.65078	2.697	11.862	11.862
3567.82	96.7859	14913.9	307.464	2.28587e+57	1.27234e+55	1.77154	10.919	2.686	10.919
57.8114	1272.93	354.233	1634.98	4.975e+55	4.9109e+57	3.13153	3.884	13.246	13.246
9.52178	238.484	217.13	473.325	3.79227e+55	4.45903e+57	3.32106	4.589	15.104	15.104
4058.38	96.7859	17044.5	307.464	2.26701e+57	1.05219e+55	1.75754	10.911	2.522	10.911
1447.96	2757.42	5834.96	3284.72	3.34609e+56	3.21274e+57	2.65693	5.476	12.251	12.251
4616.39	96.7859	19477.2	307.464	2.25069e+57	8.69684e+54	1.7455	10.911	2.368	10.911
5251.12	96.7859	22254.5	307.464	2.23709e+57	7.18503e+54	1.73544	10.917	2.223	10.917
9.52178	587.635	217.13	868.901	1.31882e+55	5.23806e+57	3.36694	3.215	14.25	14.25
5973.12	96.7859	25425	307.464	2.22652e+57	5.93369e+54	1.72752	10.931	2.087	10.931
238.484	6794.4	871.402	7757.57	2.70796e+55	3.96451e+57	2.6507	2.789	11.867	11.867
65.7602	1272.93	367.774	1634.98	5.85328e+55	4.87373e+57	3.12559	4.043	13.24	13.24
1647.04	2757.42	6674.88	3284.72	3.55114e+56	3.11847e+57	2.63495	5.536	12.234	12.234
6794.4	96.7859	29044	307.464	2.21893e+57	4.89849e+54	1.72165	10.95	1.959	10.95
10.831	238.484	224.53	473.325	4.45988e+55	4.42579e+57	3.31149	4.734	15.088	15.088
7728.6	96.7859	33174.7	307.464	2.21425e+57	4.04274e+54	1.71776	10.975	1.838	10.975
8791.24	96.7859	37888.9	307.464	2.21246e+57	3.33553e+54	1.71581	11.004	1.724	11.004
10000	96.7859	43268.7	307.464	2.21394e+57	2.75148e+54	1.71603	11.038	1.618	11.038
271.275	6794.4	999.536	7757.57	3.08101e+55	3.95275e+57	2.65049	2.879	11.872	11.872
1873.5	2757.42	7634.57	3284.72	3.75462e+56	3.02379e+57	2.61205	5.594	12.217	12.217
74.8019	1272.93	382.032	1634.98	6.87783e+55	4.83017e+57	3.11818	4.209	13.231	13.231
10.831	587.635	224.53	868.901	1.56034e+55	5.22674e+57	3.3651	3.325	14.249	14.249
12.3202	238.484	232.216	473.325	5.24199e+55	4.38762e+57	3.30041	4.885	15.069	15.069
2131.1	2757.42	8730.97	3284.72	3.95551e+56	2.92908e+57	2.58778	5.652	12.197	12.197
308.574	6794.4	1146.23	7757.57	3.49047e+55	3.93965e+57	2.65015	2.967	11.877	11.877
85.0869	1272.93	397.069	1634.98	8.07048e+55	4.77928e+57	3.10916	4.381	13.219	13.219
12.3202	587.635	232.216	868.901	1.84561e+55	5.21342e+57	3.36275	3.44	14.247	14.247
2424.12	2757.42	9983.45	3284.72	4.153e+56	2.83464e+57	2.56266	5.709	12.177	12.177
351.001	6794.4	1314.16	7757.57	3.93892e+55	3.9251e+57	2.64984	3.053	11.883	11.883
14.0142	238.484	240.205	473.325	6.1567e+55	4.34385e+57	3.28777	5.045	15.047	15.047
96.7859	1272.93	412.952	1634.98	9.45561e+55	4.72005e+57	3.09818	4.56	13.203	13.203
2757.42	2757.42	11414.1	3284.72	4.34654e+56	2.7407e+57	2.53621	5.766	12.154	12.154
14.0142	587.635	240.205	868.901	2.18222e+55	5.19775e+57	3.3601	3.561	14.245	14.245
399.262	6794.4	1506.35	7757.57	4.42888e+55	3.90901e+57	2.64953	3.136	11.89	11.89
3136.56	2757.42	13048	3284.72	4.53585e+56	2.64739e+57	2.50866	5.825	12.129	12.129
110.094	1272.93	429.759	1634.98	1.10602e+56	4.65137e+57	3.08509	4.744	13.183	13.183
15.9411	238.484	248.512	473.325	7.22461e+55	4.29379e+57	3.27292	5.211	15.02	15.02
454.159	6794.4	1726.27	7757.57	4.96274e+55	3.89127e+57	2.64907	3.218	11.897	11.897
15.9411	587.635	248.512	868.901	2.57897e+55	5.17934e+57	3.35659	3.69	14.241	14.241
3567.82	2757.42	14913.9	3284.72	4.72096e+56	2.55477e+57	2.47969	5.886	12.1	12.1
125.231	1272.93	447.575	1634.98	1.29141e+56	4.57207e+57	3.06909	4.935	13.156	13.156
18.1329	238.484	257.157	473.325	8.469e+55	4.23669e+57	3.25555	5.385	14.987	14.987
516.604	6794.4	1977.88	7757.57	5.54272e+55	3.87181e+57	2.64859	3.298	11.905	11.905
4058.38	2757.42	17044.5	3284.72	4.90222e+56	2.4628e+57	2.44955	5.949	12.068	12.068
18.1329	587.635	257.157	868.901	3.04606e+55	5.15776e+57	3.35269	3.824	14.237	14.237
142.45	1272.93	502.076	1634.98	1.50003e+56	4.48316e+57	3.05047	5.126	13.123	13.123
4616.39	2757.42	19477.2	3284.72	5.08028e+56	2.3714e+57	2.41791	6.016	12.031	12.031
587.635	6794.4	2265.72	7757.57	6.17081e+55	3.85054e+57	2.64791	3.376	11.913	11.913
20.6261	238.484	266.159	473.325	9.91597e+55	4.17175e+57	3.23554	5.566	14.948	14.948
5251.12	2757.42	22254.5	3284.72	5.25609e+56	2.28039e+57	2.38465	6.088	11.988	11.988
162.036	1272.93	576.514	1634.98	1.72257e+56	4.38875e+57	3.03016	5.307	13.086	13.086
668.432	6794.4	2594.94	7757.57	6.84863e+55	3.82742e+57	2.64739	3.452	11.923	11.923
20.6261	587.635	266.159	868.901	3.59526e+55	5.13249e+57	3.34807	3.966	14.232	14.232
5973.12	2757.42	25425	3284.72	5.43085e+56	2.18961e+57	2.34965	6.164	11.938	11.938
23.462	238.484	275.541	473.325	1.15947e+56	4.09813e+57	3.21259	5.755	14.902	14.902
184.315	1272.93	661.803	1634.98	1.95928e+56	4.28849e+57	3.00805	5.477	13.045	13.045
760.338	6794.4	2971.44	7757.57	7.57739e+55	3.80241e+57	2.64681	3.526	11.934	11.934
23.462	587.635	275.541	868.901	4.24009e+55	5.10296e+57	3.34242	4.114	14.225	14.225
6794.4	2757.42	29044	3284.72	5.606e+56	2.09884e+57	2.31272	6.246	11.879	11.879
864.881	6794.4	3401.96	7757.57	8.35778e+55	3.77551e+57	2.64619	3.598	11.946	11.946
209.657	1272.93	759.504	1634.98	2.21023e+56	4.18217e+57	2.98384	5.636	12.999	12.999
26.688	238.484	285.327	473.325	1.35374e+56	4.01502e+57	3.18609	5.95	14.847	14.847
7728.6	2757.42	33174.7	3284.72	5.78314e+56	2.00791e+57	2.27388	6.334	11.811	11.811
26.688	587.635	285.327	868.901	4.99606e+55	5.06852e+57	3.33565	4.269	14.216	14.216
238.484	1272.93	871.402	1634.98	2.47509e+56	4.06973e+57	2.95766	5.785	12.949	12.949
8791.24	2757.42	37888.9	3284.72	5.96402e+56	1.91666e+57	2.23313	6.427	11.733	11.733
983.798	6794.4	3894.16	7757.57	9.18986e+55	3.74676e+57	2.6455	3.668	11.959	11.959
30.3574	238.484	295.544	473.325	1.57794e+56	3.92158e+57	3.15576	6.152	14.782	14.782
30.3574	587.635	295.544	868.901	5.88083e+55	5.02845e+57	3.32743	4.431	14.204	14.204
271.275	1272.93	999.536	1634.98	2.75315e+56	3.9513e+57	2.92923	5.924	12.894	12.894
10000	2757.42	43268.7	3284.72	6.15045e+56	1.82502e+57	2.1903	6.527	11.643	11.643
1119.07	6794.4	4456.83	7757.57	1.0073e+56	3.71622e+57	2.64475	3.736	11.973	11.973
34.5315	238.484	306.22	473.325	1.83592e+56	3.81706e+57	3.12104	6.36	14.705	14.705
34.5315	587.635	306.22	868.901	6.91446e+55	4.98193e+57	3.31792	4.6	14.19	14.19
308.574	1272.93	1146.23	1634.98	3.04333e+56	3.82712e+57	2.89829	6.052	12.833	12.833
1272.93	6794.4	5099.96	7757.57	1.10057e+56	3.684e+57	2.64411	3.802	11.989	11.989
39.2794	238.484	317.39	473.325	2.13179e+56	3.70081e+57	3.08122	6.573	14.613	14.613
5	3136.56	183.959	3705.29	5.53232e+53	4.51893e+57	2.85006	1.258	12.282	12.282
351.001	1272.93	1314.16	1634.98	3.34423e+56	3.69759e+57	2.86521	6.172	12.768	12.768
39.2794	587.635	317.39	868.901	8.11954e+55	4.92809e+57	3.30651	4.775	14.172	14.172
1447.96	6794.4	5834.96	7757.57	1.19858e+56	3.65023e+57	2.6436	3.866	12.007	12.007
44.6801	238.484	329.088	473.325	2.46992e+56	3.57235e+57	3.03618	6.792	14.505	14.505
399.262	1272.93	1506.35	1634.98	3.65412e+56	3.56321e+57	2.82938	6.281	12.696	12.696
5.68748	3136.56	190.122	3705.29	6.56294e+53	4.51879e+57	2.85006	1.297	12.282	12.282
44.6801	587.635	329.088	868.901	9.52142e+55	4.86597e+57	3.29286	4.958	14.149	14.149
1647.04	6794.4	6674.88	7757.57	1.30102e+56	3.61511e+57	2.64301	3.929	12.026	12.026
50.8234	238.484	341.354	473.325	2.85483e+56	3.43144e+57	2.98513	7.015	14.377	14.377
454.159	1272.93	1726.27	1634.98	3.97099e+56	3.42461e+57	2.79116	6.381	12.619	12.619
1873.5	6794.4	7634.57	7757.57	1.40749e+56	3.57885e+57	2.64255	3.989	12.047	12.047
6.46948	3136.56	196.51	3705.29	7.79131e+53	4.5186e+57	2.85025	1.338	12.283	12.283
50.8234	587.635	341.354	868.901	1.11483e+56	4.79455e+57	3.27683	5.146	14.121	14.121
516.604	1272.93	1977.88	1634.98	4.2926e+56	3.28249e+57	2.75018	6.473	12.535	12.535
57.8114	238.484	354.233	473.325	3.29115e+56	3.27821e+57	2.92824	7.241	14.228	14.228
587.635	1272.93	2265.72	1634.98	4.61655e+56	3.13764e+57	2.70669	6.556	12.445	12.445
2131.1	6794.4	8730.97	7757.57	1.51753e+56	3.54169e+57	2.64223	4.049	12.07	12.07
65.7602	238.484	367.774	473.325	3.78348e+56	3.11317e+57	2.86482	7.47	14.053	14.053
7.359	3136.56	203.133	3705.29	9.25448e+53	4.51836e+57	2.85026	1.383	12.283	12.283
57.8114	587.635	354.233	868.901	1.30312e+56	4.71277e+57	3.2578	5.341	14.086	14.086
668.432	1272.93	2594.94	1634.98	4.94036e+56	2.99089e+57	2.66074	6.632	12.349	12.349
74.8019	238.484	382.032	473.325	4.33625e+56	2.93743e+57	2.79528	7.7	13.85	13.85
760.338	1272.93	2971.44	1634.98	5.26156e+56	2.84308e+57	2.61222	6.701	12.246	12.246
2424.12	6794.4	9983.45	7757.57	1.63062e+56	3.50389e+57	2.64187	4.107	12.094	12.094
65.7602	587.635	367.774	868.901	1.52043e+56	4.61952e+57	3.23567	5.543	14.044	14.044
8.37083	3136.56	210.002	3705.29	1.09964e+54	4.51805e+57	2.85044	1.43	12.284	12.284
864.881	1272.93	3401.96	1634.98	5.57778e+56	2.69506e+57	2.56127	6.764	12.136	12.136
85.0869	238.484	397.069	473.325	4.95356e+56	2.75269e+57	2.72006	7.932	13.616	13.616
2757.42	6794.4	11414.1	7757.57	1.74619e+56	3.46574e+57	2.64187	4.164	12.121	12.121
74.8019	587.635	382.032	868.901	1.77041e+56	4.51374e+57	3.20936	5.749	13.991	13.991
983.798	1272.93	3894.16	1634.98	5.88687e+56	2.54766e+57	2.50804	6.821	12.019	12.019
96.7859	238.484	412.952	473.325	5.63896e+56	2.56136e+57	2.64002	8.162	13.348	13.348
9.52178	3136.56	217.13	3705.29	1.30693e+54	4.51767e+57	2.85044	1.48	12.284	12.284
3136.56	6794.4	13048	7757.57	1.86365e+56	3.42747e+57	2.64185	4.221	12.149	12.149
1119.07	1272.93	4456.83	1634.98	6.18699e+56	2.40164e+57	2.4527	6.874	11.895	11.895
85.0869	587.635	397.069	868.901	2.05699e+56	4.39441e+57	3.17902	5.961	13.928	13.928
110.094	238.484	429.759	473.325	6.39526e+56	2.36653e+57	2.55669	8.39	13.044	13.044
3567.82	6794.4	14913.9	7757.57	1.98242e+56	3.38933e+57	2.64202	4.278	12.179	12.179
125.231	238.484	447.575	473.325	7.22429e+56	2.17192e+57	2.47275	8.614	12.706	12.706
1272.93	1272.93	5099.96	1634.98	6.47663e+56	2.2577e+57	2.39513	6.924	11.762	11.762
10.831	3136.56	224.53	3705.29	1.55347e+54	4.51718e+57	2.85062	1.533	12.285	12.285
96.7859	587.635	412.952	868.901	2.38429e+56	4.26065e+57	3.14342	6.177	13.85	13.85
142.45	238.484	502.076	473.325	8.09962e+56	1.98481e+57	2.39213	8.827	12.344	12.344
1447.96	1272.93	5834.96	1634.98	6.75478e+56	2.11648e+57	2.33593	6.973	11.622	11.622
4058.38	6794.4	17044.5	7757.57	2.10195e+56	3.35153e+57	2.64241	4.335	12.211	12.211
162.036	238.484	576.514	473.325	8.95497e+56	1.81249e+57	2.31857	9.012	11.984	11.984
110.094	587.635	429.759	868.901	2.75656e+56	4.11177e+57	3.10234	6.398	13.756	13.756
1647.04	1272.93	6674.88	1634.98	7.02087e+56	1.97855e+57	2.27489	7.02	11.472	11.472
184.315	238.484	661.803	473.325	9.78337e+56	1.65272e+57	2.25109	9.167	11.626	11.626
12.3202	3136.56	232.216	3705.29	1.84658e+54	4.51656e+57	2.85077	1.59	12.286	12.286
209.657	238.484	759.504	473.325	1.05797e+57	1.50407e+57	2.18897	9.297	11.27	11.27
1873.5	1272.93	7634.57	1634.98	7.27484e+56	1.84438e+57	2.21266	7.067	11.314	11.314
4616.39	6794.4	19477.2	7757.57	2.22179e+56	3.31419e+57	2.6428	4.392	12.244	12.244
125.231	587.635	447.575	868.901	3.1781e+56	3.9474e+57	3.0552	6.621	13.643	13.643
238.484	238.484	871.402	473.325	1.13385e+57	1.36561e+57	2.13204	9.402	10.919	10.919
2131.1	1272.93	8730.97	1634.98	7.51715e+56	1.71439e+57	2.14913	7.116	11.145	11.145
271.275	238.484	999.536	473.325	1.2055e+57	1.23665e+57	2.07978	9.486	10.574	10.574
14.0142	3136.56	240.205	3705.29	2.19489e+54	4.51579e+57	2.85075	1.65	12.286	12.286
5251.12	6794.4	22254.5	7757.57	2.34154e+56	3.27742e+57	2.64322	4.452	12.278	12.278
308.574	238.484	1146.23	473.325	1.2725e+57	1.11661e+57	2.03155	9.55	10.235	10.235
2424.12	1272.93	9983.45	1634.98	7.74873e+56	1.58896e+57	2.08502	7.167	10.967	10.967
142.45	587.635	502.076	868.901	3.64094e+56	3.77169e+57	3.00268	6.841	13.511	13.511
351.001	238.484	1314.16	473.325	1.33455e+57	1.00499e+57	1.98719	9.599	9.905	9.905
399.262	238.484	1506.35	473.325	1.39146e+57	9.01275e+56	1.94614	9.635	9.584	9.635
2757.42	1272.93	11414.1	1634.98	7.97098e+56	1.4684e+57	2.02046	7.222	10.778	10.778
454.159	238.484	1726.27	473.325	1.44346e+57	8.0482e+56	1.90814	9.671	9.273	9.671
5973.12	6794.4	25425	7757.57	2.46097e+56	3.24121e+57	2.64345	4.513	12.312	12.312
15.9411	3136.56	248.512	3705.29	2.60859e+54	4.51484e+57	2.85089	1.713	12.287	12.287
516.604	238.484	1977.88	473.325	1.49258e+57	7.14962e+56	1.87295	9.714	8.964	9.714
162.036	587.635	576.514	868.901	4.11831e+56	3.59368e+57	2.94751	7.042	13.368	13.368
3136.56	1272.93	13048	1634.98	8.18568e+56	1.35299e+57	1.9561	7.28	10.579	10.579
587.635	238.484	2265.72	473.325	1.54025e+57	6.31582e+56	1.84062	9.763	8.651	9.763
668.432	238.484	2594.94	473.325	1.58681e+57	5.54781e+56	1.81148	9.816	8.335	9.816
3567.82	1272.93	14913.9	1634.98	8.39495e+56	1.243e+57	1.89227	7.344	10.369	10.369
760.338	238.484	2971.44	473.325	1.63232e+57	4.84613e+56	1.78548	9.874	8.015	9.874
6794.4	6794.4	29044	7757.57	2.57996e+56	3.2055e+57	2.64368	4.576	12.347	12.347
184.315	587.635	661.803	868.901	4.60792e+56	3.4133e+57	2.88986	7.224	13.215	13.215
864.881	238.484	3401.96	473.325	1.67668e+57	4.21044e+56	1.76268	9.935	7.692	9.935
4058.38	1272.93	17044.5	1634.98	8.60122e+56	1.13866e+57	1.82954	7.414	10.148	10.148
983.798	238.484	3894.16	473.325	1.71972e+57	3.63937e+56	1.74301	9.999	7.367	9.999
1119.07	238.484	4456.83	473.325	1.76113e+57	3.13057e+56	1.72634	10.065	7.042	10.065
18.1329	3136.56	257.157	3705.29	3.09971e+54	4.51365e+57	2.85101	1.78	12.288	12.288
209.657	587.635	759.504	868.901	5.1073e+56	3.23085e+57	2.82933	7.387	13.05	13.05
4616.39	1272.93	19477.2	1634.98	8.80708e+56	1.04017e+57	1.76869	7.489	9.918	9.918
1272.93	238.484	5099.96	473.325	1.8006e+57	2.68084e+56	1.71246	10.132	6.719	10.132
7728.6	6794.4	33174.7	7757.57	2.69858e+56	3.17012e+57	2.64365	4.643	12.382	12.382
1447.96	238.484	5834.96	473.325	1.83787e+57	2.28633e+56	1.70108	10.198	6.399	10.198
5251.12	1272.93	22254.5	1634.98	9.0153e+56	9.47718e+56	1.71027	7.572	9.679	9.679
1647.04	238.484	6674.88	473.325	1.87267e+57	1.94274e+56	1.69189	10.262	6.084	10.262
238.484	587.635	871.402	868.901	5.61322e+56	3.04696e+57	2.76602	7.534	12.873	12.873
1873.5	238.484	7634.57	473.325	1.90482e+57	1.64546e+56	1.68459	10.325	5.775	10.325
5973.12	1272.93	25425	1634.98	9.22869e+56	8.61432e+56	1.65512	7.662	9.434	9.434
2131.1	238.484	8730.97	473.325	1.93417e+57	1.38979e+56	1.67892	10.387	5.475	10.387
20.6261	3136.56	266.159	3705.29	3.68242e+54	4.51219e+57	2.85109	1.851	12.289	12.289
6794.4	1272.93	29044	1634.98	9.45008e+56	7.81374e+56	1.60379	7.758	9.184	9.184
8791.24	6794.4	37888.9	7757.57	2.81707e+56	3.13485e+57	2.643	4.713	12.415	12.415
2424.12	238.484	9983.45	473.325	1.9608e+57	1.17105e+56	1.67461	10.445	5.184	10.445
7728.6	1272.93	33174.7	1634.98	9.68219e+56	7.07523e+56	1.55696	7.862	8.932	8.932
271.275	587.635	999.536	868.901	6.1219e+56	2.86253e+57	2.70012	7.663	12.684	12.684
2757.42	238.484	11414.1	473.325	1.98477e+57	9.84701e+55	1.67149	10.502	4.905	10.502
3136.56	238.484	13048	473.325	2.00638e+57	8.26471e+55	1.6694	10.556	4.637	10.556
8791.24	1272.93	37888.9	1634.98	9.92766e+56	6.39757e+56	1.51512	7.973	8.68	8.68
10000	1272.93	43268.7	1634.98	1.0189e+57	5.77837e+56	1.47894	8.091	8.434	8.434
3567.82	238.484	14913.9	473.325	2.02596e+57	6.92497e+55	1.66824	10.609	4.38	10.609
10000	6794.4	43268.7	7757.57	2.93581e+56	3.09937e+57	2.642	4.787	12.448	12.448
23.462	3136.56	275.541	3705.29	4.37342e+54	4.51039e+57	2.85135	1.926	12.291	12.291
308.574	587.635	1146.23	868.901	6.62923e+56	2.6786e+57	2.63164	7.776	12.482	12.482
4058.38	238.484	17044.5	473.325	2.04389e+57	5.79361e+55	1.66803	10.661	4.136	10.661
4616.39	238.484	19477.2	473.325	2.06052e+57	4.84043e+55	1.66866	10.712	3.902	10.712
5251.12	238.484	22254.5	473.325	2.07627e+57	4.03905e+55	1.67022	10.762	3.68	10.762
5973.12	238.484	25425	473.325	2.0914e+57	3.3666e+55	1.67264	10.812	3.468	10.812
351.001	587.635	1314.16	868.901	7.13093e+56	2.49629e+57	2.56105	7.875	12.268	12.268
6794.4	238.484	29044	473.325	2.1064e+57	2.8033e+55	1.67607	10.862	3.268	10.862
5	7728.6	183.959	8791.71	1.47105e+53	3.96879e+57	2.62185	0.805	11.778	11.778
5	1447.96	183.959	1829.9	1.67493e+54	5.03344e+57	3.11147	1.825	13.088	13.088
7728.6	238.484	33174.7	473.325	2.1213e+57	2.33215e+55	1.68035	10.911	3.077	10.911
26.688	3136.56	285.327	3705.29	5.19232e+54	4.50817e+57	2.85136	2.005	12.292	12.292
8791.24	238.484	37888.9	473.325	2.13658e+57	1.93864e+55	1.68566	10.961	2.897	10.961
399.262	587.635	1506.35	868.901	7.62276e+56	2.31679e+57	2.48848	7.96	12.041	12.041
10000	238.484	43268.7	473.325	2.15236e+57	1.61036e+55	1.69194	11.011	2.727	11.011
5.68748	7728.6	190.122	8791.71	1.74608e+53	3.9688e+57	2.62187	0.831	11.778	11.778
454.159	587.635	1726.27	868.901	8.10066e+56	2.14127e+57	2.41448	8.032	11.802	11.802
30.3574	3136.56	295.544	3705.29	6.16216e+54	4.50544e+57	2.85152	2.088	12.294	12.294
5.68748	1447.96	190.122	1829.9	1.98479e+54	5.03247e+57	3.11157	1.88	13.089	13.089
516.604	587.635	1977.88	868.901	8.56094e+56	1.97085e+57	2.33964	8.094	11.552	11.552
5	271.275	183.959	510.922	1.45845e+55	4.74183e+57	3.38371	3.786	15.066	15.066
587.635	587.635	2265.72	868.901	9.00041e+56	1.80657e+57	2.2642	8.146	11.29	11.29
6.46948	7728.6	196.51	8791.71	2.07411e+53	3.9688e+57	2.62188	0.858	11.778	11.778
34.5315	3136.56	306.22	3705.29	7.30993e+54	4.50211e+57	2.85141	2.175	12.295	12.295
6.46948	1447.96	196.51	1829.9	2.35364e+54	5.0313e+57	3.11144	1.94	13.089	13.089
668.432	587.635	2594.94	868.901	9.41652e+56	1.64936e+57	2.18911	8.19	11.019	11.019
760.338	587.635	2971.44	868.901	9.80743e+56	1.49999e+57	2.11466	8.228	10.738	10.738
5.68748	271.275	190.122	510.922	1.71665e+55	4.72776e+57	3.3803	3.892	15.062	15.062
7.359	7728.6	203.133	8791.71	2.46513e+53	3.96881e+57	2.62208	0.887	11.779	11.779
39.2794	3136.56	317.39	3705.29	8.66725e+54	4.49804e+57	2.85142	2.267	12.297	12.297
864.881	587.635	3401.96	868.901	1.01721e+57	1.3591e+57	2.04174	8.261	10.45	10.45
7.359	1447.96	203.133	1829.9	2.79237e+54	5.02987e+57	3.11149	2.003	13.09	13.09
983.798	587.635	3894.16	868.901	1.05101e+57	1.22712e+57	1.9709	8.29	10.156	10.156
1119.07	587.635	4456.83	868.901	1.08222e+57	1.10434e+57	1.90277	8.318	9.858	9.858
44.6801	3136.56	329.088	3705.29	1.02711e+55	4.49309e+57	2.85133	2.363	12.299	12.299
1272.93	587.635	5099.96	868.901	1.11094e+57	9.90848e+56	1.83791	8.345	9.558	9.558
8.37083	7728.6	210.002	8791.71	2.93104e+53	3.96881e+57	2.62211	0.917	11.779	11.779
6.46948	271.275	196.51	510.922	2.02161e+55	4.71143e+57	3.37601	4.003	15.056	15.056
8.37083	1447.96	210.002	1829.9	3.3139e+54	5.02814e+57	3.11151	2.07	13.091	13.091
1447.96	587.635	5834.96	868.901	1.13738e+57	8.86567e+56	1.7769	8.374	9.259	9.259
1647.04	587.635	6674.88	868.901	1.1618e+57	7.91262e+56	1.72004	8.405	8.962	8.962
1873.5	587.635	7634.57	868.901	1.18452e+57	7.0455e+56	1.66781	8.44	8.671	8.671
50.8234	3136.56	341.354	3705.29	1.21644e+55	4.48706e+57	2.85112	2.464	12.301	12.301
2131.1	587.635	8730.97	868.901	1.2059e+57	6.25902e+56	1.62041	8.482	8.388	8.482
2424.12	587.635	9983.45	868.901	1.22661e+57	5.54605e+56	1.57792	8.541	8.113	8.541
9.52178	1447.96	217.13	1829.9	3.93349e+54	5.02604e+57	3.11148	2.142	13.092	13.092
2757.42	587.635	11414.1	868.901	1.24838e+57	4.89875e+56	1.54069	8.62	7.843	8.62
9.52178	7728.6	217.13	8791.71	3.48592e+53	3.9688e+57	2.62213	0.95	11.779	11.779
3136.56	587.635	13048	868.901	1.27262e+57	4.31197e+56	1.50899	8.72	7.574	8.72
7.359	271.275	203.133	510.922	2.38132e+55	4.69248e+57	3.37133	4.122	15.05	15.05
3567.82	587.635	14913.9	868.901	1.30013e+57	3.78186e+56	1.48312	8.839	7.305	8.839
4058.38	587.635	17044.5	868.901	1.33157e+57	3.30487e+56	1.4633	8.976	7.035	8.976
57.8114	3136.56	354.233	3705.29	1.43975e+55	4.47976e+57	2.85094	2.571	12.304	12.304
4616.39	587.635	19477.2	868.901	1.36733e+57	2.87753e+56	1.44976	9.129	6.766	9.129
5251.12	587.635	22254.5	868.901	1.40769e+57	2.49641e+56	1.44247	9.296	6.497	9.296
10.831	1447.96	224.53	1829.9	4.66911e+54	5.0235e+57	3.11139	2.218	13.093	13.093
5973.12	587.635	25425	868.901	1.45266e+57	2.15811e+56	1.4413	9.472	6.229	9.472
10.831	7728.6	224.53	8791.71	4.14654e+53	3.96878e+57	2.62216	0.984	11.779	11.779
6794.4	587.635	29044	868.901	1.50202e+57	1.85926e+56	1.44597	9.654	5.963	9.654
65.7602	3136.56	367.774	3705.29	1.70286e+55	4.47091e+57	2.85039	2.682	12.306	12.306
8.37083	271.275	210.002	510.922	2.80503e+55	4.67054e+57	3.36542	4.248	15.041	15.041
7728.6	587.635	33174.7	868.901	1.55535e+57	1.59657e+56	1.45598	9.839	5.699	9.839
8791.24	587.635	37888.9	868.901	1.61196e+57	1.36679e+56	1.47074	10.022	5.439	10.022
10000	587.635	43268.7	868.901	1.67102e+57	1.16678e+56	1.48949	10.199	5.184	10.199
74.8019	3136.56	382.032	3705.29	2.01253e+55	4.46021e+57	2.84961	2.798	12.308	12.308
12.3202	7728.6	232.216	8791.71	4.93275e+53	3.96874e+57	2.62219	1.021	11.779	11.779
12.3202	1447.96	232.216	1829.9	5.54197e+54	5.02042e+57	3.11125	2.298	13.094	13.094
9.52178	271.275	217.13	510.922	3.30351e+55	4.64516e+57	3.35875	4.38	15.031	15.031
5	668.432	183.959	959.621	4.81429e+54	5.28466e+57	3.34552	2.603	14.086	14.086
85.0869	3136.56	397.069	3705.29	2.37656e+55	4.44731e+57	2.84855	2.921	12.31	12.31
14.0142	1447.96	240.205	1829.9	6.57702e+54	5.01672e+57	3.11103	2.383	13.095	13.095
14.0142	7728.6	240.205	8791.71	5.86807e+53	3.96869e+57	2.6224	1.06	11.78	11.78
10.831	271.275	224.53	510.922	3.88913e+55	4.61585e+57	3.351	4.52	15.019	15.019
96.7859	3136.56	412.952	3705.29	2.80397e+55	4.4318e+57	2.84716	3.048	12.312	12.312
5.68748	668.432	190.122	959.621	5.69278e+54	5.28065e+57	3.34493	2.68	14.086	14.086
15.9411	1447.96	248.512	1829.9	7.80358e+54	5.01225e+57	3.11072	2.473	13.096	13.096
15.9411	7728.6	248.512	8791.71	6.98037e+53	3.96862e+57	2.62244	1.101	11.78	11.78
110.094	3136.56	429.759	3705.29	3.30512e+55	4.41317e+57	2.84517	3.181	12.313	12.313
12.3202	271.275	232.216	510.922	4.57613e+55	4.58204e+57	3.34209	4.667	15.005	15.005
18.1329	7728.6	257.157	8791.71	8.30262e+53	3.96851e+57	2.62264	1.145	11.781	11.781
18.1329	1447.96	257.157	1829.9	9.25604e+54	5.00688e+57	3.1103	2.568	13.097	13.097
6.46948	668.432	196.51	959.621	6.73586e+54	5.27589e+57	3.34424	2.763	14.086	14.086
125.231	3136.56	447.575	3705.29	3.89191e+55	4.39087e+57	2.84269	3.32	12.314	12.314
20.6261	1447.96	266.159	1829.9	1.09747e+55	5.00043e+57	3.10975	2.668	13.098	13.098
14.0142	271.275	240.205	510.922	5.38084e+55	4.54314e+57	3.33141	4.821	14.987	14.987
142.45	3136.56	502.076	3705.29	4.56323e+55	4.36493e+57	2.83953	3.462	12.314	12.314
20.6261	7728.6	266.159	8791.71	9.8738e+53	3.96837e+57	2.62269	1.191	11.781	11.781
7.359	668.432	203.133	959.621	7.97323e+54	5.27024e+57	3.34343	2.85	14.086	14.086
23.462	1447.96	275.541	1829.9	1.30066e+55	4.9927e+57	3.10904	2.773	13.099	13.099
15.9411	271.275	248.512	510.922	6.32185e+55	4.49845e+57	3.31916	4.983	14.966	14.966
162.036	3136.56	576.514	3705.29	5.29582e+55	4.33639e+57	2.83583	3.599	12.313	12.313
23.462	7728.6	275.541	8791.71	1.174e+54	3.96818e+57	2.62291	1.239	11.782	11.782
8.37083	668.432	210.002	959.621	9.4398e+54	5.26355e+57	3.34248	2.943	14.086	14.086
184.315	3136.56	661.803	3705.29	6.09479e+55	4.30504e+57	2.83176	3.73	12.312	12.312
18.1329	271.275	257.157	510.922	7.42027e+55	4.44725e+57	3.3047	5.152	14.94	14.94
26.688	1447.96	285.327	1829.9	1.54068e+55	4.98344e+57	3.10815	2.883	13.1	13.1
26.688	7728.6	285.327	8791.71	1.39556e+54	3.96793e+57	2.62295	1.291	11.782	11.782
209.657	3136.56	759.504	3705.29	6.96517e+55	4.2706e+57	2.82727	3.857	12.311	12.311
9.52178	668.432	217.13	959.621	1.11766e+55	5.25563e+57	3.34138	3.041	14.086	14.086
20.6261	271.275	266.159	510.922	8.69992e+55	4.38873e+57	3.28797	5.328	14.909	14.909
30.3574	1447.96	295.544	1829.9	1.82391e+55	4.97237e+57	3.10681	3	13.1	13.1
238.484	3136.56	871.402	3705.29	7.91126e+55	4.23284e+57	2.82212	3.979	12.309	12.309
30.3574	7728.6	295.544	8791.71	1.65847e+54	3.96761e+57	2.62318	1.345	11.783	11.783
23.462	271.275	275.541	510.922	1.01875e+56	4.32207e+57	3.26861	5.512	14.872	14.872
10.831	668.432	224.53	959.621	1.32315e+55	5.24626e+57	3.34009	3.145	14.086	14.086
34.5315	7728.6	306.22	8791.71	1.9703e+54	3.96719e+57	2.6234	1.402	11.784	11.784
34.5315	1447.96	306.22	1829.9	2.15779e+55	4.95917e+57	3.10544	3.122	13.101	13.101
271.275	3136.56	999.536	3705.29	8.93669e+55	4.19158e+57	2.81646	4.097	12.307	12.307
26.688	271.275	285.327	510.922	1.19127e+56	4.2464e+57	3.24627	5.702	14.828	14.828
308.574	3136.56	1146.23	3705.29	1.00444e+56	4.14664e+57	2.81007	4.21	12.304	12.304
39.2794	1447.96	317.39	1829.9	2.5509e+55	4.94344e+57	3.10354	3.25	13.101	13.101
39.2794	7728.6	317.39	8791.71	2.33994e+54	3.96664e+57	2.62362	1.463	11.785	11.785
12.3202	668.432	232.216	959.621	1.56609e+55	5.23519e+57	3.33833	3.255	14.085	14.085
30.3574	271.275	295.544	510.922	1.39084e+56	4.16081e+57	3.22036	5.899	14.775	14.775
351.001	3136.56	1314.16	3705.29	1.12364e+56	4.09789e+57	2.80308	4.319	12.301	12.301
14.0142	668.432	240.205	959.621	1.853e+55	5.22213e+57	3.3363	3.372	14.084	14.084
44.6801	1447.96	329.088	1829.9	3.01318e+55	4.92475e+57	3.10105	3.383	13.1	13.1
44.6801	7728.6	329.088	8791.71	2.77787e+54	3.96595e+57	2.62383	1.526	11.786	11.786
34.5315	271.275	306.22	510.922	1.62106e+56	4.06446e+57	3.19031	6.103	14.711	14.711
399.262	3136.56	1506.35	3705.29	1.25138e+56	4.04524e+57	2.79527	4.422	12.297	12.297
50.8234	7728.6	341.354	8791.71	3.2964e+54	3.96507e+57	2.62403	1.593	11.787	11.787
15.9411	668.432	248.512	959.621	2.19152e+55	5.20674e+57	3.33375	3.494	14.082	14.082
50.8234	1447.96	341.354	1829.9	3.55603e+55	4.90259e+57	3.09812	3.523	13.099	13.099
39.2794	271.275	317.39	510.922	1.8858e+56	3.95654e+57	3.15612	6.312	14.636	14.636
454.159	3136.56	1726.27	3705.29	1.38765e+56	3.98866e+57	2.78678	4.522	12.293	12.293
57.8114	7728.6	354.233	8791.71	3.90997e+54	3.96396e+57	2.6244	1.663	11.789	11.789
18.1329	668.432	257.157	959.621	2.59048e+55	5.18862e+57	3.3306	3.623	14.079	14.079
57.8114	1447.96	354.233	1829.9	4.19255e+55	4.87635e+57	3.09426	3.669	13.096	13.096
516.604	3136.56	1977.88	3705.29	1.53231e+56	3.92816e+57	2.77756	4.618	12.289	12.289
44.6801	271.275	329.088	510.922	2.18923e+56	3.83635e+57	3.11701	6.527	14.547	14.547
65.7602	7728.6	367.774	8791.71	4.63553e+54	3.96255e+57	2.62474	1.737	11.791	11.791
587.635	3136.56	2265.72	3705.29	1.68508e+56	3.86383e+57	2.76741	4.709	12.284	12.284
20.6261	668.432	266.159	959.621	3.06013e+55	5.16733e+57	3.3268	3.758	14.075	14.075
65.7602	1447.96	367.774	1829.9	4.93766e+55	4.84539e+57	3.08957	3.821	13.092	13.092
50.8234	271.275	341.354	510.922	2.53573e+56	3.70338e+57	3.07237	6.747	14.441	14.441
668.432	3136.56	2594.94	3705.29	1.84553e+56	3.79583e+57	2.75646	4.795	12.279	12.279
74.8019	7728.6	382.032	8791.71	5.49294e+54	3.96079e+57	2.62506	1.814	11.793	11.793
57.8114	271.275	354.233	510.922	2.92983e+56	3.55737e+57	3.02165	6.971	14.315	14.315
74.8019	1447.96	382.032	1829.9	5.80834e+55	4.80893e+57	3.08398	3.98	13.087	13.087
23.462	668.432	275.541	959.621	3.61228e+55	5.14237e+57	3.32254	3.9	14.071	14.071
760.338	3136.56	2971.44	3705.29	2.01306e+56	3.72437e+57	2.74451	4.877	12.273	12.273
65.7602	271.275	367.774	510.922	3.37612e+56	3.39842e+57	2.96497	7.198	14.168	14.168
85.0869	7728.6	397.069	8791.71	6.50542e+54	3.95858e+57	2.62535	1.896	11.795	11.795
85.0869	1447.96	397.069	1829.9	6.82377e+55	4.76614e+57	3.07691	4.145	13.079	13.079
864.881	3136.56	3401.96	3705.29	2.18692e+56	3.64975e+57	2.7319	4.956	12.268	12.268
26.688	668.432	285.327	959.621	4.26048e+55	5.11313e+57	3.31703	4.049	14.064	14.064
74.8019	271.275	382.032	510.922	3.87914e+56	3.22707e+57	2.90168	7.427	13.995	13.995
96.7859	7728.6	412.952	8791.71	7.70016e+54	3.95583e+57	2.62558	1.982	11.797	11.797
96.7859	1447.96	412.952	1829.9	8.0055e+55	4.71607e+57	3.06826	4.316	13.068	13.068
983.798	3136.56	3894.16	3705.29	2.36624e+56	3.57231e+57	2.71825	5.03	12.262	12.262
85.0869	271.275	397.069	510.922	4.4432e+56	3.04444e+57	2.83214	7.658	13.794	13.794
30.3574	668.432	295.544	959.621	5.02028e+55	5.07898e+57	3.31065	4.204	14.056	14.056
110.094	7728.6	429.759	8791.71	9.10891e+54	3.9524e+57	2.62592	2.071	11.8	11.8
1119.07	3136.56	4456.83	3705.29	2.54998e+56	3.49245e+57	2.70374	5.1	12.256	12.256
110.094	1447.96	429.759	1829.9	9.37764e+55	4.6577e+57	3.05766	4.493	13.053	13.053
96.7859	271.275	412.952	510.922	5.07223e+56	2.85232e+57	2.75656	7.889	13.561	13.561
34.5315	668.432	306.22	959.621	5.90937e+55	5.03917e+57	3.30283	4.366	14.045	14.045
1272.93	3136.56	5099.96	3705.29	2.73704e+56	3.41058e+57	2.68836	5.167	12.25	12.25
110.094	271.275	429.759	510.922	5.76957e+56	2.65323e+57	2.67605	8.118	13.294	13.294
125.231	7728.6	447.575	8791.71	1.07688e+55	3.94815e+57	2.62617	2.165	11.803	11.803
125.231	1447.96	447.575	1829.9	1.09669e+56	4.5899e+57	3.04473	4.676	13.033	13.033
125.231	271.275	447.575	510.922	6.53775e+56	2.4504e+57	2.5921	8.346	12.991	12.991
39.2794	668.432	317.39	959.621	6.94783e+55	4.99288e+57	3.29374	4.535	14.032	14.032
1447.96	3136.56	5834.96	3705.29	2.92627e+56	3.32718e+57	2.67213	5.231	12.244	12.244
142.45	7728.6	502.076	8791.71	1.26825e+55	3.94303e+57	2.6265	2.262	11.807	11.807
142.45	271.275	502.076	510.922	7.35365e+56	2.25145e+57	2.50856	8.563	12.661	12.661
142.45	1447.96	502.076	1829.9	1.27608e+56	4.51342e+57	3.02955	4.861	13.008	13.008
1647.04	3136.56	6674.88	3705.29	3.11648e+56	3.24267e+57	2.65506	5.292	12.238	12.238
162.036	271.275	576.514	510.922	8.15749e+56	2.06529e+57	2.42963	8.752	12.326	12.326
44.6801	668.432	329.088	959.621	8.15825e+55	4.93923e+57	3.28276	4.71	14.015	14.015
162.036	7728.6	576.514	8791.71	1.47935e+55	3.93724e+57	2.6266	2.356	11.81	11.81
184.315	271.275	661.803	510.922	8.94278e+56	1.89039e+57	2.35498	8.914	11.987	11.987
162.036	1447.96	576.514	1829.9	1.46826e+56	4.43174e+57	3.01319	5.036	12.981	12.981
1873.5	3136.56	7634.57	3705.29	3.30655e+56	3.15748e+57	2.63717	5.352	12.232	12.232
209.657	271.275	759.504	510.922	9.70435e+56	1.72589e+57	2.28447	9.05	11.645	11.645
184.315	1447.96	661.803	1829.9	1.67363e+56	4.34447e+57	2.99509	5.202	12.95	12.95
238.484	271.275	871.402	510.922	1.04367e+57	1.57134e+57	2.21797	9.162	11.301	11.301
2131.1	3136.56	8730.97	3705.29	3.49545e+56	3.072e+57	2.61831	5.41	12.225	12.225
50.8234	668.432	341.354	959.621	9.56595e+55	4.87723e+57	3.26974	4.892	13.994	13.994
184.315	7728.6	661.803	8791.71	1.71235e+55	3.93072e+57	2.6268	2.447	11.814	11.814
271.275	271.275	999.536	510.922	1.11346e+57	1.42646e+57	2.15565	9.254	10.958	10.958
308.574	271.275	1146.23	510.922	1.17933e+57	1.29103e+57	2.09715	9.326	10.616	10.616
2424.12	3136.56	9983.45	3705.29	3.68227e+56	2.98654e+57	2.59868	5.468	12.218	12.218
209.657	1447.96	759.504	1829.9	1.89245e+56	4.25136e+57	2.9752	5.358	12.915	12.915
209.657	7728.6	759.504	8791.71	1.96955e+55	3.92338e+57	2.62692	2.536	11.818	11.818
351.001	271.275	1314.16	510.922	1.24089e+57	1.16483e+57	2.04267	9.382	10.279	10.279
57.8114	668.432	354.233	959.621	1.11991e+56	4.80585e+57	3.25417	5.081	13.967	13.967
399.262	271.275	1506.35	510.922	1.29786e+57	1.04756e+57	1.99171	9.424	9.946	9.946
2757.42	3136.56	11414.1	3705.29	3.86634e+56	2.90136e+57	2.57798	5.526	12.209	12.209
454.159	271.275	1726.27	510.922	1.35008e+57	9.38897e+56	1.94452	9.454	9.622	9.622
516.604	271.275	1977.88	510.922	1.39753e+57	8.38379e+56	1.90058	9.478	9.306	9.478
238.484	1447.96	871.402	1829.9	2.12464e+56	4.15229e+57	2.95362	5.504	12.877	12.877
238.484	7728.6	871.402	8791.71	2.25323e+55	3.91513e+57	2.62713	2.624	11.823	11.823
587.635	271.275	2265.72	510.922	1.441e+57	7.45345e+56	1.85978	9.509	8.997	9.509
668.432	271.275	2594.94	510.922	1.4826e+57	6.59273e+56	1.82232	9.549	8.689	9.549
3136.56	3136.56	13048	3705.29	4.04718e+56	2.81663e+57	2.55638	5.585	12.199	12.199
760.338	271.275	2971.44	510.922	1.52328e+57	5.80066e+56	1.78817	9.597	8.377	9.597
65.7602	668.432	367.774	959.621	1.30886e+56	4.72399e+57	3.23583	5.276	13.934	13.934
864.881	271.275	3401.96	510.922	1.56335e+57	5.07696e+56	1.75772	9.652	8.063	9.652
983.798	271.275	3894.16	510.922	1.60297e+57	4.4207e+56	1.73095	9.714	7.746	9.714
271.275	1447.96	999.536	1829.9	2.36981e+56	4.04727e+57	2.92989	5.642	12.834	12.834
3567.82	3136.56	14913.9	3705.29	4.2246e+56	2.73242e+57	2.53394	5.645	12.188	12.188
1119.07	271.275	4456.83	510.922	1.64212e+57	3.83017e+56	1.70795	9.782	7.428	9.782
271.275	7728.6	999.536	8791.71	2.5657e+55	3.90588e+57	2.62725	2.709	11.828	11.828
1272.93	271.275	5099.96	510.922	1.68072e+57	3.30285e+56	1.6886	9.855	7.109	9.855
1447.96	271.275	5834.96	510.922	1.71861e+57	2.83546e+56	1.67277	9.932	6.791	9.932
74.8019	668.432	382.032	959.621	1.52685e+56	4.63056e+57	3.21413	5.476	13.893	13.893
4058.38	3136.56	17044.5	3705.29	4.39869e+56	2.64871e+57	2.51029	5.707	12.174	12.174
1647.04	271.275	6674.88	510.922	1.75551e+57	2.42421e+56	1.66024	10.011	6.476	10.011
308.574	1447.96	1146.23	1829.9	2.62725e+56	3.93645e+57	2.90434	5.77	12.788	12.788
1873.5	271.275	7634.57	510.922	1.79122e+57	2.06482e+56	1.65071	10.091	6.165	10.091
308.574	7728.6	1146.23	8791.71	2.90928e+55	3.89555e+57	2.62729	2.793	11.833	11.833
2131.1	271.275	8730.97	510.922	1.82548e+57	1.7528e+56	1.64387	10.171	5.86	10.171
4616.39	3136.56	19477.2	3705.29	4.56982e+56	2.56543e+57	2.48532	5.773	12.156	12.156
2424.12	271.275	9983.45	510.922	1.85817e+57	1.48353e+56	1.63934	10.25	5.561	10.25
351.001	1447.96	1314.16	1829.9	2.89595e+56	3.82008e+57	2.87652	5.889	12.737	12.737
2757.42	271.275	11414.1	510.922	1.88904e+57	1.25242e+56	1.63686	10.327	5.272	10.327
85.0869	668.432	397.069	959.621	1.77751e+56	4.52444e+57	3.18853	5.683	13.842	13.842
3136.56	271.275	13048	510.922	1.91814e+57	1.05499e+56	1.63609	10.402	4.992	10.402
3567.82	271.275	14913.9	510.922	1.94547e+57	8.86973e+55	1.63681	10.475	4.723	10.475
5251.12	3136.56	22254.5	3705.29	4.73864e+56	2.4824e+57	2.459	5.843	12.134	12.134
351.001	7728.6	1314.16	8791.71	3.28633e+55	3.88403e+57	2.62738	2.874	11.839	11.839
4058.38	271.275	17044.5	510.922	1.97119e+57	7.44416e+55	1.6388	10.545	4.465	10.545
399.262	1447.96	1506.35	1829.9	3.17461e+56	3.69855e+57	2.84638	6	12.681	12.681
4616.39	271.275	19477.2	510.922	1.9955e+57	6.23785e+55	1.64195	10.614	4.219	10.614
96.7859	668.432	412.952	959.621	2.06474e+56	4.40459e+57	3.15864	5.894	13.78	13.78
5973.12	3136.56	25425	3705.29	4.90606e+56	2.3994e+57	2.43121	5.917	12.107	12.107
5251.12	271.275	22254.5	510.922	2.01863e+57	5.2195e+55	1.64608	10.68	3.983	10.68
399.262	7728.6	1506.35	8791.71	3.69918e+55	3.87125e+57	2.62752	2.954	11.846	11.846
454.159	1447.96	1726.27	1829.9	3.46163e+56	3.57233e+57	2.81411	6.103	12.621	12.621
5973.12	271.275	25425	510.922	2.04084e+57	4.36176e+55	1.65119	10.744	3.759	10.744
110.094	668.432	429.759	959.621	2.39263e+56	4.27011e+57	3.12373	6.109	13.704	13.704
6794.4	271.275	29044	510.922	2.06232e+57	3.64069e+55	1.65714	10.806	3.545	10.806
6794.4	3136.56	29044	3705.29	5.07327e+56	2.31616e+57	2.40178	5.996	12.074	12.074
7728.6	271.275	33174.7	510.922	2.08335e+57	3.03563e+55	1.66395	10.867	3.342	10.867
516.604	1447.96	1977.88	1829.9	3.75517e+56	3.44202e+57	2.77947	6.197	12.556	12.556
8791.24	271.275	37888.9	510.922	2.10418e+57	2.52872e+55	1.67161	10.926	3.15	10.926
454.159	7728.6	1726.27	8791.71	4.15013e+55	3.85711e+57	2.62756	3.033	11.853	11.853
7728.6	3136.56	33174.7	3705.29	5.24161e+56	2.23243e+57	2.37039	6.08	12.033	12.033
125.231	668.432	447.575	959.621	2.76538e+56	4.1203e+57	3.08329	6.329	13.612	13.612
10000	271.275	43268.7	510.922	2.12481e+57	2.10466e+55	1.67996	10.984	2.967	10.984
587.635	1447.96	2265.72	1829.9	4.05319e+56	3.30828e+57	2.74249	6.283	12.486	12.486
8791.24	3136.56	37888.9	3705.29	5.41262e+56	2.14792e+57	2.3371	6.171	11.984	11.984
516.604	7728.6	1977.88	8791.71	4.64136e+55	3.84154e+57	2.62763	3.109	11.861	11.861
142.45	668.432	502.076	959.621	3.17662e+56	3.95858e+57	3.03772	6.546	13.503	13.503
668.432	1447.96	2594.94	1829.9	4.35352e+56	3.17183e+57	2.70318	6.363	12.411	12.411
10000	3136.56	43268.7	3705.29	5.58791e+56	2.06241e+57	2.30163	6.266	11.925	11.925
760.338	1447.96	2971.44	1829.9	4.6539e+56	3.03343e+57	2.6614	6.435	12.33	12.33
162.036	668.432	576.514	959.621	3.60358e+56	3.79317e+57	2.9898	6.745	13.386	13.386
587.635	7728.6	2265.72	8791.71	5.17491e+55	3.82446e+57	2.62773	3.184	11.87	11.87
864.881	1447.96	3401.96	1829.9	4.95211e+56	2.89388e+57	2.61741	6.502	12.244	12.244
184.315	668.432	661.803	959.621	4.04459e+56	3.62397e+57	2.93882	6.928	13.258	13.258
5	3567.82	183.959	4183.49	4.58567e+53	4.43046e+57	2.81059	1.181	12.179	12.179
668.432	7728.6	2594.94	8791.71	5.7526e+55	3.80582e+57	2.62768	3.257	11.879	11.879
983.798	1447.96	3894.16	1829.9	5.24604e+56	2.75392e+57	2.57111	6.563	12.152	12.152
209.657	668.432	759.504	959.621	4.49777e+56	3.45118e+57	2.8852	7.093	13.121	13.121
1119.07	1447.96	4456.83	1829.9	5.53377e+56	2.6143e+57	2.5228	6.62	12.055	12.055
5.68748	3567.82	190.122	4183.49	5.44056e+53	4.43037e+57	2.8106	1.218	12.179	12.179
760.338	7728.6	2971.44	8791.71	6.37593e+55	3.78558e+57	2.62783	3.329	11.89	11.89
238.484	668.432	871.402	959.621	4.96047e+56	3.27533e+57	2.82836	7.241	12.972	12.972
1272.93	1447.96	5099.96	1829.9	5.81367e+56	2.47569e+57	2.47214	6.673	11.95	11.95
271.275	668.432	999.536	959.621	5.4295e+56	3.09722e+57	2.76861	7.375	12.812	12.812
6.46948	3567.82	196.51	4183.49	6.45964e+53	4.43024e+57	2.81078	1.257	12.18	12.18
1447.96	1447.96	5834.96	1829.9	6.08446e+56	2.33871e+57	2.41961	6.724	11.839	11.839
864.881	7728.6	3401.96	8791.71	7.04602e+55	3.76371e+57	2.62798	3.399	11.902	11.902
308.574	668.432	1146.23	959.621	5.90124e+56	2.91779e+57	2.70609	7.493	12.641	12.641
1647.04	1447.96	6674.88	1829.9	6.34527e+56	2.2039e+57	2.36525	6.774	11.721	11.721
351.001	668.432	1314.16	959.621	6.37186e+56	2.73812e+57	2.6408	7.597	12.458	12.458
7.359	3567.82	203.133	4183.49	7.67369e+53	4.43008e+57	2.81081	1.298	12.18	12.18
983.798	7728.6	3894.16	8791.71	7.76351e+55	3.74023e+57	2.62832	3.467	11.916	11.916
1873.5	1447.96	7634.57	1829.9	6.59569e+56	2.07172e+57	2.30912	6.824	11.595	11.595
399.262	668.432	1506.35	959.621	6.83739e+56	2.55933e+57	2.5728	7.688	12.262	12.262
1119.07	7728.6	4456.83	8791.71	8.5285e+55	3.71518e+57	2.62849	3.534	11.93	11.93
8.37083	3567.82	210.002	4183.49	9.11929e+53	4.42986e+57	2.81082	1.343	12.18	12.18
2131.1	1447.96	8730.97	1829.9	6.83576e+56	1.94257e+57	2.25134	6.874	11.46	11.46
454.159	668.432	1726.27	959.621	7.29394e+56	2.38262e+57	2.50278	7.767	12.055	12.055
2424.12	1447.96	9983.45	1829.9	7.066e+56	1.81678e+57	2.19238	6.927	11.317	11.317
9.52178	3567.82	217.13	4183.49	1.08398e+54	4.42959e+57	2.81102	1.39	12.181	12.181
516.604	668.432	1977.88	959.621	7.73781e+56	2.20914e+57	2.43087	7.835	11.836	11.836
1272.93	7728.6	5099.96	8791.71	9.34043e+55	3.68862e+57	2.62884	3.598	11.946	11.946
2757.42	1447.96	11414.1	1829.9	7.28736e+56	1.69466e+57	2.13224	6.982	11.164	11.164
587.635	668.432	2265.72	959.621	8.16568e+56	2.04001e+57	2.35765	7.893	11.606	11.606
3136.56	1447.96	13048	1829.9	7.50121e+56	1.57643e+57	2.07116	7.04	11	11
668.432	668.432	2594.94	959.621	8.5747e+56	1.87628e+57	2.28337	7.943	11.364	11.364
10.831	3567.82	224.53	4183.49	1.28866e+54	4.42923e+57	2.81101	1.44	12.181	12.181
1447.96	7728.6	5834.96	8791.71	1.0198e+56	3.66067e+57	2.62938	3.662	11.964	11.964
3567.82	1447.96	14913.9	1829.9	7.7093e+56	1.46235e+57	2.00971	7.104	10.826	10.826
760.338	668.432	2971.44	959.621	8.96265e+56	1.71889e+57	2.20879	7.987	11.112	11.112
4058.38	1447.96	17044.5	1829.9	7.91368e+56	1.35264e+57	1.94806	7.172	10.64	10.64
1647.04	7728.6	6674.88	8791.71	1.10993e+56	3.63146e+57	2.6301	3.723	11.984	11.984
864.881	668.432	3401.96	959.621	9.32794e+56	1.56864e+57	2.13427	8.025	10.849	10.849
4616.39	1447.96	19477.2	1829.9	8.11664e+56	1.24753e+57	1.88685	7.247	10.443	10.443
983.798	668.432	3894.16	959.621	9.66973e+56	1.42623e+57	2.06073	8.06	10.578	10.578
12.3202	3567.82	232.216	4183.49	1.53204e+54	4.42878e+57	2.8112	1.494	12.182	12.182
5251.12	1447.96	22254.5	1829.9	8.32065e+56	1.14726e+57	1.82646	7.328	10.234	10.234
1119.07	668.432	4456.83	959.621	9.98793e+56	1.29216e+57	1.98877	8.092	10.3	10.3
1873.5	7728.6	7634.57	8791.71	1.20415e+56	3.60117e+57	2.63084	3.783	12.005	12.005
5973.12	1447.96	25425	1829.9	8.5283e+56	1.05207e+57	1.7676	7.415	10.014	10.014
1272.93	668.432	5099.96	959.621	1.02831e+57	1.16679e+57	1.91884	8.123	10.015	10.015
6794.4	1447.96	29044	1829.9	8.74222e+56	9.62189e+56	1.71106	7.509	9.785	9.785
1447.96	668.432	5834.96	959.621	1.05567e+57	1.05034e+57	1.85174	8.154	9.726	9.726
14.0142	3567.82	240.205	4183.49	1.82132e+54	4.42822e+57	2.81138	1.55	12.183	12.183
2131.1	7728.6	8730.97	8791.71	1.30211e+56	3.57e+57	2.63179	3.842	12.028	12.028
7728.6	1447.96	33174.7	1829.9	8.96502e+56	8.77826e+56	1.65736	7.611	9.547	9.547
1647.04	668.432	6674.88	959.621	1.08105e+57	9.42837e+56	1.78806	8.188	9.435	9.435
8791.24	1447.96	37888.9	1829.9	9.1992e+56	7.99129e+56	1.60733	7.719	9.303	9.303
1873.5	668.432	7634.57	959.621	1.10471e+57	8.44182e+56	1.7284	8.225	9.145	9.145
10000	1447.96	43268.7	1829.9	9.44711e+56	7.2617e+56	1.56157	7.834	9.055	9.055
2131.1	668.432	8730.97	959.621	1.12695e+57	7.54117e+56	1.67297	8.266	8.856	8.856
2424.12	7728.6	9983.45	8791.71	1.4034e+56	3.53818e+57	2.63295	3.899	12.053	12.053
15.9411	3567.82	248.512	4183.49	2.165e+54	4.42751e+57	2.81154	1.609	12.184	12.184
2424.12	668.432	9983.45	959.621	1.14811e+57	6.72254e+56	1.6224	8.313	8.573	8.573
2757.42	668.432	11414.1	959.621	1.16859e+57	5.98071e+56	1.57689	8.366	8.298	8.366
3136.56	668.432	13048	959.621	1.18897e+57	5.30876e+56	1.53659	8.438	8.032	8.438
2757.42	7728.6	11414.1	8791.71	1.50755e+56	3.50596e+57	2.63435	3.956	12.08	12.08
3567.82	668.432	14913.9	959.621	1.21092e+57	4.69874e+56	1.50171	8.532	7.771	8.532
18.1329	3567.82	257.157	4183.49	2.57311e+54	4.42662e+57	2.81169	1.673	12.185	12.185
4058.38	668.432	17044.5	959.621	1.23594e+57	4.1453e+56	1.47255	8.647	7.51	8.647
5	1647.04	183.959	2051.43	1.39636e+54	4.95617e+57	3.0667	1.716	12.934	12.934
4616.39	668.432	19477.2	959.621	1.26488e+57	3.6446e+56	1.44955	8.782	7.25	8.782
5251.12	668.432	22254.5	959.621	1.2984e+57	3.19321e+56	1.43292	8.936	6.99	8.936
3136.56	7728.6	13048	8791.71	1.61404e+56	3.47358e+57	2.63599	4.012	12.109	12.109
5973.12	668.432	25425	959.621	1.33697e+57	2.78784e+56	1.42277	9.107	6.729	9.107
20.6261	3567.82	266.159	4183.49	3.05748e+54	4.42551e+57	2.81183	1.739	12.186	12.186
6794.4	668.432	29044	959.621	1.38079e+57	2.42533e+56	1.41919	9.291	6.469	9.291
7728.6	668.432	33174.7	959.621	1.42988e+57	2.10258e+56	1.42196	9.484	6.209	9.484
5.68748	1647.04	190.122	2051.43	1.65508e+54	4.95544e+57	3.06685	1.769	12.935	12.935
8791.24	668.432	37888.9	959.621	1.48389e+57	1.81654e+56	1.43075	9.682	5.951	9.682
10000	668.432	43268.7	959.621	1.54233e+57	1.56425e+56	1.445	9.881	5.694	9.881
3567.82	7728.6	14913.9	8791.71	1.72236e+56	3.44127e+57	2.63789	4.068	12.14	12.14
6.46948	1647.04	196.51	2051.43	1.96314e+54	4.95454e+57	3.06696	1.825	12.936	12.936
23.462	3567.82	275.541	4183.49	3.63204e+54	4.42414e+57	2.81194	1.81	12.187	12.187
4058.38	7728.6	17044.5	8791.71	1.832e+56	3.40924e+57	2.64006	4.124	12.173	12.173
7.359	1647.04	203.133	2051.43	2.32968e+54	4.95344e+57	3.06684	1.885	12.936	12.936
26.688	3567.82	285.327	4183.49	4.3132e+54	4.42245e+57	2.81201	1.884	12.188	12.188
4616.39	7728.6	19477.2	8791.71	1.94247e+56	3.37765e+57	2.64233	4.18	12.207	12.207
30.3574	3567.82	295.544	4183.49	5.12021e+54	4.42036e+57	2.81224	1.962	12.19	12.19
5251.12	7728.6	22254.5	8791.71	2.05336e+56	3.34663e+57	2.64468	4.238	12.242	12.242
8.37083	1647.04	210.002	2051.43	2.76554e+54	4.9521e+57	3.06691	1.949	12.937	12.937
5973.12	7728.6	25425	8791.71	2.16435e+56	3.31624e+57	2.64731	4.297	12.279	12.279
34.5315	3567.82	306.22	4183.49	6.07571e+54	4.41778e+57	2.81223	2.045	12.191	12.191
9.52178	1647.04	217.13	2051.43	3.28353e+54	4.95047e+57	3.06695	2.016	12.938	12.938
6794.4	7728.6	29044	8791.71	2.27524e+56	3.28645e+57	2.64981	4.358	12.316	12.316
10.831	1647.04	224.53	2051.43	3.89877e+54	4.94849e+57	3.06694	2.088	12.939	12.939
39.2794	3567.82	317.39	4183.49	7.2062e+54	4.41463e+57	2.81235	2.131	12.193	12.193
7728.6	7728.6	33174.7	8791.71	2.38596e+56	3.25716e+57	2.65236	4.422	12.354	12.354
44.6801	3567.82	329.088	4183.49	8.54268e+54	4.41077e+57	2.81239	2.222	12.195	12.195
12.3202	1647.04	232.216	2051.43	4.62909e+54	4.94608e+57	3.06689	2.164	12.94	12.94
8791.24	7728.6	37888.9	8791.71	2.49657e+56	3.2282e+57	2.65453	4.489	12.391	12.391
50.8234	3567.82	341.354	4183.49	1.01214e+55	4.40605e+57	2.81234	2.318	12.197	12.197
14.0142	1647.04	240.205	2051.43	5.49552e+54	4.94315e+57	3.06677	2.244	12.941	12.941
10000	7728.6	43268.7	8791.71	2.60733e+56	3.19932e+57	2.65646	4.56	12.428	12.428
57.8114	3567.82	354.233	4183.49	1.19846e+55	4.40029e+57	2.81234	2.418	12.2	12.2
5	8791.24	183.959	9967.83	1.21551e+53	3.90843e+57	2.59975	0.755	11.747	11.747
15.9411	1647.04	248.512	2051.43	6.52277e+54	4.93962e+57	3.06658	2.329	12.942	12.942
65.7602	3567.82	367.774	4183.49	1.41814e+55	4.3933e+57	2.81204	2.523	12.202	12.202
5.68748	8791.24	190.122	9967.83	1.44283e+53	3.90845e+57	2.59976	0.779	11.747	11.747
18.1329	1647.04	257.157	2051.43	7.73988e+54	4.93535e+57	3.06631	2.419	12.943	12.943
74.8019	3567.82	382.032	4183.49	1.6769e+55	4.3848e+57	2.81154	2.634	12.204	12.204
6.46948	8791.24	196.51	9967.83	1.71397e+53	3.90846e+57	2.59978	0.804	11.747	11.747
20.6261	1647.04	266.159	2051.43	9.18089e+54	4.9302e+57	3.06613	2.513	12.945	12.945
85.0869	3567.82	397.069	4183.49	1.98137e+55	4.37452e+57	2.81101	2.749	12.207	12.207
7.359	8791.24	203.133	9967.83	2.0372e+53	3.90846e+57	2.59979	0.831	11.747	11.747
23.462	1647.04	275.541	2051.43	1.08857e+55	4.92401e+57	3.06564	2.613	12.946	12.946
96.7859	3567.82	412.952	4183.49	2.33919e+55	4.36209e+57	2.81002	2.87	12.209	12.209
8.37083	8791.24	210.002	9967.83	2.42236e+53	3.90847e+57	2.59999	0.86	11.748	11.748
110.094	3567.82	429.759	4183.49	2.75922e+55	4.34709e+57	2.80869	2.996	12.211	12.211
26.688	1647.04	285.327	2051.43	1.29008e+55	4.91657e+57	3.06498	2.717	12.947	12.947
9.52178	8791.24	217.13	9967.83	2.8811e+53	3.90847e+57	2.60002	0.891	11.748	11.748
125.231	3567.82	447.575	4183.49	3.25162e+55	4.32906e+57	2.80697	3.128	12.213	12.213
30.3574	1647.04	295.544	2051.43	1.52807e+55	4.90763e+57	3.06415	2.828	12.948	12.948
142.45	3567.82	502.076	4183.49	3.81582e+55	4.30797e+57	2.80484	3.262	12.215	12.215
10.831	8791.24	224.53	9967.83	3.42731e+53	3.90847e+57	2.60005	0.923	11.748	11.748
34.5315	1647.04	306.22	2051.43	1.80885e+55	4.89694e+57	3.0631	2.943	12.949	12.949
162.036	3567.82	576.514	4183.49	4.43281e+55	4.2847e+57	2.80224	3.392	12.216	12.216
12.3202	8791.24	232.216	9967.83	4.0774e+53	3.90845e+57	2.60007	0.958	11.748	11.748
39.2794	1647.04	317.39	2051.43	2.13975e+55	4.88415e+57	3.06179	3.065	12.95	12.95
184.315	3567.82	661.803	4183.49	5.10727e+55	4.25901e+57	2.79914	3.518	12.216	12.216
44.6801	1647.04	329.088	2051.43	2.52928e+55	4.86888e+57	3.05997	3.192	12.95	12.95
14.0142	8791.24	240.205	9967.83	4.85087e+53	3.90842e+57	2.6001	0.994	11.748	11.748
209.657	3567.82	759.504	4183.49	5.84391e+55	4.2307e+57	2.79588	3.639	12.217	12.217
50.8234	1647.04	341.354	2051.43	2.98722e+55	4.85071e+57	3.05778	3.325	12.95	12.95
15.9411	8791.24	248.512	9967.83	5.77079e+53	3.90838e+57	2.60032	1.033	11.749	11.749
238.484	3567.82	871.402	4183.49	6.6469e+55	4.19953e+57	2.79222	3.757	12.218	12.218
57.8114	1647.04	354.233	2051.43	3.52485e+55	4.82911e+57	3.05496	3.464	12.949	12.949
271.275	3567.82	999.536	4183.49	7.51992e+55	4.16533e+57	2.78798	3.87	12.218	12.218
18.1329	8791.24	257.157	9967.83	6.86446e+53	3.90832e+57	2.60036	1.074	11.749	11.749
308.574	3567.82	1146.23	4183.49	8.46619e+55	4.12792e+57	2.78327	3.979	12.218	12.218
65.7602	1647.04	367.774	2051.43	4.15508e+55	4.80351e+57	3.05141	3.609	12.947	12.947
20.6261	8791.24	266.159	9967.83	8.1642e+53	3.90823e+57	2.60039	1.117	11.749	11.749
351.001	3567.82	1314.16	4183.49	9.48827e+55	4.08716e+57	2.77807	4.084	12.218	12.218
23.462	8791.24	275.541	9967.83	9.70819e+53	3.90811e+57	2.60062	1.163	11.75	11.75
74.8019	1647.04	382.032	2051.43	4.89265e+55	4.77323e+57	3.04705	3.76	12.944	12.944
399.262	3567.82	1506.35	4183.49	1.0588e+56	4.04293e+57	2.77233	4.186	12.218	12.218
26.688	8791.24	285.327	9967.83	1.15415e+54	3.90794e+57	2.60082	1.211	11.751	11.751
85.0869	1647.04	397.069	2051.43	5.75429e+55	4.73753e+57	3.04158	3.917	12.939	12.939
454.159	3567.82	1726.27	4183.49	1.17664e+56	3.99518e+57	2.76584	4.283	12.217	12.217
516.604	3567.82	1977.88	4183.49	1.30234e+56	3.94387e+57	2.75894	4.376	12.217	12.217
30.3574	8791.24	295.544	9967.83	1.37174e+54	3.90772e+57	2.60089	1.262	11.751	11.751
96.7859	1647.04	412.952	2051.43	6.75893e+55	4.69555e+57	3.03486	4.081	12.932	12.932
587.635	3567.82	2265.72	4183.49	1.43576e+56	3.88903e+57	2.7514	4.466	12.217	12.217
110.094	1647.04	429.759	2051.43	7.92786e+55	4.64635e+57	3.02654	4.251	12.922	12.922
34.5315	8791.24	306.22	9967.83	1.62986e+54	3.90742e+57	2.60112	1.316	11.752	11.752
668.432	3567.82	2594.94	4183.49	1.57667e+56	3.83076e+57	2.74318	4.552	12.217	12.217
125.231	1647.04	447.575	2051.43	9.28485e+55	4.58889e+57	3.0163	4.427	12.908	12.908
39.2794	8791.24	317.39	9967.83	1.9359e+54	3.90704e+57	2.60135	1.373	11.753	11.753
760.338	3567.82	2971.44	4183.49	1.72466e+56	3.7692e+57	2.73427	4.634	12.217	12.217
142.45	1647.04	502.076	2051.43	1.08209e+56	4.5237e+57	3.00417	4.604	12.89	12.89
864.881	3567.82	3401.96	4183.49	1.87919e+56	3.70458e+57	2.72465	4.712	12.217	12.217
44.6801	8791.24	329.088	9967.83	2.29856e+54	3.90655e+57	2.60158	1.433	11.754	11.754
983.798	3567.82	3894.16	4183.49	2.03961e+56	3.63716e+57	2.71428	4.786	12.217	12.217
162.036	1647.04	576.514	2051.43	1.24729e+56	4.45367e+57	2.99089	4.774	12.87	12.87
50.8234	8791.24	341.354	9967.83	2.72807e+54	3.90591e+57	2.6018	1.495	11.755	11.755
1119.07	3567.82	4456.83	4183.49	2.2051e+56	3.56729e+57	2.70337	4.857	12.218	12.218
184.315	1647.04	661.803	2051.43	1.42458e+56	4.37845e+57	2.97622	4.934	12.847	12.847
57.8114	8791.24	354.233	9967.83	3.23645e+54	3.9051e+57	2.60202	1.561	11.756	11.756
1272.93	3567.82	5099.96	4183.49	2.37476e+56	3.49531e+57	2.69188	4.925	12.22	12.22
209.657	1647.04	759.504	2051.43	1.61435e+56	4.29774e+57	2.96005	5.086	12.821	12.821
1447.96	3567.82	5834.96	4183.49	2.54759e+56	3.42164e+57	2.67948	4.99	12.221	12.221
65.7602	8791.24	367.774	9967.83	3.8378e+54	3.90407e+57	2.60241	1.631	11.758	11.758
238.484	1647.04	871.402	2051.43	1.81672e+56	4.21136e+57	2.9423	5.23	12.792	12.792
1647.04	3567.82	6674.88	4183.49	2.72254e+56	3.34669e+57	2.66652	5.053	12.223	12.223
74.8019	8791.24	382.032	9967.83	4.54868e+54	3.90277e+57	2.60276	1.704	11.76	11.76
271.275	1647.04	999.536	2051.43	2.03155e+56	4.11926e+57	2.92311	5.365	12.761	12.761
1873.5	3567.82	7634.57	4183.49	2.89858e+56	3.27085e+57	2.65304	5.113	12.226	12.226
85.0869	8791.24	397.069	9967.83	5.38845e+54	3.90112e+57	2.60311	1.78	11.762	11.762
308.574	1647.04	1146.23	2051.43	2.25843e+56	4.02147e+57	2.90201	5.492	12.726	12.726
2131.1	3567.82	8730.97	4183.49	3.0747e+56	3.19452e+57	2.63886	5.172	12.229	12.229
351.001	1647.04	1314.16	2051.43	2.49669e+56	3.91814e+57	2.87893	5.611	12.687	12.687
96.7859	8791.24	412.952	9967.83	6.37983e+54	3.89906e+57	2.60342	1.861	11.764	11.764
2424.12	3567.82	9983.45	4183.49	3.24999e+56	3.11803e+57	2.62401	5.23	12.232	12.232
399.262	1647.04	1506.35	2051.43	2.7454e+56	3.80954e+57	2.85404	5.723	12.645	12.645
110.094	8791.24	429.759	9967.83	7.54935e+54	3.89647e+57	2.60368	1.945	11.766	11.766
2757.42	3567.82	11414.1	4183.49	3.42368e+56	3.04164e+57	2.6085	5.289	12.235	12.235
454.159	1647.04	1726.27	2051.43	3.00333e+56	3.69603e+57	2.82729	5.827	12.6	12.6
3136.56	3567.82	13048	4183.49	3.59516e+56	2.96557e+57	2.5922	5.347	12.237	12.237
516.604	1647.04	1977.88	2051.43	3.26905e+56	3.57807e+57	2.79841	5.923	12.551	12.551
125.231	8791.24	447.575	9967.83	8.92806e+54	3.89323e+57	2.60406	2.034	11.769	11.769
3567.82	3567.82	14913.9	4183.49	3.76407e+56	2.88991e+57	2.57525	5.407	12.239	12.239
587.635	1647.04	2265.72	2051.43	3.54086e+56	3.4562e+57	2.76726	6.011	12.497	12.497
142.45	8791.24	502.076	9967.83	1.05188e+55	3.88932e+57	2.60436	2.125	11.772	11.772
4058.38	3567.82	17044.5	4183.49	3.93026e+56	2.81471e+57	2.55741	5.469	12.239	12.239
668.432	1647.04	2594.94	2051.43	3.81692e+56	3.33105e+57	2.73419	6.093	12.44	12.44
162.036	8791.24	576.514	9967.83	1.22751e+55	3.88488e+57	2.6048	2.214	11.776	11.776
760.338	1647.04	2971.44	2051.43	4.09526e+56	3.20328e+57	2.69881	6.169	12.378	12.378
4616.39	3567.82	19477.2	4183.49	4.09388e+56	2.73988e+57	2.53859	5.533	12.237	12.237
184.315	8791.24	661.803	9967.83	1.42156e+55	3.87985e+57	2.605	2.3	11.779	11.779
864.881	1647.04	3401.96	2051.43	4.37384e+56	3.07361e+57	2.66157	6.239	12.313	12.313
5251.12	3567.82	22254.5	4183.49	4.2553e+56	2.66529e+57	2.51864	5.6	12.232	12.232
983.798	1647.04	3894.16	2051.43	4.65066e+56	2.94273e+57	2.62212	6.304	12.243	12.243
209.657	8791.24	759.504	9967.83	1.63601e+55	3.87417e+57	2.60533	2.385	11.783	11.783
5973.12	3567.82	25425	4183.49	4.41519e+56	2.59071e+57	2.49754	5.672	12.224	12.224
1119.07	1647.04	4456.83	2051.43	4.92385e+56	2.81133e+57	2.58057	6.364	12.168	12.168
6794.4	3567.82	29044	4183.49	4.57443e+56	2.51586e+57	2.47496	5.749	12.211	12.211
238.484	8791.24	871.402	9967.83	1.87285e+55	3.86776e+57	2.60579	2.467	11.788	11.788
1272.93	1647.04	5099.96	2051.43	5.1917e+56	2.68007e+57	2.53698	6.421	12.088	12.088
7728.6	3567.82	33174.7	4183.49	4.73414e+56	2.44041e+57	2.45069	5.83	12.192	12.192
271.275	8791.24	999.536	9967.83	2.13409e+55	3.86056e+57	2.60616	2.548	11.793	11.793
1447.96	1647.04	5834.96	2051.43	5.45278e+56	2.54954e+57	2.49149	6.474	12.003	12.003
8791.24	3567.82	37888.9	4183.49	4.8956e+56	2.36403e+57	2.42471	5.916	12.167	12.167
1647.04	1647.04	6674.88	2051.43	5.706e+56	2.42026e+57	2.44405	6.527	11.912	11.912
308.574	8791.24	1146.23	9967.83	2.42181e+55	3.85249e+57	2.60649	2.627	11.798	11.798
10000	3567.82	43268.7	4183.49	5.06025e+56	2.28639e+57	2.39651	6.008	12.133	12.133
1873.5	1647.04	7634.57	2051.43	5.95064e+56	2.29268e+57	2.395	6.578	11.816	11.816
351.001	8791.24	1314.16	9967.83	2.73812e+55	3.84346e+57	2.6069	2.705	11.804	11.804
2131.1	1647.04	8730.97	2051.43	6.18639e+56	2.16718e+57	2.34402	6.63	11.712	11.712
5	4058.38	183.959	4727.24	3.79862e+53	4.34412e+57	2.77307	1.108	12.086	12.086
2424.12	1647.04	9983.45	2051.43	6.4134e+56	2.04406e+57	2.29148	6.684	11.601	11.601
399.262	8791.24	1506.35	9967.83	3.08514e+55	3.83341e+57	2.60724	2.781	11.81	11.81
2757.42	1647.04	11414.1	2051.43	6.63222e+56	1.92356e+57	2.23745	6.739	11.482	11.482
5.68748	4058.38	190.122	4727.24	4.50724e+53	4.34406e+57	2.77308	1.143	12.086	12.086
454.159	8791.24	1726.27	9967.83	3.46502e+55	3.82226e+57	2.60766	2.856	11.817	11.817
3136.56	1647.04	13048	2051.43	6.84383e+56	1.80587e+57	2.18205	6.798	11.354	11.354
3567.82	1647.04	14913.9	2051.43	7.04957e+56	1.69118e+57	2.1254	6.861	11.216	11.216
516.604	8791.24	1977.88	9967.83	3.87984e+55	3.80993e+57	2.60817	2.93	11.825	11.825
6.46948	4058.38	196.51	4727.24	5.35206e+53	4.34398e+57	2.77328	1.18	12.087	12.087
4058.38	1647.04	17044.5	2051.43	7.25114e+56	1.57964e+57	2.06775	6.928	11.067	11.067
587.635	8791.24	2265.72	9967.83	4.33161e+55	3.79635e+57	2.60875	3.001	11.834	11.834
4616.39	1647.04	19477.2	2051.43	7.4505e+56	1.47141e+57	2.00931	7.001	10.906	10.906
7.359	4058.38	203.133	4727.24	6.35865e+53	4.34387e+57	2.7733	1.219	12.087	12.087
5251.12	1647.04	22254.5	2051.43	7.64983e+56	1.3667e+57	1.95052	7.08	10.733	10.733
668.432	8791.24	2594.94	9967.83	4.82219e+55	3.78148e+57	2.60924	3.072	11.843	11.843
5973.12	1647.04	25425	2051.43	7.85146e+56	1.26573e+57	1.89188	7.166	10.548	10.548
8.37083	4058.38	210.002	4727.24	7.5574e+53	4.34373e+57	2.77331	1.261	12.087	12.087
6794.4	1647.04	29044	2051.43	8.05783e+56	1.16875e+57	1.83376	7.258	10.35	10.35
760.338	8791.24	2971.44	9967.83	5.35325e+55	3.76527e+57	2.60997	3.141	11.854	11.854
7728.6	1647.04	33174.7	2051.43	8.2714e+56	1.07605e+57	1.77687	7.357	10.14	10.14
8791.24	1647.04	37888.9	2051.43	8.49454e+56	9.87923e+56	1.72188	7.463	9.919	9.919
9.52178	4058.38	217.13	4727.24	8.98432e+53	4.34353e+57	2.77352	1.305	12.088	12.088
864.881	8791.24	3401.96	9967.83	5.92618e+55	3.74769e+57	2.61075	3.209	11.866	11.866
10000	1647.04	43268.7	2051.43	8.72957e+56	9.04667e+56	1.66936	7.575	9.687	9.687
983.798	8791.24	3894.16	9967.83	6.54203e+55	3.72873e+57	2.61161	3.275	11.879	11.879
10.831	4058.38	224.53	4727.24	1.06821e+54	4.34328e+57	2.77353	1.352	12.088	12.088
1119.07	8791.24	4456.83	9967.83	7.20138e+55	3.70841e+57	2.61254	3.339	11.893	11.893
12.3202	4058.38	232.216	4727.24	1.27014e+54	4.34296e+57	2.77373	1.402	12.089	12.089
1272.93	8791.24	5099.96	9967.83	7.90438e+55	3.68677e+57	2.61369	3.402	11.909	11.909
14.0142	4058.38	240.205	4727.24	1.5102e+54	4.34255e+57	2.77391	1.456	12.09	12.09
1447.96	8791.24	5834.96	9967.83	8.65052e+55	3.66389e+57	2.61491	3.464	11.926	11.926
15.9411	4058.38	248.512	4727.24	1.79546e+54	4.34203e+57	2.77391	1.512	12.09	12.09
1647.04	8791.24	6674.88	9967.83	9.43872e+55	3.63987e+57	2.61639	3.524	11.945	11.945
18.1329	4058.38	257.157	4727.24	2.13427e+54	4.34137e+57	2.77409	1.571	12.091	12.091
1873.5	8791.24	7634.57	9967.83	1.02672e+56	3.61486e+57	2.61812	3.584	11.966	11.966
20.6261	4058.38	266.159	4727.24	2.5365e+54	4.34055e+57	2.77425	1.634	12.092	12.092
2131.1	8791.24	8730.97	9967.83	1.11334e+56	3.58901e+57	2.62012	3.641	11.989	11.989
2424.12	8791.24	9983.45	9967.83	1.20344e+56	3.56253e+57	2.62239	3.698	12.014	12.014
23.462	4058.38	275.541	4727.24	3.01378e+54	4.33952e+57	2.7744	1.7	12.093	12.093
2757.42	8791.24	11414.1	9967.83	1.29663e+56	3.53563e+57	2.62496	3.754	12.041	12.041
26.688	4058.38	285.327	4727.24	3.57977e+54	4.33824e+57	2.77452	1.77	12.094	12.094
3136.56	8791.24	13048	9967.83	1.3925e+56	3.50851e+57	2.62781	3.809	12.07	12.07
30.3574	4058.38	295.544	4727.24	4.25058e+54	4.33665e+57	2.77481	1.844	12.096	12.096
3567.82	8791.24	14913.9	9967.83	1.49059e+56	3.48142e+57	2.63084	3.864	12.1	12.1
34.5315	4058.38	306.22	4727.24	5.04512e+54	4.33468e+57	2.77487	1.921	12.097	12.097
4058.38	8791.24	17044.5	9967.83	1.59045e+56	3.45456e+57	2.63437	3.919	12.133	12.133
4616.39	8791.24	19477.2	9967.83	1.69161e+56	3.4281e+57	2.63805	3.974	12.167	12.167
39.2794	4058.38	317.39	4727.24	5.98557e+54	4.33226e+57	2.77508	2.003	12.099	12.099
5251.12	8791.24	22254.5	9967.83	1.79365e+56	3.40219e+57	2.64206	4.03	12.203	12.203
44.6801	4058.38	329.088	4727.24	7.09792e+54	4.32927e+57	2.77523	2.089	12.101	12.101
5973.12	8791.24	25425	9967.83	1.89621e+56	3.37691e+57	2.64623	4.088	12.24	12.24
50.8234	4058.38	341.354	4727.24	8.41255e+54	4.32561e+57	2.7753	2.179	12.103	12.103
6794.4	8791.24	29044	9967.83	1.99903e+56	3.35231e+57	2.65072	4.147	12.279	12.279
57.8114	4058.38	354.233	4727.24	9.96496e+54	4.32112e+57	2.77528	2.274	12.105	12.105
7728.6	8791.24	33174.7	9967.83	2.10193e+56	3.32834e+57	2.65514	4.208	12.318	12.318
8791.24	8791.24	37888.9	9967.83	2.20486e+56	3.30487e+57	2.65947	4.272	12.357	12.357
65.7602	4058.38	367.774	4727.24	1.17966e+55	4.31564e+57	2.77534	2.373	12.108	12.108
10000	8791.24	43268.7	9967.83	2.30792e+56	3.28173e+57	2.66364	4.339	12.396	12.396
74.8019	4058.38	382.032	4727.24	1.39555e+55	4.30895e+57	2.77507	2.477	12.11	12.11
85.0869	4058.38	397.069	4727.24	1.64977e+55	4.30081e+57	2.77481	2.586	12.113	12.113
5	10000	183.959	11305.4	1.0041e+53	3.85369e+57	2.58041	0.708	11.725	11.725
96.7859	4058.38	412.952	4727.24	1.94882e+55	4.29092e+57	2.77434	2.701	12.116	12.116
5.68748	10000	190.122	11305.4	1.19193e+53	3.8537e+57	2.58059	0.73	11.726	11.726
110.094	4058.38	429.759	4727.24	2.3002e+55	4.27895e+57	2.77341	2.82	12.118	12.118
6.46948	10000	196.51	11305.4	1.41598e+53	3.85372e+57	2.58061	0.754	11.726	11.726
125.231	4058.38	447.575	4727.24	2.71257e+55	4.26447e+57	2.77235	2.945	12.121	12.121
7.359	10000	203.133	11305.4	1.68308e+53	3.85373e+57	2.58063	0.78	11.726	11.726
142.45	4058.38	502.076	4727.24	3.18572e+55	4.24747e+57	2.77076	3.073	12.123	12.123
8.37083	10000	210.002	11305.4	2.00137e+53	3.85374e+57	2.58066	0.807	11.726	11.726
162.036	4058.38	576.514	4727.24	3.70412e+55	4.22863e+57	2.76894	3.197	12.125	12.125
9.52178	10000	217.13	11305.4	2.38051e+53	3.85374e+57	2.58068	0.835	11.726	11.726
184.315	4058.38	661.803	4727.24	4.272e+55	4.20776e+57	2.76706	3.316	12.128	12.128
10.831	10000	224.53	11305.4	2.83196e+53	3.85375e+57	2.5807	0.866	11.726	11.726
209.657	4058.38	759.504	4727.24	4.89366e+55	4.18467e+57	2.76471	3.432	12.13	12.13
12.3202	10000	232.216	11305.4	3.36931e+53	3.85374e+57	2.58073	0.898	11.726	11.726
238.484	4058.38	871.402	4727.24	5.57303e+55	4.15915e+57	2.76204	3.544	12.132	12.132
14.0142	10000	240.205	11305.4	4.0087e+53	3.85373e+57	2.5809	0.933	11.727	11.727
271.275	4058.38	999.536	4727.24	6.31372e+55	4.13104e+57	2.75904	3.652	12.134	12.134
308.574	4058.38	1146.23	4727.24	7.11903e+55	4.10018e+57	2.75565	3.757	12.136	12.136
15.9411	10000	248.512	11305.4	4.76921e+53	3.85372e+57	2.58097	0.969	11.727	11.727
351.001	4058.38	1314.16	4727.24	7.99181e+55	4.0664e+57	2.75186	3.859	12.138	12.138
18.1329	10000	257.157	11305.4	5.67347e+53	3.85368e+57	2.58101	1.007	11.727	11.727
399.262	4058.38	1506.35	4727.24	8.93438e+55	4.0296e+57	2.74783	3.957	12.141	12.141
20.6261	10000	266.159	11305.4	6.74822e+53	3.85363e+57	2.58104	1.048	11.727	11.727
454.159	4058.38	1726.27	4727.24	9.94844e+55	3.98968e+57	2.74314	4.052	12.143	12.143
23.462	10000	275.541	11305.4	8.02509e+53	3.85355e+57	2.58127	1.091	11.728	11.728
516.604	4058.38	1977.88	4727.24	1.10348e+56	3.94658e+57	2.73814	4.143	12.146	12.146
26.688	10000	285.327	11305.4	9.54144e+53	3.85344e+57	2.58132	1.137	11.728	11.728
587.635	4058.38	2265.72	4727.24	1.21936e+56	3.9003e+57	2.7326	4.231	12.149	12.149
668.432	4058.38	2594.94	4727.24	1.34235e+56	3.85087e+57	2.72671	4.315	12.153	12.153
30.3574	10000	295.544	11305.4	1.13414e+54	3.8533e+57	2.58154	1.184	11.729	11.729
760.338	4058.38	2971.44	4727.24	1.47223e+56	3.7984e+57	2.72023	4.397	12.157	12.157
34.5315	10000	306.22	11305.4	1.3477e+54	3.8531e+57	2.5816	1.235	11.729	11.729
864.881	4058.38	3401.96	4727.24	1.60865e+56	3.74302e+57	2.71331	4.474	12.162	12.162
39.2794	10000	317.39	11305.4	1.60095e+54	3.85284e+57	2.58184	1.288	11.73	11.73
983.798	4058.38	3894.16	4727.24	1.75113e+56	3.68496e+57	2.70581	4.549	12.167	12.167
44.6801	10000	329.088	11305.4	1.90111e+54	3.85249e+57	2.58207	1.344	11.731	11.731
1119.07	4058.38	4456.83	4727.24	1.89906e+56	3.62446e+57	2.69785	4.62	12.173	12.173
1272.93	4058.38	5099.96	4727.24	2.05172e+56	3.56185e+57	2.68927	4.688	12.179	12.179
50.8234	10000	341.354	11305.4	2.25668e+54	3.85204e+57	2.58231	1.403	11.732	11.732
1447.96	4058.38	5834.96	4727.24	2.2083e+56	3.49746e+57	2.68042	4.754	12.187	12.187
57.8114	10000	354.233	11305.4	2.67765e+54	3.85146e+57	2.58255	1.465	11.733	11.733
1647.04	4058.38	6674.88	4727.24	2.3679e+56	3.43168e+57	2.67094	4.817	12.195	12.195
65.7602	10000	367.774	11305.4	3.17575e+54	3.85072e+57	2.58294	1.531	11.735	11.735
1873.5	4058.38	7634.57	4727.24	2.5296e+56	3.36487e+57	2.66123	4.878	12.205	12.205
74.8019	10000	382.032	11305.4	3.76473e+54	3.84977e+57	2.58318	1.599	11.736	11.736
2131.1	4058.38	8730.97	4727.24	2.69245e+56	3.29741e+57	2.65092	4.938	12.215	12.215
85.0869	10000	397.069	11305.4	4.46076e+54	3.84856e+57	2.58356	1.671	11.738	11.738
2424.12	4058.38	9983.45	4727.24	2.85558e+56	3.22963e+57	2.64022	4.996	12.226	12.226
2757.42	4058.38	11414.1	4727.24	3.01818e+56	3.16183e+57	2.62897	5.055	12.237	12.237
96.7859	10000	412.952	11305.4	5.28274e+54	3.84703e+57	2.58393	1.747	11.74	11.74
3136.56	4058.38	13048	4727.24	3.17957e+56	3.09423e+57	2.61736	5.113	12.249	12.249
110.094	10000	429.759	11305.4	6.25285e+54	3.8451e+57	2.58426	1.826	11.742	11.742
3567.82	4058.38	14913.9	4727.24	3.33926e+56	3.02699e+57	2.60505	5.172	12.26	12.26
125.231	10000	447.575	11305.4	7.39703e+54	3.84267e+57	2.58472	1.91	11.745	11.745
4058.38	4058.38	17044.5	4727.24	3.49694e+56	2.96017e+57	2.59223	5.233	12.271	12.271
142.45	10000	502.076	11305.4	8.71795e+54	3.83971e+57	2.58514	1.996	11.748	11.748
4616.39	4058.38	19477.2	4727.24	3.65253e+56	2.89375e+57	2.57888	5.296	12.282	12.282
162.036	10000	576.514	11305.4	1.01775e+55	3.83633e+57	2.58553	2.08	11.751	11.751
5251.12	4058.38	22254.5	4727.24	3.80618e+56	2.82762e+57	2.5645	5.361	12.29	12.29
5973.12	4058.38	25425	4727.24	3.95832e+56	2.76158e+57	2.5492	5.431	12.296	12.296
184.315	10000	661.803	11305.4	1.17917e+55	3.8325e+57	2.58588	2.161	11.754	11.754
6794.4	4058.38	29044	4727.24	4.10957e+56	2.69536e+57	2.53279	5.505	12.299	12.299
209.657	10000	759.504	11305.4	1.35775e+55	3.82815e+57	2.58637	2.241	11.758	11.758
7728.6	4058.38	33174.7	4727.24	4.2608e+56	2.62864e+57	2.51506	5.583	12.298	12.298
238.484	10000	871.402	11305.4	1.55519e+55	3.82323e+57	2.58683	2.319	11.762	11.762
8791.24	4058.38	37888.9	4727.24	4.41307e+56	2.56103e+57	2.4958	5.666	12.292	12.292
271.275	10000	999.536	11305.4	1.77325e+55	3.81768e+57	2.58741	2.396	11.767	11.767
10000	4058.38	43268.7	4727.24	4.56761e+56	2.49215e+57	2.47459	5.755	12.279	12.279
308.574	10000	1146.23	11305.4	2.01376e+55	3.81144e+57	2.58794	2.471	11.772	11.772
351.001	10000	1314.16	11305.4	2.27858e+55	3.80444e+57	2.58845	2.544	11.777	11.777
399.262	10000	1506.35	11305.4	2.56963e+55	3.79661e+57	2.58907	2.617	11.783	11.783
454.159	10000	1726.27	11305.4	2.88886e+55	3.7879e+57	2.58981	2.688	11.79	11.79
516.604	10000	1977.88	11305.4	3.23821e+55	3.77824e+57	2.59049	2.758	11.797	11.797
587.635	10000	2265.72	11305.4	3.6196e+55	3.76757e+57	2.59128	2.827	11.805	11.805
668.432	10000	2594.94	11305.4	4.03486e+55	3.75584e+57	2.59236	2.895	11.815	11.815
760.338	10000	2971.44	11305.4	4.48571e+55	3.743e+57	2.59338	2.961	11.825	11.825
864.881	10000	3401.96	11305.4	4.97366e+55	3.72902e+57	2.5945	3.026	11.836	11.836
983.798	10000	3894.16	11305.4	5.50002e+55	3.71388e+57	2.59573	3.09	11.848	11.848
1119.07	10000	4456.83	11305.4	6.06575e+55	3.69758e+57	2.59725	3.153	11.862	11.862
1272.93	10000	5099.96	11305.4	6.67142e+55	3.68016e+57	2.59888	3.214	11.877	11.877
1447.96	10000	5834.96	11305.4	7.31716e+55	3.66166e+57	2.6008	3.274	11.894	11.894
1647.04	10000	6674.88	11305.4	8.00257e+55	3.64214e+57	2.60285	3.333	11.912	11.912
1873.5	10000	7634.57	11305.4	8.72669e+55	3.62173e+57	2.6052	3.391	11.932	11.932
2131.1	10000	8730.97	11305.4	9.48791e+55	3.60056e+57	2.60787	3.448	11.954	11.954
2424.12	10000	9983.45	11305.4	1.02841e+56	3.57878e+57	2.61088	3.504	11.978	11.978
2757.42	10000	11414.1	11305.4	1.11123e+56	3.55657e+57	2.61423	3.559	12.004	12.004
3136.56	10000	13048	11305.4	1.19694e+56	3.53413e+57	2.61793	3.613	12.032	12.032
3567.82	10000	14913.9	11305.4	1.28516e+56	3.51166e+57	2.62201	3.666	12.062	12.062
4058.38	10000	17044.5	11305.4	1.37548e+56	3.48937e+57	2.62627	3.72	12.093	12.093
4616.39	10000	19477.2	11305.4	1.46749e+56	3.46743e+57	2.63113	3.775	12.127	12.127
5251.12	10000	22254.5	11305.4	1.56078e+56	3.446e+57	2.63618	3.829	12.162	12.162
5973.12	10000	25425	11305.4	1.655e+56	3.42521e+57	2.64163	3.885	12.199	12.199
6794.4	10000	29044	11305.4	1.74981e+56	3.4051e+57	2.64728	3.942	12.237	12.237
7728.6	10000	33174.7	11305.4	1.845e+56	3.3857e+57	2.65329	4.001	12.277	12.277
8791.24	10000	37888.9	11305.4	1.94041e+56	3.36694e+57	2.6591	4.062	12.316	12.316
10000	10000	43268.7	11305.4	2.03603e+56	3.34869e+57	2.66501	4.126	12.356	12.356


==> anc/n40_mb300_eos1.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	39.2794	220.077	938.072	1.7436e+55	2.46445e+55	0.168012	4.043	3.635	4.043
5	110.094	220.077	1063.65	1.20962e+55	1.29573e+56	0.505144	3.492	5.236	5.236
5	308.574	220.077	1332.84	6.32369e+54	4.34362e+56	1.04791	2.798	6.46	6.46
5	4616.39	220.077	6237.76	2.68967e+53	1.07987e+57	1.45022	0.967	6.077	6.077
5	1873.5	220.077	3156.09	9.12062e+53	1.04998e+57	1.52238	1.457	6.575	6.575
5.68748	39.2794	229.361	938.072	2.0428e+55	2.41667e+55	0.167442	4.191	3.61	4.191
5	760.338	220.077	1877.9	2.6877e+54	8.04519e+56	1.41279	2.096	6.81	6.81
6.46948	39.2794	239.057	938.072	2.39364e+55	2.36938e+55	0.167268	4.369	3.584	4.369
5.68748	110.094	229.361	1063.65	1.41919e+55	1.27812e+56	0.501162	3.578	5.216	5.216
7.359	39.2794	249.187	938.072	2.80769e+55	2.32287e+55	0.167677	4.581	3.558	4.581
5.68748	308.574	229.361	1332.84	7.44495e+54	4.32238e+56	1.04539	2.872	6.454	6.454
5.68748	760.338	229.361	1877.9	3.17369e+54	8.03299e+56	1.41175	2.154	6.808	6.808
5.68748	1873.5	229.361	3156.09	1.07917e+54	1.04957e+57	1.52225	1.498	6.575	6.575
5.68748	4616.39	229.361	6237.76	3.18592e+53	1.07978e+57	1.45019	0.994	6.077	6.077
6.46948	110.094	239.057	1063.65	1.66459e+55	1.25901e+56	0.496948	3.669	5.194	5.194
8.37083	39.2794	259.773	938.072	3.30332e+55	2.27714e+55	0.168912	4.832	3.533	4.832
5	14.0142	220.077	865.211	3.81782e+55	3.93451e+54	0.0717412	15.966	2.36	15.966
7.359	110.094	249.187	1063.65	1.95163e+55	1.23839e+56	0.492509	3.765	5.17	5.17
5	5	220.077	812.57	1.60867e+56	5.89217e+53	0.144023	17.401	1.502	17.401
6.46948	308.574	239.057	1332.84	8.76365e+54	4.29841e+56	1.04236	2.949	6.446	6.446
9.52178	39.2794	270.84	938.072	3.90977e+55	2.23187e+55	0.171131	5.129	3.508	5.129
6.46948	4616.39	239.057	6237.76	3.77431e+53	1.07967e+57	1.45016	1.024	6.077	6.077
6.46948	1873.5	239.057	3156.09	1.27704e+54	1.04909e+57	1.52209	1.542	6.575	6.575
6.46948	760.338	239.057	1877.9	3.74755e+54	8.01894e+56	1.41064	2.214	6.806	6.806
8.37083	110.094	259.773	1063.65	2.287e+55	1.21626e+56	0.487684	3.866	5.142	5.142
10.831	39.2794	282.413	938.072	4.67305e+55	2.18655e+55	0.174705	5.479	3.483	5.479
7.359	308.574	249.187	1332.84	1.03133e+55	4.27138e+56	1.03894	3.03	6.437	6.437
9.52178	110.094	270.84	1063.65	2.67835e+55	1.19266e+56	0.482777	3.972	5.112	5.112
12.3202	39.2794	294.52	938.072	5.65649e+55	2.14083e+55	0.180152	5.884	3.458	5.884
7.359	760.338	249.187	1877.9	4.42473e+54	8.00278e+56	1.40949	2.278	6.804	6.804
7.359	4616.39	249.187	6237.76	4.47184e+53	1.07954e+57	1.45012	1.055	6.077	6.077
7.359	1873.5	249.187	3156.09	1.51122e+54	1.04852e+57	1.52188	1.588	6.575	6.575
10.831	110.094	282.413	1063.65	3.13444e+55	1.16768e+56	0.477748	4.082	5.079	5.079
8.37083	308.574	259.773	1332.84	1.21326e+55	4.24094e+56	1.03491	3.115	6.426	6.426
14.0142	39.2794	307.191	938.072	6.94501e+55	2.09437e+55	0.188163	6.341	3.433	6.341
8.37083	760.338	259.773	1877.9	5.22335e+54	7.98419e+56	1.40826	2.346	6.802	6.802
5.68748	5	229.361	812.57	1.85698e+56	5.79521e+53	0.164374	15.57	1.494	15.57
8.37083	4616.39	259.773	6237.76	5.29843e+53	1.07938e+57	1.45007	1.088	6.077	6.077
12.3202	110.094	294.52	1063.65	3.66525e+55	1.14146e+56	0.472703	4.198	5.043	5.043
5.68748	14.0142	229.361	865.211	5.04444e+55	3.87065e+54	0.0814098	16.027	2.347	16.027
15.9411	39.2794	320.459	938.072	8.65453e+55	2.04696e+55	0.199545	6.844	3.406	6.844
9.52178	308.574	270.84	1332.84	1.42666e+55	4.20678e+56	1.03082	3.205	6.415	6.415
14.0142	110.094	307.191	1063.65	4.2821e+55	1.11418e+56	0.467654	4.318	5.003	5.003
8.37083	1873.5	259.773	3156.09	1.78827e+54	1.04785e+57	1.5214	1.636	6.574	6.574
18.1329	39.2794	334.358	938.072	1.09194e+56	1.9985e+55	0.215534	7.364	3.379	7.364
15.9411	110.094	320.459	1063.65	4.99785e+55	1.0861e+56	0.463045	4.444	4.961	4.961
9.52178	4616.39	270.84	6237.76	6.27766e+53	1.07919e+57	1.45001	1.123	6.077	6.077
9.52178	760.338	270.84	1877.9	6.16459e+54	7.9628e+56	1.40666	2.417	6.799	6.799
18.1329	110.094	334.358	1063.65	5.82695e+55	1.05749e+56	0.45891	4.574	4.916	4.916
10.831	308.574	282.413	1332.84	1.67669e+55	4.1685e+56	1.0259	3.3	6.401	6.401
20.6261	110.094	348.925	1063.65	6.78575e+55	1.02867e+56	0.455613	4.71	4.869	4.869
20.6261	39.2794	348.925	938.072	1.38991e+56	1.94889e+55	0.237332	7.876	3.351	7.876
9.52178	1873.5	270.84	3156.09	2.11588e+54	1.04708e+57	1.52116	1.688	6.574	6.574
23.462	110.094	364.202	1063.65	7.89257e+55	9.99962e+55	0.453383	4.853	4.82	4.853
10.831	4616.39	282.413	6237.76	7.43745e+53	1.07897e+57	1.44995	1.159	6.077	6.077
6.46948	5	239.057	812.57	2.1401e+56	5.69526e+53	0.187509	14.314	1.485	14.314
12.3202	308.574	294.52	1332.84	1.96934e+55	4.1257e+56	1.02039	3.399	6.385	6.385
10.831	760.338	282.413	1877.9	7.27311e+54	7.93822e+56	1.40468	2.492	6.795	6.795
26.688	110.094	380.233	1063.65	9.16828e+55	9.71634e+55	0.45277	5.016	4.771	5.016
23.462	39.2794	364.202	938.072	1.7759e+56	1.89803e+55	0.266166	8.35	3.321	8.35
6.46948	14.0142	239.057	865.211	6.64148e+55	3.80532e+54	0.0941629	15.412	2.334	15.412
10.831	1873.5	282.413	3156.09	2.50311e+54	1.04617e+57	1.52059	1.742	6.573	6.573
30.3574	110.094	397.065	1063.65	1.06392e+56	9.43783e+55	0.454039	5.21	4.722	5.21
26.688	39.2794	380.233	938.072	2.26199e+56	1.84589e+55	0.303048	8.763	3.291	8.763
12.3202	4616.39	294.52	6237.76	8.81048e+53	1.0787e+57	1.44987	1.198	6.077	6.077
14.0142	308.574	307.191	1332.84	2.31144e+55	4.07803e+56	1.01434	3.502	6.367	6.367
12.3202	760.338	294.52	1877.9	8.57762e+54	7.91002e+56	1.4026	2.57	6.791	6.791
34.5315	110.094	414.752	1063.65	1.23622e+56	9.16206e+55	0.457926	5.439	4.675	5.439
39.2794	110.094	433.351	1063.65	1.44494e+56	8.8851e+55	0.464833	5.708	4.627	5.708
30.3574	39.2794	397.065	938.072	2.85885e+56	1.79238e+55	0.348563	9.115	3.259	9.115
7.359	5	249.187	812.57	2.45929e+56	5.59244e+53	0.213516	13.429	1.476	13.429
15.9411	308.574	320.459	1332.84	2.71082e+55	4.0251e+56	1.00779	3.61	6.347	6.347
44.6801	110.094	452.925	1063.65	1.70435e+56	8.60471e+55	0.475785	6.017	4.577	6.017
14.0142	4616.39	307.191	6237.76	1.04355e+54	1.07839e+57	1.44978	1.239	6.077	6.077
14.0142	760.338	307.191	1877.9	1.01116e+55	7.87769e+56	1.40013	2.653	6.786	6.786
50.8234	110.094	473.542	1063.65	2.03098e+56	8.31975e+55	0.492283	6.368	4.527	6.368
12.3202	1873.5	294.52	3156.09	2.96062e+54	1.04511e+57	1.52028	1.799	6.573	6.573
34.5315	39.2794	414.752	938.072	3.57041e+56	1.7375e+55	0.402837	9.41	3.225	9.41
18.1329	308.574	334.358	1332.84	3.17643e+55	3.96653e+56	1.00049	3.723	6.324	6.324
57.8114	110.094	495.278	1063.65	2.44534e+56	8.02957e+55	0.51557	6.756	4.474	6.756
7.359	14.0142	249.187	865.211	8.67027e+55	3.7383e+54	0.11046	14.494	2.32	14.494
15.9411	760.338	320.459	1877.9	1.19136e+55	7.84066e+56	1.39725	2.74	6.78	6.78
15.9411	4616.39	320.459	6237.76	1.23579e+54	1.07801e+57	1.44967	1.282	6.077	6.077
20.6261	308.574	348.925	1332.84	3.7184e+55	3.90201e+56	0.992283	3.84	6.297	6.297
14.0142	1873.5	307.191	3156.09	3.50082e+54	1.04386e+57	1.51962	1.859	6.572	6.572
39.2794	39.2794	433.351	938.072	4.39411e+56	1.68121e+55	0.465485	9.658	3.19	9.658
65.7602	110.094	518.216	1063.65	2.96961e+56	7.73382e+55	0.547448	7.171	4.419	7.171
23.462	308.574	364.202	1332.84	4.3482e+55	3.8313e+56	0.983481	3.961	6.267	6.267
8.37083	5	259.773	812.57	2.81643e+56	5.48661e+53	0.242507	12.794	1.467	12.794
18.1329	4616.39	334.358	6237.76	1.46313e+54	1.07756e+57	1.44955	1.327	6.077	6.077
44.6801	39.2794	452.925	938.072	5.32553e+56	1.62351e+55	0.535844	9.87	3.153	9.87
18.1329	760.338	334.358	1877.9	1.40286e+55	7.79833e+56	1.39396	2.83	6.773	6.773
15.9411	1873.5	320.459	3156.09	4.13833e+54	1.04241e+57	1.51892	1.923	6.571	6.571
26.688	308.574	380.233	1332.84	5.07871e+55	3.75421e+56	0.973934	4.087	6.233	6.233
50.8234	39.2794	473.542	938.072	6.35436e+56	1.56444e+55	0.612902	10.052	3.115	10.052
74.8019	110.094	542.449	1063.65	3.62564e+56	7.4324e+55	0.589507	7.598	4.362	7.598
20.6261	4616.39	348.925	6237.76	1.73184e+54	1.07703e+57	1.4494	1.375	6.077	6.077
20.6261	760.338	348.925	1877.9	1.65083e+55	7.75003e+56	1.39026	2.925	6.765	6.765
30.3574	308.574	397.065	1332.84	5.92436e+55	3.67069e+56	0.963526	4.218	6.194	6.194
57.8114	39.2794	495.278	938.072	7.47143e+56	1.50404e+55	0.695628	10.209	3.075	10.209
18.1329	1873.5	334.358	3156.09	4.8902e+54	1.04071e+57	1.51815	1.989	6.57	6.57
8.37083	14.0142	259.773	865.211	1.11812e+56	3.66947e+54	0.130691	13.576	2.305	13.576
85.0869	110.094	568.076	1063.65	4.43196e+56	7.12536e+55	0.642846	8.021	4.302	8.021
9.52178	5	270.84	812.57	3.21409e+56	5.37754e+53	0.274638	12.33	1.457	12.33
34.5315	308.574	414.752	1332.84	6.90117e+55	3.58086e+56	0.952669	4.352	6.151	6.151
65.7602	39.2794	518.216	938.072	8.66583e+56	1.44237e+55	0.782895	10.345	3.032	10.345
23.462	760.338	364.202	1877.9	1.94121e+55	7.69502e+56	1.38615	3.024	6.756	6.756
96.7859	110.094	595.211	1063.65	5.39676e+56	6.81308e+55	0.707898	8.42	4.24	8.42
23.462	4616.39	364.202	6237.76	2.04931e+54	1.0764e+57	1.44923	1.425	6.077	6.077
20.6261	1873.5	348.925	3156.09	5.77633e+54	1.03874e+57	1.51729	2.059	6.569	6.569
39.2794	308.574	433.351	1332.84	8.02683e+55	3.485e+56	0.941294	4.491	6.103	6.103
74.8019	39.2794	542.449	938.072	9.92155e+56	1.37957e+55	0.873384	10.459	2.988	10.459
110.094	110.094	623.978	1063.65	6.51918e+56	6.49596e+55	0.784057	8.785	4.175	8.785
26.688	760.338	380.233	1877.9	2.28083e+55	7.63247e+56	1.38131	3.127	6.745	6.745
10.831	5	282.413	812.57	3.65301e+56	5.26523e+53	0.309932	11.991	1.447	11.991
85.0869	39.2794	568.076	938.072	1.12264e+57	1.31573e+55	0.965956	10.555	2.942	10.555
44.6801	308.574	452.925	1332.84	9.32074e+55	3.38361e+56	0.929458	4.633	6.049	6.049
125.231	110.094	654.514	1063.65	7.78738e+56	6.17469e+55	0.869856	9.105	4.106	9.105
26.688	4616.39	380.233	6237.76	2.42419e+54	1.07565e+57	1.44902	1.478	6.077	6.077
23.462	1873.5	364.202	3156.09	6.81996e+54	1.03643e+57	1.51611	2.132	6.567	6.567
9.52178	14.0142	270.84	865.211	1.4207e+56	3.59881e+54	0.155121	12.805	2.29	12.805
50.8234	308.574	473.542	1332.84	1.08039e+56	3.27743e+56	0.917639	4.779	5.99	5.99
142.45	110.094	686.972	1063.65	9.17541e+56	5.85026e+55	0.963108	9.379	4.035	9.379
96.7859	39.2794	595.211	938.072	1.25674e+57	1.25105e+55	1.05947	10.632	2.893	10.632
30.3574	760.338	397.065	1877.9	2.6775e+55	7.56154e+56	1.37576	3.235	6.732	6.732
57.8114	308.574	495.278	1332.84	1.2499e+56	3.16742e+56	0.905965	4.928	5.925	5.925
110.094	39.2794	623.978	938.072	1.3929e+57	1.1857e+55	1.15274	10.691	2.842	10.691
162.036	110.094	721.524	1063.65	1.06575e+57	5.52363e+55	1.06129	9.606	3.96	9.606
12.3202	5	294.52	812.57	4.13554e+56	5.14953e+53	0.348508	11.741	1.436	11.741
65.7602	308.574	518.216	1332.84	1.44301e+56	3.05478e+56	0.895269	5.08	5.856	5.856
26.688	1873.5	380.233	3156.09	8.04808e+54	1.03375e+57	1.51482	2.208	6.565	6.565
30.3574	4616.39	397.065	6237.76	2.86661e+54	1.07476e+57	1.44879	1.533	6.077	6.077
125.231	39.2794	654.514	938.072	1.52969e+57	1.11994e+55	1.24472	10.732	2.789	10.732
184.315	110.094	758.36	1063.65	1.22001e+57	5.19613e+55	1.16176	9.788	3.882	9.788
74.8019	308.574	542.449	1332.84	1.66225e+56	2.94081e+56	0.885746	5.235	5.782	5.782
34.5315	760.338	414.752	1877.9	3.14008e+55	7.48135e+56	1.36951	3.347	6.717	6.717
85.0869	308.574	568.076	1332.84	1.91029e+56	2.82685e+56	0.878056	5.392	5.704	5.704
142.45	39.2794	686.972	938.072	1.66572e+57	1.05402e+55	1.33444	10.758	2.734	10.758
209.657	110.094	797.692	1063.65	1.37715e+57	4.86919e+55	1.26208	9.93	3.801	9.93
96.7859	308.574	595.211	1332.84	2.18989e+56	2.7141e+56	0.873286	5.552	5.625	5.625
30.3574	1873.5	397.065	3156.09	9.49207e+54	1.03063e+57	1.51315	2.288	6.562	6.562
10.831	14.0142	282.413	865.211	1.77799e+56	3.52623e+54	0.183969	12.207	2.275	12.207
162.036	39.2794	721.524	938.072	1.79969e+57	9.88212e+54	1.42099	10.767	2.676	10.767
238.484	110.094	839.757	1063.65	1.53417e+57	4.54434e+55	1.36008	10.036	3.717	10.036
34.5315	4616.39	414.752	6237.76	3.38842e+54	1.07371e+57	1.44851	1.591	6.077	6.077
110.094	308.574	623.978	1332.84	2.504e+56	2.60318e+56	0.871828	5.721	5.545	5.721
14.0142	5	307.191	812.57	4.66215e+56	5.03041e+53	0.390359	11.56	1.425	11.56
125.231	308.574	654.514	1332.84	2.85935e+56	2.4936e+56	0.874851	5.921	5.467	5.921
271.275	110.094	884.821	1063.65	1.68846e+57	4.22322e+55	1.45394	10.107	3.629	10.107
39.2794	760.338	433.351	1877.9	3.67865e+55	7.39094e+56	1.36228	3.463	6.699	6.699
184.315	39.2794	758.36	938.072	1.93018e+57	9.2285e+54	1.5036	10.762	2.617	10.762
142.45	308.574	686.972	1332.84	3.27647e+56	2.38389e+56	0.883126	6.155	5.388	6.155
308.574	110.094	933.181	1063.65	1.83746e+57	3.90761e+55	1.54226	10.149	3.539	10.149
209.657	39.2794	797.692	938.072	2.05608e+57	8.58254e+54	1.5816	10.742	2.555	10.742
162.036	308.574	721.524	1332.84	3.77789e+56	2.27345e+56	0.897918	6.423	5.306	6.423
39.2794	4616.39	433.351	6237.76	4.00344e+54	1.07246e+57	1.44818	1.651	6.077	6.077
34.5315	1873.5	414.752	3156.09	1.11883e+55	1.027e+57	1.51137	2.372	6.559	6.559
238.484	39.2794	839.757	938.072	2.17621e+57	7.94761e+54	1.65441	10.709	2.491	10.709
351.001	110.094	985.173	1063.65	1.97932e+57	3.59921e+55	1.62393	10.166	3.445	10.166
44.6801	760.338	452.925	1877.9	4.30456e+55	7.28943e+56	1.3544	3.583	6.679	6.679
184.315	308.574	758.36	1332.84	4.38576e+56	2.16214e+56	0.921028	6.722	5.222	6.722
15.9411	5	320.459	812.57	5.23486e+56	4.90771e+53	0.435563	11.428	1.413	11.428
399.262	110.094	1041.17	1063.65	2.11229e+57	3.29977e+55	1.69829	10.159	3.349	10.159
12.3202	14.0142	294.52	865.211	2.19381e+56	3.45154e+54	0.21745	11.764	2.259	11.764
271.275	39.2794	884.821	938.072	2.28958e+57	7.32718e+54	1.72162	10.663	2.425	10.663
209.657	308.574	797.692	1332.84	5.12293e+56	2.05e+56	0.953729	7.047	5.134	7.047
454.159	110.094	1101.59	1063.65	2.23512e+57	3.01089e+55	1.76484	10.133	3.25	10.133
308.574	39.2794	933.181	938.072	2.39532e+57	6.72462e+54	1.78291	10.606	2.357	10.606
238.484	308.574	839.757	1332.84	6.0086e+56	1.93722e+56	0.997269	7.387	5.042	7.387
50.8234	760.338	473.542	1877.9	5.03052e+55	7.17588e+56	1.34531	3.707	6.655	6.655
516.604	110.094	1313.86	1063.65	2.34572e+57	2.68235e+55	1.8211	10.098	3.135	10.098
351.001	39.2794	985.173	938.072	2.49268e+57	6.14298e+54	1.83804	10.538	2.287	10.538
39.2794	1873.5	433.351	3156.09	1.31786e+55	1.02279e+57	1.50918	2.459	6.555	6.555
44.6801	4616.39	452.925	6237.76	4.72783e+54	1.07099e+57	1.44755	1.715	6.076	6.076
271.275	308.574	884.821	1332.84	7.05262e+56	1.82412e+56	1.05225	7.727	4.947	7.727
18.1329	5	334.358	812.57	5.85373e+56	4.78148e+53	0.484065	11.335	1.401	11.335
399.262	39.2794	1041.17	938.072	2.58109e+57	5.5853e+54	1.88697	10.462	2.216	10.462
587.635	110.094	1563.82	1063.65	2.4364e+57	2.32179e+55	1.86267	10.054	2.995	10.054
308.574	308.574	933.181	1332.84	8.25393e+56	1.71109e+56	1.11801	8.053	4.848	8.053
57.8114	760.338	495.278	1877.9	5.87074e+55	7.04946e+56	1.33509	3.835	6.627	6.627
454.159	39.2794	1101.59	938.072	2.66015e+57	5.05419e+54	1.92971	10.377	2.144	10.377
351.001	308.574	985.173	1332.84	9.59723e+56	1.5986e+56	1.19281	8.353	4.744	8.353
668.432	110.094	1857.45	1063.65	2.50324e+57	1.98178e+55	1.88978	9.999	2.846	9.999
14.0142	14.0142	307.191	865.211	2.66991e+56	3.37473e+54	0.25564	11.448	2.242	11.448
44.6801	1873.5	452.925	3156.09	1.55115e+55	1.01792e+57	1.50682	2.551	6.551	6.551
20.6261	5	348.925	812.57	6.52018e+56	4.65158e+53	0.535882	11.27	1.388	11.27
50.8234	4616.39	473.542	6237.76	5.58037e+54	1.06924e+57	1.4471	1.782	6.076	6.076
516.604	39.2794	1313.86	938.072	2.72657e+57	4.37603e+54	1.9636	10.291	2.047	10.291
399.262	308.574	1041.17	1332.84	1.10498e+57	1.48719e+56	1.27414	8.614	4.637	8.614
760.338	110.094	2201.98	1063.65	2.54604e+57	1.68037e+55	1.90374	9.933	2.697	9.933
65.7602	760.338	518.216	1877.9	6.84091e+55	6.90947e+56	1.32381	3.967	6.595	6.595
864.881	110.094	2605.84	1063.65	2.56734e+57	1.41734e+55	1.90654	9.858	2.551	9.858
454.159	308.574	1101.59	1332.84	1.25747e+57	1.37743e+56	1.35872	8.832	4.525	8.832
587.635	39.2794	1563.82	938.072	2.76847e+57	3.70261e+54	1.98313	10.203	1.937	10.203
983.798	110.094	3078.78	1063.65	2.57055e+57	1.18979e+55	1.90026	9.776	2.408	9.776
668.432	39.2794	1857.45	938.072	2.78472e+57	3.11578e+54	1.98877	10.108	1.83	10.108
516.604	308.574	1313.86	1332.84	1.40864e+57	1.26291e+56	1.43942	9.008	4.406	9.008
23.462	5	364.202	812.57	7.23364e+56	4.51798e+53	0.590897	11.228	1.375	11.228
50.8234	1873.5	473.542	3156.09	1.82426e+55	1.0123e+57	1.50381	2.645	6.545	6.545
1119.07	110.094	3632.11	1063.65	2.55969e+57	9.945e+54	1.88726	9.692	2.271	9.692
57.8114	4616.39	495.278	6237.76	6.58289e+54	1.06719e+57	1.44633	1.851	6.075	6.075
74.8019	760.338	542.449	1877.9	7.95823e+55	6.75537e+56	1.31131	4.103	6.558	6.558
760.338	39.2794	2201.98	938.072	2.7792e+57	2.60899e+54	1.98287	10.008	1.725	10.008
587.635	308.574	1563.82	1332.84	1.55058e+57	1.13956e+56	1.50978	9.143	4.273	9.143
15.9411	14.0142	320.459	865.211	3.20757e+56	3.2957e+54	0.298554	11.231	2.224	11.231
1272.93	110.094	4278.96	1063.65	2.5378e+57	8.2806e+54	1.8691	9.608	2.138	9.608
864.881	39.2794	2605.84	938.072	2.75688e+57	2.17497e+54	1.9683	9.905	1.624	9.905
668.432	308.574	1857.45	1332.84	1.6805e+57	1.01336e+56	1.5691	9.243	4.126	9.243
1447.96	110.094	5034.51	1063.65	2.50828e+57	6.87132e+54	1.84762	9.526	2.011	9.526
85.0869	760.338	568.076	1877.9	9.24147e+55	6.5869e+56	1.29774	4.242	6.516	6.516
26.688	5	380.233	812.57	7.99515e+56	4.38069e+53	0.649078	11.202	1.36	11.202
983.798	39.2794	3078.78	938.072	2.72223e+57	1.80598e+54	1.94743	9.801	1.527	9.801
760.338	308.574	2201.98	1332.84	1.79626e+57	8.89838e+55	1.61741	9.312	3.967	9.312
1647.04	110.094	5916.37	1063.65	2.47347e+57	5.68463e+54	1.82395	9.448	1.889	9.448
65.7602	4616.39	518.216	6237.76	7.7607e+54	1.06476e+57	1.44548	1.923	6.074	6.074
57.8114	1873.5	495.278	3156.09	2.14355e+55	1.0058e+57	1.50032	2.744	6.538	6.538
1119.07	39.2794	3632.11	938.072	2.67901e+57	1.49432e+54	1.92224	9.699	1.434	9.699
1873.5	110.094	6944.91	1063.65	2.43578e+57	4.69049e+54	1.79933	9.376	1.773	9.376
864.881	308.574	2605.84	1332.84	1.89642e+57	7.73188e+55	1.65526	9.354	3.8	9.354
96.7859	760.338	595.211	1877.9	1.07108e+56	6.40409e+56	1.28297	4.384	6.468	6.468
18.1329	14.0142	334.358	865.211	3.80737e+56	3.21434e+54	0.346137	11.087	2.205	11.087
1272.93	39.2794	4278.96	938.072	2.63053e+57	1.23264e+54	1.89445	9.602	1.346	9.602
2131.1	110.094	8143.69	1063.65	2.39704e+57	3.86135e+54	1.77465	9.311	1.663	9.311
983.798	308.574	3078.78	1332.84	1.98033e+57	6.66131e+55	1.6833	9.374	3.627	9.374
30.3574	5	397.065	812.57	8.80185e+56	4.23997e+53	0.710141	11.187	1.346	11.187
2424.12	110.094	9540	1063.65	2.35867e+57	3.17244e+54	1.75061	9.255	1.559	9.255
1447.96	39.2794	5034.51	938.072	2.57893e+57	1.01402e+54	1.8651	9.51	1.261	9.51
1119.07	308.574	3632.11	1332.84	2.04808e+57	5.7004e+55	1.70264	9.377	3.453	9.377
74.8019	4616.39	542.449	6237.76	9.14316e+54	1.06191e+57	1.44451	1.999	6.073	6.073
65.7602	1873.5	518.216	3156.09	2.51629e+55	9.98331e+56	1.49637	2.847	6.53	6.53
110.094	760.338	623.978	1877.9	1.23876e+56	6.20745e+56	1.26704	4.529	6.413	6.413
1647.04	39.2794	5916.37	938.072	2.52658e+57	8.32226e+53	1.83546	9.426	1.181	9.426
2757.42	110.094	11165.4	1063.65	2.32148e+57	2.60195e+54	1.72757	9.206	1.46	9.206
3136.56	110.094	13056.3	1063.65	2.28671e+57	2.13094e+54	1.70619	9.167	1.367	9.167
125.231	760.338	654.514	1877.9	1.42945e+56	5.99794e+56	1.25001	4.677	6.35	6.35
1272.93	308.574	4278.96	1332.84	2.10036e+57	4.85194e+55	1.71428	9.367	3.28	9.367
34.5315	5	414.752	812.57	9.65431e+56	4.09553e+53	0.773999	11.181	1.33	11.181
3567.82	110.094	15254.9	1063.65	2.25466e+57	1.74302e+54	1.68656	9.135	1.279	9.135
1447.96	308.574	5034.51	1332.84	2.13869e+57	4.11052e+55	1.71949	9.347	3.111	9.347
1873.5	39.2794	6944.91	938.072	2.47484e+57	6.81624e+53	1.80618	9.351	1.105	9.351
20.6261	14.0142	348.925	865.211	4.46777e+56	3.13069e+54	0.398192	10.999	2.186	10.999
74.8019	1873.5	542.449	3156.09	2.95073e+55	9.89753e+56	1.49167	2.953	6.52	6.52
142.45	760.338	686.972	1877.9	1.64545e+56	5.77713e+56	1.23272	4.826	6.281	6.281
4058.38	110.094	17809.9	1063.65	2.22579e+57	1.4242e+54	1.66893	9.112	1.196	9.112
1647.04	308.574	5916.37	1332.84	2.1647e+57	3.46771e+55	1.71925	9.32	2.945	9.32
2131.1	39.2794	8143.69	938.072	2.42518e+57	5.57333e+53	1.77807	9.284	1.034	9.284
85.0869	4616.39	568.076	6237.76	1.07641e+55	1.05856e+57	1.4432	2.078	6.071	6.071
4616.39	110.094	20777.5	1063.65	2.20102e+57	1.16273e+54	1.65379	9.097	1.119	9.097
1873.5	308.574	6944.91	1332.84	2.18067e+57	2.91429e+55	1.71502	9.29	2.785	9.29
39.2794	5	433.351	812.57	1.05491e+57	3.94774e+53	0.840316	11.18	1.314	11.18
2424.12	39.2794	9540	938.072	2.37799e+57	4.54997e+53	1.7513	9.227	0.966	9.227
162.036	760.338	721.524	1877.9	1.88914e+56	5.54709e+56	1.2151	4.977	6.204	6.204
2131.1	308.574	8143.69	1332.84	2.18853e+57	2.44086e+55	1.70781	9.259	2.631	9.259
2757.42	39.2794	11165.4	938.072	2.33451e+57	3.71021e+53	1.72657	9.18	0.903	9.18
5251.12	110.094	24222.6	1063.65	2.17957e+57	9.48566e+53	1.64067	9.088	1.046	9.088
184.315	760.338	758.36	1877.9	2.16283e+56	5.31044e+56	1.19793	5.13	6.12	6.12
85.0869	1873.5	568.076	3156.09	3.45621e+55	9.7994e+56	1.48648	3.063	6.509	6.509
2424.12	308.574	9540	1332.84	2.18976e+57	2.03812e+55	1.6983	9.228	2.482	9.228
23.462	14.0142	364.202	865.211	5.18946e+56	3.04462e+54	0.45463	10.951	2.166	10.951
3136.56	39.2794	13056.3	938.072	2.29494e+57	3.0222e+53	1.70399	9.142	0.844	9.142
5973.12	110.094	28220.4	1063.65	2.1615e+57	7.73365e+53	1.6296	9.086	0.977	9.086
44.6801	5	452.925	812.57	1.1484e+57	3.79664e+53	0.908815	11.181	1.297	11.181
209.657	760.338	797.692	1877.9	2.46877e+56	5.07019e+56	1.18176	5.282	6.029	6.029
2757.42	308.574	11165.4	1332.84	2.18618e+57	1.69726e+55	1.68743	9.199	2.339	9.199
96.7859	4616.39	595.211	6237.76	1.26625e+55	1.05463e+57	1.44174	2.16	6.069	6.069
3567.82	39.2794	15254.9	938.072	2.25935e+57	2.45967e+53	1.68361	9.112	0.788	9.112
6794.4	110.094	32857.3	1063.65	2.1475e+57	6.30255e+53	1.62097	9.09	0.913	9.09
3136.56	308.574	13056.3	1332.84	2.1796e+57	1.41008e+55	1.67614	9.174	2.203	9.174
238.484	760.338	839.757	1877.9	2.8091e+56	4.82947e+56	1.16763	5.434	5.933	5.933
4058.38	39.2794	17809.9	938.072	2.22786e+57	2.00025e+53	1.6655	9.091	0.735	9.091
7728.6	110.094	38233.3	1063.65	2.13696e+57	5.13434e+53	1.61442	9.099	0.853	9.099
96.7859	1873.5	595.211	3156.09	4.04324e+55	9.68747e+56	1.48026	3.178	6.495	6.495
50.8234	5	473.542	812.57	1.24553e+57	3.64247e+53	0.979131	11.183	1.279	11.183
3567.82	308.574	15254.9	1332.84	2.17091e+57	1.16907e+55	1.66472	9.153	2.073	9.153
271.275	760.338	884.821	1877.9	3.18575e+56	4.59113e+56	1.15656	5.586	5.834	5.834
4616.39	39.2794	20777.5	938.072	2.2013e+57	1.6259e+53	1.65018	9.079	0.687	9.079
8791.24	110.094	44463.4	1063.65	2.12987e+57	4.18159e+53	1.60994	9.112	0.797	9.112
26.688	14.0142	380.233	865.211	5.97127e+56	2.95612e+54	0.515236	10.93	2.145	10.93
308.574	760.338	933.181	1877.9	3.60054e+56	4.35713e+56	1.14922	5.738	5.733	5.738
5251.12	39.2794	24222.6	938.072	2.17868e+57	1.32104e+53	1.63707	9.073	0.641	9.073
4058.38	308.574	17809.9	1332.84	2.16112e+57	9.67514e+54	1.65364	9.137	1.949	9.137
10000	110.094	51680.6	1063.65	2.1262e+57	3.40505e+53	1.6075	9.129	0.745	9.129
110.094	4616.39	623.978	6237.76	1.48831e+55	1.05002e+57	1.4399	2.246	6.066	6.066
57.8114	5	495.278	812.57	1.34586e+57	3.48547e+53	1.05085	11.184	1.26	11.184
351.001	760.338	985.173	1877.9	4.05709e+56	4.1275e+56	1.1467	5.906	5.633	5.906
4616.39	308.574	20777.5	1332.84	2.15165e+57	7.99479e+54	1.64361	9.126	1.832	9.126
5973.12	39.2794	28220.4	938.072	2.1602e+57	1.07293e+53	1.62633	9.073	0.598	9.073
399.262	760.338	1041.17	1877.9	4.57696e+56	3.89972e+56	1.15013	6.105	5.533	6.105
110.094	1873.5	623.978	3156.09	4.72356e+55	9.56029e+56	1.47301	3.296	6.478	6.478
5251.12	308.574	24222.6	1332.84	2.14275e+57	6.59749e+54	1.63462	9.12	1.721	9.12
6794.4	39.2794	32857.3	938.072	2.14579e+57	8.71202e+52	1.61792	9.079	0.558	9.079
454.159	760.338	1101.59	1877.9	5.18582e+56	3.67272e+56	1.16061	6.333	5.43	6.333
65.7602	5	518.216	812.57	1.44885e+57	3.32625e+53	1.12351	11.182	1.241	11.182
5	125.231	220.077	1086.47	1.13577e+55	1.55111e+56	0.566904	3.416	5.426	5.426
516.604	760.338	1313.86	1877.9	5.87222e+56	3.4455e+56	1.17731	6.577	5.326	6.577
125.231	4616.39	654.514	6237.76	1.74774e+55	1.04465e+57	1.43764	2.335	6.062	6.062
30.3574	14.0142	397.065	865.211	6.81248e+56	2.86517e+54	0.579804	10.929	2.122	10.929
5973.12	308.574	28220.4	1332.84	2.135e+57	5.43825e+54	1.62691	9.119	1.616	9.119
7728.6	39.2794	38233.3	938.072	2.13528e+57	7.07232e+52	1.61177	9.091	0.521	9.091
587.635	760.338	1563.82	1877.9	6.61107e+56	3.21226e+56	1.19716	6.822	5.218	6.822
6794.4	308.574	32857.3	1332.84	2.12818e+57	4.47834e+54	1.62025	9.121	1.516	9.121
125.231	1873.5	654.514	3156.09	5.51026e+55	9.41639e+56	1.46472	3.417	6.458	6.458
8791.24	39.2794	44463.4	938.072	2.12809e+57	5.74132e+52	1.60754	9.105	0.486	9.105
74.8019	5	542.449	812.57	1.55393e+57	3.16487e+53	1.19663	11.177	1.221	11.177
668.432	760.338	1857.45	1877.9	7.3988e+56	2.97217e+56	1.21956	7.06	5.105	7.06
7728.6	308.574	38233.3	1332.84	2.12414e+57	3.68508e+54	1.61567	9.129	1.423	9.129
10000	39.2794	51680.6	938.072	2.12386e+57	4.66027e+52	1.60503	9.122	0.453	9.122
760.338	760.338	2201.98	1877.9	8.22981e+56	2.72765e+56	1.24368	7.289	4.984	7.289
34.5315	14.0142	414.752	865.211	7.70832e+56	2.77185e+54	0.647888	10.94	2.099	10.94
5.68748	125.231	229.361	1086.47	1.33304e+55	1.53208e+56	0.562898	3.502	5.408	5.408
8791.24	308.574	44463.4	1332.84	2.12169e+57	3.03026e+54	1.61238	9.14	1.335	9.14
142.45	4616.39	686.972	6237.76	2.05039e+55	1.03838e+57	1.43517	2.427	6.058	6.058
85.0869	5	568.076	812.57	1.66048e+57	3.00201e+53	1.26971	11.166	1.199	11.166
864.881	760.338	2605.84	1877.9	9.09399e+56	2.4825e+56	1.269	7.504	4.855	7.504
10000	308.574	51680.6	1332.84	2.12103e+57	2.49046e+54	1.61045	9.154	1.252	9.154
142.45	1873.5	686.972	3156.09	6.41775e+55	9.2544e+56	1.45545	3.543	6.435	6.435
5	44.6801	220.077	949.822	1.68337e+55	3.07953e+55	0.194711	3.935	3.828	3.935
983.798	760.338	3078.78	1877.9	9.97933e+56	2.24084e+56	1.29493	7.704	4.718	7.704
96.7859	5	595.211	812.57	1.76772e+57	2.83823e+53	1.34219	11.15	1.177	11.15
39.2794	14.0142	433.351	865.211	8.65694e+56	2.67614e+54	0.719191	10.96	2.075	10.96
6.46948	125.231	239.057	1086.47	1.56414e+55	1.51129e+56	0.558408	3.591	5.387	5.387
162.036	4616.39	721.524	6237.76	2.40293e+55	1.03109e+57	1.43203	2.523	6.052	6.052
1119.07	760.338	3632.11	1877.9	1.0873e+57	2.0066e+56	1.32087	7.887	4.573	7.887
5.68748	44.6801	229.361	949.822	1.97202e+55	3.01887e+55	0.193528	4.05	3.802	4.05
162.036	1873.5	721.524	3156.09	7.46183e+55	9.07297e+56	1.44468	3.671	6.407	6.407
110.094	5	623.978	812.57	1.87491e+57	2.67409e+53	1.41353	11.127	1.154	11.127
1272.93	760.338	4278.96	1877.9	1.17599e+57	1.78324e+56	1.34639	8.052	4.422	8.052
44.6801	14.0142	452.925	865.211	9.65539e+56	2.57813e+54	0.793337	10.983	2.049	10.983
6.46948	44.6801	239.057	949.822	2.30971e+55	2.95805e+55	0.192601	4.186	3.774	4.186
7.359	125.231	249.187	1086.47	1.83458e+55	1.48868e+56	0.553834	3.686	5.365	5.365
1447.96	760.338	5034.51	1877.9	1.26271e+57	1.57348e+56	1.37102	8.2	4.266	8.2
5	351.001	220.077	1386.14	5.6884e+54	4.8624e+56	1.11321	2.7	6.554	6.554
125.231	5	654.514	812.57	1.98125e+57	2.51027e+53	1.4832	11.097	1.13	11.097
184.315	4616.39	758.36	6237.76	2.81292e+55	1.02264e+57	1.42838	2.623	6.045	6.045
184.315	1873.5	758.36	3156.09	8.65965e+55	8.87105e+56	1.43274	3.803	6.375	6.375
1647.04	760.338	5916.37	1877.9	1.34636e+57	1.37925e+56	1.39429	8.331	4.105	8.331
7.359	44.6801	249.187	949.822	2.70467e+55	2.89773e+55	0.192198	4.348	3.746	4.348
142.45	5	686.972	812.57	2.08589e+57	2.34754e+53	1.55066	11.06	1.105	11.06
50.8234	14.0142	473.542	865.211	1.06979e+57	2.47792e+54	0.869799	11.007	2.022	11.007
1873.5	760.338	6944.91	1877.9	1.42582e+57	1.20173e+56	1.41606	8.447	3.942	8.447
8.37083	125.231	259.773	1086.47	2.15071e+55	1.4642e+56	0.548862	3.785	5.34	5.34
8.37083	44.6801	259.773	949.822	3.16783e+55	2.83834e+55	0.192431	4.54	3.718	4.54
162.036	5	721.524	812.57	2.18801e+57	2.18665e+53	1.61542	11.016	1.079	11.016
209.657	4616.39	797.692	6237.76	3.2889e+55	1.01288e+57	1.42399	2.726	6.036	6.036
2131.1	760.338	8143.69	1877.9	1.50039e+57	1.04139e+56	1.43606	8.547	3.777	8.547
209.657	1873.5	797.692	3156.09	1.00296e+56	8.64785e+56	1.41899	3.938	6.336	6.336
57.8114	14.0142	495.278	865.211	1.17791e+57	2.37569e+54	0.948055	11.029	1.994	11.029
5.68748	351.001	229.361	1386.14	6.70008e+54	4.84204e+56	1.111	2.771	6.549	6.549
2424.12	760.338	9540	1877.9	1.5695e+57	8.98093e+55	1.45426	8.636	3.612	8.636
9.52178	44.6801	270.84	949.822	3.71684e+55	2.77999e+55	0.193541	4.769	3.691	4.769
184.315	5	758.36	812.57	2.28677e+57	2.02838e+53	1.67701	10.964	1.052	10.964
9.52178	125.231	270.84	1086.47	2.5198e+55	1.43786e+56	0.543567	3.889	5.312	5.312
2757.42	760.338	11165.4	1877.9	1.63284e+57	7.7124e+55	1.47065	8.712	3.448	8.712
209.657	5	797.692	812.57	2.38139e+57	1.87365e+53	1.73503	10.904	1.025	10.904
65.7602	14.0142	518.216	865.211	1.28934e+57	2.27157e+54	1.02758	11.048	1.964	11.048
238.484	1873.5	839.757	3156.09	1.15912e+56	8.4031e+56	1.40407	4.075	6.292	6.292
238.484	4616.39	839.757	6237.76	3.84047e+55	1.00164e+57	1.41882	2.833	6.025	6.025
3136.56	760.338	13056.3	1877.9	1.69042e+57	6.59871e+55	1.48541	8.78	3.287	8.78
10.831	44.6801	282.413	949.822	4.38082e+55	2.7223e+55	0.195603	5.041	3.663	5.041
238.484	5	839.757	812.57	2.47111e+57	1.72309e+53	1.78911	10.837	0.997	10.837
3567.82	760.338	15254.9	1877.9	1.74244e+57	5.6278e+55	1.49871	8.839	3.13	8.839
10.831	125.231	282.413	1086.47	2.95016e+55	1.40969e+56	0.53787	3.998	5.28	5.28
6.46948	351.001	239.057	1386.14	7.89066e+54	4.81896e+56	1.10819	2.846	6.542	6.542
74.8019	14.0142	542.449	865.211	1.40324e+57	2.16591e+54	1.10771	11.061	1.934	11.061
271.275	1873.5	884.821	3156.09	1.33648e+56	8.13698e+56	1.38741	4.216	6.24	6.24
271.275	5	884.821	812.57	2.55522e+57	1.5776e+53	1.83896	10.763	0.968	10.763
12.3202	44.6801	294.52	949.822	5.20631e+55	2.66469e+55	0.199155	5.359	3.636	5.359
4058.38	760.338	17809.9	1877.9	1.78914e+57	4.78609e+55	1.5106	8.892	2.977	8.892
271.275	4616.39	884.821	6237.76	4.47838e+55	9.88752e+56	1.41288	2.943	6.012	6.012
4616.39	760.338	20777.5	1877.9	1.8311e+57	4.05995e+55	1.52142	8.939	2.829	8.939
85.0869	14.0142	568.076	865.211	1.51901e+57	2.0589e+54	1.18791	11.068	1.901	11.068
308.574	5	933.181	812.57	2.63309e+57	1.43777e+53	1.88433	10.683	0.938	10.683
308.574	1873.5	933.181	3156.09	1.53716e+56	7.85054e+56	1.36955	4.358	6.181	6.181
12.3202	125.231	294.52	1086.47	3.45128e+55	1.37979e+56	0.532206	4.111	5.246	5.246
14.0142	44.6801	307.191	949.822	6.25926e+55	2.6066e+55	0.204646	5.729	3.609	5.729
351.001	5	985.173	812.57	2.70422e+57	1.30432e+53	1.92508	10.596	0.908	10.596
5251.12	760.338	24222.6	1877.9	1.86878e+57	3.43621e+55	1.5313	8.981	2.686	8.981
96.7859	14.0142	595.211	865.211	1.63567e+57	1.95092e+54	1.26747	11.068	1.868	11.068
14.0142	125.231	307.191	1086.47	4.03394e+55	1.34829e+56	0.526512	4.23	5.209	5.209
308.574	4616.39	933.181	6237.76	5.21456e+55	9.74035e+56	1.40589	3.058	5.996	5.996
351.001	1873.5	985.173	3156.09	1.76327e+56	7.54553e+56	1.35033	4.502	6.113	6.113
7.359	351.001	249.187	1386.14	9.29062e+54	4.79284e+56	1.10501	2.925	6.534	6.534
399.262	5	1041.17	812.57	2.76816e+57	1.1778e+53	1.9611	10.503	0.878	10.503
5973.12	760.338	28220.4	1877.9	1.9026e+57	2.9025e+55	1.54038	9.02	2.548	9.02
15.9411	44.6801	320.459	949.822	7.62859e+55	2.5476e+55	0.212718	6.152	3.581	6.152
110.094	14.0142	623.978	865.211	1.75244e+57	1.84236e+54	1.3458	11.058	1.832	11.058
454.159	5	1101.59	812.57	2.82454e+57	1.05856e+53	1.99234	10.405	0.847	10.405
6794.4	760.338	32857.3	1877.9	1.93341e+57	2.44741e+55	1.54908	9.056	2.416	9.056
399.262	1873.5	1041.17	3156.09	2.01692e+56	7.22474e+56	1.33046	4.647	6.037	6.037
15.9411	125.231	320.459	1086.47	4.71033e+55	1.31542e+56	0.520788	4.353	5.168	5.168
516.604	5	1313.86	812.57	2.86501e+57	8.93464e+52	2.01428	10.307	0.801	10.307
7728.6	760.338	38233.3	1877.9	1.96126e+57	2.06053e+55	1.55724	9.09	2.289	9.09
125.231	14.0142	654.514	865.211	1.86831e+57	1.73365e+54	1.42225	11.042	1.796	11.042
351.001	4616.39	985.173	6237.76	6.06222e+55	9.57314e+56	1.39762	3.175	5.976	5.976
454.159	1873.5	1101.59	3156.09	2.30012e+56	6.89173e+56	1.31018	4.793	5.952	5.952
8.37083	351.001	259.773	1386.14	1.09353e+55	4.76336e+56	1.10176	3.008	6.526	6.526
587.635	5	1563.82	812.57	2.87825e+57	7.4818e+52	2.02119	10.207	0.755	10.207
18.1329	44.6801	334.358	949.822	9.42799e+55	2.48744e+55	0.224377	6.619	3.553	6.619
18.1329	125.231	334.358	1086.47	5.49421e+55	1.28144e+56	0.515346	4.482	5.124	5.124
8791.24	760.338	44463.4	1877.9	1.98698e+57	1.7325e+55	1.56526	9.121	2.168	9.121
142.45	14.0142	686.972	865.211	1.98243e+57	1.62521e+54	1.49623	11.015	1.757	11.015
668.432	5	1857.45	812.57	2.86855e+57	6.23569e+52	2.01572	10.102	0.71	10.102
10000	760.338	51680.6	1877.9	2.01059e+57	1.45506e+55	1.57301	9.151	2.052	9.151
20.6261	125.231	348.925	1086.47	6.40108e+55	1.2467e+56	0.510271	4.615	5.076	5.076
516.604	1873.5	1313.86	3156.09	2.6011e+56	6.56036e+56	1.29058	4.933	5.862	5.862
399.262	4616.39	1041.17	6237.76	7.03589e+55	9.3843e+56	1.38833	3.297	5.953	5.953
162.036	14.0142	721.524	865.211	2.0938e+57	1.51766e+54	1.56719	10.981	1.718	10.981
760.338	5	2201.98	812.57	2.84153e+57	5.17609e+52	2.00101	9.993	0.668	9.993
20.6261	44.6801	348.925	949.822	1.18055e+56	2.42597e+55	0.240677	7.117	3.523	7.117
587.635	1873.5	1563.82	3156.09	2.90643e+56	6.23651e+56	1.27246	5.06	5.773	5.773
23.462	125.231	364.202	1086.47	7.4482e+55	1.21157e+56	0.506227	4.754	5.027	5.027
864.881	5	2605.84	812.57	2.80188e+57	4.28056e+52	1.9796	9.884	0.627	9.884
184.315	14.0142	758.36	865.211	2.20154e+57	1.41143e+54	1.6346	10.937	1.677	10.937
668.432	1873.5	1857.45	3156.09	3.2151e+56	5.91627e+56	1.25513	5.176	5.683	5.683
454.159	4616.39	1101.59	6237.76	8.15139e+55	9.17236e+56	1.37736	3.422	5.924	5.924
983.798	5	3078.78	812.57	2.75369e+57	3.52843e+52	1.95362	9.777	0.588	9.777
26.688	125.231	380.233	1086.47	8.655e+55	1.17645e+56	0.503172	4.897	4.975	4.975
9.52178	351.001	270.84	1386.14	1.28659e+55	4.7301e+56	1.09787	3.096	6.516	6.516
760.338	1873.5	2201.98	3156.09	3.52573e+56	5.59777e+56	1.23842	5.281	5.592	5.592
1119.07	5	3632.11	812.57	2.70007e+57	2.90002e+52	1.92469	9.673	0.55	9.673
209.657	14.0142	797.692	865.211	2.30477e+57	1.3071e+54	1.69803	10.884	1.635	10.884
30.3574	125.231	397.065	1086.47	1.00432e+56	1.14168e+56	0.501678	5.051	4.922	5.051
864.881	1873.5	2605.84	3156.09	3.83683e+56	5.28016e+56	1.22239	5.376	5.501	5.501
23.462	44.6801	364.202	949.822	1.49261e+56	2.36306e+55	0.263005	7.62	3.492	7.62
5	864.881	220.077	2000.15	2.33075e+54	8.51782e+56	1.44379	1.998	6.805	6.805
1272.93	5	4278.96	812.57	2.64374e+57	2.37803e+52	1.89422	9.575	0.515	9.575
983.798	1873.5	3078.78	3156.09	4.14699e+56	4.9632e+56	1.20691	5.465	5.41	5.465
516.604	4616.39	1313.86	6237.76	9.37324e+55	8.94542e+56	1.36558	3.544	5.892	5.892
34.5315	125.231	414.752	1086.47	1.16379e+56	1.10749e+56	0.502297	5.233	4.87	5.233
238.484	14.0142	839.757	865.211	2.40265e+57	1.20521e+54	1.75707	10.823	1.591	10.823
1119.07	1873.5	3632.11	3156.09	4.45688e+56	4.64677e+56	1.19177	5.558	5.318	5.558
1447.96	5	5034.51	812.57	2.58662e+57	1.94589e+52	1.86321	9.485	0.482	9.485
39.2794	125.231	433.351	1086.47	1.34852e+56	1.07375e+56	0.505406	5.449	4.818	5.449
271.275	14.0142	884.821	865.211	2.49445e+57	1.10629e+54	1.81143	10.754	1.546	10.754
1272.93	1873.5	4278.96	3156.09	4.77356e+56	4.33126e+56	1.17724	5.66	5.224	5.66
10.831	351.001	282.413	1386.14	1.51297e+55	4.69266e+56	1.09337	3.188	6.504	6.504
587.635	4616.39	1563.82	6237.76	1.06573e+56	8.71068e+56	1.35314	3.659	5.857	5.857
1647.04	5	5916.37	812.57	2.53017e+57	1.58906e+52	1.83242	9.402	0.45	9.402
1447.96	1873.5	5034.51	3156.09	5.10162e+56	4.0185e+56	1.16349	5.77	5.127	5.77
26.688	44.6801	380.233	949.822	1.89597e+56	2.2986e+55	0.292685	8.101	3.46	8.101
308.574	14.0142	933.181	865.211	2.57955e+57	1.01091e+54	1.86091	10.677	1.501	10.677
44.6801	125.231	452.925	1086.47	1.56936e+56	1.03998e+56	0.511671	5.703	4.766	5.703
1873.5	5	6944.91	812.57	2.47576e+57	1.29613e+52	1.80259	9.329	0.421	9.329
1647.04	1873.5	5916.37	3156.09	5.4444e+56	3.71087e+56	1.15075	5.891	5.026	5.891
668.432	4616.39	1857.45	6237.76	1.20042e+56	8.46692e+56	1.34017	3.767	5.82	5.82
5.68748	864.881	229.361	2000.15	2.75318e+54	8.50707e+56	1.44311	2.053	6.804	6.804
351.001	14.0142	985.173	865.211	2.6573e+57	9.19442e+53	1.90528	10.594	1.454	10.594
50.8234	125.231	473.542	1086.47	1.84107e+56	1.00584e+56	0.522242	5.995	4.714	5.995
2131.1	5	8143.69	812.57	2.4241e+57	1.05563e+52	1.77412	9.265	0.393	9.265
1873.5	1873.5	6944.91	3156.09	5.80516e+56	3.41086e+56	1.1394	6.021	4.921	6.021
399.262	14.0142	1041.17	865.211	2.72733e+57	8.32357e+53	1.94452	10.503	1.407	10.503
2131.1	1873.5	8143.69	3156.09	6.187e+56	3.12087e+56	1.13	6.164	4.813	6.164
2424.12	5	9540	812.57	2.37594e+57	8.589e+51	1.74743	9.21	0.367	9.21
12.3202	351.001	294.52	1386.14	1.77814e+55	4.65064e+56	1.08853	3.284	6.491	6.491
30.3574	44.6801	397.065	949.822	2.40547e+56	2.23253e+55	0.330808	8.537	3.427	8.537
760.338	4616.39	2201.98	6237.76	1.34123e+56	8.21373e+56	1.32666	3.867	5.781	5.781
57.8114	125.231	495.278	1086.47	2.18107e+56	9.71192e+55	0.538073	6.33	4.659	6.33
2424.12	1873.5	9540	3156.09	6.59402e+56	2.84302e+56	1.12282	6.318	4.701	6.318
2757.42	5	11165.4	812.57	2.33175e+57	6.98134e+51	1.72279	9.165	0.343	9.165
454.159	14.0142	1101.59	865.211	2.78924e+57	7.49974e+53	1.97857	10.407	1.359	10.407
2757.42	1873.5	11165.4	3156.09	7.02919e+56	2.57909e+56	1.11855	6.483	4.587	6.483
3136.56	5	13056.3	812.57	2.29176e+57	5.67183e+51	1.70038	9.129	0.32	9.129
65.7602	125.231	518.216	1086.47	2.60921e+56	9.35949e+55	0.56097	6.7	4.603	6.7
516.604	14.0142	1313.86	865.211	2.83668e+57	6.38089e+53	2.00375	10.311	1.288	10.311
3136.56	1873.5	13056.3	3156.09	7.49696e+56	2.33038e+56	1.11745	6.659	4.47	6.659
864.881	4616.39	2605.84	6237.76	1.48782e+56	7.95117e+56	1.31238	3.962	5.739	5.739
6.46948	864.881	239.057	2000.15	3.25221e+54	8.49467e+56	1.44238	2.111	6.803	6.803
3567.82	5	15254.9	812.57	2.2561e+57	4.60473e+51	1.68028	9.102	0.298	9.102
34.5315	44.6801	414.752	949.822	3.03233e+56	2.16479e+55	0.378048	8.919	3.392	8.919
3567.82	1873.5	15254.9	3156.09	8.0003e+56	2.09782e+56	1.11995	6.846	4.351	6.846
587.635	14.0142	1563.82	865.211	2.85738e+57	5.36277e+53	2.01407	10.213	1.216	10.213
4058.38	5	17809.9	812.57	2.22498e+57	3.73711e+51	1.66266	9.083	0.278	9.083
983.798	4616.39	3078.78	6237.76	1.63971e+56	7.67962e+56	1.2975	4.051	5.695	5.695
74.8019	125.231	542.449	1086.47	3.14808e+56	9.0007e+55	0.592501	7.1	4.545	7.1
14.0142	351.001	307.191	1386.14	2.0884e+55	4.60356e+56	1.08308	3.385	6.476	6.476
668.432	14.0142	1857.45	865.211	2.85395e+57	4.48469e+53	2.01137	10.109	1.146	10.109
4058.38	1873.5	17809.9	3156.09	8.54122e+56	1.88192e+56	1.12639	7.04	4.231	7.04
4616.39	5	20777.5	812.57	2.19827e+57	3.03129e+51	1.64747	9.071	0.259	9.071
760.338	14.0142	2201.98	865.211	2.83171e+57	3.73362e+53	1.99867	10.002	1.078	10.002
85.0869	125.231	568.076	1086.47	3.82058e+56	8.63545e+55	0.634203	7.516	4.484	7.516
4616.39	1873.5	20777.5	3156.09	9.12193e+56	1.68279e+56	1.13682	7.239	4.109	7.239
1119.07	4616.39	3632.11	6237.76	1.79631e+56	7.39985e+56	1.28184	4.133	5.648	5.648
5251.12	5	24222.6	812.57	2.17604e+57	2.45969e+51	1.63476	9.067	0.242	9.067
39.2794	44.6801	433.351	949.822	3.78119e+56	2.09533e+55	0.43456	9.247	3.355	9.247
864.881	14.0142	2605.84	865.211	2.79575e+57	3.09604e+53	1.97874	9.893	1.013	9.893
5251.12	1873.5	24222.6	3156.09	9.74074e+56	1.50026e+56	1.15134	7.44	3.987	7.44
15.9411	351.001	320.459	1386.14	2.45096e+55	4.55101e+56	1.07682	3.49	6.458	6.458
5973.12	5	28220.4	812.57	2.15798e+57	1.99502e+51	1.62441	9.069	0.226	9.069
983.798	14.0142	3078.78	865.211	2.75026e+57	2.5583e+53	1.95378	9.786	0.951	9.786
7.359	864.881	249.187	2000.15	3.84141e+54	8.48033e+56	1.44129	2.172	6.801	6.801
96.7859	125.231	595.211	1086.47	4.64526e+56	8.26393e+55	0.687297	7.931	4.42	7.931
1272.93	4616.39	4278.96	6237.76	1.95694e+56	7.11288e+56	1.26559	4.211	5.599	5.599
5973.12	1873.5	28220.4	3156.09	1.03956e+57	1.33388e+56	1.16975	7.639	3.865	7.639
6794.4	5	32857.3	812.57	2.14371e+57	1.61723e+51	1.6162	9.076	0.21	9.076
1119.07	14.0142	3632.11	865.211	2.69854e+57	2.10738e+53	1.92552	9.682	0.891	9.682
44.6801	44.6801	452.925	949.822	4.64897e+56	2.02416e+55	0.499908	9.525	3.317	9.525
1272.93	14.0142	4278.96	865.211	2.64355e+57	1.73136e+53	1.89548	9.584	0.835	9.584
6794.4	1873.5	32857.3	3156.09	1.10824e+57	1.183e+56	1.19165	7.834	3.742	7.834
7728.6	5	38233.3	812.57	2.13337e+57	1.31194e+51	1.61023	9.087	0.196	9.087
1447.96	4616.39	5034.51	6237.76	2.12082e+56	6.82006e+56	1.24855	4.284	5.547	5.547
110.094	125.231	623.978	1086.47	5.63214e+56	7.88657e+55	0.752214	8.328	4.353	8.328
1447.96	14.0142	5034.51	865.211	2.58717e+57	1.419e+53	1.86463	9.493	0.781	9.493
8791.24	5	44463.4	812.57	2.1265e+57	1.06441e+51	1.60626	9.103	0.183	9.103
7728.6	1873.5	38233.3	3156.09	1.1794e+57	1.04681e+56	1.21666	8.021	3.62	8.021
18.1329	351.001	334.358	1386.14	2.87405e+55	4.4925e+56	1.07	3.6	6.438	6.438
1647.04	4616.39	5916.37	6237.76	2.28714e+56	6.52298e+56	1.23095	4.354	5.493	5.493
50.8234	44.6801	473.542	949.822	5.63019e+56	1.95129e+55	0.573308	9.762	3.277	9.762
1647.04	14.0142	5916.37	865.211	2.53137e+57	1.16077e+53	1.83399	9.409	0.731	9.409
125.231	125.231	654.514	1086.47	6.7779e+56	7.50411e+55	0.828395	8.692	4.284	8.692
10000	5	51680.6	812.57	2.12282e+57	8.63637e+50	1.60414	9.121	0.171	9.121
8791.24	1873.5	44463.4	3156.09	1.25231e+57	9.24413e+55	1.24426	8.197	3.5	8.197
8.37083	864.881	259.773	2000.15	4.53668e+54	8.46379e+56	1.44014	2.237	6.799	6.799
1873.5	4616.39	6944.91	6237.76	2.45511e+56	6.22345e+56	1.21303	4.419	5.438	5.438
1873.5	14.0142	6944.91	865.211	2.47714e+57	9.47844e+52	1.8041	9.335	0.683	9.335
10000	1873.5	51680.6	3156.09	1.32609e+57	8.14838e+55	1.27362	8.36	3.38	8.36
142.45	125.231	686.972	1086.47	8.07094e+56	7.11746e+55	0.914255	9.014	4.211	9.014
2131.1	14.0142	8143.69	865.211	2.42558e+57	7.7285e+52	1.77555	9.27	0.638	9.27
57.8114	44.6801	495.278	949.822	6.71447e+56	1.87676e+55	0.653659	9.965	3.235	9.965
20.6261	351.001	348.925	1386.14	3.36706e+55	4.42763e+56	1.06241	3.714	6.415	6.415
2131.1	4616.39	8143.69	6237.76	2.62391e+56	5.92338e+56	1.19444	4.482	5.38	5.38
2424.12	14.0142	9540	865.211	2.37744e+57	6.29427e+52	1.74876	9.215	0.596	9.215
2424.12	4616.39	9540	6237.76	2.79283e+56	5.62479e+56	1.17544	4.543	5.32	5.32
162.036	125.231	721.524	1086.47	9.48573e+56	6.7278e+55	1.00752	9.29	4.135	9.29
2757.42	14.0142	11165.4	865.211	2.33322e+57	5.12063e+52	1.72402	9.169	0.557	9.169
2757.42	4616.39	11165.4	6237.76	2.96129e+56	5.3297e+56	1.1563	4.602	5.259	5.259
9.52178	864.881	270.84	2000.15	5.35654e+54	8.44473e+56	1.43892	2.305	6.797	6.797
23.462	351.001	364.202	1386.14	3.9406e+55	4.35599e+56	1.05385	3.832	6.388	6.388
65.7602	44.6801	518.216	949.822	7.88885e+56	1.80066e+55	0.739683	10.137	3.191	10.137
3136.56	14.0142	13056.3	865.211	2.29295e+57	4.1624e+52	1.70137	9.132	0.519	9.132
184.315	125.231	758.36	1086.47	1.09926e+57	6.33657e+55	1.10551	9.519	4.055	9.519
3136.56	4616.39	13056.3	6237.76	3.12884e+56	5.04005e+56	1.13711	4.661	5.197	5.197
3567.82	14.0142	15254.9	865.211	2.25737e+57	3.38173e+52	1.68127	9.104	0.485	9.104
5	2131.1	220.077	3447.82	7.71187e+53	1.06677e+57	1.52015	1.377	6.512	6.512
74.8019	44.6801	542.449	949.822	9.13888e+56	1.72311e+55	0.830022	10.284	3.145	10.284
26.688	351.001	380.233	1386.14	4.60668e+55	4.27728e+56	1.04467	3.956	6.358	6.358
10.831	864.881	282.413	2000.15	6.32274e+54	8.42277e+56	1.43732	2.377	6.794	6.794
209.657	125.231	797.692	1086.47	1.2556e+57	5.94538e+55	1.20546	9.702	3.972	9.702
4058.38	14.0142	17809.9	865.211	2.22599e+57	2.74554e+52	1.66345	9.084	0.452	9.084
3567.82	4616.39	15254.9	6237.76	3.29525e+56	4.75764e+56	1.11798	4.72	5.134	5.134
30.3574	351.001	397.065	1386.14	5.37873e+55	4.19127e+56	1.03469	4.083	6.324	6.324
4616.39	14.0142	20777.5	865.211	2.19927e+57	2.22842e+52	1.64821	9.073	0.422	9.073
238.484	125.231	839.757	1086.47	1.41423e+57	5.55605e+55	1.30479	9.844	3.886	9.844
4058.38	4616.39	17809.9	6237.76	3.46051e+56	4.48406e+56	1.09905	4.78	5.07	5.07
12.3202	864.881	294.52	2000.15	7.46055e+54	8.39749e+56	1.43563	2.453	6.791	6.791
85.0869	44.6801	568.076	949.822	1.04492e+57	1.64427e+55	0.923307	10.406	3.097	10.406
5251.12	14.0142	24222.6	865.211	2.17665e+57	1.80764e+52	1.63526	9.068	0.393	9.068
5.68748	2131.1	229.361	3447.82	9.12672e+53	1.06642e+57	1.52004	1.416	6.512	6.512
271.275	125.231	884.821	1086.47	1.57209e+57	5.1705e+55	1.40127	9.948	3.796	9.948
4616.39	4616.39	20777.5	6237.76	3.62484e+56	4.22061e+56	1.08061	4.842	5.006	5.006
5973.12	14.0142	28220.4	865.211	2.15855e+57	1.46659e+52	1.62485	9.069	0.367	9.069
34.5315	351.001	414.752	1386.14	6.27176e+55	4.09783e+56	1.02379	4.215	6.285	6.285
5251.12	4616.39	24222.6	6237.76	3.78874e+56	3.96831e+56	1.06298	4.906	4.943	4.943
96.7859	44.6801	595.211	949.822	1.18043e+57	1.56432e+55	1.0182	10.506	3.047	10.506
308.574	125.231	933.181	1086.47	1.72624e+57	4.7908e+55	1.49306	10.017	3.703	10.017
5973.12	4616.39	28220.4	6237.76	3.95298e+56	3.72778e+56	1.04628	4.976	4.881	4.976
6794.4	14.0142	32857.3	865.211	2.14423e+57	1.18936e+52	1.61659	9.076	0.342	9.076
6794.4	4616.39	32857.3	6237.76	4.11972e+56	3.49916e+56	1.03069	5.057	4.82	5.057
351.001	125.231	985.173	1086.47	1.87426e+57	4.41904e+55	1.57878	10.056	3.607	10.056
7728.6	14.0142	38233.3	865.211	2.13378e+57	9.64612e+51	1.61055	9.088	0.319	9.088
14.0142	864.881	307.191	2000.15	8.79941e+54	8.36842e+56	1.43356	2.532	6.787	6.787
5	5.68748	220.077	818.545	1.46198e+56	7.48736e+53	0.133786	18.353	1.591	18.353
39.2794	351.001	433.351	1386.14	7.30239e+55	3.99708e+56	1.01239	4.351	6.242	6.242
110.094	44.6801	623.978	949.822	1.3189e+57	1.48351e+55	1.11344	10.585	2.994	10.585
7728.6	4616.39	38233.3	6237.76	4.29336e+56	3.28237e+56	1.01644	5.15	4.759	5.15
8791.24	14.0142	44463.4	865.211	2.12696e+57	7.82414e+51	1.60659	9.103	0.298	9.103
8791.24	4616.39	44463.4	6237.76	4.47779e+56	3.0773e+56	1.00379	5.256	4.698	5.256
399.262	125.231	1041.17	1086.47	2.01413e+57	4.05731e+55	1.65746	10.07	3.509	10.07
6.46948	2131.1	239.057	3447.82	1.08024e+54	1.06602e+57	1.51991	1.458	6.512	6.512
10000	4616.39	51680.6	6237.76	4.6767e+56	2.88379e+56	0.99321	5.376	4.638	5.376
10000	14.0142	51680.6	865.211	2.12317e+57	6.34574e+51	1.60439	9.122	0.278	9.122
125.231	44.6801	654.514	949.822	1.45867e+57	1.4021e+55	1.20779	10.643	2.939	10.643
44.6801	351.001	452.925	1386.14	8.48889e+55	3.88925e+56	1.00019	4.491	6.193	6.193
454.159	125.231	1101.59	1086.47	2.14435e+57	3.70757e+55	1.72835	10.059	3.407	10.059
15.9411	864.881	320.459	2000.15	1.03735e+55	8.33503e+56	1.43109	2.616	6.782	6.782
142.45	44.6801	686.972	949.822	1.59824e+57	1.32043e+55	1.30014	10.683	2.881	10.683
516.604	125.231	1313.86	1086.47	2.26242e+57	3.31516e+55	1.78873	10.038	3.29	10.038
50.8234	351.001	473.542	1386.14	9.85119e+55	3.77489e+56	0.98768	4.634	6.139	6.139
7.359	2131.1	249.187	3447.82	1.27863e+54	1.06555e+57	1.51976	1.501	6.512	6.512
587.635	125.231	1563.82	1086.47	2.36118e+57	2.88342e+55	1.83441	10.006	3.15	10.006
162.036	44.6801	721.524	949.822	1.73604e+57	1.23884e+55	1.38948	10.705	2.821	10.705
5	5251.12	220.077	6946.64	2.24319e+53	1.07042e+57	1.43235	0.909	6.002	6.002
57.8114	351.001	495.278	1386.14	1.14108e+56	3.65477e+56	0.974918	4.781	6.079	6.079
18.1329	864.881	334.358	2000.15	1.22225e+55	8.29671e+56	1.42847	2.703	6.777	6.777
668.432	125.231	1857.45	1086.47	2.4368e+57	2.46982e+55	1.86543	9.961	2.997	9.961
184.315	44.6801	758.36	949.822	1.87067e+57	1.15772e+55	1.47495	10.71	2.759	10.71
65.7602	351.001	518.216	1386.14	1.31908e+56	3.52995e+56	0.962262	4.931	6.013	6.013
760.338	125.231	2201.98	1086.47	2.48873e+57	2.09925e+55	1.88326	9.904	2.843	9.904
74.8019	351.001	542.449	1386.14	1.52154e+56	3.40177e+56	0.950327	5.084	5.942	5.942
209.657	44.6801	797.692	949.822	2.00084e+57	1.07746e+55	1.55577	10.699	2.694	10.699
5	15.9411	220.077	872.832	3.05805e+55	4.96956e+54	0.07281	11.434	2.494	11.434
864.881	125.231	2605.84	1086.47	2.51875e+57	1.77464e+55	1.8896	9.836	2.691	9.836
8.37083	2131.1	259.773	3447.82	1.51341e+54	1.065e+57	1.51958	1.547	6.512	6.512
5.68748	5.68748	229.361	818.545	1.70512e+56	7.36445e+53	0.153708	16.123	1.582	16.123
85.0869	351.001	568.076	1386.14	1.75101e+56	3.2717e+56	0.939514	5.238	5.866	5.866
5.68748	5251.12	229.361	6946.64	2.6573e+53	1.07035e+57	1.43233	0.935	6.002	6.002
238.484	44.6801	839.757	949.822	2.1253e+57	9.98486e+54	1.63135	10.673	2.627	10.673
20.6261	864.881	348.925	2000.15	1.43923e+55	8.25284e+56	1.42522	2.794	6.77	6.77
983.798	125.231	3078.78	1086.47	2.53015e+57	1.49289e+55	1.88662	9.761	2.543	9.761
96.7859	351.001	595.211	1386.14	2.0101e+56	3.14133e+56	0.930437	5.395	5.785	5.785
1119.07	125.231	3632.11	1086.47	2.52651e+57	1.25032e+55	1.87641	9.682	2.4	9.682
271.275	44.6801	884.821	949.822	2.24298e+57	9.21229e+54	1.70119	10.634	2.558	10.634
110.094	351.001	623.978	1386.14	2.30152e+56	3.01208e+56	0.924283	5.554	5.703	5.703
1272.93	125.231	4278.96	1086.47	2.51111e+57	1.043e+55	1.86077	9.602	2.262	9.602
308.574	44.6801	933.181	949.822	2.35295e+57	8.46111e+54	1.76499	10.583	2.488	10.583
125.231	351.001	654.514	1386.14	2.62807e+56	2.88487e+56	0.921304	5.717	5.619	5.717
1447.96	125.231	5034.51	1086.47	2.48674e+57	8.66979e+54	1.8411	9.523	2.128	9.523
9.52178	2131.1	270.84	3447.82	1.79113e+54	1.06435e+57	1.51937	1.596	6.512	6.512
23.462	864.881	364.202	2000.15	1.69358e+55	8.20265e+56	1.42149	2.889	6.762	6.762
142.45	351.001	686.972	1386.14	2.99454e+56	2.75954e+56	0.922808	5.906	5.537	5.906
6.46948	5251.12	239.057	6946.64	3.14841e+53	1.07027e+57	1.4323	0.963	6.002	6.002
351.001	44.6801	985.173	949.822	2.45441e+57	7.73527e+54	1.82244	10.52	2.415	10.52
1647.04	125.231	5916.37	1086.47	2.45669e+57	7.18419e+54	1.81922	9.448	2.001	9.448
162.036	351.001	721.524	1386.14	3.41964e+56	2.63446e+56	0.929597	6.129	5.455	6.129
399.262	44.6801	1041.17	949.822	2.54677e+57	7.03844e+54	1.87351	10.447	2.341	10.447
1873.5	125.231	6944.91	1086.47	2.42268e+57	5.93664e+54	1.79587	9.378	1.879	9.378
184.315	351.001	758.36	1386.14	3.92692e+56	2.50878e+56	0.94279	6.384	5.37	6.384
454.159	44.6801	1101.59	949.822	2.62951e+57	6.37392e+54	1.91812	10.365	2.265	10.365
26.688	864.881	380.233	2000.15	1.99136e+55	8.14538e+56	1.41735	2.989	6.753	6.753
5.68748	15.9411	229.361	872.832	3.99316e+55	4.88848e+54	0.079911	12.405	2.48	12.405
2131.1	125.231	8143.69	1086.47	2.38716e+57	4.89396e+54	1.77234	9.315	1.764	9.315
209.657	351.001	797.692	1386.14	4.53889e+56	2.38231e+56	0.964001	6.671	5.282	6.671
516.604	44.6801	1313.86	949.822	2.69977e+57	5.5365e+54	1.95381	10.282	2.165	10.282
2424.12	125.231	9540	1086.47	2.35111e+57	4.02604e+54	1.74905	9.258	1.654	9.258
10.831	2131.1	282.413	3447.82	2.11952e+54	1.06359e+57	1.51886	1.647	6.511	6.511
238.484	351.001	839.757	1386.14	5.2775e+56	2.25512e+56	0.994785	6.983	5.191	6.983
7.359	5251.12	249.187	6946.64	3.73064e+53	1.07016e+57	1.43227	0.992	6.002	6.002
6.46948	5.68748	239.057	818.545	1.98259e+56	7.23801e+53	0.176396	14.652	1.573	14.652
587.635	44.6801	1563.82	949.822	2.74605e+57	4.69084e+54	1.97523	10.197	2.05	10.197
2757.42	125.231	11165.4	1086.47	2.31599e+57	3.30604e+54	1.7267	9.211	1.55	9.211
271.275	351.001	884.821	1386.14	6.16179e+56	2.12742e+56	1.03621	7.312	5.096	7.312
3136.56	125.231	13056.3	1086.47	2.28238e+57	2.71058e+54	1.70557	9.171	1.451	9.171
668.432	44.6801	1857.45	949.822	2.76649e+57	3.9519e+54	1.98259	10.105	1.937	10.105
30.3574	864.881	397.065	2000.15	2.33955e+55	8.08016e+56	1.41278	3.093	6.743	6.743
3567.82	125.231	15254.9	1086.47	2.25191e+57	2.21951e+54	1.68652	9.14	1.359	9.14
308.574	351.001	933.181	1386.14	7.20253e+56	1.9996e+56	1.08879	7.643	4.997	7.643
760.338	44.6801	2201.98	949.822	2.76492e+57	3.31272e+54	1.97835	10.007	1.828	10.007
12.3202	2131.1	294.52	3447.82	2.50764e+54	1.0627e+57	1.5186	1.702	6.511	6.511
4058.38	125.231	17809.9	1086.47	2.2238e+57	1.81533e+54	1.66904	9.116	1.271	9.116
351.001	351.001	985.173	1386.14	8.39785e+56	1.87213e+56	1.15198	7.962	4.894	7.962
864.881	44.6801	2605.84	949.822	2.74579e+57	2.7644e+54	1.965	9.905	1.721	9.905
8.37083	5251.12	259.773	6946.64	4.42073e+53	1.07004e+57	1.43223	1.023	6.002	6.002
4616.39	125.231	20777.5	1086.47	2.19942e+57	1.48341e+54	1.6539	9.1	1.189	9.1
399.262	351.001	1041.17	1386.14	9.731e+56	1.74555e+56	1.22411	8.255	4.787	8.255
983.798	44.6801	3078.78	949.822	2.71385e+57	2.29755e+54	1.94517	9.802	1.619	9.802
34.5315	864.881	414.752	2000.15	2.74611e+55	8.00605e+56	1.40719	3.2	6.73	6.73
5251.12	125.231	24222.6	1086.47	2.17858e+57	1.21124e+54	1.64095	9.091	1.112	9.091
1119.07	44.6801	3632.11	949.822	2.67281e+57	1.90268e+54	1.92079	9.702	1.521	9.702
454.159	351.001	1101.59	1386.14	1.11716e+57	1.62049e+56	1.30255	8.512	4.676	8.512
6.46948	15.9411	239.057	872.832	5.25365e+55	4.80592e+54	0.0897343	12.952	2.466	12.952
5973.12	125.231	28220.4	1086.47	2.16149e+57	9.88403e+53	1.6303	9.09	1.04	9.09
1272.93	44.6801	4278.96	949.822	2.62584e+57	1.57068e+54	1.89347	9.605	1.427	9.605
7.359	5.68748	249.187	818.545	2.29763e+56	7.10773e+53	0.202073	13.635	1.563	13.635
516.604	351.001	1313.86	1386.14	1.26363e+57	1.49095e+56	1.37996	8.727	4.558	8.727
14.0142	2131.1	307.191	3447.82	2.96613e+54	1.06165e+57	1.518	1.759	6.51	6.51
6794.4	125.231	32857.3	1086.47	2.14763e+57	8.06131e+53	1.62162	9.093	0.972	9.093
1447.96	44.6801	5034.51	949.822	2.57572e+57	1.29304e+54	1.86466	9.513	1.338	9.513
9.52178	5251.12	270.84	6946.64	5.23846e+53	1.06989e+57	1.43219	1.056	6.002	6.002
39.2794	864.881	433.351	2000.15	3.22008e+55	7.9221e+56	1.40118	3.313	6.716	6.716
7728.6	125.231	38233.3	1086.47	2.13768e+57	6.57208e+53	1.61531	9.103	0.909	9.103
587.635	351.001	1563.82	1386.14	1.40413e+57	1.35223e+56	1.44944	8.898	4.428	8.898
1647.04	44.6801	5916.37	949.822	2.52428e+57	1.06189e+54	1.83527	9.429	1.253	9.429
8791.24	125.231	44463.4	1086.47	2.13028e+57	5.35638e+53	1.61056	9.114	0.849	9.114
668.432	351.001	1857.45	1386.14	1.53575e+57	1.20977e+56	1.50975	9.032	4.284	9.032
1873.5	44.6801	6944.91	949.822	2.4734e+57	8.70268e+53	1.80628	9.354	1.173	9.354
10000	125.231	51680.6	1086.47	2.12594e+57	4.36434e+53	1.60767	9.13	0.793	9.13
760.338	351.001	2201.98	1386.14	1.65596e+57	1.06909e+56	1.56057	9.13	4.129	9.13
2131.1	44.6801	8143.69	949.822	2.42435e+57	7.11968e+53	1.77834	9.288	1.098	9.288
44.6801	864.881	452.925	2000.15	3.77171e+55	7.82729e+56	1.39416	3.429	6.699	6.699
15.9411	2131.1	320.459	3447.82	3.50745e+54	1.06043e+57	1.51765	1.819	6.51	6.51
864.881	351.001	2605.84	1386.14	1.76303e+57	9.34721e+55	1.60196	9.2	3.965	9.2
2424.12	44.6801	9540	949.822	2.37756e+57	5.81541e+53	1.75166	9.23	1.026	9.23
10.831	5251.12	282.413	6946.64	6.20701e+53	1.06971e+57	1.43213	1.091	6.002	6.002
2757.42	44.6801	11165.4	949.822	2.3343e+57	4.74416e+53	1.72694	9.182	0.959	9.182
983.798	351.001	3078.78	1386.14	1.85585e+57	8.09891e+55	1.63429	9.245	3.794	9.245
5	142.45	220.077	1111.63	1.06134e+55	1.84249e+56	0.631805	3.338	5.607	5.607
8.37083	5.68748	259.773	818.545	2.65139e+56	6.97369e+53	0.230809	12.919	1.553	12.919
3136.56	44.6801	13056.3	949.822	2.2948e+57	3.86605e+53	1.70431	9.143	0.896	9.143
1119.07	351.001	3632.11	1386.14	1.93391e+57	6.96521e+55	1.65822	9.269	3.619	9.269
50.8234	864.881	473.542	2000.15	4.41253e+55	7.72062e+56	1.38618	3.549	6.679	6.679
7.359	15.9411	249.187	872.832	6.9202e+55	4.72133e+54	0.102902	13.029	2.451	13.029
3567.82	44.6801	15254.9	949.822	2.25943e+57	3.14769e+53	1.68398	9.114	0.837	9.114
18.1329	2131.1	334.358	3447.82	4.1462e+54	1.05899e+57	1.51697	1.882	6.509	6.509
1272.93	351.001	4278.96	1386.14	1.99741e+57	5.95409e+55	1.6747	9.278	3.444	9.278
12.3202	5251.12	294.52	6946.64	7.35399e+53	1.0695e+57	1.43207	1.127	6.002	6.002
4058.38	44.6801	17809.9	949.822	2.22843e+57	2.56088e+53	1.66609	9.093	0.782	9.093
1447.96	351.001	5034.51	1386.14	2.04723e+57	5.06447e+55	1.68477	9.274	3.272	9.274
5.68748	142.45	229.361	1111.63	1.24617e+55	1.82226e+56	0.627844	3.422	5.591	5.591
4616.39	44.6801	20777.5	949.822	2.20157e+57	2.08226e+53	1.65055	9.08	0.73	9.08
1647.04	351.001	5916.37	1386.14	2.08456e+57	4.28879e+55	1.68926	9.262	3.103	9.262
57.8114	864.881	495.278	2000.15	5.15544e+55	7.60107e+56	1.37699	3.674	6.655	6.655
5251.12	44.6801	24222.6	949.822	2.17884e+57	1.69227e+53	1.63734	9.073	0.681	9.073
1873.5	351.001	6944.91	1386.14	2.11123e+57	3.61744e+55	1.68939	9.245	2.939	9.245
20.6261	2131.1	348.925	3447.82	4.89944e+54	1.05732e+57	1.51622	1.948	6.508	6.508
5973.12	44.6801	28220.4	949.822	2.16061e+57	1.37483e+53	1.62671	9.074	0.636	9.074
9.52178	5.68748	270.84	818.545	3.04562e+56	6.83578e+53	0.262702	12.405	1.543	12.405
2131.1	351.001	8143.69	1386.14	2.12889e+57	3.04023e+55	1.68606	9.224	2.78	9.224
6.46948	142.45	239.057	1111.63	1.46282e+55	1.80002e+56	0.62352	3.51	5.573	5.573
6794.4	44.6801	32857.3	949.822	2.14593e+57	1.11662e+53	1.61812	9.08	0.593	9.08
14.0142	5251.12	307.191	6946.64	8.71166e+53	1.06925e+57	1.43223	1.166	6.003	6.003
65.7602	864.881	518.216	2000.15	6.01483e+55	7.46775e+56	1.36691	3.802	6.628	6.628
2424.12	351.001	9540	1386.14	2.13911e+57	2.54694e+55	1.6801	9.202	2.626	9.202
7728.6	44.6801	38233.3	949.822	2.13505e+57	9.06673e+52	1.61173	9.09	0.553	9.09
2757.42	351.001	11165.4	1386.14	2.14364e+57	2.1276e+55	1.67241	9.18	2.478	9.18
8791.24	44.6801	44463.4	949.822	2.12785e+57	7.36173e+52	1.60747	9.105	0.516	9.105
8.37083	15.9411	259.773	872.832	9.05678e+55	4.63465e+54	0.119962	12.77	2.436	12.77
7.359	142.45	249.187	1111.63	1.71648e+55	1.77565e+56	0.618821	3.603	5.553	5.553
23.462	2131.1	364.202	3447.82	5.78705e+54	1.05535e+57	1.51538	2.018	6.507	6.507
3136.56	351.001	13056.3	1386.14	2.14426e+57	1.77283e+55	1.66392	9.162	2.337	9.162
74.8019	864.881	542.449	2000.15	7.00655e+55	7.31984e+56	1.35575	3.934	6.597	6.597
10000	44.6801	51680.6	949.822	2.1242e+57	5.97771e+52	1.60528	9.123	0.482	9.123
15.9411	5251.12	320.459	6946.64	1.03182e+54	1.06895e+57	1.43216	1.207	6.003	6.003
3567.82	351.001	15254.9	1386.14	2.14151e+57	1.47396e+55	1.65471	9.145	2.201	9.145
10.831	5.68748	282.413	818.545	3.48291e+56	6.6936e+53	0.297898	12.032	1.532	12.032
8.37083	142.45	259.773	1111.63	2.01314e+55	1.74909e+56	0.613712	3.7	5.53	5.53
4058.38	351.001	17809.9	1386.14	2.13724e+57	1.22311e+55	1.64577	9.133	2.072	9.133
5	50.8234	220.077	962.431	1.62143e+55	3.8372e+55	0.22558	3.874	4.027	4.027
85.0869	864.881	568.076	2000.15	8.14797e+55	7.1567e+56	1.34303	4.07	6.56	6.56
4616.39	351.001	20777.5	1386.14	2.13248e+57	1.01326e+55	1.63755	9.125	1.95	9.125
26.688	2131.1	380.233	3447.82	6.83227e+54	1.05307e+57	1.51422	2.091	6.505	6.505
5.68748	50.8234	229.361	962.431	1.89953e+55	3.76195e+55	0.223752	3.969	4	4
5251.12	351.001	24222.6	1386.14	2.12702e+57	8.38207e+54	1.62975	9.12	1.833	9.12
9.52178	142.45	270.84	1111.63	2.35969e+55	1.72028e+56	0.608163	3.802	5.504	5.504
18.1329	5251.12	334.358	6946.64	1.22185e+54	1.06859e+57	1.43207	1.25	6.003	6.003
96.7859	864.881	595.211	2000.15	9.45795e+55	6.97801e+56	1.3292	4.209	6.518	6.518
5973.12	351.001	28220.4	1386.14	2.12259e+57	6.92546e+54	1.62329	9.121	1.723	9.121
6.46948	50.8234	239.057	962.431	2.22476e+55	3.68537e+55	0.222114	4.074	3.971	4.074
6794.4	351.001	32857.3	1386.14	2.11919e+57	5.71596e+54	1.61805	9.125	1.619	9.125
9.52178	15.9411	270.84	872.832	1.17285e+56	4.54565e+54	0.141385	12.361	2.42	12.361
12.3202	5.68748	294.52	818.545	3.96379e+56	6.54726e+53	0.336397	11.761	1.521	11.761
10.831	142.45	282.413	1111.63	2.76401e+55	1.68917e+56	0.602246	3.909	5.475	5.475
7728.6	351.001	38233.3	1386.14	2.11653e+57	4.7135e+54	1.61376	9.132	1.52	9.132
30.3574	2131.1	397.065	3447.82	8.06207e+54	1.0504e+57	1.51296	2.167	6.503	6.503
7.359	50.8234	249.187	962.431	2.6048e+55	3.60835e+55	0.220954	4.199	3.942	4.199
110.094	864.881	623.978	2000.15	1.09567e+56	6.78377e+56	1.31416	4.35	6.47	6.47
8791.24	351.001	44463.4	1386.14	2.11564e+57	3.88401e+54	1.61097	9.144	1.427	9.144
20.6261	5251.12	348.925	6946.64	1.44652e+54	1.06817e+57	1.43195	1.294	6.003	6.003
8.37083	50.8234	259.773	962.431	3.04856e+55	3.53167e+55	0.220266	4.348	3.912	4.348
10000	351.001	51680.6	1386.14	2.11693e+57	3.19861e+54	1.60983	9.158	1.34	9.158
12.3202	142.45	294.52	1111.63	3.23508e+55	1.65582e+56	0.59606	4.021	5.443	5.443
125.231	864.881	654.514	2000.15	1.26657e+56	6.57445e+56	1.29815	4.495	6.416	6.416
34.5315	2131.1	414.752	3447.82	9.50771e+54	1.04729e+57	1.51159	2.247	6.501	6.501
9.52178	50.8234	270.84	962.431	3.56685e+55	3.45606e+55	0.220198	4.524	3.881	4.524
14.0142	5.68748	307.191	818.545	4.49052e+56	6.39648e+53	0.378305	11.565	1.509	11.565
142.45	864.881	686.972	2000.15	1.46072e+56	6.35102e+56	1.28094	4.642	6.354	6.354
14.0142	142.45	307.191	1111.63	3.78313e+55	1.6203e+56	0.589713	4.138	5.408	5.408
10.831	15.9411	282.413	872.832	1.49736e+56	4.45428e+54	0.167479	11.944	2.404	11.944
10.831	50.8234	282.413	962.431	4.17606e+55	3.38177e+55	0.221061	4.735	3.851	4.735
23.462	5251.12	364.202	6946.64	1.71204e+54	1.06766e+57	1.43181	1.342	6.003	6.003
5	399.262	220.077	1445.93	5.08814e+54	5.39686e+56	1.17505	2.6	6.633	6.633
162.036	864.881	721.524	2000.15	1.68043e+56	6.11506e+56	1.26289	4.791	6.284	6.284
39.2794	2131.1	433.351	3447.82	1.12055e+55	1.04367e+57	1.50984	2.33	6.498	6.498
15.9411	142.45	320.459	1111.63	4.41975e+55	1.58278e+56	0.583148	4.259	5.369	5.369
12.3202	50.8234	294.52	962.431	4.90436e+55	3.3085e+55	0.223016	4.983	3.821	4.983
184.315	864.881	758.36	2000.15	1.92801e+56	5.86883e+56	1.24474	4.941	6.207	6.207
15.9411	5.68748	320.459	818.545	5.06332e+56	6.24128e+53	0.423582	11.425	1.497	11.425
18.1329	142.45	334.358	1111.63	5.158e+55	1.54347e+56	0.576703	4.386	5.327	5.327
209.657	864.881	797.692	2000.15	2.20575e+56	5.6151e+56	1.22697	5.092	6.123	6.123
26.688	5251.12	380.233	6946.64	2.02568e+54	1.06705e+57	1.43165	1.392	6.003	6.003
14.0142	50.8234	307.191	962.431	5.79846e+55	3.23547e+55	0.226502	5.277	3.792	5.277
238.484	864.881	839.757	2000.15	2.51581e+56	5.35708e+56	1.20989	5.244	6.031	6.031
44.6801	2131.1	452.925	3447.82	1.31973e+55	1.03946e+57	1.50768	2.417	6.494	6.494
5.68748	399.262	229.361	1445.93	5.99578e+54	5.37757e+56	1.17287	2.669	6.628	6.628
271.275	864.881	884.821	2000.15	2.86022e+56	5.0982e+56	1.19483	5.395	5.934	5.934
30.3574	5251.12	397.065	6946.64	2.39594e+54	1.06633e+57	1.43146	1.444	6.003	6.003
50.8234	2131.1	473.542	3447.82	1.55314e+55	1.03458e+57	1.50538	2.507	6.49	6.49
20.6261	142.45	348.925	1111.63	6.01257e+55	1.5027e+56	0.570388	4.517	5.281	5.281
12.3202	15.9411	294.52	872.832	1.8837e+56	4.36035e+54	0.198518	11.586	2.387	11.586
308.574	864.881	933.181	2000.15	3.24081e+56	4.84162e+56	1.18255	5.546	5.833	5.833
15.9411	50.8234	320.459	962.431	6.92759e+55	3.16192e+55	0.231939	5.618	3.762	5.618
18.1329	5.68748	334.358	818.545	5.68392e+56	6.0815e+53	0.47228	11.326	1.484	11.326
23.462	142.45	364.202	1111.63	6.99987e+55	1.46085e+56	0.564416	4.652	5.231	5.231
351.001	864.881	985.173	2000.15	3.65924e+56	4.58965e+56	1.17401	5.696	5.73	5.73
399.262	864.881	1041.17	2000.15	4.11817e+56	4.34273e+56	1.17025	5.858	5.628	5.858
18.1329	50.8234	334.358	962.431	8.38223e+55	3.08727e+55	0.240098	6.01	3.732	6.01
34.5315	5251.12	414.752	6946.64	2.83281e+54	1.06547e+57	1.43123	1.498	6.003	6.003
57.8114	2131.1	495.278	3447.82	1.82631e+55	1.02893e+57	1.50261	2.601	6.485	6.485
26.688	142.45	380.233	1111.63	8.13821e+55	1.41838e+56	0.559386	4.793	5.179	5.179
454.159	864.881	1101.59	2000.15	4.637e+56	4.09833e+56	1.17225	6.05	5.526	6.05
6.46948	399.262	239.057	1445.93	7.06456e+54	5.35567e+56	1.17063	2.741	6.623	6.623
20.6261	5.68748	348.925	818.545	6.35288e+56	5.91702e+53	0.524357	11.258	1.47	11.258
516.604	864.881	1313.86	2000.15	5.21443e+56	3.85545e+56	1.17954	6.262	5.424	6.262
30.3574	142.45	397.065	1111.63	9.44791e+55	1.37575e+56	0.555386	4.938	5.124	5.124
20.6261	50.8234	348.925	962.431	1.02838e+56	3.01121e+55	0.251828	6.449	3.7	6.449
587.635	864.881	1563.82	2000.15	5.83407e+56	3.60831e+56	1.18987	6.48	5.32	6.48
668.432	864.881	1857.45	2000.15	6.49809e+56	3.35471e+56	1.2028	6.7	5.212	6.7
34.5315	142.45	414.752	1111.63	1.09515e+56	1.33345e+56	0.553052	5.089	5.068	5.089
65.7602	2131.1	518.216	3447.82	2.14558e+55	1.02241e+57	1.49919	2.7	6.478	6.478
760.338	864.881	2201.98	2000.15	7.20527e+56	3.09613e+56	1.21791	6.917	5.098	6.917
23.462	50.8234	364.202	962.431	1.27772e+56	2.93354e+55	0.268456	6.923	3.668	6.923
39.2794	5251.12	433.351	6946.64	3.34794e+54	1.06445e+57	1.43096	1.556	6.003	6.003
7.359	399.262	249.187	1445.93	8.32208e+54	5.3308e+56	1.16801	2.818	6.617	6.617
14.0142	15.9411	307.191	872.832	2.33438e+56	4.26377e+54	0.234637	11.31	2.369	11.31
864.881	864.881	2605.84	2000.15	7.95234e+56	2.8357e+56	1.23475	7.129	4.976	7.129
23.462	5.68748	364.202	818.545	7.06945e+56	5.74801e+53	0.579683	11.214	1.456	11.214
39.2794	142.45	433.351	1111.63	1.26744e+56	1.29177e+56	0.552836	5.26	5.012	5.26
983.798	864.881	3078.78	2000.15	8.73197e+56	2.57721e+56	1.25318	7.333	4.847	7.333
26.688	50.8234	380.233	962.431	1.60368e+56	2.85408e+55	0.291287	7.412	3.635	7.412
44.6801	142.45	452.925	1111.63	1.46535e+56	1.25073e+56	0.555121	5.463	4.956	5.463
74.8019	2131.1	542.449	3447.82	2.51818e+55	1.01489e+57	1.49526	2.802	6.47	6.47
1119.07	864.881	3632.11	2000.15	9.53669e+56	2.32456e+56	1.27276	7.528	4.71	7.528
8.37083	399.262	259.773	1445.93	9.8005e+54	5.30259e+56	1.16474	2.899	6.609	6.609
1272.93	864.881	4278.96	2000.15	1.03553e+57	2.08133e+56	1.29327	7.71	4.567	7.71
50.8234	142.45	473.542	1111.63	1.69863e+56	1.20982e+56	0.56075	5.703	4.901	5.703
44.6801	5251.12	452.925	6946.64	3.95494e+54	1.06324e+57	1.4304	1.616	6.002	6.002
26.688	5.68748	380.233	818.545	7.83417e+56	5.57427e+53	0.638192	11.187	1.441	11.187
1447.96	864.881	5034.51	2000.15	1.11779e+57	1.85052e+56	1.31427	7.879	4.418	7.879
57.8114	142.45	495.278	1111.63	1.98291e+56	1.16855e+56	0.57044	5.981	4.844	5.981
30.3574	50.8234	397.065	962.431	2.025e+56	2.77272e+55	0.3217	7.893	3.6	7.893
1647.04	864.881	5916.37	2000.15	1.19938e+57	1.63449e+56	1.33539	8.035	4.264	8.035
15.9411	15.9411	320.459	872.832	2.85101e+56	4.16441e+54	0.275877	11.113	2.35	11.113
85.0869	2131.1	568.076	3447.82	2.95233e+55	1.00624e+57	1.49088	2.907	6.461	6.461
65.7602	142.45	518.216	1111.63	2.33544e+56	1.12672e+56	0.585813	6.297	4.787	6.297
1873.5	864.881	6944.91	2000.15	1.2792e+57	1.43486e+56	1.35636	8.177	4.107	8.177
30.3574	5.68748	397.065	818.545	8.64538e+56	5.396e+53	0.699672	11.173	1.426	11.173
50.8234	5251.12	473.542	6946.64	4.66969e+54	1.06181e+57	1.43004	1.678	6.002	6.002
2131.1	864.881	8143.69	2000.15	1.35641e+57	1.25254e+56	1.3768	8.305	3.947	8.305
74.8019	142.45	542.449	1111.63	2.7769e+56	1.08422e+56	0.608027	6.652	4.727	6.652
9.52178	399.262	270.84	1445.93	1.15371e+55	5.27068e+56	1.1614	2.984	6.601	6.601
34.5315	50.8234	414.752	962.431	2.55754e+56	2.68935e+55	0.360932	8.343	3.564	8.343
96.7859	2131.1	595.211	3447.82	3.4573e+55	9.96338e+56	1.48572	3.017	6.45	6.45
2424.12	864.881	9540	2000.15	1.43019e+57	1.08782e+56	1.39663	8.421	3.787	8.421
85.0869	142.45	568.076	1111.63	3.33031e+56	1.041e+56	0.63882	7.037	4.664	7.037
34.5315	5.68748	414.752	818.545	9.50298e+56	5.21304e+53	0.763992	11.167	1.409	11.167
18.1329	15.9411	334.358	872.832	3.43284e+56	4.06223e+54	0.322109	10.981	2.331	10.981
2757.42	864.881	11165.4	2000.15	1.5e+57	9.40466e+55	1.41549	8.525	3.626	8.525
96.7859	142.45	595.211	1111.63	4.0172e+56	9.9707e+55	0.680006	7.441	4.6	7.441
39.2794	50.8234	433.351	962.431	3.21355e+56	2.60393e+55	0.409731	8.746	3.526	8.746
57.8114	5251.12	495.278	6946.64	5.51062e+54	1.06011e+57	1.4296	1.744	6.002	6.002
10.831	399.262	282.413	1445.93	1.3575e+55	5.23461e+56	1.15741	3.073	6.591	6.591
110.094	2131.1	623.978	3447.82	4.04352e+55	9.85021e+56	1.47952	3.13	6.436	6.436
3136.56	864.881	13056.3	2000.15	1.56538e+57	8.09789e+55	1.43332	8.618	3.466	8.618
39.2794	5.68748	433.351	818.545	1.04034e+57	5.02582e+53	0.830803	11.167	1.392	11.167
110.094	142.45	623.978	1111.63	4.85794e+56	9.5245e+55	0.732558	7.847	4.532	7.847
3567.82	864.881	15254.9	2000.15	1.62618e+57	6.94814e+55	1.45021	8.701	3.309	8.701
44.6801	50.8234	452.925	962.431	3.9984e+56	2.51642e+55	0.468278	9.098	3.486	9.098
4058.38	864.881	17809.9	2000.15	1.68229e+57	5.94337e+55	1.46604	8.774	3.155	8.774
20.6261	15.9411	348.925	872.832	4.08228e+56	3.95706e+54	0.373348	10.9	2.31	10.9
125.231	2131.1	654.514	3447.82	4.72267e+55	9.72146e+56	1.47256	3.247	6.42	6.42
65.7602	5251.12	518.216	6946.64	6.49921e+54	1.05811e+57	1.42886	1.813	6.001	6.001
125.231	142.45	654.514	1111.63	5.86242e+56	9.07202e+55	0.797	8.239	4.461	8.239
44.6801	5.68748	452.925	818.545	1.13444e+57	4.83436e+53	0.899827	11.17	1.374	11.17
12.3202	399.262	294.52	1445.93	1.59641e+55	5.19394e+56	1.15306	3.167	6.58	6.58
4616.39	864.881	20777.5	2000.15	1.73382e+57	5.07027e+55	1.48087	8.841	3.005	8.841
50.8234	50.8234	473.542	962.431	4.91031e+56	2.42682e+55	0.536146	9.401	3.444	9.401
142.45	142.45	686.972	1111.63	7.02872e+56	8.61423e+55	0.872759	8.601	4.387	8.601
5251.12	864.881	24222.6	2000.15	1.78116e+57	4.31513e+55	1.49491	8.901	2.86	8.901
142.45	2131.1	686.972	3447.82	5.50769e+55	9.57561e+56	1.46457	3.368	6.401	6.401
50.8234	5.68748	473.542	818.545	1.23218e+57	4.63904e+53	0.970669	11.173	1.356	11.173
5973.12	864.881	28220.4	2000.15	1.82428e+57	3.66467e+55	1.50797	8.955	2.719	8.955
14.0142	399.262	307.191	1445.93	1.87619e+55	5.14818e+56	1.14807	3.265	6.567	6.567
74.8019	5251.12	542.449	6946.64	7.6603e+54	1.05574e+57	1.42802	1.885	6	6
162.036	142.45	721.524	1111.63	8.34346e+56	8.1524e+55	0.958222	8.923	4.309	8.923
23.462	15.9411	364.202	872.832	4.79577e+56	3.84896e+54	0.429254	10.859	2.289	10.859
57.8114	50.8234	495.278	962.431	5.93972e+56	2.33521e+55	0.612349	9.66	3.401	9.66
6794.4	864.881	32857.3	2000.15	1.86408e+57	3.10646e+55	1.52055	9.004	2.584	9.004
57.8114	5.68748	495.278	818.545	1.3332e+57	4.44017e+53	1.04296	11.175	1.336	11.175
184.315	142.45	758.36	1111.63	9.77956e+56	7.6881e+55	1.05101	9.2	4.228	9.2
7728.6	864.881	38233.3	2000.15	1.90018e+57	2.62895e+55	1.53222	9.048	2.453	9.048
162.036	2131.1	721.524	3447.82	6.41291e+55	9.41115e+56	1.4553	3.492	6.378	6.378
65.7602	50.8234	518.216	962.431	7.07752e+56	2.24161e+55	0.695715	9.88	3.355	9.88
15.9411	399.262	320.459	1445.93	2.20343e+55	5.09681e+56	1.14246	3.367	6.552	6.552
65.7602	5.68748	518.216	818.545	1.43694e+57	4.23805e+53	1.11621	11.175	1.315	11.175
8791.24	864.881	44463.4	2000.15	1.93364e+57	2.22168e+55	1.54358	9.089	2.328	9.089
85.0869	5251.12	568.076	6946.64	9.0227e+54	1.05296e+57	1.42709	1.959	5.999	5.999
209.657	142.45	797.692	1111.63	1.1304e+57	7.22318e+55	1.14831	9.429	4.144	9.429
26.688	15.9411	380.233	872.832	5.57321e+56	3.73781e+54	0.489659	10.845	2.267	10.845
10000	864.881	51680.6	2000.15	1.96436e+57	1.87518e+55	1.55439	9.127	2.208	9.127
184.315	2131.1	758.36	3447.82	7.45395e+55	9.22675e+56	1.4448	3.62	6.351	6.351
238.484	142.45	839.757	1111.63	1.28823e+57	6.75962e+55	1.24723	9.612	4.056	9.612
74.8019	50.8234	542.449	962.431	8.3054e+56	2.14623e+55	0.784678	10.066	3.308	10.066
74.8019	5.68748	542.449	818.545	1.54276e+57	4.03347e+53	1.18991	11.17	1.294	11.17
18.1329	399.262	334.358	1445.93	2.58569e+55	5.03933e+56	1.13626	3.474	6.535	6.535
271.275	142.45	884.821	1111.63	1.44774e+57	6.29972e+55	1.34511	9.753	3.965	9.753
96.7859	5251.12	595.211	6946.64	1.06195e+55	1.04968e+57	1.42579	2.037	5.997	5.997
30.3574	15.9411	397.065	872.832	6.41256e+56	3.62358e+54	0.554266	10.852	2.244	10.852
85.0869	50.8234	568.076	962.431	9.60972e+56	2.04918e+55	0.877803	10.222	3.258	10.222
209.657	2131.1	797.692	3447.82	8.64781e+55	9.02125e+56	1.43287	3.751	6.319	6.319
85.0869	5.68748	568.076	818.545	1.65006e+57	3.82675e+53	1.26357	11.16	1.271	11.16
308.574	142.45	933.181	1111.63	1.60573e+57	5.84587e+55	1.43965	9.855	3.87	9.855
5	983.798	220.077	2138.33	2.01231e+54	8.95615e+56	1.46966	1.902	6.79	6.79
96.7859	5.68748	595.211	818.545	1.75807e+57	3.61887e+53	1.33662	11.145	1.248	11.145
96.7859	50.8234	595.211	962.431	1.09726e+57	1.95072e+55	0.973538	10.351	3.205	10.351
20.6261	399.262	348.925	1445.93	3.0316e+55	4.97521e+56	1.1292	3.585	6.515	6.515
238.484	2131.1	839.757	3447.82	1.00127e+56	8.79384e+56	1.41961	3.885	6.282	6.282
351.001	142.45	985.173	1111.63	1.75919e+57	5.40054e+55	1.52903	9.922	3.772	9.922
110.094	5251.12	623.978	6946.64	1.24892e+55	1.04582e+57	1.42437	2.118	5.995	5.995
34.5315	15.9411	414.752	872.832	7.31215e+56	3.5063e+54	0.622785	10.871	2.219	10.871
399.262	142.45	1041.17	1111.63	1.9057e+57	4.9662e+55	1.61187	9.959	3.671	9.959
110.094	50.8234	623.978	962.431	1.23748e+57	1.85112e+55	1.07035	10.454	3.15	10.454
110.094	5.68748	623.978	818.545	1.86603e+57	3.41033e+53	1.40851	11.123	1.223	11.123
271.275	2131.1	884.821	3447.82	1.15678e+56	8.54412e+56	1.40464	4.021	6.238	6.238
454.159	142.45	1101.59	1111.63	2.04326e+57	4.5453e+55	1.68723	9.969	3.567	9.969
39.2794	15.9411	433.351	872.832	8.26635e+56	3.38601e+54	0.694694	10.897	2.194	10.897
23.462	399.262	364.202	1445.93	3.55095e+55	4.90394e+56	1.12135	3.701	6.492	6.492
516.604	142.45	1313.86	1111.63	2.16894e+57	4.0791e+55	1.75192	9.964	3.448	9.964
125.231	5.68748	654.514	818.545	1.97311e+57	3.2023e+53	1.47871	11.094	1.198	11.094
125.231	5251.12	654.514	6946.64	1.46755e+55	1.04131e+57	1.42279	2.203	5.993	5.993
5.68748	983.798	229.361	2138.33	2.37784e+54	8.94676e+56	1.46903	1.954	6.789	6.789
125.231	50.8234	654.514	962.431	1.37984e+57	1.75073e+55	1.16685	10.533	3.093	10.533
308.574	2131.1	933.181	3447.82	1.33336e+56	8.27234e+56	1.38818	4.161	6.187	6.187
587.635	142.45	1563.82	1111.63	2.27592e+57	3.56584e+55	1.80183	9.946	3.307	9.946
44.6801	15.9411	452.925	872.832	9.2729e+56	3.26285e+54	0.769641	10.927	2.167	10.927
142.45	5.68748	686.972	818.545	2.0785e+57	2.99545e+53	1.54668	11.058	1.172	11.058
26.688	399.262	380.233	1445.93	4.15481e+55	4.82507e+56	1.11274	3.821	6.466	6.466
142.45	50.8234	686.972	962.431	1.52273e+57	1.64991e+55	1.26179	10.59	3.033	10.59
351.001	2131.1	985.173	3447.82	1.53306e+56	7.97945e+56	1.37023	4.302	6.128	6.128
668.432	142.45	1857.45	1111.63	2.36066e+57	3.06714e+55	1.83718	9.913	3.153	9.913
162.036	5.68748	721.524	818.545	2.18133e+57	2.79089e+53	1.61191	11.014	1.144	11.014
142.45	5251.12	686.972	6946.64	1.72288e+55	1.03602e+57	1.42057	2.291	5.989	5.989
50.8234	15.9411	473.542	872.832	1.0327e+57	3.13685e+54	0.847126	10.958	2.138	10.958
760.338	142.45	2201.98	1111.63	2.42222e+57	2.6143e+55	1.85912	9.866	2.994	9.866
162.036	50.8234	721.524	962.431	1.66439e+57	1.5491e+55	1.354	10.627	2.971	10.627
399.262	2131.1	1041.17	3447.82	1.758e+56	7.6673e+56	1.35116	4.445	6.061	6.061
6.46948	983.798	239.057	2138.33	2.80982e+54	8.93589e+56	1.46835	2.01	6.788	6.788
184.315	5.68748	758.36	818.545	2.28078e+57	2.58966e+53	1.67395	10.963	1.116	10.963
30.3574	399.262	397.065	1445.93	4.85569e+55	4.73819e+56	1.1032	3.946	6.436	6.436
864.881	142.45	2605.84	1111.63	2.46179e+57	2.21555e+55	1.86943	9.807	2.837	9.807
184.315	50.8234	758.36	962.431	1.80332e+57	1.44875e+55	1.44247	10.645	2.906	10.645
209.657	5.68748	797.692	818.545	2.37604e+57	2.39272e+53	1.73238	10.904	1.087	10.904
454.159	2131.1	1101.59	3447.82	2.01025e+56	7.33867e+56	1.33114	4.589	5.985	5.985
57.8114	15.9411	495.278	872.832	1.14207e+57	3.00832e+54	0.926492	10.986	2.109	10.986
983.798	142.45	3078.78	1111.63	2.48223e+57	1.86819e+55	1.87013	9.74	2.684	9.74
162.036	5251.12	721.524	6946.64	2.02065e+55	1.02985e+57	1.41816	2.382	5.985	5.985
209.657	50.8234	797.692	962.431	1.938e+57	1.34937e+55	1.52637	10.646	2.839	10.646
238.484	5.68748	839.757	818.545	2.46636e+57	2.20107e+53	1.78683	10.837	1.057	10.837
516.604	2131.1	1313.86	3447.82	2.2797e+56	7.00761e+56	1.31112	4.729	5.903	5.903
1119.07	142.45	3632.11	1111.63	2.48668e+57	1.56809e+55	1.86309	9.667	2.535	9.667
34.5315	399.262	414.752	1445.93	5.66751e+55	4.64302e+56	1.09282	4.075	6.402	6.402
65.7602	15.9411	518.216	872.832	1.25494e+57	2.87739e+54	1.00724	11.01	2.078	11.01
271.275	5.68748	884.821	818.545	2.55106e+57	2.01576e+53	1.83702	10.764	1.027	10.764
1272.93	142.45	4278.96	1111.63	2.47846e+57	1.31078e+55	1.85018	9.592	2.391	9.592
238.484	50.8234	839.757	962.431	2.06715e+57	1.25147e+55	1.60497	10.63	2.769	10.63
587.635	2131.1	1563.82	3447.82	2.55462e+56	6.68156e+56	1.29214	4.856	5.821	5.821
7.359	983.798	249.187	2138.33	3.32011e+54	8.92331e+56	1.46733	2.068	6.786	6.786
1447.96	142.45	5034.51	1111.63	2.46054e+57	1.09168e+55	1.833	9.518	2.252	9.518
308.574	5.68748	933.181	818.545	2.62944e+57	1.83755e+53	1.88269	10.683	0.995	10.683
271.275	50.8234	884.821	962.431	2.18954e+57	1.15558e+55	1.67777	10.598	2.698	10.598
668.432	2131.1	1857.45	3447.82	2.83419e+56	6.3574e+56	1.27358	4.971	5.737	5.737
184.315	5251.12	758.36	6946.64	2.36742e+55	1.02267e+57	1.41527	2.477	5.98	5.98
39.2794	399.262	433.351	1445.93	6.60582e+55	4.5394e+56	1.08172	4.208	6.364	6.364
74.8019	15.9411	542.449	872.832	1.37056e+57	2.74435e+54	1.08874	11.029	2.045	11.029
1647.04	142.45	5916.37	1111.63	2.43552e+57	9.06227e+54	1.81286	9.445	2.118	9.445
351.001	5.68748	985.173	818.545	2.70108e+57	1.66753e+53	1.92372	10.596	0.964	10.596
308.574	50.8234	933.181	962.431	2.30418e+57	1.06223e+55	1.74431	10.554	2.624	10.554
760.338	2131.1	2201.98	3447.82	3.11719e+56	6.03382e+56	1.25552	5.077	5.652	5.652
1873.5	142.45	6944.91	1111.63	2.4062e+57	7.50128e+54	1.79127	9.378	1.991	9.378
864.881	2131.1	2605.84	3447.82	3.4022e+56	5.71044e+56	1.23766	5.173	5.565	5.565
399.262	5.68748	1041.17	818.545	2.76546e+57	1.50612e+53	1.95997	10.504	0.932	10.504
85.0869	15.9411	568.076	872.832	1.48804e+57	2.60963e+54	1.17029	11.04	2.011	11.04
351.001	50.8234	985.173	962.431	2.41021e+57	9.71906e+54	1.80436	10.497	2.548	10.497
44.6801	399.262	452.925	1445.93	7.68776e+55	4.42734e+56	1.06955	4.345	6.32	6.32
2131.1	142.45	8143.69	1111.63	2.37397e+57	6.19341e+54	1.76879	9.316	1.869	9.316
209.657	5251.12	797.692	6946.64	2.77058e+55	1.01433e+57	1.41168	2.575	5.973	5.973
983.798	2131.1	3078.78	3447.82	3.68777e+56	5.38749e+56	1.22013	5.261	5.477	5.477
454.159	5.68748	1101.59	818.545	2.82222e+57	1.35401e+53	1.99141	10.406	0.899	10.406
8.37083	983.798	259.773	2138.33	3.92256e+54	8.90878e+56	1.46656	2.13	6.785	6.785
399.262	50.8234	1041.17	962.431	2.50694e+57	8.85077e+54	1.85778	10.428	2.47	10.428
96.7859	15.9411	595.211	872.832	1.60653e+57	2.47367e+54	1.25125	11.044	1.976	11.044
2424.12	142.45	9540	1111.63	2.34109e+57	5.10247e+54	1.74662	9.261	1.754	9.261
1119.07	2131.1	3632.11	3447.82	3.9725e+56	5.06565e+56	1.20304	5.343	5.389	5.389
516.604	5.68748	1313.86	818.545	2.86321e+57	1.14363e+53	2.0136	10.308	0.85	10.308
1272.93	2131.1	4278.96	3447.82	4.25536e+56	4.74575e+56	1.18602	5.423	5.299	5.423
50.8234	399.262	473.542	1445.93	8.93213e+55	4.30712e+56	1.05678	4.486	6.271	6.271
454.159	50.8234	1101.59	962.431	2.59392e+57	8.02189e+54	1.90464	10.35	2.392	10.35
2757.42	142.45	11165.4	1111.63	2.3085e+57	4.19562e+54	1.72515	9.214	1.645	9.214
110.094	15.9411	623.978	872.832	1.72518e+57	2.33685e+54	1.33098	11.039	1.939	11.039
238.484	5251.12	839.757	6946.64	3.23854e+55	1.00468e+57	1.40732	2.678	5.964	5.964
1447.96	2131.1	5034.51	3447.82	4.53937e+56	4.42842e+56	1.16941	5.51	5.208	5.51
587.635	5.68748	1563.82	818.545	2.87698e+57	9.57974e+52	2.02075	10.207	0.801	10.207
516.604	50.8234	1313.86	962.431	2.66847e+57	6.99177e+54	1.94238	10.271	2.289	10.271
3136.56	142.45	13056.3	1111.63	2.27697e+57	3.4444e+54	1.70473	9.175	1.541	9.175
1647.04	2131.1	5916.37	3447.82	4.83047e+56	4.11507e+56	1.15349	5.607	5.115	5.607
57.8114	399.262	495.278	1445.93	1.03593e+56	4.17926e+56	1.04339	4.63	6.216	6.216
668.432	5.68748	1857.45	818.545	2.86775e+57	7.98739e+52	2.0155	10.102	0.754	10.102
1873.5	2131.1	6944.91	3447.82	5.13228e+56	3.80777e+56	1.13845	5.714	5.019	5.714
587.635	50.8234	1563.82	962.431	2.71962e+57	5.93352e+54	1.96588	10.189	2.169	10.189
125.231	15.9411	654.514	872.832	1.84302e+57	2.19974e+54	1.40882	11.025	1.9	11.025
9.52178	983.798	270.84	2138.33	4.63338e+54	8.89197e+56	1.46542	2.196	6.783	6.783
3567.82	142.45	15254.9	1111.63	2.24758e+57	2.82368e+54	1.68589	9.143	1.443	9.143
2131.1	2131.1	8143.69	3447.82	5.44817e+56	3.50877e+56	1.12466	5.832	4.92	5.832
760.338	5.68748	2201.98	818.545	2.84102e+57	6.63203e+52	2.00092	9.994	0.709	9.994
668.432	50.8234	1857.45	962.431	2.74481e+57	5.00515e+54	1.97521	10.1	2.05	10.1
271.275	5251.12	884.821	6946.64	3.78071e+55	9.93558e+56	1.40245	2.783	5.954	5.954
4058.38	142.45	17809.9	1111.63	2.22105e+57	2.31212e+54	1.66899	9.12	1.351	9.12
2424.12	2131.1	9540	3447.82	5.78176e+56	3.22018e+56	1.11255	5.961	4.818	5.961
65.7602	399.262	518.216	1445.93	1.19912e+56	4.04459e+56	1.0297	4.777	6.155	6.155
142.45	15.9411	686.972	872.832	1.95905e+57	2.06299e+54	1.48415	11.002	1.86	11.002
864.881	5.68748	2605.84	818.545	2.80165e+57	5.48592e+52	1.97962	9.885	0.666	9.885
760.338	50.8234	2201.98	962.431	2.74756e+57	4.20065e+54	1.97271	10.004	1.935	10.004
4616.39	142.45	20777.5	1111.63	2.19789e+57	1.89135e+54	1.65428	9.105	1.265	9.105
2757.42	2131.1	11165.4	3447.82	6.13717e+56	2.94388e+56	1.10255	6.105	4.713	6.105
983.798	5.68748	3078.78	818.545	2.75357e+57	4.5231e+52	1.95367	9.777	0.624	9.777
5251.12	142.45	24222.6	1111.63	2.17744e+57	1.54589e+54	1.64133	9.095	1.183	9.095
864.881	50.8234	2605.84	962.431	2.73222e+57	3.5092e+54	1.96087	9.904	1.823	9.904
3136.56	2131.1	13056.3	3447.82	6.51851e+56	2.68137e+56	1.09524	6.261	4.606	6.261
162.036	15.9411	721.524	872.832	2.07235e+57	1.92721e+54	1.55641	10.97	1.819	10.97
74.8019	399.262	542.449	1445.93	1.38511e+56	3.90428e+56	1.01606	4.928	6.088	6.088
1119.07	5.68748	3632.11	818.545	2.70016e+57	3.71872e+52	1.92484	9.674	0.585	9.674
10.831	983.798	282.413	2138.33	5.47155e+54	8.87255e+56	1.4642	2.265	6.781	6.781
3567.82	2131.1	15254.9	3447.82	6.93051e+56	2.43382e+56	1.09106	6.431	4.497	6.431
983.798	50.8234	3078.78	962.431	2.70348e+57	2.91956e+54	1.94227	9.803	1.716	9.803
5973.12	142.45	28220.4	1111.63	2.16096e+57	1.26265e+54	1.63084	9.093	1.107	9.093
308.574	5251.12	933.181	6946.64	4.40765e+55	9.80781e+56	1.39655	2.892	5.941	5.941
1272.93	5.68748	4278.96	818.545	2.64383e+57	3.04951e+52	1.89435	9.576	0.547	9.576
184.315	15.9411	758.36	872.832	2.18199e+57	1.79303e+54	1.62506	10.928	1.776	10.928
85.0869	399.262	568.076	1445.93	1.59634e+56	3.75978e+56	1.00312	5.08	6.016	6.016
4058.38	2131.1	17809.9	3447.82	7.37784e+56	2.20197e+56	1.09043	6.614	4.386	6.614
6794.4	142.45	32857.3	1111.63	2.14748e+57	1.03075e+54	1.62223	9.097	1.035	9.097
1447.96	5.68748	5034.51	818.545	2.58676e+57	2.49576e+52	1.86335	9.486	0.512	9.486
1119.07	50.8234	3632.11	962.431	2.66488e+57	2.42003e+54	1.91874	9.703	1.612	9.703
209.657	15.9411	797.692	872.832	2.28705e+57	1.66117e+54	1.68963	10.877	1.731	10.877
4616.39	2131.1	20777.5	3447.82	7.86488e+56	1.9862e+56	1.09372	6.808	4.273	6.808
96.7859	399.262	595.211	1445.93	1.83534e+56	3.61276e+56	0.991088	5.235	5.938	5.938
7728.6	142.45	38233.3	1111.63	2.13761e+57	8.41045e+53	1.61584	9.105	0.968	9.105
1647.04	5.68748	5916.37	818.545	2.53041e+57	2.03868e+52	1.83261	9.403	0.479	9.403
1272.93	50.8234	4278.96	962.431	2.62017e+57	1.99953e+54	1.89228	9.607	1.514	9.607
5251.12	2131.1	24222.6	3447.82	8.39347e+56	1.78662e+56	1.10132	7.01	4.16	7.01
351.001	5251.12	985.173	6946.64	5.13112e+55	9.66176e+56	1.38984	3.006	5.926	5.926
238.484	15.9411	839.757	872.832	2.3867e+57	1.53232e+54	1.74975	10.818	1.685	10.818
110.094	399.262	623.978	1445.93	2.1047e+56	3.46504e+56	0.980715	5.392	5.855	5.855
1873.5	5.68748	6944.91	818.545	2.47589e+57	1.6627e+52	1.80271	9.33	0.447	9.33
8791.24	142.45	44463.4	1111.63	2.13075e+57	6.86023e+53	1.61131	9.117	0.905	9.117
1447.96	50.8234	5034.51	962.431	2.57144e+57	1.64736e+54	1.86389	9.516	1.419	9.516
5973.12	2131.1	28220.4	3447.82	8.96537e+56	1.60297e+56	1.11333	7.218	4.047	7.218
12.3202	983.798	294.52	2138.33	6.45924e+54	8.85012e+56	1.46262	2.337	6.778	6.778
2131.1	5.68748	8143.69	818.545	2.4243e+57	1.35442e+52	1.77427	9.265	0.418	9.265
10000	142.45	51680.6	1111.63	2.12689e+57	5.59434e+53	1.6086	9.133	0.846	9.133
125.231	399.262	654.514	1445.93	2.40703e+56	3.31827e+56	0.972889	5.549	5.769	5.769
271.275	15.9411	884.821	872.832	2.48018e+57	1.40717e+54	1.80511	10.75	1.638	10.75
1647.04	50.8234	5916.37	962.431	2.52144e+57	1.35391e+54	1.83501	9.433	1.33	9.433
2424.12	5.68748	9540	818.545	2.37609e+57	1.10207e+52	1.74754	9.211	0.39	9.211
142.45	399.262	686.972	1445.93	2.74497e+56	3.17374e+56	0.968731	5.709	5.683	5.709
6794.4	2131.1	32857.3	3447.82	9.58087e+56	1.43484e+56	1.12963	7.427	3.933	7.427
399.262	5251.12	1041.17	6946.64	5.96416e+55	9.49561e+56	1.38163	3.122	5.906	5.906
2757.42	5.68748	11165.4	818.545	2.33185e+57	8.95942e+51	1.72287	9.165	0.364	9.165
162.036	399.262	721.524	1445.93	3.12209e+56	3.0316e+56	0.96865	5.888	5.597	5.888
1873.5	50.8234	6944.91	962.431	2.4714e+57	1.11031e+54	1.80625	9.357	1.245	9.357
308.574	15.9411	933.181	872.832	2.56684e+57	1.28636e+54	1.85546	10.674	1.59	10.674
7728.6	2131.1	38233.3	3447.82	1.02368e+57	1.28159e+56	1.15005	7.635	3.819	7.635
3136.56	5.68748	13056.3	818.545	2.29187e+57	7.27827e+51	1.70046	9.129	0.34	9.129
184.315	399.262	758.36	1445.93	3.55436e+56	2.89023e+56	0.973722	6.1	5.511	6.1
2131.1	50.8234	8143.69	962.431	2.4229e+57	9.08882e+53	1.77841	9.29	1.165	9.29
8791.24	2131.1	44463.4	3447.82	1.09281e+57	1.14248e+56	1.17416	7.837	3.705	7.837
351.001	15.9411	985.173	872.832	2.64609e+57	1.17047e+54	1.90065	10.592	1.541	10.592
5	162.036	220.077	1139.44	9.86831e+54	2.17106e+56	0.699593	3.256	5.78	5.78
3567.82	5.68748	15254.9	818.545	2.25624e+57	5.90975e+51	1.68038	9.102	0.317	9.102
454.159	5251.12	1101.59	6946.64	6.92109e+55	9.30773e+56	1.3724	3.242	5.883	5.883
209.657	399.262	797.692	1445.93	4.06641e+56	2.74846e+56	0.985227	6.344	5.423	6.344
2424.12	50.8234	9540	962.431	2.37697e+57	7.42848e+53	1.75206	9.233	1.09	9.233
14.0142	983.798	307.191	2138.33	7.62226e+54	8.82427e+56	1.46095	2.413	6.775	6.775
10000	2131.1	51680.6	3447.82	1.16475e+57	1.01666e+56	1.20146	8.03	3.592	8.03
399.262	15.9411	1041.17	872.832	2.71747e+57	1.06003e+54	1.94059	10.502	1.491	10.502
4058.38	5.68748	17809.9	818.545	2.22515e+57	4.79577e+51	1.66277	9.083	0.296	9.083
238.484	399.262	839.757	1445.93	4.68081e+56	2.60603e+56	1.0046	6.619	5.332	6.619
2757.42	50.8234	11165.4	962.431	2.33407e+57	6.0632e+53	1.72741	9.185	1.019	9.185
4616.39	5.68748	20777.5	818.545	2.19846e+57	3.89129e+51	1.64758	9.072	0.276	9.072
454.159	15.9411	1101.59	872.832	2.78061e+57	9.55489e+53	1.97526	10.406	1.44	10.406
271.275	399.262	884.821	1445.93	5.41925e+56	2.46301e+56	1.03337	6.92	5.238	6.92
3136.56	50.8234	13056.3	962.431	2.29476e+57	4.94326e+53	1.70477	9.146	0.952	9.146
516.604	5251.12	1313.86	6946.64	7.97263e+55	9.10502e+56	1.36208	3.361	5.856	5.856
5251.12	5.68748	24222.6	818.545	2.17607e+57	3.1562e+51	1.63479	9.067	0.257	9.067
516.604	15.9411	1313.86	872.832	2.82963e+57	8.14193e+53	2.00118	10.311	1.367	10.311
5.68748	162.036	229.361	1139.44	1.15918e+55	2.14988e+56	0.695563	3.338	5.765	5.765
3567.82	50.8234	15254.9	962.431	2.25939e+57	4.02634e+53	1.68435	9.116	0.889	9.116
308.574	399.262	933.181	1445.93	6.30114e+56	2.31968e+56	1.07248	7.237	5.139	7.237
5973.12	5.68748	28220.4	818.545	2.15801e+57	2.56013e+51	1.62443	9.069	0.24	9.069
15.9411	983.798	320.459	2138.33	8.99062e+54	8.79447e+56	1.45887	2.493	6.771	6.771
4058.38	50.8234	17809.9	962.431	2.22863e+57	3.27716e+53	1.66653	9.095	0.831	9.095
587.635	15.9411	1563.82	872.832	2.8519e+57	6.84692e+53	2.01219	10.213	1.29	10.213
351.001	399.262	985.173	1445.93	7.33575e+56	2.17649e+56	1.12265	7.559	5.037	7.559
587.635	5251.12	1563.82	6946.64	9.08192e+55	8.89397e+56	1.35147	3.472	5.828	5.828
6794.4	5.68748	32857.3	818.545	2.14391e+57	2.0762e+51	1.61632	9.076	0.224	9.076
5	2424.12	220.077	3778.74	6.50387e+53	1.07895e+57	1.51465	1.301	6.445	6.445
668.432	15.9411	1857.45	872.832	2.8499e+57	5.72906e+53	2.0101	10.11	1.216	10.11
4616.39	50.8234	20777.5	962.431	2.20185e+57	2.66558e+53	1.65097	9.081	0.776	9.081
399.262	399.262	1041.17	1445.93	8.52164e+56	2.03398e+56	1.18324	7.87	4.931	7.87
7728.6	5.68748	38233.3	818.545	2.13354e+57	1.68372e+51	1.61034	9.088	0.209	9.088
6.46948	162.036	239.057	1139.44	1.36129e+55	2.12648e+56	0.691323	3.425	5.749	5.749
5251.12	50.8234	24222.6	962.431	2.17917e+57	2.16722e+53	1.63775	9.075	0.724	9.075
760.338	15.9411	2201.98	872.832	2.82882e+57	4.77206e+53	1.99788	10.003	1.144	10.003
8791.24	5.68748	44463.4	818.545	2.12664e+57	1.36547e+51	1.60635	9.103	0.195	9.103
454.159	399.262	1101.59	1445.93	9.84335e+56	1.89277e+56	1.2525	8.157	4.82	8.157
668.432	5251.12	1857.45	6946.64	1.02504e+56	8.67341e+56	1.34006	3.577	5.797	5.797
5973.12	50.8234	28220.4	962.431	2.16086e+57	1.76129e+53	1.62703	9.075	0.676	9.075
864.881	15.9411	2605.84	872.832	2.79373e+57	3.95898e+53	1.97829	9.895	1.075	9.895
10000	5.68748	51680.6	818.545	2.12267e+57	1.10729e+51	1.60405	9.121	0.181	9.121
516.604	399.262	1313.86	1445.93	1.12222e+57	1.74746e+56	1.32378	8.407	4.704	8.407
18.1329	983.798	334.358	2138.33	1.05992e+55	8.7602e+56	1.45671	2.577	6.767	6.767
983.798	15.9411	3078.78	872.832	2.74889e+57	3.27275e+53	1.95357	9.788	1.009	9.788
6794.4	50.8234	32857.3	962.431	2.14646e+57	1.43095e+53	1.61857	9.081	0.631	9.081
760.338	5251.12	2201.98	6946.64	1.14772e+56	8.4429e+56	1.32805	3.676	5.764	5.764
587.635	399.262	1563.82	1445.93	1.25772e+57	1.59285e+56	1.38988	8.614	4.577	8.614
5.68748	2424.12	229.361	3778.74	7.6986e+53	1.07867e+57	1.51456	1.338	6.445	6.445
1119.07	15.9411	3632.11	872.832	2.69773e+57	2.69699e+53	1.92552	9.684	0.946	9.684
7.359	162.036	249.187	1139.44	1.59805e+55	2.10069e+56	0.686688	3.515	5.731	5.731
7728.6	50.8234	38233.3	962.431	2.13581e+57	1.16231e+53	1.61229	9.092	0.589	9.092
1272.93	15.9411	4278.96	872.832	2.64314e+57	2.21644e+53	1.89562	9.586	0.887	9.586
668.432	399.262	1857.45	1445.93	1.38771e+57	1.4336e+56	1.4492	8.781	4.438	8.781
8791.24	50.8234	44463.4	962.431	2.12821e+57	9.43977e+52	1.60777	9.105	0.549	9.105
864.881	5251.12	2605.84	6946.64	1.27603e+56	8.20239e+56	1.31544	3.769	5.729	5.729
1447.96	15.9411	5034.51	872.832	2.58709e+57	1.81731e+53	1.86488	9.494	0.83	9.494
10000	50.8234	51680.6	962.431	2.12459e+57	7.66614e+52	1.60559	9.124	0.513	9.124
760.338	399.262	2201.98	1445.93	1.50962e+57	1.27512e+56	1.50086	8.912	4.287	8.912
20.6261	983.798	348.925	2138.33	1.24886e+55	8.72079e+56	1.45413	2.664	6.762	6.762
1647.04	15.9411	5916.37	872.832	2.53132e+57	1.48691e+53	1.83421	9.411	0.776	9.411
864.881	399.262	2605.84	1445.93	1.62119e+57	1.12216e+56	1.54457	9.011	4.127	9.011
983.798	5251.12	3078.78	6946.64	1.40964e+56	7.95214e+56	1.30219	3.856	5.692	5.692
1873.5	15.9411	6944.91	872.832	2.47734e+57	1.21451e+53	1.80441	9.337	0.726	9.337
983.798	399.262	3078.78	1445.93	1.72097e+57	9.78376e+55	1.58029	9.083	3.959	9.083
1119.07	5251.12	3632.11	6946.64	1.5481e+56	7.69269e+56	1.2883	3.938	5.653	5.653
2131.1	15.9411	8143.69	872.832	2.42581e+57	9.90526e+52	1.77584	9.271	0.678	9.271
1119.07	399.262	3632.11	1445.93	1.80795e+57	8.46232e+55	1.60848	9.133	3.787	9.133
8.37083	162.036	259.773	1139.44	1.87512e+55	2.07238e+56	0.681485	3.611	5.71	5.71
6.46948	2424.12	239.057	3778.74	9.1139e+53	1.07834e+57	1.51445	1.377	6.445	6.445
5	57.8114	220.077	976.011	1.55754e+55	4.76371e+55	0.260747	3.816	4.229	4.229
2424.12	15.9411	9540	872.832	2.37763e+57	8.06815e+52	1.74899	9.216	0.633	9.216
1272.93	5251.12	4278.96	6946.64	1.69087e+56	7.42487e+56	1.27354	4.016	5.611	5.611
1272.93	399.262	4278.96	1445.93	1.8818e+57	7.27046e+55	1.62956	9.163	3.612	9.163
2757.42	15.9411	11165.4	872.832	2.33333e+57	6.5652e+52	1.72419	9.17	0.591	9.17
1447.96	399.262	5034.51	1445.93	1.94267e+57	6.2118e+55	1.64425	9.18	3.437	9.18
23.462	983.798	364.202	2138.33	1.47052e+55	8.67556e+56	1.45112	2.756	6.756	6.756
5.68748	57.8114	229.361	976.011	1.82491e+55	4.6725e+55	0.258355	3.91	4.202	4.202
1447.96	5251.12	5034.51	6946.64	1.83733e+56	7.14981e+56	1.25812	4.088	5.567	5.567
3136.56	15.9411	13056.3	872.832	2.29329e+57	5.33802e+52	1.70165	9.133	0.552	9.133
9.52178	162.036	270.84	1139.44	2.19898e+55	2.04144e+56	0.675968	3.712	5.687	5.687
1647.04	399.262	5916.37	1445.93	1.99146e+57	5.2825e+55	1.65362	9.185	3.266	9.185
3567.82	15.9411	15254.9	872.832	2.25752e+57	4.33691e+52	1.68142	9.105	0.515	9.105
1647.04	5251.12	5916.37	6946.64	1.98679e+56	6.86889e+56	1.24227	4.157	5.522	5.522
6.46948	57.8114	239.057	976.011	2.13757e+55	4.57835e+55	0.256078	4.008	4.173	4.173
1873.5	399.262	6944.91	1445.93	2.0292e+57	4.47353e+55	1.65829	9.182	3.098	9.182
4058.38	15.9411	17809.9	872.832	2.22634e+57	3.52159e+52	1.66371	9.085	0.481	9.085
7.359	2424.12	249.187	3778.74	1.07898e+54	1.07795e+57	1.51433	1.418	6.445	6.445
2131.1	399.262	8143.69	1445.93	2.05724e+57	3.77414e+55	1.65909	9.174	2.934	9.174
1873.5	5251.12	6944.91	6946.64	2.13854e+56	6.5837e+56	1.22562	4.223	5.474	5.474
7.359	57.8114	249.187	976.011	2.50285e+55	4.48224e+55	0.254123	4.113	4.143	4.143
10.831	162.036	282.413	1139.44	2.57706e+55	2.00777e+56	0.669985	3.817	5.661	5.661
26.688	983.798	380.233	2138.33	1.73031e+55	8.62374e+56	1.44741	2.852	6.748	6.748
4616.39	15.9411	20777.5	872.832	2.19933e+57	2.85825e+52	1.64829	9.073	0.448	9.073
2424.12	399.262	9540	1445.93	2.0774e+57	3.17333e+55	1.65716	9.163	2.776	9.163
5251.12	15.9411	24222.6	872.832	2.17689e+57	2.31932e+52	1.63543	9.068	0.418	9.068
2131.1	5251.12	8143.69	6946.64	2.29186e+56	6.29601e+56	1.20838	4.285	5.424	5.424
8.37083	57.8114	259.773	976.011	2.92916e+55	4.38515e+55	0.252577	4.228	4.112	4.228
5	6.46948	220.077	824.659	1.30498e+56	9.50941e+53	0.123019	19.566	1.684	19.566
2757.42	399.262	11165.4	1445.93	2.09117e+57	2.66013e+55	1.65323	9.152	2.624	9.152
5973.12	15.9411	28220.4	872.832	2.15867e+57	1.88159e+52	1.62495	9.07	0.39	9.07
2424.12	5251.12	9540	6946.64	2.44604e+56	6.00771e+56	1.1906	4.346	5.372	5.372
12.3202	162.036	294.52	1139.44	3.01786e+55	1.97135e+56	0.663605	3.927	5.632	5.632
9.52178	57.8114	270.84	976.011	3.42626e+55	4.28816e+55	0.25147	4.365	4.079	4.365
3136.56	399.262	13056.3	1445.93	2.09953e+57	2.22392e+55	1.64768	9.14	2.477	9.14
6794.4	15.9411	32857.3	872.832	2.1445e+57	1.52625e+52	1.61678	9.077	0.364	9.077
8.37083	2424.12	259.773	3778.74	1.27738e+54	1.07749e+57	1.51418	1.462	6.445	6.445
2757.42	5251.12	11165.4	6946.64	2.60048e+56	5.72077e+56	1.17256	4.405	5.319	5.319
30.3574	983.798	397.065	2138.33	2.0344e+55	8.56449e+56	1.44356	2.952	6.74	6.74
10.831	57.8114	282.413	976.011	4.00551e+55	4.19223e+55	0.251116	4.528	4.046	4.528
7728.6	15.9411	38233.3	872.832	2.13384e+57	1.2377e+52	1.6106	9.088	0.339	9.088
3567.82	399.262	15254.9	1445.93	2.10441e+57	1.85488e+55	1.64158	9.13	2.337	9.13
3136.56	5251.12	13056.3	6946.64	2.75466e+56	5.43711e+56	1.15432	4.463	5.265	5.265
14.0142	162.036	307.191	1139.44	3.53105e+55	1.93217e+56	0.656736	4.042	5.599	5.599
8791.24	15.9411	44463.4	872.832	2.12676e+57	1.00372e+52	1.6065	9.103	0.316	9.103
12.3202	57.8114	294.52	976.011	4.68206e+55	4.09795e+55	0.251672	4.723	4.013	4.723
4058.38	399.262	17809.9	1445.93	2.10656e+57	1.54386e+55	1.63516	9.123	2.203	9.123
3567.82	5251.12	15254.9	6946.64	2.90822e+56	5.15858e+56	1.1358	4.521	5.209	5.209
10000	15.9411	51680.6	872.832	2.12306e+57	8.14244e+51	1.60434	9.121	0.295	9.121
4616.39	399.262	20777.5	1445.93	2.1069e+57	1.28267e+55	1.62882	9.119	2.075	9.119
4058.38	5251.12	17809.9	6946.64	3.06096e+56	4.88691e+56	1.11746	4.579	5.153	5.153
34.5315	983.798	414.752	2138.33	2.38989e+55	8.49686e+56	1.43867	3.056	6.729	6.729
14.0142	57.8114	307.191	976.011	5.48228e+55	4.00517e+55	0.253402	4.953	3.98	4.953
15.9411	162.036	320.459	1139.44	4.12758e+55	1.89033e+56	0.649673	4.161	5.563	5.563
9.52178	2424.12	270.84	3778.74	1.51215e+54	1.07695e+57	1.51402	1.508	6.445	6.445
4616.39	5251.12	20777.5	6946.64	3.21291e+56	4.62359e+56	1.09926	4.638	5.096	5.096
5251.12	399.262	24222.6	1445.93	2.10624e+57	1.064e+55	1.62287	9.118	1.953	9.118
5251.12	5251.12	24222.6	6946.64	3.36428e+56	4.36989e+56	1.08148	4.7	5.039	5.039
15.9411	57.8114	320.459	976.011	6.45236e+55	3.91294e+55	0.256728	5.224	3.948	5.224
5973.12	399.262	28220.4	1445.93	2.10591e+57	8.81442e+54	1.618	9.121	1.838	9.121
18.1329	162.036	334.358	1139.44	4.81986e+55	1.84598e+56	0.642362	4.285	5.523	5.523
5973.12	5251.12	28220.4	6946.64	3.51551e+56	4.12679e+56	1.06427	4.763	4.982	4.982
6794.4	399.262	32857.3	1445.93	2.10592e+57	7.2936e+54	1.61406	9.127	1.729	9.127
39.2794	983.798	433.351	2138.33	2.80483e+55	8.41991e+56	1.43335	3.164	6.717	6.717
6794.4	5251.12	32857.3	6946.64	3.66723e+56	3.895e+56	1.04794	4.83	4.926	4.926
18.1329	57.8114	334.358	976.011	7.66384e+55	3.82017e+55	0.262129	5.541	3.916	5.541
7728.6	5251.12	38233.3	6946.64	3.82028e+56	3.67486e+56	1.03244	4.901	4.87	4.901
20.6261	162.036	348.925	1139.44	5.6218e+55	1.79937e+56	0.634971	4.414	5.479	5.479
7728.6	399.262	38233.3	1445.93	2.10609e+57	6.02928e+54	1.61083	9.136	1.625	9.136
5	18.1329	220.077	880.781	2.56436e+55	6.26999e+54	0.0774736	8.485	2.635	8.485
10.831	2424.12	282.413	3778.74	1.78985e+54	1.07632e+57	1.51382	1.557	6.445	6.445
8791.24	5251.12	44463.4	6946.64	3.97592e+56	3.46639e+56	1.01824	4.981	4.816	4.981
8791.24	399.262	44463.4	1445.93	2.10742e+57	4.98004e+54	1.60882	9.147	1.527	9.147
5.68748	6.46948	229.361	824.659	1.54072e+56	9.35392e+53	0.142339	16.819	1.675	16.819
10000	5251.12	51680.6	6946.64	4.13754e+56	3.26918e+56	1.00543	5.073	4.763	5.073
20.6261	57.8114	348.925	976.011	9.21111e+55	3.72614e+55	0.270272	5.906	3.883	5.906
23.462	162.036	364.202	1139.44	6.54899e+55	1.75086e+56	0.627867	4.548	5.432	5.432
10000	399.262	51680.6	1445.93	2.11036e+57	4.11068e+54	1.60822	9.162	1.435	9.162
44.6801	983.798	452.925	2138.33	3.28844e+55	8.33258e+56	1.4273	3.276	6.703	6.703
26.688	162.036	380.233	1139.44	7.61876e+55	1.70088e+56	0.620963	4.686	5.38	5.38
23.462	57.8114	364.202	976.011	1.12164e+56	3.63038e+55	0.282146	6.318	3.849	6.318
12.3202	2424.12	294.52	3778.74	2.11816e+54	1.07558e+57	1.51332	1.608	6.444	6.444
30.3574	162.036	397.065	1139.44	8.85036e+55	1.64997e+56	0.614834	4.828	5.325	5.325
5	5973.12	220.077	7752.03	1.86844e+53	1.05864e+57	1.41352	0.855	5.928	5.928
50.8234	983.798	473.542	2138.33	3.85106e+55	8.23378e+56	1.42054	3.392	6.687	6.687
26.688	57.8114	380.233	976.011	1.38324e+56	3.53264e+55	0.298982	6.769	3.814	6.769
5	454.159	220.077	1513.1	4.52594e+54	5.9399e+56	1.23274	2.499	6.697	6.697
5.68748	18.1329	229.361	880.781	3.2688e+55	6.16679e+54	0.0824841	9.427	2.62	9.427
34.5315	162.036	414.752	1139.44	1.0265e+56	1.5987e+56	0.609969	4.975	5.268	5.268
39.2794	162.036	433.351	1139.44	1.18859e+56	1.54763e+56	0.606508	5.127	5.208	5.208
30.3574	57.8114	397.065	976.011	1.72382e+56	3.43272e+55	0.322202	7.243	3.778	7.243
57.8114	983.798	495.278	2138.33	4.50439e+55	8.12238e+56	1.41249	3.513	6.667	6.667
14.0142	2424.12	307.191	3778.74	2.50616e+54	1.07471e+57	1.51307	1.662	6.444	6.444
44.6801	162.036	452.925	1139.44	1.37391e+56	1.49723e+56	0.605292	5.289	5.148	5.289
5.68748	5973.12	229.361	7752.03	2.21356e+53	1.05859e+57	1.4135	0.88	5.928	5.928
6.46948	6.46948	239.057	824.659	1.81201e+56	9.19376e+53	0.164519	15.06	1.665	15.06
5.68748	454.159	229.361	1513.1	5.33567e+54	5.92188e+56	1.23089	2.565	6.693	6.693
50.8234	162.036	473.542	1139.44	1.58562e+56	1.44765e+56	0.606672	5.48	5.088	5.48
34.5315	57.8114	414.752	976.011	2.1631e+56	3.33046e+55	0.353247	7.719	3.74	7.719
65.7602	983.798	518.216	2138.33	5.26148e+55	7.99736e+56	1.40377	3.637	6.645	6.645
57.8114	162.036	495.278	1139.44	1.83176e+56	1.39842e+56	0.611419	5.706	5.029	5.706
6.46948	18.1329	239.057	880.781	4.22963e+55	6.06223e+54	0.0896486	10.305	2.605	10.305
65.7602	162.036	518.216	1139.44	2.12833e+56	1.3489e+56	0.620364	5.969	4.969	5.969
15.9411	2424.12	320.459	3778.74	2.96446e+54	1.07368e+57	1.51277	1.719	6.444	6.444
39.2794	57.8114	433.351	976.011	2.71808e+56	3.22575e+55	0.393447	8.175	3.701	8.175
6.46948	5973.12	239.057	7752.03	2.62288e+53	1.05852e+57	1.41348	0.906	5.928	5.928
74.8019	162.036	542.449	1139.44	2.4933e+56	1.29877e+56	0.634859	6.271	4.908	6.271
74.8019	983.798	542.449	2138.33	6.1368e+55	7.85766e+56	1.39359	3.765	6.618	6.618
6.46948	454.159	239.057	1513.1	6.28971e+54	5.90135e+56	1.22896	2.636	6.689	6.689
85.0869	162.036	568.076	1139.44	2.94736e+56	1.24791e+56	0.656218	6.609	4.844	6.609
44.6801	57.8114	452.925	976.011	3.40248e+56	3.11853e+55	0.44362	8.593	3.66	8.593
96.7859	162.036	595.211	1139.44	3.51309e+56	1.19626e+56	0.686256	6.979	4.778	6.979
85.0869	983.798	568.076	2138.33	7.14635e+55	7.70239e+56	1.38228	3.897	6.587	6.587
18.1329	2424.12	334.358	3778.74	3.50548e+54	1.07248e+57	1.51215	1.779	6.443	6.443
7.359	6.46948	249.187	824.659	2.12056e+56	9.02907e+53	0.189688	13.884	1.655	13.884
7.359	5973.12	249.187	7752.03	3.10827e+53	1.05844e+57	1.41346	0.933	5.928	5.928
110.094	162.036	623.978	1139.44	4.21368e+56	1.14382e+56	0.726506	7.37	4.709	7.37
7.359	454.159	249.187	1513.1	7.41295e+54	5.87796e+56	1.22666	2.71	6.684	6.684
50.8234	57.8114	473.542	976.011	4.2231e+56	3.00878e+55	0.504001	8.964	3.616	8.964
96.7859	983.798	595.211	2138.33	8.30758e+55	7.53084e+56	1.36967	4.032	6.551	6.551
7.359	18.1329	249.187	880.781	5.53351e+55	5.95552e+54	0.0996424	10.983	2.589	10.983
125.231	162.036	654.514	1139.44	5.06823e+56	1.09064e+56	0.778212	7.766	4.637	7.766
57.8114	57.8114	495.278	976.011	5.17588e+56	2.89656e+55	0.574089	9.286	3.571	9.286
142.45	162.036	686.972	1139.44	6.08719e+56	1.03681e+56	0.841834	8.151	4.562	8.151
20.6261	2424.12	348.925	3778.74	4.14378e+54	1.07107e+57	1.51148	1.842	6.442	6.442
8.37083	5973.12	259.773	7752.03	3.68358e+53	1.05834e+57	1.41365	0.963	5.929	5.929
110.094	983.798	623.978	2138.33	9.63938e+55	7.34263e+56	1.35591	4.171	6.51	6.51
8.37083	454.159	259.773	1513.1	8.73434e+54	5.85136e+56	1.22399	2.789	6.678	6.678
162.036	162.036	721.524	1139.44	7.27e+56	9.82445e+55	0.916759	8.51	4.483	8.51
65.7602	57.8114	518.216	976.011	6.25288e+56	2.78193e+55	0.652853	9.563	3.524	9.563
125.231	983.798	654.514	2138.33	1.1162e+56	7.13767e+56	1.34087	4.312	6.463	6.463
184.315	162.036	758.36	1139.44	8.60015e+56	9.27729e+55	1.00138	8.831	4.401	8.831
8.37083	6.46948	259.773	824.659	2.46865e+56	8.85959e+53	0.217992	13.07	1.645	13.07
23.462	2424.12	364.202	3778.74	4.89638e+54	1.06941e+57	1.51074	1.908	6.441	6.441
9.52178	454.159	270.84	1513.1	1.02876e+55	5.82115e+56	1.22094	2.871	6.671	6.671
9.52178	5973.12	270.84	7752.03	4.36544e+53	1.05823e+57	1.41363	0.993	5.929	5.929
74.8019	57.8114	542.449	976.011	7.44004e+56	2.66504e+55	0.738859	9.797	3.475	9.797
209.657	162.036	797.692	1139.44	1.00507e+57	8.72853e+55	1.09323	9.107	4.316	9.107
8.37083	18.1329	259.773	880.781	7.26604e+55	5.84629e+54	0.113204	11.365	2.573	11.365
142.45	983.798	686.972	2138.33	1.28967e+56	6.91639e+56	1.32429	4.456	6.408	6.408
238.484	162.036	839.757	1139.44	1.159e+57	8.18044e+55	1.18934	9.336	4.226	9.336
85.0869	57.8114	568.076	976.011	8.72156e+56	2.54607e+55	0.830507	9.995	3.423	9.995
162.036	983.798	721.524	2138.33	1.48658e+56	6.67982e+56	1.30698	4.603	6.347	6.347
10.831	454.159	282.413	1513.1	1.21118e+55	5.78687e+56	1.21724	2.958	6.662	6.662
26.688	2424.12	380.233	3778.74	5.7831e+54	1.06748e+57	1.50995	1.977	6.44	6.44
271.275	162.036	884.821	1139.44	1.31772e+57	7.63562e+55	1.28677	9.519	4.133	9.519
10.831	5973.12	282.413	7752.03	5.17318e+53	1.05809e+57	1.4136	1.026	5.929	5.929
96.7859	57.8114	595.211	976.011	1.00766e+57	2.4253e+55	0.926019	10.158	3.369	10.158
184.315	983.798	758.36	2138.33	1.70919e+56	6.42956e+56	1.28851	4.751	6.277	6.277
308.574	162.036	933.181	1139.44	1.4775e+57	7.09686e+55	1.38276	9.658	4.037	9.658
9.52178	6.46948	270.84	824.659	2.85915e+56	8.68501e+53	0.249609	12.492	1.634	12.492
12.3202	454.159	294.52	1513.1	1.4252e+55	5.74808e+56	1.21345	3.048	6.653	6.653
30.3574	2424.12	397.065	3778.74	6.82708e+54	1.06521e+57	1.50908	2.05	6.439	6.439
110.094	57.8114	623.978	976.011	1.14865e+57	2.30305e+55	1.02373	10.291	3.312	10.291
209.657	983.798	797.692	2138.33	1.95979e+56	6.16797e+56	1.26988	4.9	6.2	6.2
9.52178	18.1329	270.84	880.781	9.5161e+55	5.73427e+54	0.13101	11.468	2.556	11.468
351.001	162.036	985.173	1139.44	1.63507e+57	6.56699e+55	1.47498	9.758	3.937	9.758
12.3202	5973.12	294.52	7752.03	6.12984e+53	1.05792e+57	1.41356	1.06	5.929	5.929
238.484	983.798	839.757	2138.33	2.2406e+56	5.89798e+56	1.25132	5.051	6.115	6.115
125.231	57.8114	654.514	976.011	1.29299e+57	2.1797e+55	1.12197	10.397	3.253	10.397
399.262	162.036	1041.17	1139.44	1.78733e+57	6.04898e+55	1.56161	9.823	3.834	9.823
271.275	983.798	884.821	2138.33	2.55372e+56	5.62305e+56	1.23365	5.201	6.023	6.023
14.0142	454.159	307.191	1513.1	1.67605e+55	5.70423e+56	1.20898	3.143	6.642	6.642
142.45	57.8114	686.972	976.011	1.43883e+57	2.05573e+55	1.21928	10.476	3.191	10.476
308.574	983.798	933.181	2138.33	2.90109e+56	5.34685e+56	1.2177	5.351	5.925	5.925
34.5315	2424.12	414.752	3778.74	8.05519e+54	1.06257e+57	1.50784	2.125	6.437	6.437
454.159	162.036	1101.59	1139.44	1.93184e+57	5.54573e+55	1.64131	9.857	3.728	9.857
10.831	6.46948	282.413	824.659	3.29381e+56	8.50508e+53	0.284626	12.079	1.622	12.079
351.001	983.798	985.173	2138.33	3.28443e+56	5.07285e+56	1.2043	5.501	5.822	5.822
14.0142	5973.12	307.191	7752.03	7.26256e+53	1.05772e+57	1.4135	1.097	5.929	5.929
516.604	162.036	1313.86	1139.44	2.06498e+57	4.995e+55	1.7104	9.872	3.608	9.872
399.262	983.798	1041.17	2138.33	3.70526e+56	4.80371e+56	1.19461	5.65	5.717	5.717
162.036	57.8114	721.524	976.011	1.58429e+57	1.93164e+55	1.31432	10.532	3.126	10.532
454.159	983.798	1101.59	2138.33	4.16564e+56	4.54021e+56	1.18967	5.807	5.613	5.807
587.635	162.036	1563.82	1139.44	2.18016e+57	4.38928e+55	1.76472	9.871	3.467	9.871
10.831	18.1329	282.413	880.781	1.23478e+56	5.61937e+54	0.153593	11.388	2.539	11.388
15.9411	454.159	320.459	1513.1	1.96974e+55	5.65478e+56	1.20386	3.243	6.629	6.629
516.604	983.798	1313.86	2138.33	4.65908e+56	4.28174e+56	1.18936	5.985	5.513	5.985
184.315	57.8114	758.36	976.011	1.7275e+57	1.80798e+55	1.4059	10.566	3.059	10.566
39.2794	2424.12	433.351	3778.74	9.49855e+54	1.05948e+57	1.5065	2.205	6.435	6.435
668.432	162.036	1857.45	1139.44	2.27409e+57	3.79335e+55	1.80453	9.852	3.312	9.852
587.635	983.798	1563.82	2138.33	5.18084e+56	4.0215e+56	1.19174	6.173	5.413	6.173
209.657	57.8114	797.692	976.011	1.86692e+57	1.68537e+55	1.49303	10.579	2.989	10.579
760.338	162.036	2201.98	1139.44	2.34565e+57	3.24442e+55	1.83092	9.817	3.15	9.817
668.432	983.798	1857.45	2138.33	5.73761e+56	3.7557e+56	1.19639	6.366	5.31	6.366
15.9411	5973.12	320.459	7752.03	8.60314e+53	1.05749e+57	1.41344	1.135	5.929	5.929
760.338	983.798	2201.98	2138.33	6.33255e+56	3.48469e+56	1.20293	6.564	5.201	6.564
12.3202	6.46948	294.52	824.659	3.77309e+56	8.3199e+53	0.323041	11.782	1.61	11.782
864.881	162.036	2605.84	1139.44	2.39538e+57	2.75711e+55	1.8455	9.769	2.988	9.769
238.484	57.8114	839.757	976.011	2.00101e+57	1.56444e+55	1.57491	10.575	2.917	10.575
18.1329	454.159	334.358	1513.1	2.31314e+55	5.59919e+56	1.19839	3.347	6.615	6.615
864.881	983.798	2605.84	2138.33	6.96481e+56	3.21086e+56	1.21158	6.762	5.087	6.762
44.6801	2424.12	452.925	3778.74	1.11933e+55	1.05588e+57	1.50477	2.287	6.432	6.432
983.798	162.036	3078.78	1139.44	2.4256e+57	2.33089e+55	1.85021	9.711	2.83	9.711
271.275	57.8114	884.821	976.011	2.12852e+57	1.44585e+55	1.65088	10.554	2.842	10.554
983.798	983.798	3078.78	2138.33	7.63389e+56	2.9375e+56	1.22196	6.96	4.965	6.96
1119.07	162.036	3632.11	1139.44	2.439e+57	1.96124e+55	1.84669	9.646	2.675	9.646
1119.07	983.798	3632.11	2138.33	8.33468e+56	2.66831e+56	1.23424	7.154	4.837	7.154
12.3202	18.1329	294.52	880.781	1.58232e+56	5.50135e+54	0.181373	11.226	2.521	11.226
18.1329	5973.12	334.358	7752.03	1.01891e+54	1.0572e+57	1.41336	1.176	5.929	5.929
308.574	57.8114	933.181	976.011	2.24828e+57	1.33023e+55	1.72051	10.517	2.765	10.517
1272.93	162.036	4278.96	1139.44	2.43885e+57	1.64319e+55	1.8369	9.578	2.525	9.578
1272.93	983.798	4278.96	2138.33	9.06206e+56	2.40686e+56	1.24825	7.342	4.703	7.342
20.6261	454.159	348.925	1513.1	2.71414e+55	5.53683e+56	1.19201	3.455	6.598	6.598
14.0142	6.46948	307.191	824.659	4.29827e+56	8.1294e+53	0.364891	11.57	1.598	11.57
351.001	57.8114	985.173	976.011	2.35934e+57	1.21821e+55	1.78346	10.467	2.686	10.467
1447.96	162.036	5034.51	1139.44	2.42824e+57	1.37147e+55	1.82255	9.508	2.381	9.508
50.8234	2424.12	473.542	3778.74	1.3181e+55	1.05169e+57	1.50292	2.374	6.429	6.429
1447.96	983.798	5034.51	2138.33	9.81059e+56	2.15638e+56	1.26374	7.524	4.562	7.524
399.262	57.8114	1041.17	976.011	2.46097e+57	1.11039e+55	1.83959	10.405	2.605	10.405
1647.04	162.036	5916.37	1139.44	2.40934e+57	1.14079e+55	1.80468	9.44	2.241	9.44
1647.04	983.798	5916.37	2138.33	1.05719e+57	1.9195e+56	1.28059	7.698	4.416	7.698
20.6261	5973.12	348.925	7752.03	1.20648e+54	1.05686e+57	1.41327	1.218	5.929	5.929
1873.5	162.036	6944.91	1139.44	2.38522e+57	9.46059e+54	1.78497	9.376	2.108	9.376
23.462	454.159	364.202	1513.1	3.18171e+55	5.46709e+56	1.18499	3.568	6.579	6.579
454.159	57.8114	1101.59	976.011	2.55262e+57	1.00731e+55	1.88889	10.332	2.523	10.332
1873.5	983.798	6944.91	2138.33	1.13375e+57	1.69826e+56	1.29854	7.862	4.266	7.862
2131.1	162.036	8143.69	1139.44	2.35763e+57	7.82496e+54	1.76422	9.316	1.981	9.316
57.8114	2424.12	495.278	3778.74	1.55097e+55	1.04682e+57	1.50065	2.464	6.425	6.425
14.0142	18.1329	307.191	880.781	1.9982e+56	5.38003e+54	0.214608	11.058	2.502	11.058
15.9411	6.46948	320.459	824.659	4.87148e+56	7.93309e+53	0.41026	11.419	1.585	11.419
516.604	57.8114	1313.86	976.011	2.63197e+57	8.81058e+54	1.92897	10.257	2.418	10.257
2131.1	983.798	8143.69	2138.33	1.20986e+57	1.49401e+56	1.31738	8.015	4.114	8.015
2424.12	162.036	9540	1139.44	2.32826e+57	6.45715e+54	1.74325	9.263	1.86	9.263
2424.12	983.798	9540	2138.33	1.28487e+57	1.30745e+56	1.33664	8.157	3.958	8.157
65.7602	2424.12	518.216	3778.74	1.82343e+55	1.04117e+57	1.49795	2.557	6.42	6.42
2757.42	983.798	11165.4	2138.33	1.35792e+57	1.13873e+56	1.35622	8.288	3.802	8.288
18.1329	6.46948	334.358	824.659	5.49351e+56	7.73088e+53	0.459135	11.314	1.571	11.314
2757.42	162.036	11165.4	1139.44	2.2985e+57	5.31775e+54	1.72272	9.217	1.745	9.217
3136.56	983.798	13056.3	2138.33	1.42839e+57	9.87515e+55	1.37579	8.408	3.646	8.408
23.462	5973.12	364.202	7752.03	1.4282e+54	1.05645e+57	1.41315	1.263	5.929	5.929
587.635	57.8114	1563.82	976.011	2.68845e+57	7.49215e+54	1.95478	10.178	2.293	10.178
26.688	454.159	380.233	1513.1	3.72605e+55	5.38944e+56	1.17693	3.685	6.556	6.556
3136.56	162.036	13056.3	1139.44	2.26946e+57	4.37183e+54	1.70315	9.179	1.636	9.179
15.9411	18.1329	320.459	880.781	2.48365e+56	5.25534e+54	0.253345	10.92	2.483	10.92
3567.82	983.798	15254.9	2138.33	1.49579e+57	8.53104e+55	1.39516	8.517	3.491	8.517
668.432	57.8114	1857.45	976.011	2.71909e+57	6.32888e+54	1.9664	10.092	2.169	10.092
74.8019	2424.12	542.449	3778.74	2.14179e+55	1.03464e+57	1.4948	2.655	6.414	6.414
3567.82	162.036	15254.9	1139.44	2.24207e+57	3.58884e+54	1.68498	9.148	1.533	9.148
4058.38	983.798	17809.9	2138.33	1.55973e+57	7.34503e+55	1.41413	8.616	3.338	8.616
760.338	57.8114	2201.98	976.011	2.72674e+57	5.31854e+54	1.96588	10	2.048	10
20.6261	6.46948	348.925	824.659	6.16388e+56	7.52303e+53	0.511407	11.243	1.557	11.243
4058.38	162.036	17809.9	1139.44	2.21706e+57	2.94239e+54	1.66856	9.124	1.436	9.124
4616.39	983.798	20777.5	2138.33	1.61998e+57	6.30535e+55	1.43261	8.706	3.188	8.706
864.881	57.8114	2605.84	976.011	2.71584e+57	4.44856e+54	1.9558	9.902	1.931	9.902
30.3574	454.159	397.065	1513.1	4.35865e+55	5.30329e+56	1.16805	3.806	6.53	6.53
4616.39	162.036	20777.5	1139.44	2.195e+57	2.40983e+54	1.65415	9.109	1.345	9.109
26.688	5973.12	380.233	7752.03	1.69017e+54	1.05596e+57	1.41302	1.31	5.929	5.929
5251.12	983.798	24222.6	2138.33	1.67648e+57	5.39905e+55	1.45054	8.788	3.042	8.788
983.798	57.8114	3078.78	976.011	2.69069e+57	3.7052e+54	1.93855	9.803	1.818	9.803
85.0869	2424.12	568.076	3778.74	2.5132e+55	1.0271e+57	1.49091	2.756	6.406	6.406
5251.12	162.036	24222.6	1139.44	2.17576e+57	1.97188e+54	1.64162	9.1	1.259	9.1
18.1329	18.1329	334.358	880.781	3.04195e+56	5.12709e+54	0.297681	10.821	2.462	10.821
1119.07	57.8114	3632.11	976.011	2.6552e+57	3.07454e+54	1.9162	9.705	1.709	9.705
5973.12	983.798	28220.4	2138.33	1.72894e+57	4.6127e+55	1.4676	8.86	2.899	8.86
5973.12	162.036	28220.4	1139.44	2.15961e+57	1.61235e+54	1.6311	9.097	1.178	9.097
23.462	6.46948	364.202	824.659	6.88363e+56	7.30916e+53	0.567056	11.197	1.542	11.197
34.5315	454.159	414.752	1513.1	5.09243e+55	5.2082e+56	1.15846	3.932	6.501	6.501
1272.93	57.8114	4278.96	976.011	2.61282e+57	2.54274e+54	1.89053	9.609	1.605	9.609
6794.4	983.798	32857.3	2138.33	1.77806e+57	3.93311e+55	1.48426	8.927	2.762	8.927
6794.4	162.036	32857.3	1139.44	2.14671e+57	1.31756e+54	1.62265	9.1	1.102	9.1
30.3574	5973.12	397.065	7752.03	1.99954e+54	1.05537e+57	1.41287	1.359	5.929	5.929
1447.96	57.8114	5034.51	976.011	2.56605e+57	2.09675e+54	1.86282	9.519	1.505	9.519
7728.6	983.798	38233.3	2138.33	1.82349e+57	3.34779e+55	1.5001	8.987	2.629	8.987
96.7859	2424.12	595.211	3778.74	2.94583e+55	1.01842e+57	1.48655	2.861	6.397	6.397
7728.6	162.036	38233.3	1139.44	2.13721e+57	1.07615e+54	1.61632	9.108	1.031	9.108
1647.04	57.8114	5916.37	976.011	2.51757e+57	1.72466e+54	1.83444	9.436	1.411	9.436
39.2794	454.159	433.351	1513.1	5.94181e+55	5.10377e+56	1.14771	4.062	6.467	6.467
8791.24	983.798	44463.4	2138.33	1.86526e+57	2.8452e+55	1.515	9.039	2.5	9.039
26.688	6.46948	380.233	824.659	7.65157e+56	7.08942e+53	0.625905	11.17	1.527	11.17
20.6261	18.1329	348.925	880.781	3.67066e+56	4.99522e+54	0.347365	10.763	2.441	10.763
8791.24	162.036	44463.4	1139.44	2.13045e+57	8.78633e+53	1.61171	9.12	0.964	9.12
1873.5	57.8114	6944.91	976.011	2.46891e+57	1.41545e+54	1.80617	9.361	1.322	9.361
10000	983.798	51680.6	2138.33	1.90433e+57	2.41489e+55	1.52954	9.088	2.377	9.088
10000	162.036	51680.6	1139.44	2.1263e+57	7.1713e+53	1.60874	9.134	0.901	9.134
2131.1	57.8114	8143.69	976.011	2.42119e+57	1.15946e+54	1.77853	9.294	1.237	9.294
44.6801	454.159	452.925	1513.1	6.92279e+55	4.98978e+56	1.13619	4.196	6.429	6.429
110.094	2424.12	623.978	3778.74	3.44886e+55	1.00846e+57	1.4817	2.97	6.387	6.387
34.5315	5973.12	414.752	7752.03	2.36468e+54	1.05468e+57	1.41269	1.41	5.929	5.929
2424.12	57.8114	9540	976.011	2.37573e+57	9.48215e+53	1.75224	9.236	1.157	9.236
30.3574	6.46948	397.065	824.659	8.46827e+56	6.86375e+53	0.687874	11.156	1.51	11.156
2757.42	57.8114	11165.4	976.011	2.33337e+57	7.74404e+53	1.72773	9.188	1.082	9.188
50.8234	454.159	473.542	1513.1	8.05297e+55	4.86624e+56	1.12355	4.334	6.385	6.385
23.462	18.1329	364.202	880.781	4.37011e+56	4.85956e+54	0.402259	10.737	2.419	10.737
125.231	2424.12	654.514	3778.74	4.03262e+55	9.97064e+56	1.47581	3.082	6.374	6.374
5	184.315	220.077	1170.27	9.1278e+54	2.53711e+56	0.768977	3.17	5.941	5.941
3136.56	57.8114	13056.3	976.011	2.29436e+57	6.31695e+53	1.70513	9.148	1.011	9.148
5	1119.07	220.077	2294.63	1.7302e+54	9.35523e+56	1.48966	1.807	6.763	6.763
39.2794	5973.12	433.351	7752.03	2.79539e+54	1.05385e+57	1.41247	1.464	5.929	5.929
34.5315	6.46948	414.752	824.659	9.33063e+56	6.63237e+53	0.75265	11.152	1.493	11.152
3567.82	57.8114	15254.9	976.011	2.25952e+57	5.14812e+53	1.6849	9.118	0.945	9.118
57.8114	454.159	495.278	1513.1	9.35157e+55	4.73335e+56	1.11024	4.476	6.336	6.336
4058.38	57.8114	17809.9	976.011	2.22874e+57	4.19205e+53	1.66699	9.097	0.883	9.097
142.45	2424.12	686.972	3778.74	4.70869e+55	9.84082e+56	1.46888	3.198	6.358	6.358
26.688	18.1329	380.233	880.781	5.13962e+56	4.72012e+54	0.462144	10.736	2.395	10.736
4616.39	57.8114	20777.5	976.011	2.2018e+57	3.41124e+53	1.65126	9.083	0.824	9.083
5.68748	184.315	229.361	1170.27	1.07266e+55	2.5153e+56	0.765382	3.251	5.929	5.929
39.2794	6.46948	433.351	824.659	1.02372e+57	6.39533e+53	0.820005	11.153	1.475	11.153
65.7602	454.159	518.216	1513.1	1.08393e+56	4.59165e+56	1.09625	4.62	6.281	6.281
5251.12	57.8114	24222.6	976.011	2.1796e+57	2.77452e+53	1.63826	9.077	0.77	9.077
44.6801	5973.12	452.925	7752.03	3.30313e+54	1.05287e+57	1.41222	1.521	5.929	5.929
5.68748	1119.07	229.361	2294.63	2.04511e+54	9.34713e+56	1.48938	1.858	6.763	6.763
5973.12	57.8114	28220.4	976.011	2.1608e+57	2.25555e+53	1.62721	9.076	0.718	9.076
162.036	2424.12	721.524	3778.74	5.48987e+55	9.69353e+56	1.46114	3.317	6.34	6.34
74.8019	454.159	542.449	1513.1	1.25385e+56	4.44202e+56	1.08165	4.768	6.219	6.219
44.6801	6.46948	452.925	824.659	1.11849e+57	6.15291e+53	0.889609	11.157	1.456	11.157
6794.4	57.8114	32857.3	976.011	2.14679e+57	1.83329e+53	1.61893	9.082	0.671	9.082
30.3574	18.1329	397.065	880.781	5.97429e+56	4.57687e+54	0.526551	10.753	2.371	10.753
6.46948	184.315	239.057	1170.27	1.26025e+55	2.49106e+56	0.761302	3.336	5.915	5.915
7728.6	57.8114	38233.3	976.011	2.13591e+57	1.48967e+53	1.61249	9.092	0.626	9.092
85.0869	454.159	568.076	1513.1	1.44726e+56	4.2857e+56	1.06705	4.919	6.151	6.151
184.315	2424.12	758.36	3778.74	6.39033e+55	9.52728e+56	1.45193	3.441	6.317	6.317
50.8234	5973.12	473.542	7752.03	3.90126e+54	1.0517e+57	1.41192	1.581	5.929	5.929
50.8234	6.46948	473.542	824.659	1.217e+57	5.90544e+53	0.961085	11.161	1.436	11.161
8791.24	57.8114	44463.4	976.011	2.1285e+57	1.21021e+53	1.60806	9.106	0.584	9.106
34.5315	18.1329	414.752	880.781	6.87356e+56	4.42976e+54	0.595224	10.783	2.345	10.783
96.7859	454.159	595.211	1513.1	1.66659e+56	4.12429e+56	1.05288	5.071	6.077	6.077
10000	57.8114	51680.6	976.011	2.12441e+57	9.83111e+52	1.60557	9.124	0.545	9.124
6.46948	1119.07	239.057	2294.63	2.41745e+54	9.33772e+56	1.48876	1.911	6.762	6.762
7.359	184.315	249.187	1170.27	1.48014e+55	2.4642e+56	0.756572	3.425	5.898	5.898
110.094	454.159	623.978	1513.1	1.91435e+56	3.95968e+56	1.03982	5.226	5.998	5.998
209.657	2424.12	797.692	3778.74	7.42553e+55	9.34063e+56	1.44171	3.568	6.291	6.291
5	65.7602	220.077	990.691	1.49162e+55	5.8875e+55	0.30046	3.757	4.433	4.433
125.231	454.159	654.514	1513.1	2.19307e+56	3.79387e+56	1.02816	5.382	5.913	5.913
39.2794	18.1329	433.351	880.781	7.83221e+56	4.27886e+54	0.667646	10.819	2.318	10.819
57.8114	6.46948	495.278	824.659	1.31875e+57	5.65343e+53	1.03398	11.165	1.416	11.165
57.8114	5973.12	495.278	7752.03	4.60533e+54	1.05032e+57	1.41157	1.642	5.929	5.929
142.45	454.159	686.972	1513.1	2.50528e+56	3.62884e+56	1.01906	5.538	5.825	5.825
8.37083	184.315	259.773	1170.27	1.73762e+55	2.43455e+56	0.751633	3.519	5.88	5.88
238.484	2424.12	839.757	3778.74	8.61226e+55	9.13234e+56	1.43002	3.698	6.26	6.26
5.68748	65.7602	229.361	990.691	1.748e+55	5.77932e+55	0.297616	3.849	4.407	4.407
162.036	454.159	721.524	1513.1	2.85348e+56	3.46613e+56	1.01324	5.696	5.735	5.735
65.7602	6.46948	518.216	824.659	1.42328e+57	5.39746e+53	1.10788	11.165	1.394	11.165
7.359	1119.07	249.187	2294.63	2.85747e+54	9.32679e+56	1.4881	1.967	6.761	6.761
44.6801	18.1329	452.925	880.781	8.84564e+56	4.1243e+54	0.743318	10.858	2.29	10.858
184.315	454.159	758.36	1513.1	3.24053e+56	3.30631e+56	1.01154	5.866	5.645	5.866
6.46948	65.7602	239.057	990.691	2.04784e+55	5.66627e+55	0.294814	3.946	4.379	4.379
209.657	454.159	797.692	1513.1	3.67915e+56	3.1479e+56	1.01504	6.068	5.556	6.068
74.8019	6.46948	542.449	824.659	1.52997e+57	5.13799e+53	1.18225	11.162	1.371	11.162
271.275	2424.12	884.821	3778.74	9.96854e+55	8.90159e+56	1.41677	3.83	6.223	6.223
9.52178	184.315	270.84	1170.27	2.03877e+55	2.40191e+56	0.74608	3.618	5.859	5.859
65.7602	5973.12	518.216	7752.03	5.43346e+54	1.04867e+57	1.41115	1.707	5.929	5.929
238.484	454.159	839.757	1513.1	4.19488e+56	2.98936e+56	1.02481	6.301	5.465	6.301
50.8234	18.1329	473.542	880.781	9.90967e+56	3.96616e+54	0.821753	10.897	2.26	10.897
7.359	65.7602	249.187	990.691	2.39815e+55	5.54921e+55	0.292143	4.048	4.349	4.349
85.0869	6.46948	568.076	824.659	1.63811e+57	4.87585e+53	1.25655	11.154	1.347	11.154
271.275	454.159	884.821	1513.1	4.81018e+56	2.83035e+56	1.04247	6.565	5.372	6.565
308.574	2424.12	933.181	3778.74	1.15135e+56	8.6479e+56	1.40179	3.966	6.179	6.179
308.574	454.159	933.181	1513.1	5.54743e+56	2.67095e+56	1.06903	6.855	5.274	6.855
8.37083	65.7602	259.773	990.691	2.80695e+55	5.42919e+55	0.289593	4.156	4.316	4.316
10.831	184.315	282.413	1170.27	2.39059e+55	2.36616e+56	0.740184	3.721	5.836	5.836
8.37083	1119.07	259.773	2294.63	3.37722e+54	9.31413e+56	1.48739	2.026	6.76	6.76
74.8019	5973.12	542.449	7752.03	6.4067e+54	1.04672e+57	1.41042	1.775	5.928	5.928
96.7859	6.46948	595.211	824.659	1.74697e+57	4.61214e+53	1.33024	11.14	1.323	11.14
57.8114	18.1329	495.278	880.781	1.10168e+57	3.80474e+54	0.902296	10.933	2.229	10.933
351.001	454.159	985.173	1513.1	6.42406e+56	2.51148e+56	1.106	7.162	5.173	7.162
351.001	2424.12	985.173	3778.74	1.3267e+56	8.37152e+56	1.38555	4.104	6.129	6.129
9.52178	65.7602	270.84	990.691	3.28352e+55	5.30753e+55	0.287611	4.269	4.283	4.283
399.262	454.159	1041.17	1513.1	7.45067e+56	2.35244e+56	1.15368	7.475	5.068	7.475
110.094	6.46948	623.978	824.659	1.85579e+57	4.34761e+53	1.40276	11.119	1.297	11.119
65.7602	18.1329	518.216	880.781	1.21603e+57	3.64034e+54	0.984325	10.964	2.197	10.964
10.831	65.7602	282.413	990.691	3.83848e+55	5.18548e+55	0.285986	4.396	4.247	4.396
454.159	454.159	1101.59	1513.1	8.62521e+56	2.19447e+56	1.21158	7.778	4.959	7.778
399.262	2424.12	1041.17	3778.74	1.52498e+56	8.07337e+56	1.36779	4.245	6.071	6.071
12.3202	184.315	294.52	1170.27	2.80105e+55	2.32716e+56	0.733565	3.829	5.809	5.809
85.0869	5973.12	568.076	7752.03	7.54936e+54	1.04442e+57	1.40961	1.846	5.927	5.927
125.231	6.46948	654.514	824.659	1.96373e+57	4.08339e+53	1.47356	11.091	1.27	11.091
516.604	454.159	1313.86	1513.1	9.88598e+56	2.03286e+56	1.27389	8.055	4.844	8.055
9.52178	1119.07	270.84	2294.63	3.99077e+54	9.29943e+56	1.48632	2.088	6.758	6.758
12.3202	65.7602	294.52	990.691	4.48408e+55	5.0644e+55	0.285198	4.547	4.211	4.547
454.159	2424.12	1101.59	3778.74	1.74827e+56	7.75533e+56	1.34866	4.387	6.004	6.004
74.8019	18.1329	542.449	880.781	1.33332e+57	3.47324e+54	1.06722	10.989	2.163	10.989
587.635	454.159	1563.82	1513.1	1.11545e+57	1.86205e+56	1.33398	8.292	4.721	8.292
142.45	6.46948	686.972	824.659	2.06995e+57	3.82068e+53	1.54211	11.055	1.242	11.055
14.0142	65.7602	307.191	990.691	5.23512e+55	4.94526e+55	0.285408	4.728	4.175	4.728
14.0142	184.315	307.191	1170.27	3.27927e+55	2.28486e+56	0.726737	3.941	5.78	5.78
516.604	2424.12	1313.86	3778.74	1.98794e+56	7.43106e+56	1.3291	4.524	5.931	5.931
668.432	454.159	1857.45	1513.1	1.24031e+57	1.68579e+56	1.38988	8.491	4.587	8.491
96.7859	5973.12	595.211	7752.03	8.8897e+54	1.0417e+57	1.4087	1.92	5.926	5.926
162.036	6.46948	721.524	824.659	2.17359e+57	3.56072e+53	1.60788	11.012	1.213	11.012
15.9411	65.7602	320.459	990.691	6.11518e+55	4.82816e+55	0.286939	4.941	4.14	4.941
587.635	2424.12	1563.82	3778.74	2.23385e+56	7.10895e+56	1.31013	4.651	5.857	5.857
85.0869	18.1329	568.076	880.781	1.45271e+57	3.30389e+54	1.15027	11.006	2.127	11.006
760.338	454.159	2201.98	1513.1	1.36056e+57	1.50921e+56	1.44032	8.654	4.441	8.654
15.9411	184.315	320.459	1170.27	3.8356e+55	2.23923e+56	0.719354	4.059	5.747	5.747
184.315	6.46948	758.36	824.659	2.27383e+57	3.30491e+53	1.67044	10.961	1.184	10.961
10.831	1119.07	282.413	2294.63	4.71465e+54	9.28245e+56	1.48549	2.154	6.757	6.757
18.1329	65.7602	334.358	990.691	7.16871e+55	4.71208e+55	0.290038	5.194	4.105	5.194
864.881	454.159	2605.84	1513.1	1.47367e+57	1.33713e+56	1.48466	8.784	4.286	8.784
668.432	2424.12	1857.45	3778.74	2.48538e+56	6.7865e+56	1.29138	4.766	5.781	5.781
96.7859	18.1329	595.211	880.781	1.57321e+57	3.13287e+54	1.23278	11.015	2.09	11.015
209.657	6.46948	797.692	824.659	2.36984e+57	3.05447e+53	1.72932	10.903	1.153	10.903
18.1329	184.315	334.358	1170.27	4.48174e+55	2.19035e+56	0.711551	4.181	5.71	5.71
983.798	454.159	3078.78	1513.1	1.57786e+57	1.17358e+56	1.52245	8.886	4.122	8.886
110.094	5973.12	623.978	7752.03	1.04602e+55	1.0385e+57	1.40767	1.997	5.925	5.925
760.338	2424.12	2201.98	3778.74	2.74149e+56	6.46281e+56	1.27253	4.872	5.702	5.702
20.6261	65.7602	348.925	990.691	8.46928e+55	4.59559e+55	0.295279	5.489	4.07	5.489
238.484	6.46948	839.757	824.659	2.46085e+57	2.81057e+53	1.78419	10.836	1.121	10.836
110.094	18.1329	623.978	880.781	1.69395e+57	2.96072e+54	1.31407	11.015	2.051	11.015
1119.07	454.159	3632.11	1513.1	1.67162e+57	1.02149e+56	1.55379	8.963	3.953	8.963
864.881	2424.12	2605.84	3778.74	3.00093e+56	6.13786e+56	1.25397	4.969	5.622	5.622
20.6261	184.315	348.925	1170.27	5.23086e+55	2.13837e+56	0.703465	4.307	5.669	5.669
271.275	6.46948	884.821	824.659	2.54619e+57	2.5747e+53	1.83477	10.763	1.089	10.763
23.462	65.7602	364.202	990.691	1.01151e+56	4.47763e+55	0.303338	5.831	4.034	5.831
983.798	2424.12	3078.78	3778.74	3.26236e+56	5.81212e+56	1.23523	5.058	5.539	5.539
1272.93	454.159	4278.96	1513.1	1.75418e+57	8.82706e+55	1.57882	9.019	3.78	9.019
125.231	18.1329	654.514	880.781	1.8139e+57	2.78814e+54	1.39345	11.005	2.011	11.005
12.3202	1119.07	294.52	2294.63	5.56819e+54	9.26277e+56	1.48429	2.224	6.755	6.755
1119.07	2424.12	3632.11	3778.74	3.52441e+56	5.48657e+56	1.21669	5.14	5.455	5.455
125.231	5973.12	654.514	7752.03	1.22983e+55	1.03473e+57	1.40628	2.077	5.923	5.923
1447.96	454.159	5034.51	1513.1	1.82521e+57	7.58095e+55	1.59802	9.058	3.606	9.058
308.574	6.46948	933.181	824.659	2.62521e+57	2.34784e+53	1.8808	10.683	1.056	10.683
23.462	184.315	364.202	1170.27	6.09774e+55	2.08358e+56	0.69527	4.439	5.624	5.624
142.45	18.1329	686.972	880.781	1.93214e+57	2.61584e+54	1.4703	10.985	1.968	10.985
1272.93	2424.12	4278.96	3778.74	3.78576e+56	5.16245e+56	1.19812	5.216	5.369	5.369
26.688	65.7602	380.233	990.691	1.22295e+56	4.35766e+55	0.315315	6.218	3.998	6.218
1647.04	454.159	5916.37	1513.1	1.88483e+57	6.47705e+55	1.61188	9.084	3.432	9.084
351.001	6.46948	985.173	824.659	2.69739e+57	2.13109e+53	1.92213	10.596	1.023	10.596
1447.96	2424.12	5034.51	3778.74	4.04534e+56	4.84119e+56	1.17994	5.288	5.283	5.288
162.036	18.1329	721.524	880.781	2.04759e+57	2.44471e+54	1.54402	10.956	1.925	10.956
1647.04	2424.12	5916.37	3778.74	4.30275e+56	4.52405e+56	1.16194	5.363	5.196	5.363
26.688	184.315	380.233	1170.27	7.09883e+55	2.02634e+56	0.687167	4.574	5.575	5.575
1873.5	454.159	6944.91	1513.1	1.93378e+57	5.5094e+55	1.62128	9.099	3.262	9.099
399.262	6.46948	1041.17	824.659	2.76227e+57	1.92536e+53	1.95865	10.504	0.989	10.504
14.0142	1119.07	307.191	2294.63	6.57385e+54	9.24001e+56	1.48272	2.296	6.752	6.752
30.3574	65.7602	397.065	990.691	1.49717e+56	4.23526e+55	0.332285	6.648	3.96	6.648
1873.5	2424.12	6944.91	3778.74	4.56225e+56	4.21213e+56	1.14433	5.447	5.107	5.447
184.315	18.1329	758.36	880.781	2.15936e+57	2.27545e+54	1.61405	10.917	1.879	10.917
142.45	5973.12	686.972	7752.03	1.44471e+55	1.03031e+57	1.40472	2.16	5.921	5.921
2131.1	2424.12	8143.69	3778.74	4.82866e+56	3.90707e+56	1.12747	5.541	5.016	5.541
454.159	6.46948	1101.59	824.659	2.81948e+57	1.73137e+53	1.99032	10.406	0.954	10.406
2131.1	454.159	8143.69	1513.1	1.9729e+57	4.66784e+55	1.6267	9.107	3.095	9.107
30.3574	184.315	397.065	1170.27	8.25233e+55	1.96717e+56	0.679231	4.715	5.521	5.521
2424.12	2424.12	9540	3778.74	5.10543e+56	3.61082e+56	1.11175	5.646	4.923	5.646
516.604	6.46948	1313.86	824.659	2.86107e+57	1.46347e+53	2.01279	10.308	0.902	10.308
209.657	18.1329	797.692	880.781	2.2665e+57	2.10906e+54	1.67995	10.869	1.833	10.869
2424.12	454.159	9540	1513.1	2.00354e+57	3.94072e+55	1.62903	9.11	2.933	9.11
34.5315	65.7602	414.752	990.691	1.85252e+56	4.1102e+55	0.3558	7.105	3.921	7.105
2757.42	2424.12	11165.4	3778.74	5.3964e+56	3.32521e+56	1.09741	5.764	4.827	5.764
587.635	6.46948	1563.82	824.659	2.87552e+57	1.22647e+53	2.02027	10.208	0.851	10.208
34.5315	184.315	414.752	1170.27	9.57836e+55	1.90668e+56	0.672108	4.859	5.464	5.464
3136.56	2424.12	13056.3	3778.74	5.70556e+56	3.05187e+56	1.08502	5.895	4.729	5.895
2757.42	454.159	11165.4	1513.1	2.0272e+57	3.31626e+55	1.62912	9.11	2.777	9.11
238.484	18.1329	839.757	880.781	2.36815e+57	1.94633e+54	1.74128	10.811	1.784	10.811
3567.82	2424.12	15254.9	3778.74	6.03715e+56	2.7921e+56	1.07517	6.04	4.63	6.04
162.036	5973.12	721.524	7752.03	1.69558e+55	1.02512e+57	1.40254	2.247	5.917	5.917
15.9411	1119.07	320.459	2294.63	7.75795e+54	9.21371e+56	1.48106	2.373	6.749	6.749
39.2794	65.7602	433.351	990.691	2.30949e+56	3.98229e+55	0.387348	7.573	3.88	7.573
668.432	6.46948	1857.45	824.659	2.86678e+57	1.02294e+53	2.01523	10.103	0.801	10.103
39.2794	184.315	433.351	1170.27	1.10989e+56	1.84555e+56	0.66611	5.008	5.404	5.404
4058.38	2424.12	17809.9	3778.74	6.39702e+56	2.54685e+56	1.06808	6.201	4.528	6.201
3136.56	454.159	13056.3	1513.1	2.04483e+57	2.78279e+55	1.62736	9.108	2.626	9.108
271.275	18.1329	884.821	880.781	2.46356e+57	1.78818e+54	1.79777	10.745	1.735	10.745
760.338	6.46948	2201.98	824.659	2.84042e+57	8.49595e+52	2.0008	9.995	0.753	9.995
3567.82	454.159	15254.9	1513.1	2.05784e+57	2.32925e+55	1.62447	9.107	2.481	9.107
44.6801	184.315	452.925	1170.27	1.28379e+56	1.78446e+56	0.661576	5.16	5.341	5.341
4616.39	2424.12	20777.5	3778.74	6.78916e+56	2.31677e+56	1.06454	6.377	4.426	6.377
864.881	6.46948	2605.84	824.659	2.8013e+57	7.02981e+52	1.97961	9.886	0.707	9.886
308.574	18.1329	933.181	880.781	2.55201e+57	1.63537e+54	1.84913	10.671	1.684	10.671
184.315	5973.12	758.36	7752.03	1.98807e+55	1.01906e+57	1.40016	2.337	5.913	5.913
44.6801	65.7602	452.925	990.691	2.88709e+56	3.85141e+55	0.428327	8.029	3.837	8.029
4058.38	454.159	17809.9	1513.1	2.06729e+57	1.94529e+55	1.62094	9.107	2.342	9.107
5251.12	2424.12	24222.6	3778.74	7.21975e+56	2.10211e+56	1.06476	6.566	4.322	6.566
983.798	6.46948	3078.78	824.659	2.75346e+57	5.79747e+52	1.95376	9.778	0.663	9.778
50.8234	184.315	473.542	1170.27	1.48217e+56	1.72402e+56	0.659221	5.318	5.277	5.318
351.001	18.1329	985.173	880.781	2.63293e+57	1.48869e+54	1.89523	10.589	1.632	10.589
18.1329	1119.07	334.358	2294.63	9.15096e+54	9.18336e+56	1.47931	2.453	6.746	6.746
5973.12	2424.12	28220.4	3778.74	7.69221e+56	1.90291e+56	1.06926	6.767	4.218	6.767
4616.39	454.159	20777.5	1513.1	2.07419e+57	1.62148e+55	1.6172	9.108	2.209	9.108
1119.07	6.46948	3632.11	824.659	2.70013e+57	4.7673e+52	1.92494	9.674	0.621	9.674
57.8114	184.315	495.278	1170.27	1.70799e+56	1.66456e+56	0.65958	5.498	5.213	5.498
6794.4	2424.12	32857.3	3778.74	8.21057e+56	1.71892e+56	1.0782	6.977	4.113	6.977
399.262	18.1329	1041.17	880.781	2.70591e+57	1.34884e+54	1.93602	10.5	1.58	10.5
1272.93	6.46948	4278.96	824.659	2.64391e+57	3.91015e+52	1.89449	9.577	0.581	9.577
50.8234	65.7602	473.542	990.691	3.59837e+56	3.71753e+55	0.479668	8.455	3.793	8.455
5251.12	454.159	24222.6	1513.1	2.07929e+57	1.34927e+55	1.61354	9.111	2.082	9.111
209.657	5973.12	797.692	7752.03	2.32859e+55	1.012e+57	1.39732	2.431	5.908	5.908
65.7602	184.315	518.216	1170.27	1.96742e+56	1.60576e+56	0.663332	5.711	5.15	5.711
7728.6	2424.12	38233.3	3778.74	8.77585e+56	1.54969e+56	1.09174	7.192	4.008	7.192
454.159	18.1329	1101.59	880.781	2.7705e+57	1.21635e+54	1.97141	10.405	1.526	10.405
1447.96	6.46948	5034.51	824.659	2.5869e+57	3.20073e+52	1.86351	9.486	0.544	9.486
5973.12	454.159	28220.4	1513.1	2.0833e+57	1.12111e+55	1.61023	9.117	1.961	9.117
74.8019	184.315	542.449	1170.27	2.27619e+56	1.54677e+56	0.67125	5.96	5.086	5.96
516.604	18.1329	1313.86	880.781	2.82117e+57	1.0382e+54	1.99808	10.31	1.449	10.31
8791.24	2424.12	44463.4	3778.74	9.3875e+56	1.39465e+56	1.10977	7.409	3.903	7.409
1647.04	6.46948	5916.37	824.659	2.53048e+57	2.6146e+52	1.83271	9.404	0.508	9.404
20.6261	1119.07	348.925	2294.63	1.07883e+55	9.14835e+56	1.47715	2.537	6.742	6.742
6794.4	454.159	32857.3	1513.1	2.08755e+57	9.30379e+54	1.60795	9.126	1.847	9.126
57.8114	65.7602	495.278	990.691	4.45191e+56	3.58063e+55	0.541601	8.84	3.746	8.84
85.0869	184.315	568.076	1170.27	2.6531e+56	1.48716e+56	0.684733	6.247	5.021	6.247
587.635	18.1329	1563.82	880.781	2.84531e+57	8.73633e+53	2.00992	10.213	1.368	10.213
10000	2424.12	51680.6	3778.74	1.00425e+57	1.25308e+56	1.132	7.623	3.798	7.623
1873.5	6.46948	6944.91	824.659	2.47607e+57	2.13296e+52	1.80286	9.33	0.475	9.33
238.484	5973.12	839.757	7752.03	2.72441e+55	1.00378e+57	1.394	2.528	5.902	5.902
7728.6	454.159	38233.3	1513.1	2.09192e+57	7.71257e+54	1.60649	9.138	1.739	9.138
668.432	18.1329	1857.45	880.781	2.84498e+57	7.31456e+53	2.00855	10.111	1.29	10.111
96.7859	184.315	595.211	1170.27	3.11867e+56	1.42677e+56	0.705177	6.57	4.954	6.57
65.7602	65.7602	518.216	990.691	5.4447e+56	3.44077e+55	0.613636	9.177	3.697	9.177
760.338	18.1329	2201.98	880.781	2.82526e+57	6.09619e+53	1.99689	10.005	1.214	10.005
2131.1	6.46948	8143.69	824.659	2.42446e+57	1.73765e+52	1.7744	9.266	0.444	9.266
8791.24	454.159	44463.4	1513.1	2.0963e+57	6.3878e+54	1.60565	9.151	1.636	9.151
23.462	1119.07	364.202	2294.63	1.27111e+55	9.10804e+56	1.47458	2.625	6.737	6.737
2424.12	6.46948	9540	824.659	2.3762e+57	1.41384e+52	1.74764	9.211	0.414	9.211
10000	454.159	51680.6	1513.1	2.10159e+57	5.28652e+54	1.6059	9.166	1.539	9.166
864.881	18.1329	2605.84	880.781	2.79124e+57	5.06011e+53	1.97772	9.897	1.141	9.897
110.094	184.315	623.978	1170.27	3.69589e+56	1.36552e+56	0.734147	6.925	4.884	6.925
74.8019	65.7602	542.449	990.691	6.56658e+56	3.29814e+55	0.694618	9.468	3.646	9.468
2757.42	6.46948	11165.4	824.659	2.33202e+57	1.14961e+52	1.723	9.166	0.387	9.166
983.798	18.1329	3078.78	880.781	2.7472e+57	4.18494e+53	1.9533	9.789	1.071	9.789
5	2757.42	220.077	4154.23	5.47224e+53	1.08673e+57	1.50628	1.228	6.375	6.375
125.231	184.315	654.514	1170.27	4.40777e+56	1.30343e+56	0.773295	7.302	4.811	7.302
271.275	5973.12	884.821	7752.03	3.18375e+55	9.94263e+56	1.38993	2.629	5.894	5.894
3136.56	6.46948	13056.3	824.659	2.29197e+57	9.33979e+51	1.70054	9.129	0.361	9.129
1119.07	18.1329	3632.11	880.781	2.69675e+57	3.45028e+53	1.92552	9.686	1.005	9.686
142.45	184.315	686.972	1170.27	5.27347e+56	1.24056e+56	0.823866	7.688	4.735	7.688
3567.82	6.46948	15254.9	824.659	2.25638e+57	7.58343e+51	1.68048	9.102	0.337	9.102
85.0869	65.7602	568.076	990.691	7.80162e+56	3.15292e+55	0.782948	9.715	3.593	9.715
26.688	1119.07	380.233	2294.63	1.49666e+55	9.06168e+56	1.47159	2.717	6.731	6.731
1272.93	18.1329	4278.96	880.781	2.64243e+57	2.83657e+53	1.89567	9.587	0.941	9.587
4058.38	6.46948	17809.9	824.659	2.22518e+57	6.15453e+51	1.6628	9.083	0.314	9.083
162.036	184.315	721.524	1170.27	6.3036e+56	1.17704e+56	0.886323	8.065	4.656	8.065
1447.96	18.1329	5034.51	880.781	2.58673e+57	2.32648e+53	1.86504	9.496	0.881	9.496
308.574	5973.12	933.181	7752.03	3.71586e+55	9.83272e+56	1.3851	2.734	5.884	5.884
96.7859	65.7602	595.211	990.691	9.13165e+56	3.00541e+55	0.876827	9.922	3.537	9.922
4616.39	6.46948	20777.5	824.659	2.1985e+57	4.9936e+51	1.64762	9.072	0.293	9.072
1647.04	18.1329	5916.37	880.781	2.53121e+57	1.9041e+53	1.83444	9.412	0.824	9.412
5.68748	2757.42	229.361	4154.23	6.4785e+53	1.0865e+57	1.50621	1.262	6.375	6.375
5	516.604	220.077	1588.65	4.00398e+54	6.48395e+56	1.28565	2.398	6.746	6.746
30.3574	1119.07	397.065	2294.63	1.76095e+55	9.00848e+56	1.46818	2.813	6.724	6.724
5251.12	6.46948	24222.6	824.659	2.17612e+57	4.05004e+51	1.63483	9.067	0.273	9.067
184.315	184.315	758.36	1170.27	7.49743e+56	1.11302e+56	0.960044	8.419	4.573	8.419
1873.5	18.1329	6944.91	880.781	2.47739e+57	1.55576e+53	1.80468	9.338	0.771	9.338
5973.12	6.46948	28220.4	824.659	2.15806e+57	3.28528e+51	1.62447	9.069	0.255	9.069
110.094	65.7602	623.978	990.691	1.05347e+57	2.85599e+55	0.974329	10.092	3.478	10.092
351.001	5973.12	985.173	7752.03	4.33113e+55	9.7063e+56	1.37924	2.842	5.871	5.871
2131.1	18.1329	8143.69	880.781	2.42593e+57	1.26911e+53	1.7761	9.273	0.72	9.273
6794.4	6.46948	32857.3	824.659	2.14396e+57	2.6642e+51	1.61636	9.076	0.238	9.076
209.657	184.315	797.692	1170.27	8.83958e+56	1.04872e+56	1.04338	8.737	4.486	8.737
125.231	65.7602	654.514	990.691	1.1987e+57	2.7051e+55	1.07355	10.229	3.417	10.229
2424.12	18.1329	9540	880.781	2.37794e+57	1.03405e+53	1.74933	9.217	0.673	9.217
7728.6	6.46948	38233.3	824.659	2.13358e+57	2.16064e+51	1.61036	9.088	0.222	9.088
34.5315	1119.07	414.752	2294.63	2.07025e+55	8.94752e+56	1.46432	2.913	6.716	6.716
238.484	184.315	839.757	1170.27	1.03007e+57	9.84401e+55	1.13382	9.011	4.396	9.011
2757.42	18.1329	11165.4	880.781	2.33358e+57	8.41563e+52	1.72446	9.17	0.628	9.17
8791.24	6.46948	44463.4	824.659	2.12665e+57	1.75248e+51	1.60636	9.103	0.207	9.103
5.68748	516.604	229.361	1588.65	4.72236e+54	6.46732e+56	1.28414	2.462	6.743	6.743
6.46948	2757.42	239.057	4154.23	7.67088e+53	1.08623e+57	1.50612	1.299	6.375	6.375
142.45	65.7602	686.972	990.691	1.34688e+57	2.55329e+55	1.17277	10.335	3.352	10.335
399.262	5973.12	1041.17	7752.03	5.04114e+55	9.56161e+56	1.37259	2.954	5.856	5.856
3136.56	18.1329	13056.3	880.781	2.29341e+57	6.84301e+52	1.70183	9.133	0.586	9.133
10000	6.46948	51680.6	824.659	2.12287e+57	1.42156e+51	1.60417	9.121	0.193	9.121
271.275	184.315	884.821	1170.27	1.18463e+57	9.20334e+55	1.22833	9.239	4.302	9.239
3567.82	18.1329	15254.9	880.781	2.25769e+57	5.56079e+52	1.6816	9.105	0.547	9.105
162.036	65.7602	721.524	990.691	1.49549e+57	2.40119e+55	1.27037	10.414	3.286	10.414
39.2794	1119.07	433.351	2294.63	2.43172e+55	8.87784e+56	1.45973	3.017	6.706	6.706
4058.38	18.1329	17809.9	880.781	2.22654e+57	4.51644e+52	1.66389	9.086	0.511	9.086
308.574	184.315	933.181	1170.27	1.34368e+57	8.56837e+55	1.32384	9.421	4.204	9.421
454.159	5973.12	1101.59	7752.03	5.85875e+55	9.3968e+56	1.36466	3.07	5.837	5.837
184.315	65.7602	758.36	990.691	1.64289e+57	2.24945e+55	1.36499	10.467	3.216	10.467
4616.39	18.1329	20777.5	880.781	2.19948e+57	3.66588e+52	1.64844	9.073	0.476	9.073
5251.12	18.1329	24222.6	880.781	2.17698e+57	2.97485e+52	1.63553	9.068	0.444	9.068
209.657	65.7602	797.692	990.691	1.78702e+57	2.0988e+55	1.45545	10.498	3.144	10.498
516.604	5973.12	1313.86	7752.03	6.75983e+55	9.21779e+56	1.35608	3.184	5.816	5.816
351.001	184.315	985.173	1170.27	1.50324e+57	7.94244e+55	1.41757	9.559	4.103	9.559
6.46948	516.604	239.057	1588.65	5.56927e+54	6.44831e+56	1.28252	2.53	6.74	6.74
5973.12	18.1329	28220.4	880.781	2.15896e+57	2.41376e+52	1.62516	9.07	0.415	9.07
238.484	65.7602	839.757	990.691	1.92629e+57	1.95003e+55	1.54079	10.508	3.069	10.508
399.262	184.315	1041.17	1170.27	1.65987e+57	7.329e+55	1.50713	9.657	3.998	9.657
587.635	5973.12	1563.82	7752.03	7.71374e+55	9.03021e+56	1.3467	3.292	5.792	5.792
7.359	2757.42	249.187	4154.23	9.0832e+53	1.08592e+57	1.50602	1.338	6.375	6.375
44.6801	1119.07	452.925	2294.63	2.85353e+55	8.79838e+56	1.45466	3.125	6.695	6.695
6794.4	18.1329	32857.3	880.781	2.14467e+57	1.95811e+52	1.6169	9.077	0.387	9.077
454.159	184.315	1101.59	1170.27	1.81048e+57	6.73147e+55	1.59073	9.72	3.89	9.72
271.275	65.7602	884.821	990.691	2.05921e+57	1.80391e+55	1.62021	10.498	2.991	10.498
7728.6	18.1329	38233.3	880.781	2.13418e+57	1.58824e+52	1.61083	9.089	0.361	9.089
7.359	516.604	249.187	1588.65	6.56698e+54	6.4266e+56	1.28031	2.602	6.735	6.735
516.604	184.315	1313.86	1170.27	1.95058e+57	6.08488e+55	1.66405	9.758	3.769	9.758
668.432	5973.12	1857.45	7752.03	8.72232e+55	8.83308e+56	1.33695	3.393	5.767	5.767
8791.24	18.1329	44463.4	880.781	2.12688e+57	1.28802e+52	1.60658	9.103	0.336	9.103
308.574	65.7602	933.181	990.691	2.18448e+57	1.66126e+55	1.69321	10.471	2.911	10.471
587.635	184.315	1563.82	1170.27	2.07362e+57	5.37543e+55	1.72282	9.778	3.629	9.778
50.8234	1119.07	473.542	2294.63	3.34498e+55	8.70806e+56	1.44862	3.237	6.681	6.681
10000	18.1329	51680.6	880.781	2.12331e+57	1.04493e+52	1.6045	9.122	0.314	9.122
8.37083	2757.42	259.773	4154.23	1.07556e+54	1.08554e+57	1.5059	1.38	6.375	6.375
351.001	65.7602	985.173	990.691	2.30105e+57	1.52286e+55	1.75939	10.43	2.829	10.43
668.432	184.315	1857.45	1170.27	2.17662e+57	4.66984e+55	1.7672	9.776	3.474	9.776
760.338	5973.12	2201.98	7752.03	9.78564e+55	8.62587e+56	1.32658	3.489	5.74	5.74
399.262	65.7602	1041.17	990.691	2.40809e+57	1.38944e+55	1.81855	10.375	2.745	10.375
8.37083	516.604	259.773	1588.65	7.74146e+54	6.40183e+56	1.27798	2.677	6.73	6.73
760.338	184.315	2201.98	1170.27	2.25825e+57	4.01066e+55	1.79821	9.756	3.31	9.756
57.8114	1119.07	495.278	2294.63	3.91652e+55	8.60568e+56	1.44182	3.353	6.665	6.665
864.881	5973.12	2605.84	7752.03	1.09025e+56	8.40842e+56	1.31556	3.58	5.711	5.711
864.881	184.315	2605.84	1170.27	2.31862e+57	3.41894e+55	1.81737	9.721	3.144	9.721
454.159	65.7602	1101.59	990.691	2.50494e+57	1.26167e+55	1.8706	10.308	2.659	10.308
5	20.6261	220.077	889.099	2.25517e+55	7.90125e+54	0.0852718	6.706	2.783	6.706
983.798	184.315	3078.78	1170.27	2.35926e+57	2.89868e+55	1.8264	9.674	2.981	9.674
9.52178	2757.42	270.84	4154.23	1.2735e+54	1.0851e+57	1.50576	1.423	6.375	6.375
516.604	65.7602	1313.86	990.691	2.58957e+57	1.10755e+55	1.9133	10.238	2.552	10.238
983.798	5973.12	3078.78	7752.03	1.20709e+56	8.18085e+56	1.30408	3.666	5.681	5.681
65.7602	1119.07	518.216	2294.63	4.57995e+55	8.49008e+56	1.43401	3.473	6.646	6.646
5	7.359	220.077	830.925	1.13799e+56	1.20711e+54	0.111839	21.156	1.783	21.156
9.52178	516.604	270.84	1588.65	9.12298e+54	6.37361e+56	1.27555	2.757	6.725	6.725
1119.07	184.315	3632.11	1170.27	2.38258e+57	2.44561e+55	1.8269	9.617	2.821	9.617
587.635	65.7602	1563.82	990.691	2.65194e+57	9.44169e+54	1.9417	10.164	2.423	10.164
1119.07	5973.12	3632.11	7752.03	1.32875e+56	7.94352e+56	1.29172	3.747	5.648	5.648
1272.93	184.315	4278.96	1170.27	2.39158e+57	2.05426e+55	1.82075	9.557	2.666	9.557
5.68748	20.6261	229.361	889.099	2.79915e+55	7.76948e+54	0.0887049	7.415	2.766	7.415
668.432	65.7602	1857.45	990.691	2.68853e+57	7.98803e+54	1.9558	10.083	2.293	10.083
74.8019	1119.07	542.449	2294.63	5.34838e+55	8.36009e+56	1.42524	3.598	6.624	6.624
10.831	2757.42	282.413	4154.23	1.50771e+54	1.08458e+57	1.5056	1.47	6.375	6.375
1447.96	184.315	5034.51	1170.27	2.38878e+57	1.71867e+55	1.80932	9.493	2.515	9.493
760.338	65.7602	2201.98	990.691	2.70187e+57	6.72256e+54	1.95762	9.994	2.167	9.994
1272.93	5973.12	4278.96	7752.03	1.45483e+56	7.69705e+56	1.27866	3.823	5.613	5.613
1647.04	184.315	5916.37	1170.27	2.37716e+57	1.4328e+55	1.79425	9.43	2.37	9.43
10.831	516.604	282.413	1588.65	1.07467e+55	6.34148e+56	1.27247	2.841	6.718	6.718
864.881	65.7602	2605.84	990.691	2.6959e+57	5.63052e+54	1.94948	9.899	2.044	9.899
1873.5	184.315	6944.91	1170.27	2.35908e+57	1.19072e+55	1.77676	9.37	2.231	9.37
85.0869	1119.07	568.076	2294.63	6.23639e+55	8.21461e+56	1.41525	3.725	6.598	6.598
1447.96	5973.12	5034.51	7752.03	1.58486e+56	7.44235e+56	1.26511	3.895	5.577	5.577
983.798	65.7602	3078.78	990.691	2.67498e+57	4.69563e+54	1.93384	9.802	1.925	9.802
2131.1	184.315	8143.69	1170.27	2.33659e+57	9.868e+54	1.75785	9.314	2.098	9.314
6.46948	20.6261	239.057	889.099	3.5321e+55	7.63674e+54	0.0937776	8.186	2.75	8.186
1119.07	65.7602	3632.11	990.691	2.64295e+57	3.90085e+54	1.91274	9.705	1.81	9.705
1647.04	5973.12	5916.37	7752.03	1.71826e+56	7.18054e+56	1.25068	3.964	5.538	5.538
12.3202	2757.42	294.52	4154.23	1.78471e+54	1.08396e+57	1.50514	1.518	6.374	6.374
2424.12	184.315	9540	1170.27	2.31182e+57	8.15822e+54	1.7386	9.264	1.972	9.264
12.3202	516.604	294.52	1588.65	1.26532e+55	6.30497e+56	1.26899	2.929	6.71	6.71
1272.93	65.7602	4278.96	990.691	2.60356e+57	3.22964e+54	1.88819	9.611	1.701	9.611
2757.42	184.315	11165.4	1170.27	2.28551e+57	6.73027e+54	1.71924	9.219	1.851	9.219
96.7859	1119.07	595.211	2294.63	7.26002e+55	8.05264e+56	1.40411	3.857	6.568	6.568
1873.5	5973.12	6944.91	7752.03	1.85443e+56	6.91302e+56	1.23576	4.029	5.498	5.498
1447.96	65.7602	5034.51	990.691	2.5592e+57	2.66585e+54	1.86132	9.522	1.596	9.522
3136.56	184.315	13056.3	1170.27	2.25964e+57	5.54213e+54	1.70081	9.182	1.737	9.182
1647.04	65.7602	5916.37	990.691	2.51261e+57	2.19475e+54	1.8336	9.439	1.497	9.439
2131.1	5973.12	8143.69	7752.03	1.99274e+56	6.64132e+56	1.22019	4.092	5.456	5.456
14.0142	516.604	307.191	1588.65	1.48897e+55	6.26355e+56	1.26512	3.021	6.701	6.701
3567.82	184.315	15254.9	1170.27	2.23479e+57	4.55651e+54	1.68354	9.152	1.629	9.152
14.0142	2757.42	307.191	4154.23	2.11218e+54	1.08324e+57	1.50493	1.57	6.374	6.374
110.094	1119.07	623.978	2294.63	8.43676e+55	7.87339e+56	1.39135	3.992	6.532	6.532
1873.5	65.7602	6944.91	990.691	2.46513e+57	1.80274e+54	1.80562	9.364	1.402	9.364
7.359	20.6261	249.187	889.099	4.53005e+55	7.50194e+54	0.10103	8.965	2.733	8.965
2424.12	5973.12	9540	7752.03	2.13254e+56	6.36718e+56	1.204	4.152	5.412	5.412
5.68748	7.359	229.361	830.925	1.36528e+56	1.18741e+54	0.130449	17.676	1.773	17.676
4058.38	184.315	17809.9	1170.27	2.21125e+57	3.74106e+54	1.66748	9.128	1.526	9.128
2131.1	65.7602	8143.69	990.691	2.41873e+57	1.47788e+54	1.77844	9.297	1.313	9.297
4616.39	184.315	20777.5	1170.27	2.19069e+57	3.06814e+54	1.65354	9.113	1.43	9.113
2757.42	5973.12	11165.4	7752.03	2.27324e+56	6.09242e+56	1.18743	4.21	5.367	5.367
125.231	1119.07	654.514	2294.63	9.78546e+55	7.67642e+56	1.3777	4.13	6.492	6.492
2424.12	65.7602	9540	990.691	2.37428e+57	1.20949e+54	1.75249	9.24	1.229	9.24
5251.12	184.315	24222.6	1170.27	2.17246e+57	2.51378e+54	1.64126	9.104	1.339	9.104
15.9411	516.604	320.459	1588.65	1.75104e+55	6.21663e+56	1.26056	3.117	6.69	6.69
3136.56	5973.12	13056.3	7752.03	2.41429e+56	5.81889e+56	1.17055	4.267	5.321	5.321
2757.42	65.7602	11165.4	990.691	2.33234e+57	9.8843e+53	1.72802	9.191	1.149	9.191
15.9411	2757.42	320.459	4154.23	2.49912e+54	1.08239e+57	1.50469	1.624	6.374	6.374
5973.12	184.315	28220.4	1170.27	2.15755e+57	2.05799e+54	1.63119	9.101	1.254	9.101
142.45	1119.07	686.972	2294.63	1.13263e+56	7.46157e+56	1.36245	4.27	6.445	6.445
3567.82	5973.12	15254.9	7752.03	2.55527e+56	5.54841e+56	1.15324	4.324	5.273	5.273
3136.56	65.7602	13056.3	990.691	2.29384e+57	8.06782e+53	1.70555	9.152	1.074	9.152
6794.4	184.315	32857.3	1170.27	2.14557e+57	1.68369e+54	1.62304	9.104	1.174	9.104
3567.82	65.7602	15254.9	990.691	2.25929e+57	6.57869e+53	1.68535	9.121	1.004	9.121
4058.38	5973.12	17809.9	7752.03	2.69586e+56	5.28273e+56	1.13597	4.381	5.225	5.225
8.37083	20.6261	259.773	889.099	5.88147e+55	7.36435e+54	0.111239	9.651	2.716	9.651
7728.6	184.315	38233.3	1170.27	2.13594e+57	1.37671e+54	1.61644	9.111	1.098	9.111
162.036	1119.07	721.524	2294.63	1.30805e+56	7.22924e+56	1.34587	4.414	6.391	6.391
18.1329	516.604	334.358	1588.65	2.05779e+55	6.16364e+56	1.25563	3.218	6.678	6.678
4058.38	65.7602	17809.9	990.691	2.22862e+57	5.3598e+53	1.66739	9.099	0.938	9.099
4616.39	5973.12	20777.5	7752.03	2.83592e+56	5.02343e+56	1.11847	4.438	5.175	5.175
8791.24	184.315	44463.4	1170.27	2.13027e+57	1.12526e+54	1.61233	9.123	1.028	9.123
18.1329	2757.42	334.358	4154.23	2.95609e+54	1.08139e+57	1.5044	1.68	6.374	6.374
4616.39	65.7602	20777.5	990.691	2.20202e+57	4.3637e+53	1.65178	9.085	0.876	9.085
10000	184.315	51680.6	1170.27	2.12617e+57	9.19382e+53	1.60925	9.137	0.961	9.137
5251.12	5973.12	24222.6	7752.03	2.97549e+56	4.77193e+56	1.1014	4.497	5.126	5.126
184.315	1119.07	758.36	2294.63	1.50701e+56	6.98045e+56	1.32825	4.56	6.33	6.33
5251.12	65.7602	24222.6	990.691	2.17959e+57	3.55076e+53	1.63857	9.078	0.818	9.078
5973.12	5973.12	28220.4	7752.03	3.11478e+56	4.52939e+56	1.08452	4.558	5.076	5.076
20.6261	516.604	348.925	1588.65	2.41635e+55	6.1039e+56	1.25003	3.323	6.664	6.664
5973.12	65.7602	28220.4	990.691	2.16137e+57	2.88806e+53	1.6278	9.078	0.764	9.078
6794.4	5973.12	32857.3	7752.03	3.25418e+56	4.29674e+56	1.06813	4.621	5.026	5.026
209.657	1119.07	797.692	2294.63	1.73175e+56	6.71687e+56	1.30968	4.707	6.261	6.261
6.46948	7.359	239.057	830.925	1.62759e+56	1.16716e+54	0.151901	15.562	1.763	15.562
6794.4	65.7602	32857.3	990.691	2.14679e+57	2.34814e+53	1.61914	9.083	0.713	9.083
7728.6	5973.12	38233.3	7752.03	3.39425e+56	4.07464e+56	1.05238	4.687	4.976	4.976
238.484	1119.07	839.757	2294.63	1.9845e+56	6.44092e+56	1.29036	4.856	6.183	6.183
8791.24	5973.12	44463.4	7752.03	3.53571e+56	3.86349e+56	1.03737	4.757	4.926	4.926
9.52178	20.6261	270.84	889.099	7.68467e+55	7.22353e+54	0.125207	10.161	2.699	10.161
7728.6	65.7602	38233.3	990.691	2.13632e+57	1.90879e+53	1.6129	9.094	0.666	9.094
20.6261	2757.42	348.925	4154.23	3.49548e+54	1.08021e+57	1.5038	1.74	6.373	6.373
5	209.657	220.077	1204.53	8.39755e+54	2.9399e+56	0.839551	3.081	6.091	6.091
10000	5973.12	51680.6	7752.03	3.6794e+56	3.66344e+56	1.02358	4.83	4.878	4.878
8791.24	65.7602	44463.4	990.691	2.12859e+57	1.55119e+53	1.60825	9.107	0.621	9.107
23.462	516.604	364.202	1588.65	2.83491e+55	6.03675e+56	1.24349	3.432	6.647	6.647
271.275	1119.07	884.821	2294.63	2.26744e+56	6.15572e+56	1.27133	5.005	6.098	6.098
10000	65.7602	51680.6	990.691	2.12477e+57	1.26065e+53	1.6059	9.124	0.58	9.124
308.574	1119.07	933.181	2294.63	2.5826e+56	5.86491e+56	1.2529	5.155	6.005	6.005
351.001	1119.07	985.173	2294.63	2.93186e+56	5.57246e+56	1.23616	5.304	5.906	5.906
5.68748	209.657	229.361	1204.53	9.87284e+54	2.91776e+56	0.836023	3.16	6.08	6.08
23.462	2757.42	364.202	4154.23	4.13179e+54	1.07883e+57	1.5034	1.803	6.373	6.373
5	74.8019	220.077	1006.62	1.42371e+55	7.23853e+55	0.344789	3.696	4.637	4.637
26.688	516.604	380.233	1588.65	3.32278e+55	5.96153e+56	1.23634	3.546	6.628	6.628
5	6794.4	220.077	8667.19	1.55452e+53	1.0449e+57	1.39412	0.804	5.856	5.856
399.262	1119.07	1041.17	2294.63	3.31683e+56	5.2821e+56	1.22207	5.453	5.803	5.803
454.159	1119.07	1101.59	2294.63	3.73892e+56	4.99682e+56	1.21137	5.6	5.696	5.696
10.831	20.6261	282.413	889.099	1.0049e+56	7.07908e+54	0.143729	10.468	2.68	10.468
516.604	1119.07	1313.86	2294.63	4.1792e+56	4.72104e+56	1.20471	5.746	5.594	5.746
5.68748	74.8019	229.361	1006.62	1.66881e+55	7.11283e+55	0.341505	3.786	4.612	4.612
587.635	1119.07	1563.82	2294.63	4.62694e+56	4.44807e+56	1.20073	5.903	5.497	5.903
668.432	1119.07	1857.45	2294.63	5.09722e+56	4.17124e+56	1.19847	6.068	5.398	6.068
30.3574	516.604	397.065	1588.65	3.89049e+55	5.87756e+56	1.22832	3.665	6.606	6.606
7.359	7.359	249.187	830.925	1.92872e+56	1.14632e+54	0.176462	14.178	1.752	14.178
6.46948	209.657	239.057	1204.53	1.16048e+55	2.89305e+56	0.832222	3.243	6.068	6.068
26.688	2757.42	380.233	4154.23	4.88187e+54	1.0772e+57	1.50271	1.868	6.372	6.372
6.46948	74.8019	239.057	1006.62	1.95551e+55	6.98e+55	0.338204	3.881	4.585	4.585
760.338	1119.07	2201.98	2294.63	5.59623e+56	3.8895e+56	1.19786	6.24	5.295	6.24
5.68748	6794.4	229.361	8667.19	1.8418e+53	1.04486e+57	1.39411	0.827	5.856	5.856
864.881	1119.07	2605.84	2294.63	6.12648e+56	3.60429e+56	1.19911	6.417	5.188	6.417
983.798	1119.07	3078.78	2294.63	6.68989e+56	3.3183e+56	1.20196	6.598	5.074	6.598
7.359	74.8019	249.187	1006.62	2.29053e+55	6.84078e+55	0.334957	3.982	4.556	4.556
34.5315	516.604	414.752	1588.65	4.54991e+55	5.78423e+56	1.21948	3.787	6.581	6.581
1119.07	1119.07	3632.11	2294.63	7.28588e+56	3.03483e+56	1.20671	6.781	4.954	6.781
7.359	209.657	249.187	1204.53	1.36363e+55	2.86553e+56	0.827915	3.331	6.054	6.054
12.3202	20.6261	294.52	889.099	1.30492e+56	6.93092e+54	0.167469	10.601	2.661	10.601
30.3574	2757.42	397.065	4154.23	5.76551e+54	1.0753e+57	1.50193	1.937	6.371	6.371
8.37083	74.8019	259.773	1006.62	2.68155e+55	6.69608e+55	0.331724	4.087	4.524	4.524
1272.93	1119.07	4278.96	2294.63	7.91303e+56	2.75733e+56	1.21348	6.965	4.828	6.965
6.46948	6794.4	239.057	8667.19	2.18256e+53	1.04481e+57	1.39409	0.851	5.856	5.856
1447.96	1119.07	5034.51	2294.63	8.56904e+56	2.48909e+56	1.2223	7.149	4.696	7.149
39.2794	516.604	433.351	1588.65	5.31437e+55	5.68095e+56	1.20961	3.914	6.552	6.552
9.52178	74.8019	270.84	1006.62	3.13739e+55	6.54721e+55	0.32874	4.198	4.49	4.49
1647.04	1119.07	5916.37	2294.63	9.24986e+56	2.23298e+56	1.23324	7.33	4.559	7.33
8.37083	209.657	259.773	1204.53	1.60165e+55	2.83497e+56	0.823121	3.423	6.038	6.038
8.37083	7.359	259.773	830.925	2.27029e+56	1.12488e+54	0.204248	13.242	1.741	13.242
34.5315	2757.42	414.752	4154.23	6.80563e+54	1.07306e+57	1.5008	2.009	6.369	6.369
1873.5	1119.07	6944.91	2294.63	9.95051e+56	1.99134e+56	1.24626	7.508	4.418	7.508
10.831	74.8019	282.413	1006.62	3.66817e+55	6.39565e+55	0.326126	4.315	4.454	4.454
44.6801	516.604	452.925	1588.65	6.19867e+55	5.56727e+56	1.19852	4.045	6.518	6.518
7.359	6794.4	249.187	8667.19	2.58666e+53	1.04475e+57	1.39429	0.877	5.857	5.857
2131.1	1119.07	8143.69	2294.63	1.06662e+57	1.7659e+56	1.26118	7.679	4.273	7.679
14.0142	20.6261	307.191	889.099	1.67468e+56	6.77884e+54	0.19687	10.627	2.642	10.627
12.3202	74.8019	294.52	1006.62	4.28545e+55	6.24306e+55	0.324134	4.437	4.417	4.437
9.52178	209.657	270.84	1204.53	1.88023e+55	2.80114e+56	0.817657	3.519	6.019	6.019
2424.12	1119.07	9540	2294.63	1.13905e+57	1.55777e+56	1.27781	7.844	4.125	7.844
2757.42	1119.07	11165.4	2294.63	1.21165e+57	1.36751e+56	1.29591	8	3.975	8
14.0142	74.8019	307.191	1006.62	5.00245e+55	6.09114e+55	0.322831	4.578	4.378	4.578
50.8234	516.604	473.542	1588.65	7.21924e+55	5.44293e+56	1.18663	4.18	6.48	6.48
39.2794	2757.42	433.351	4154.23	8.02892e+54	1.07045e+57	1.49986	2.084	6.368	6.368
15.9411	74.8019	320.459	1006.62	5.83456e+55	5.94127e+55	0.322601	4.746	4.339	4.746
10.831	209.657	282.413	1204.53	2.20591e+55	2.76384e+56	0.811763	3.62	5.998	5.998
3136.56	1119.07	13056.3	2294.63	1.28371e+57	1.19515e+56	1.31526	8.147	3.825	8.147
8.37083	6794.4	259.773	8667.19	3.06576e+53	1.04467e+57	1.39428	0.905	5.857	5.857
9.52178	7.359	270.84	830.925	2.65448e+56	1.10281e+54	0.23539	12.593	1.73	12.593
18.1329	74.8019	334.358	1006.62	6.80272e+55	5.79404e+55	0.323673	4.945	4.3	4.945
3567.82	1119.07	15254.9	2294.63	1.35464e+57	1.04031e+56	1.33541	8.283	3.674	8.283
57.8114	516.604	495.278	1588.65	8.39407e+55	5.30784e+56	1.17382	4.318	6.437	6.437
15.9411	20.6261	320.459	889.099	2.12043e+56	6.62249e+54	0.232283	10.607	2.621	10.607
20.6261	74.8019	348.925	1006.62	7.94772e+55	5.64856e+55	0.326486	5.181	4.262	5.181
4058.38	1119.07	17809.9	2294.63	1.4238e+57	9.02254e+55	1.35613	8.41	3.524	8.41
12.3202	209.657	294.52	1204.53	2.58617e+55	2.72288e+56	0.8055	3.726	5.975	5.975
44.6801	2757.42	452.925	4154.23	9.46634e+54	1.06739e+57	1.49855	2.163	6.366	6.366
4616.39	1119.07	20777.5	2294.63	1.49069e+57	7.80014e+55	1.37716	8.526	3.376	8.526
65.7602	516.604	518.216	1588.65	9.74271e+55	5.16218e+56	1.16001	4.46	6.388	6.388
23.462	74.8019	364.202	1006.62	9.34363e+55	5.50294e+55	0.3315	5.457	4.224	5.457
9.52178	6794.4	270.84	8667.19	3.63358e+53	1.04458e+57	1.39426	0.934	5.857	5.857
5251.12	1119.07	24222.6	2294.63	1.55482e+57	6.72442e+55	1.39814	8.632	3.23	8.632
14.0142	209.657	307.191	1204.53	3.02956e+55	2.67808e+56	0.798459	3.837	5.948	5.948
74.8019	516.604	542.449	1588.65	1.12863e+56	5.00648e+56	1.14521	4.605	6.332	6.332
26.688	74.8019	380.233	1006.62	1.1093e+56	5.35571e+55	0.339404	5.778	4.185	5.778
5973.12	1119.07	28220.4	2294.63	1.61605e+57	5.78299e+55	1.41903	8.729	3.088	8.729
18.1329	20.6261	334.358	889.099	2.64242e+56	6.46181e+54	0.273704	10.581	2.6	10.581
50.8234	2757.42	473.542	4154.23	1.11536e+55	1.06382e+57	1.49685	2.245	6.363	6.363
10.831	7.359	282.413	830.925	3.08402e+56	1.08008e+54	0.270043	12.132	1.718	12.132
6794.4	1119.07	32857.3	2294.63	1.67391e+57	4.96293e+55	1.4394	8.815	2.949	8.815
30.3574	74.8019	397.065	1006.62	1.33224e+56	5.20611e+55	0.351328	6.144	4.146	6.144
85.0869	516.604	568.076	1588.65	1.30471e+56	4.84168e+56	1.13022	4.753	6.271	6.271
15.9411	209.657	320.459	1204.53	3.54579e+55	2.62935e+56	0.790952	3.952	5.918	5.918
7728.6	1119.07	38233.3	2294.63	1.72834e+57	4.25133e+55	1.45915	8.893	2.814	8.893
10.831	6794.4	282.413	8667.19	4.30637e+53	1.04448e+57	1.39424	0.965	5.857	5.857
96.7859	516.604	595.211	1588.65	1.50487e+56	4.66909e+56	1.11472	4.904	6.202	6.202
34.5315	74.8019	414.752	1006.62	1.6194e+56	5.0536e+55	0.368346	6.552	4.105	6.552
8791.24	1119.07	44463.4	2294.63	1.77957e+57	3.63591e+55	1.47839	8.964	2.684	8.964
57.8114	2757.42	495.278	4154.23	1.31321e+55	1.05966e+57	1.49503	2.331	6.36	6.36
20.6261	20.6261	348.925	889.099	3.24355e+56	6.29655e+54	0.321171	10.566	2.577	10.566
10000	1119.07	51680.6	2294.63	1.82767e+57	3.10519e+55	1.49701	9.028	2.559	9.028
18.1329	209.657	334.358	1204.53	4.14589e+55	2.57666e+56	0.783077	4.072	5.885	5.885
110.094	516.604	623.978	1588.65	1.73155e+56	4.49044e+56	1.09956	5.056	6.127	6.127
39.2794	74.8019	433.351	1006.62	1.98958e+56	4.89789e+55	0.392049	6.991	4.063	6.991
12.3202	7.359	294.52	830.925	3.5604e+56	1.05668e+54	0.308269	11.805	1.705	11.805
125.231	516.604	654.514	1588.65	1.98721e+56	4.30778e+56	1.08524	5.21	6.046	6.046
12.3202	6794.4	294.52	8667.19	5.10331e+53	1.04435e+57	1.3942	0.997	5.857	5.857
20.6261	209.657	348.925	1204.53	4.84228e+55	2.52003e+56	0.774507	4.196	5.847	5.847
44.6801	74.8019	452.925	1006.62	2.46394e+56	4.73874e+55	0.423958	7.448	4.019	7.448
142.45	516.604	686.972	1588.65	2.27433e+56	4.1234e+56	1.07228	5.365	5.959	5.959
65.7602	2757.42	518.216	4154.23	1.54494e+55	1.05482e+57	1.49279	2.42	6.356	6.356
23.462	20.6261	364.202	889.099	3.92042e+56	6.12673e+54	0.374349	10.571	2.554	10.571
23.462	209.657	364.202	1204.53	5.64891e+55	2.45965e+56	0.76582	4.326	5.806	5.806
162.036	516.604	721.524	1588.65	2.59532e+56	3.93956e+56	1.06191	5.521	5.869	5.869
5	1272.93	220.077	2471.53	1.48188e+54	9.71131e+56	1.50493	1.716	6.728	6.728
184.315	516.604	758.36	1588.65	2.95254e+56	3.75811e+56	1.05461	5.677	5.776	5.776
50.8234	74.8019	473.542	1006.62	3.06242e+56	4.57604e+55	0.465538	7.901	3.973	7.901
26.688	209.657	380.233	1204.53	6.58134e+55	2.39579e+56	0.756594	4.459	5.759	5.759
209.657	516.604	797.692	1588.65	3.34848e+56	3.57998e+56	1.05146	5.84	5.683	5.84
14.0142	7.359	307.191	830.925	4.08403e+56	1.03258e+54	0.350049	11.574	1.692	11.574
14.0142	6794.4	307.191	8667.19	6.04702e+53	1.04419e+57	1.39416	1.032	5.857	5.857
74.8019	2757.42	542.449	4154.23	1.81598e+55	1.04919e+57	1.49039	2.513	6.352	6.352
238.484	516.604	839.757	1588.65	3.79269e+56	3.40399e+56	1.05336	6.032	5.591	6.032
26.688	20.6261	380.233	889.099	4.67384e+56	5.95206e+54	0.433079	10.592	2.529	10.592
57.8114	74.8019	495.278	1006.62	3.80109e+56	4.40974e+55	0.517781	8.332	3.924	8.332
271.275	516.604	884.821	1588.65	4.31094e+56	3.22822e+56	1.06137	6.256	5.497	6.256
30.3574	209.657	397.065	1204.53	7.65684e+55	2.32887e+56	0.747652	4.597	5.709	5.709
308.574	516.604	933.181	1588.65	4.9262e+56	3.05223e+56	1.07713	6.509	5.401	6.509
65.7602	74.8019	518.216	1006.62	4.68543e+56	4.23992e+55	0.58099	8.725	3.874	8.725
5.68748	1272.93	229.361	2471.53	1.7521e+54	9.70434e+56	1.50439	1.763	6.727	6.727
34.5315	209.657	414.752	1204.53	8.89448e+55	2.25945e+56	0.738833	4.739	5.654	5.654
351.001	516.604	985.173	1588.65	5.66018e+56	2.87608e+56	1.10175	6.789	5.301	6.789
85.0869	2757.42	568.076	4154.23	2.13259e+55	1.04268e+57	1.48728	2.61	6.346	6.346
30.3574	20.6261	397.065	889.099	5.49811e+56	5.77272e+54	0.496829	10.627	2.504	10.627
15.9411	6794.4	320.459	8667.19	7.16415e+53	1.044e+57	1.39411	1.067	5.857	5.857
15.9411	7.359	320.459	830.925	4.6569e+56	1.00776e+54	0.395456	11.411	1.678	11.411
399.262	516.604	1041.17	1588.65	6.53079e+56	2.70015e+56	1.13641	7.087	5.197	7.087
39.2794	209.657	433.351	1204.53	1.03151e+56	2.18821e+56	0.730631	4.885	5.595	5.595
74.8019	74.8019	542.449	1006.62	5.71557e+56	4.06664e+55	0.654634	9.074	3.821	9.074
454.159	516.604	1101.59	1588.65	7.54808e+56	2.52502e+56	1.1816	7.391	5.089	7.391
44.6801	209.657	452.925	1204.53	1.19414e+56	2.11598e+56	0.723407	5.035	5.532	5.532
34.5315	20.6261	414.752	889.099	6.39247e+56	5.58851e+54	0.565307	10.672	2.477	10.672
96.7859	2757.42	595.211	4154.23	2.50184e+55	1.03514e+57	1.48371	2.71	6.339	6.339
516.604	516.604	1313.86	1588.65	8.66519e+56	2.34684e+56	1.23301	7.68	4.977	7.68
85.0869	74.8019	568.076	1006.62	6.87913e+56	3.89019e+55	0.737458	9.376	3.766	9.376
50.8234	209.657	473.542	1204.53	1.37979e+56	2.04357e+56	0.717703	5.188	5.466	5.466
18.1329	6794.4	334.358	8667.19	8.48611e+53	1.04377e+57	1.39405	1.106	5.857	5.857
6.46948	1272.93	239.057	2471.53	2.07172e+54	9.69628e+56	1.50412	1.814	6.727	6.727
587.635	516.604	1563.82	1588.65	9.81712e+56	2.1598e+56	1.28466	7.938	4.858	7.938
18.1329	7.359	334.358	830.925	5.27877e+56	9.82231e+53	0.444404	11.299	1.664	11.299
96.7859	74.8019	595.211	1006.62	8.15995e+56	3.71085e+55	0.827736	9.633	3.708	9.633
39.2794	20.6261	433.351	889.099	7.35114e+56	5.39955e+54	0.637938	10.721	2.449	10.721
110.094	2757.42	623.978	4154.23	2.93181e+55	1.02646e+57	1.47938	2.814	6.33	6.33
57.8114	209.657	495.278	1204.53	1.59112e+56	1.97174e+56	0.714084	5.345	5.398	5.398
668.432	516.604	1857.45	1588.65	1.09814e+57	1.96663e+56	1.33454	8.164	4.728	8.164
65.7602	209.657	518.216	1204.53	1.83103e+56	1.90102e+56	0.713292	5.514	5.33	5.514
110.094	74.8019	623.978	1006.62	9.53419e+56	3.52908e+55	0.923401	9.847	3.648	9.847
760.338	516.604	2201.98	1588.65	1.21303e+57	1.772e+56	1.38146	8.356	4.589	8.356
7.359	1272.93	249.187	2471.53	2.44962e+54	9.68688e+56	1.50351	1.868	6.726	6.726
20.6261	6794.4	348.925	8667.19	1.00498e+54	1.0435e+57	1.39398	1.146	5.857	5.857
44.6801	20.6261	452.925	889.099	8.37026e+56	5.20591e+54	0.714232	10.772	2.419	10.772
74.8019	209.657	542.449	1204.53	2.10415e+56	1.83127e+56	0.715935	5.716	5.263	5.716
20.6261	7.359	348.925	830.925	5.95111e+56	9.55948e+53	0.496909	11.224	1.649	11.224
125.231	2757.42	654.514	4154.23	3.43159e+55	1.01648e+57	1.47457	2.921	6.32	6.32
864.881	516.604	2605.84	1588.65	1.32429e+57	1.58071e+56	1.42427	8.517	4.439	8.517
85.0869	209.657	568.076	1204.53	2.4249e+56	1.76156e+56	0.722702	5.952	5.195	5.952
125.231	74.8019	654.514	1006.62	1.09792e+57	3.34537e+55	1.02239	10.022	3.585	10.022
96.7859	209.657	595.211	1204.53	2.81294e+56	1.69126e+56	0.735158	6.224	5.127	6.224
983.798	516.604	3078.78	1588.65	1.42966e+57	1.39699e+56	1.46239	8.649	4.281	8.649
50.8234	20.6261	473.542	889.099	9.44261e+56	5.00783e+54	0.793524	10.822	2.388	10.822
142.45	74.8019	686.972	1006.62	1.24713e+57	3.16035e+55	1.12267	10.161	3.518	10.161
23.462	7.359	364.202	830.925	6.67388e+56	9.28909e+53	0.552877	11.176	1.633	11.176
110.094	209.657	623.978	1204.53	3.28918e+56	1.62013e+56	0.754379	6.533	5.056	6.533
142.45	2757.42	686.972	4154.23	4.01138e+55	1.00505e+57	1.46897	3.033	6.308	6.308
1119.07	516.604	3632.11	1588.65	1.52747e+57	1.22419e+56	1.49542	8.755	4.116	8.755
23.462	6794.4	364.202	8667.19	1.18986e+54	1.04317e+57	1.39389	1.188	5.857	5.857
8.37083	1272.93	259.773	2471.53	2.89616e+54	9.67595e+56	1.50286	1.924	6.725	6.725
125.231	209.657	654.514	1204.53	3.87645e+56	1.5481e+56	0.782078	6.873	4.982	6.873
57.8114	20.6261	495.278	889.099	1.05616e+57	4.80556e+54	0.875177	10.868	2.356	10.868
1272.93	516.604	4278.96	1588.65	1.61641e+57	1.06469e+56	1.52334	8.839	3.947	8.839
162.036	74.8019	721.524	1006.62	1.39833e+57	2.97475e+55	1.22233	10.268	3.449	10.268
1447.96	516.604	5034.51	1588.65	1.69575e+57	9.19829e+55	1.54619	8.904	3.775	8.904
142.45	209.657	686.972	1204.53	4.59769e+56	1.47518e+56	0.819886	7.237	4.905	7.237
162.036	2757.42	721.524	4154.23	4.68261e+55	9.92003e+56	1.46233	3.148	6.293	6.293
26.688	7.359	380.233	830.925	7.44576e+56	9.01127e+53	0.61212	11.149	1.617	11.149
65.7602	20.6261	518.216	889.099	1.17208e+57	4.5994e+54	0.95856	10.908	2.322	10.908
1647.04	516.604	5916.37	1588.65	1.76508e+57	7.90135e+55	1.56419	8.953	3.601	8.953
184.315	74.8019	758.36	1006.62	1.54924e+57	2.78939e+55	1.31973	10.346	3.378	10.346
162.036	209.657	721.524	1204.53	5.47203e+56	1.40148e+56	0.86905	7.611	4.825	7.611
26.688	6794.4	380.233	8667.19	1.40836e+54	1.04279e+57	1.39402	1.232	5.858	5.858
1873.5	516.604	6944.91	1588.65	1.82462e+57	6.75413e+55	1.57809	8.99	3.43	8.99
209.657	74.8019	797.692	1006.62	1.69795e+57	2.60513e+55	1.41345	10.397	3.303	10.397
74.8019	20.6261	542.449	889.099	1.29119e+57	4.38983e+54	1.04295	10.94	2.286	10.94
9.52178	1272.93	270.84	2471.53	3.42356e+54	9.66326e+56	1.50216	1.984	6.724	6.724
184.315	209.657	758.36	1204.53	6.51013e+56	1.32714e+56	0.930027	7.98	4.742	7.98
2131.1	516.604	8143.69	1588.65	1.8747e+57	5.74919e+55	1.58811	9.016	3.261	9.016
184.315	2757.42	758.36	4154.23	5.45796e+55	9.77187e+56	1.45441	3.266	6.274	6.274
30.3574	7.359	397.065	830.925	8.26744e+56	8.72582e+53	0.674561	11.135	1.599	11.135
2424.12	516.604	9540	1588.65	1.91615e+57	4.87547e+55	1.59492	9.036	3.096	9.036
209.657	209.657	797.692	1204.53	7.71236e+56	1.25238e+56	1.00215	8.328	4.654	8.328
238.484	74.8019	839.757	1006.62	1.84243e+57	2.42288e+55	1.50231	10.424	3.225	10.424
85.0869	20.6261	568.076	889.099	1.41252e+57	4.17736e+54	1.12759	10.964	2.249	10.964
2757.42	516.604	11165.4	1588.65	1.9501e+57	4.1206e+55	1.59919	9.05	2.936	9.05
30.3574	6794.4	397.065	8667.19	1.66646e+54	1.04232e+57	1.3939	1.278	5.858	5.858
271.275	74.8019	884.821	1006.62	1.98093e+57	2.24364e+55	1.58542	10.429	3.145	10.429
209.657	2757.42	797.692	4154.23	6.3514e+55	9.60443e+56	1.44573	3.389	6.253	6.253
34.5315	7.359	414.752	830.925	9.13556e+56	8.43318e+53	0.739867	11.132	1.581	11.132
3136.56	516.604	13056.3	1588.65	1.97753e+57	3.47209e+55	1.60143	9.061	2.781	9.061
238.484	209.657	839.757	1204.53	9.06063e+56	1.17747e+56	1.08384	8.642	4.563	8.642
10.831	1272.93	282.413	2471.53	4.04614e+54	9.64853e+56	1.50141	2.046	6.723	6.723
96.7859	20.6261	595.211	889.099	1.53519e+57	3.96264e+54	1.21178	10.98	2.21	10.98
308.574	74.8019	933.181	1006.62	2.11206e+57	2.06838e+55	1.66205	10.415	3.062	10.415
3567.82	516.604	15254.9	1588.65	1.99974e+57	2.9178e+55	1.60231	9.07	2.632	9.07
271.275	209.657	884.821	1204.53	1.05274e+57	1.10271e+56	1.17247	8.915	4.468	8.915
39.2794	7.359	433.351	830.925	1.00487e+57	8.13334e+53	0.807808	11.134	1.562	11.134
238.484	2757.42	839.757	4154.23	7.37823e+55	9.41619e+56	1.43553	3.514	6.227	6.227
351.001	74.8019	985.173	1006.62	2.23457e+57	1.89807e+55	1.73177	10.384	2.977	10.384
4058.38	516.604	17809.9	1588.65	2.01734e+57	2.44614e+55	1.60203	9.079	2.488	9.079
110.094	20.6261	623.978	889.099	1.65822e+57	3.74644e+54	1.29478	10.985	2.169	10.985
308.574	209.657	933.181	1204.53	1.2074e+57	1.02845e+56	1.26498	9.141	4.37	9.141
34.5315	6794.4	414.752	8667.19	1.97118e+54	1.04176e+57	1.39376	1.327	5.858	5.858
399.262	74.8019	1041.17	1006.62	2.34751e+57	1.73363e+55	1.79429	10.338	2.89	10.338
4616.39	516.604	20777.5	1588.65	2.03199e+57	2.04646e+55	1.60149	9.088	2.351	9.088
125.231	20.6261	654.514	889.099	1.78057e+57	3.52952e+54	1.37588	10.98	2.126	10.98
271.275	2757.42	884.821	4154.23	8.55502e+55	9.20589e+56	1.42388	3.643	6.196	6.196
44.6801	7.359	452.925	830.925	1.10036e+57	7.8266e+53	0.878045	11.14	1.542	11.14
351.001	209.657	985.173	1204.53	1.36625e+57	9.55077e+55	1.35819	9.321	4.267	9.321
454.159	74.8019	1101.59	1006.62	2.45014e+57	1.5759e+55	1.84949	10.278	2.801	10.278
12.3202	1272.93	294.52	2471.53	4.7806e+54	9.63141e+56	1.50029	2.113	6.721	6.721
5251.12	516.604	24222.6	1588.65	2.0437e+57	1.70893e+55	1.60046	9.097	2.219	9.097
142.45	20.6261	686.972	889.099	1.90118e+57	3.3129e+54	1.45442	10.965	2.082	10.965
5973.12	516.604	28220.4	1588.65	2.05413e+57	1.42482e+55	1.59985	9.109	2.094	9.109
516.604	74.8019	1313.86	1006.62	2.54052e+57	1.38847e+55	1.89505	10.214	2.691	10.214
399.262	209.657	1041.17	1204.53	1.52502e+57	8.8298e+55	1.44931	9.457	4.161	9.457
6794.4	516.604	32857.3	1588.65	2.06287e+57	1.18629e+55	1.59921	9.121	1.974	9.121
308.574	2757.42	933.181	4154.23	9.89959e+55	8.97264e+56	1.41088	3.775	6.16	6.16
587.635	74.8019	1563.82	1006.62	2.60924e+57	1.18724e+55	1.92627	10.146	2.558	10.146
39.2794	6794.4	433.351	8667.19	2.33076e+54	1.04109e+57	1.39359	1.378	5.858	5.858
50.8234	7.359	473.542	830.925	1.19966e+57	7.5134e+53	0.95019	11.146	1.521	11.146
162.036	20.6261	721.524	889.099	2.01906e+57	3.0975e+54	1.52977	10.939	2.036	10.939
454.159	209.657	1101.59	1204.53	1.68024e+57	8.1256e+55	1.53592	9.553	4.051	9.553
7728.6	516.604	38233.3	1588.65	2.07166e+57	9.86553e+54	1.5995	9.136	1.861	9.136
668.432	74.8019	1857.45	1006.62	2.65252e+57	1.00618e+55	1.94321	10.069	2.423	10.069
184.315	20.6261	758.36	889.099	2.13321e+57	2.88439e+54	1.60139	10.903	1.989	10.903
516.604	209.657	1313.86	1204.53	1.8262e+57	7.37149e+55	1.61307	9.62	3.931	9.62
8791.24	516.604	44463.4	1588.65	2.07969e+57	8.19607e+54	1.60008	9.151	1.753	9.151
14.0142	1272.93	307.191	2471.53	5.6465e+54	9.61157e+56	1.49911	2.182	6.719	6.719
351.001	2757.42	985.173	4154.23	1.14308e+56	8.71592e+56	1.39615	3.91	6.117	6.117
760.338	74.8019	2201.98	1006.62	2.67212e+57	8.4814e+54	1.94757	9.984	2.291	9.984
57.8114	7.359	495.278	830.925	1.30224e+57	7.19456e+53	1.02378	11.152	1.5	11.152
587.635	209.657	1563.82	1204.53	1.95642e+57	6.54686e+55	1.67601	9.663	3.792	9.663
10000	516.604	51680.6	1588.65	2.08805e+57	6.80342e+54	1.6015	9.168	1.651	9.168
209.657	20.6261	797.692	889.099	2.24269e+57	2.6747e+54	1.66875	10.858	1.939	10.858
864.881	74.8019	2605.84	1006.62	2.67179e+57	7.11433e+54	1.94166	9.893	2.162	9.893
65.7602	7.359	518.216	830.925	1.40767e+57	6.87033e+53	1.0984	11.154	1.477	11.154
44.6801	6794.4	452.925	8667.19	2.75479e+54	1.0403e+57	1.39338	1.431	5.858	5.858
399.262	2757.42	1041.17	4154.23	1.31685e+56	8.43595e+56	1.3799	4.047	6.067	6.067
668.432	209.657	1857.45	1204.53	2.06803e+57	5.71914e+55	1.72485	9.681	3.637	9.681
983.798	74.8019	3078.78	1006.62	2.65574e+57	5.94127e+54	1.92788	9.799	2.037	9.799
238.484	20.6261	839.757	889.099	2.34662e+57	2.46953e+54	1.7315	10.802	1.889	10.802
760.338	209.657	2201.98	1204.53	2.15953e+57	4.93559e+55	1.76064	9.679	3.473	9.679
1119.07	74.8019	3632.11	1006.62	2.62798e+57	4.94212e+54	1.90842	9.705	1.917	9.705
74.8019	7.359	542.449	830.925	1.51528e+57	6.54168e+53	1.1735	11.153	1.453	11.153
271.275	20.6261	884.821	889.099	2.44417e+57	2.26989e+54	1.78922	10.738	1.836	10.738
15.9411	1272.93	320.459	2471.53	6.66668e+54	9.5886e+56	1.49785	2.255	6.717	6.717
454.159	2757.42	1101.59	4154.23	1.51332e+56	8.13364e+56	1.36214	4.186	6.009	6.009
864.881	209.657	2605.84	1204.53	2.2307e+57	4.22317e+55	1.78464	9.658	3.305	9.658
308.574	20.6261	933.181	889.099	2.5347e+57	2.07695e+54	1.84178	10.666	1.783	10.666
983.798	209.657	3078.78	1204.53	2.28228e+57	3.59184e+55	1.79824	9.624	3.137	9.624
85.0869	7.359	568.076	830.925	1.62437e+57	6.20959e+53	1.24853	11.146	1.428	11.146
1272.93	74.8019	4278.96	1006.62	2.59195e+57	4.09661e+54	1.88506	9.613	1.802	9.613
50.8234	6794.4	473.542	8667.19	3.25449e+54	1.03935e+57	1.39314	1.488	5.858	5.858
516.604	2757.42	1313.86	4154.23	1.72517e+56	7.82193e+56	1.34386	4.322	5.946	5.946
5	587.635	220.077	1673.74	3.52352e+54	7.02125e+56	1.33354	2.297	6.781	6.781
1119.07	209.657	3632.11	1204.53	2.3162e+57	3.0395e+55	1.80307	9.579	2.972	9.579
351.001	20.6261	985.173	889.099	2.61759e+57	1.89158e+54	1.88896	10.585	1.729	10.585
1447.96	74.8019	5034.51	1006.62	2.5505e+57	3.38525e+54	1.85925	9.524	1.692	9.524
96.7859	7.359	595.211	830.925	1.73421e+57	5.87515e+53	1.32295	11.133	1.402	11.133
18.1329	1272.93	334.358	2471.53	7.86772e+54	9.56197e+56	1.4962	2.332	6.714	6.714
587.635	2757.42	1563.82	4154.23	1.94371e+56	7.50952e+56	1.32568	4.447	5.881	5.881
1272.93	209.657	4278.96	1204.53	2.33514e+57	2.56035e+55	1.80092	9.528	2.812	9.528
399.262	20.6261	1041.17	889.099	2.69232e+57	1.71468e+54	1.93064	10.497	1.673	10.497
1647.04	74.8019	5916.37	1006.62	2.50597e+57	2.78983e+54	1.83218	9.442	1.587	9.442
110.094	7.359	623.978	830.925	1.84401e+57	5.53954e+53	1.39618	11.113	1.375	11.113
1447.96	209.657	5034.51	1204.53	2.34149e+57	2.14782e+55	1.7931	9.472	2.656	9.472
668.432	2757.42	1857.45	4154.23	2.1685e+56	7.19442e+56	1.30708	4.562	5.812	5.812
454.159	20.6261	1101.59	889.099	2.75862e+57	1.54701e+54	1.96691	10.403	1.617	10.403
1873.5	74.8019	6944.91	1006.62	2.46057e+57	2.29374e+54	1.80496	9.367	1.488	9.367
57.8114	6794.4	495.278	8667.19	3.84297e+54	1.03822e+57	1.39285	1.546	5.858	5.858
1647.04	209.657	5916.37	1204.53	2.33784e+57	1.79506e+55	1.78107	9.416	2.505	9.416
2131.1	74.8019	8143.69	1006.62	2.41524e+57	1.88198e+54	1.77804	9.301	1.393	9.301
516.604	20.6261	1313.86	889.099	2.81116e+57	1.32283e+54	1.99442	10.309	1.536	10.309
760.338	2757.42	2201.98	4154.23	2.39871e+56	6.87605e+56	1.28866	4.668	5.742	5.742
5.68748	587.635	229.361	1673.74	4.15741e+54	7.00607e+56	1.33235	2.359	6.779	6.779
125.231	7.359	654.514	830.925	1.95292e+57	5.20438e+53	1.46766	11.086	1.346	11.086
1873.5	209.657	6944.91	1204.53	2.32702e+57	1.49532e+55	1.76638	9.361	2.361	9.361
2424.12	74.8019	9540	1006.62	2.37178e+57	1.54147e+54	1.75235	9.243	1.304	9.243
587.635	20.6261	1563.82	889.099	2.83747e+57	1.11397e+54	2.00722	10.213	1.451	10.213
20.6261	1272.93	348.925	2471.53	9.28048e+54	9.5312e+56	1.49447	2.413	6.711	6.711
864.881	2757.42	2605.84	4154.23	2.63329e+56	6.55449e+56	1.26973	4.765	5.668	5.668
142.45	7.359	686.972	830.925	2.06008e+57	4.87102e+53	1.53686	11.052	1.317	11.052
2757.42	74.8019	11165.4	1006.62	2.3308e+57	1.26067e+54	1.72819	9.194	1.22	9.194
2131.1	209.657	8143.69	1204.53	2.31055e+57	1.24197e+55	1.74968	9.309	2.222	9.309
668.432	20.6261	1857.45	889.099	2.83899e+57	9.3328e+53	2.00663	10.112	1.368	10.112
65.7602	6794.4	518.216	8667.19	4.53548e+54	1.03688e+57	1.39251	1.607	5.858	5.858
3136.56	74.8019	13056.3	1006.62	2.29301e+57	1.02972e+54	1.70594	9.155	1.141	9.155
983.798	2757.42	3078.78	4154.23	2.87104e+56	6.23045e+56	1.2509	4.855	5.593	5.593
2424.12	209.657	9540	1204.53	2.29084e+57	1.0289e+55	1.73225	9.262	2.09	9.262
760.338	20.6261	2201.98	889.099	2.82088e+57	7.7831e+53	1.99563	10.006	1.288	10.006
162.036	7.359	721.524	830.925	2.16464e+57	4.54085e+53	1.60324	11.009	1.286	11.009
3567.82	74.8019	15254.9	1006.62	2.25893e+57	8.40183e+53	1.68585	9.124	1.067	9.124
1119.07	2757.42	3632.11	4154.23	3.11071e+56	5.905e+56	1.23174	4.937	5.515	5.515
2757.42	209.657	11165.4	1204.53	2.26871e+57	8.50461e+54	1.71435	9.219	1.963	9.219
864.881	20.6261	2605.84	889.099	2.78814e+57	6.46401e+53	1.97698	9.898	1.211	9.898
6.46948	587.635	239.057	1673.74	4.90514e+54	6.9887e+56	1.33085	2.424	6.776	6.776
4058.38	74.8019	17809.9	1006.62	2.22853e+57	6.8493e+53	1.66792	9.102	0.997	9.102
1272.93	2757.42	4278.96	4154.23	3.35104e+56	5.57954e+56	1.21246	5.014	5.435	5.435
184.315	7.359	758.36	830.925	2.26577e+57	4.21591e+53	1.66637	10.959	1.255	10.959
983.798	20.6261	3078.78	889.099	2.74508e+57	5.34883e+53	1.95293	9.791	1.137	9.791
3136.56	209.657	13056.3	1204.53	2.24667e+57	7.01615e+54	1.69735	9.184	1.844	9.184
23.462	1272.93	364.202	2471.53	1.09409e+55	9.49563e+56	1.49233	2.497	6.707	6.707
1447.96	2757.42	5034.51	4154.23	3.59086e+56	5.25573e+56	1.19307	5.086	5.353	5.353
74.8019	6794.4	542.449	8667.19	5.34975e+54	1.03529e+57	1.39188	1.671	5.857	5.857
4616.39	74.8019	20777.5	1006.62	2.20199e+57	5.57943e+53	1.65223	9.087	0.931	9.087
3567.82	209.657	15254.9	1204.53	2.22453e+57	5.77837e+54	1.68095	9.155	1.73	9.155
1119.07	20.6261	3632.11	889.099	2.69534e+57	4.4117e+53	1.9254	9.688	1.067	9.688
209.657	7.359	797.692	830.925	2.36263e+57	3.8975e+53	1.7258	10.901	1.223	10.901
1647.04	2757.42	5916.37	4154.23	3.82914e+56	4.9353e+56	1.17381	5.154	5.27	5.27
1272.93	20.6261	4278.96	889.099	2.64155e+57	3.62859e+53	1.89571	9.589	0.999	9.589
5251.12	74.8019	24222.6	1006.62	2.17993e+57	4.54252e+53	1.63915	9.08	0.87	9.08
1873.5	2757.42	6944.91	4154.23	4.06514e+56	4.61997e+56	1.15472	5.22	5.186	5.22
4058.38	209.657	17809.9	1204.53	2.20402e+57	4.75206e+54	1.66608	9.133	1.623	9.133
238.484	7.359	839.757	830.925	2.45444e+57	3.58743e+53	1.78116	10.836	1.189	10.836
2131.1	2757.42	8143.69	4154.23	4.29914e+56	4.31117e+56	1.13608	5.292	5.102	5.292
1447.96	20.6261	5034.51	889.099	2.58634e+57	2.97732e+53	1.86526	9.498	0.936	9.498
5973.12	74.8019	28220.4	1006.62	2.16139e+57	3.69634e+53	1.62812	9.079	0.812	9.079
4616.39	209.657	20777.5	1204.53	2.18492e+57	3.90327e+54	1.6525	9.117	1.521	9.117
2424.12	2757.42	9540	4154.23	4.53565e+56	4.01004e+56	1.11807	5.374	5.017	5.374
1647.04	20.6261	5916.37	889.099	2.53116e+57	2.43761e+53	1.83477	9.415	0.876	9.415
6794.4	74.8019	32857.3	1006.62	2.14744e+57	3.00683e+53	1.61978	9.085	0.759	9.085
271.275	7.359	884.821	830.925	2.54052e+57	3.28731e+53	1.83217	10.763	1.155	10.763
7.359	587.635	249.187	1673.74	5.78654e+54	6.96879e+56	1.32896	2.493	6.772	6.772
85.0869	6794.4	568.076	8667.19	6.30636e+54	1.0334e+57	1.39141	1.738	5.857	5.857
26.688	1272.93	380.233	2471.53	1.28903e+55	9.45462e+56	1.49008	2.585	6.703	6.703
2757.42	2757.42	11165.4	4154.23	4.77897e+56	3.71812e+56	1.10089	5.467	4.93	5.467
5251.12	209.657	24222.6	1204.53	2.16816e+57	3.20269e+54	1.64067	9.108	1.425	9.108
1873.5	20.6261	6944.91	889.099	2.47741e+57	1.99224e+53	1.80498	9.34	0.819	9.34
7728.6	74.8019	38233.3	1006.62	2.13634e+57	2.44524e+53	1.61311	9.094	0.708	9.094
308.574	7.359	933.181	830.925	2.62023e+57	2.99852e+53	1.87859	10.683	1.12	10.683
3136.56	2757.42	13056.3	4154.23	5.0328e+56	3.43697e+56	1.08496	5.572	4.841	5.572
2131.1	20.6261	8143.69	889.099	2.42609e+57	1.62567e+53	1.77642	9.274	0.765	9.274
5973.12	209.657	28220.4	1204.53	2.15426e+57	2.62562e+54	1.63085	9.105	1.335	9.105
8791.24	74.8019	44463.4	1006.62	2.12907e+57	1.98815e+53	1.6087	9.108	0.661	9.108
3567.82	2757.42	15254.9	4154.23	5.30121e+56	3.16795e+56	1.07066	5.691	4.75	5.691
351.001	7.359	985.173	830.925	2.69306e+57	2.72257e+53	1.92027	10.597	1.085	10.597
6794.4	209.657	32857.3	1204.53	2.1435e+57	2.15094e+54	1.62314	9.109	1.251	9.109
2424.12	20.6261	9540	889.099	2.37815e+57	1.32487e+53	1.74964	9.218	0.715	9.218
4058.38	2757.42	17809.9	4154.23	5.58821e+56	2.91217e+56	1.05869	5.824	4.659	5.824
10000	74.8019	51680.6	1006.62	2.1249e+57	1.61627e+53	1.60611	9.125	0.617	9.125
8.37083	587.635	259.773	1673.74	6.82476e+54	6.94601e+56	1.32699	2.567	6.768	6.768
4616.39	2757.42	20777.5	4154.23	5.89957e+56	2.67041e+56	1.04915	5.973	4.565	5.973
399.262	7.359	1041.17	830.925	2.75851e+57	2.46045e+53	1.9571	10.504	1.049	10.504
7728.6	209.657	38233.3	1204.53	2.13492e+57	1.76109e+54	1.61693	9.116	1.171	9.116
96.7859	6794.4	595.211	8667.19	7.42913e+54	1.03116e+57	1.39061	1.808	5.856	5.856
2757.42	20.6261	11165.4	889.099	2.33376e+57	1.07844e+53	1.72471	9.171	0.667	9.171
30.3574	1272.93	397.065	2471.53	1.51767e+55	9.40735e+56	1.4871	2.677	6.697	6.697
5251.12	2757.42	24222.6	4154.23	6.23986e+56	2.44316e+56	1.04284	6.139	4.471	6.139
454.159	7.359	1101.59	830.925	2.81624e+57	2.21309e+53	1.98904	10.407	1.012	10.407
3136.56	20.6261	13056.3	889.099	2.29374e+57	8.77198e+52	1.70214	9.134	0.623	9.134
8791.24	209.657	44463.4	1204.53	2.12906e+57	1.44117e+54	1.6125	9.127	1.096	9.127
5	85.0869	220.077	1023.96	1.35392e+55	8.84739e+55	0.39378	3.631	4.84	4.84
5973.12	2757.42	28220.4	4154.23	6.61441e+56	2.23063e+56	1.04019	6.318	4.377	6.318
516.604	7.359	1313.86	830.925	2.85858e+57	1.8724e+53	2.01186	10.309	0.958	10.309
3567.82	20.6261	15254.9	889.099	2.25811e+57	7.1294e+52	1.68195	9.106	0.582	9.106
10000	209.657	51680.6	1204.53	2.12616e+57	1.17893e+54	1.60998	9.141	1.026	9.141
6794.4	2757.42	32857.3	4154.23	7.02962e+56	2.03275e+56	1.04142	6.514	4.281	6.514
587.635	7.359	1563.82	830.925	2.87368e+57	1.56968e+53	2.01964	10.209	0.903	10.209
110.094	6794.4	623.978	8667.19	8.74569e+54	1.02852e+57	1.38972	1.881	5.855	5.855
4058.38	20.6261	17809.9	889.099	2.22678e+57	5.79114e+52	1.66411	9.086	0.543	9.086
7728.6	2757.42	38233.3	4154.23	7.48846e+56	1.84926e+56	1.04711	6.72	4.186	6.72
34.5315	1272.93	414.752	2471.53	1.78552e+55	9.35301e+56	1.48398	2.772	6.691	6.691
9.52178	587.635	270.84	1673.74	8.04682e+54	6.91995e+56	1.32463	2.643	6.763	6.763
4616.39	20.6261	20777.5	889.099	2.19973e+57	4.70143e+52	1.64864	9.074	0.506	9.074
668.432	7.359	1857.45	830.925	2.86553e+57	1.30966e+53	2.01486	10.104	0.85	10.104
5.68748	85.0869	229.361	1023.96	1.58744e+55	8.70419e+55	0.39025	3.72	4.817	4.817
8791.24	2757.42	44463.4	4154.23	7.99537e+56	1.67974e+56	1.05732	6.936	4.09	6.936
5251.12	20.6261	24222.6	889.099	2.1772e+57	3.81569e+52	1.63571	9.069	0.472	9.069
760.338	7.359	2201.98	830.925	2.83967e+57	1.08808e+53	2.00066	9.996	0.8	9.996
125.231	6794.4	654.514	8667.19	1.02878e+55	1.0254e+57	1.38873	1.957	5.854	5.854
5973.12	20.6261	28220.4	889.099	2.15913e+57	3.09632e+52	1.6253	9.07	0.441	9.07
10000	2757.42	51680.6	4154.23	8.55126e+56	1.52361e+56	1.07217	7.157	3.994	7.157
5	238.484	220.077	1242.68	7.68316e+54	3.37752e+56	0.910186	2.989	6.228	6.228
864.881	7.359	2605.84	830.925	2.80088e+57	9.00622e+52	1.97959	9.887	0.751	9.887
6.46948	85.0869	239.057	1023.96	1.86069e+55	8.55133e+55	0.386483	3.814	4.791	4.791
6794.4	20.6261	32857.3	889.099	2.14472e+57	2.51199e+52	1.61697	9.077	0.411	9.077
39.2794	1272.93	433.351	2471.53	2.09892e+55	9.29064e+56	1.48015	2.872	6.683	6.683
10.831	587.635	282.413	1673.74	9.4841e+54	6.89023e+56	1.3222	2.724	6.758	6.758
983.798	7.359	3078.78	830.925	2.75324e+57	7.42932e+52	1.95381	9.779	0.704	9.779
7728.6	20.6261	38233.3	889.099	2.13404e+57	2.03746e+52	1.61077	9.088	0.383	9.088
1119.07	7.359	3632.11	830.925	2.70013e+57	6.11082e+52	1.92508	9.675	0.66	9.675
7.359	85.0869	249.187	1023.96	2.18006e+55	8.38933e+55	0.382691	3.913	4.763	4.763
8791.24	20.6261	44463.4	889.099	2.1273e+57	1.65276e+52	1.60685	9.104	0.358	9.104
142.45	6794.4	686.972	8667.19	1.20921e+55	1.02172e+57	1.38736	2.036	5.852	5.852
1272.93	7.359	4278.96	830.925	2.64405e+57	5.01346e+52	1.89468	9.578	0.618	9.578
5.68748	238.484	229.361	1242.68	9.03706e+54	3.35538e+56	0.907033	3.067	6.219	6.219
10000	20.6261	51680.6	889.099	2.12304e+57	1.34047e+52	1.60436	9.121	0.333	9.121
1447.96	7.359	5034.51	830.925	2.58704e+57	4.1043e+52	1.86368	9.487	0.578	9.487
8.37083	85.0869	259.773	1023.96	2.55291e+55	8.21893e+55	0.37881	4.017	4.732	4.732
44.6801	1272.93	452.925	2471.53	2.46508e+55	9.2192e+56	1.47555	2.976	6.673	6.673
5	3136.56	220.077	4580.43	4.59444e+53	1.09038e+57	1.49518	1.157	6.302	6.302
5	23.462	220.077	897.832	2.06474e+55	9.94451e+54	0.0958758	5.624	2.937	5.624
162.036	6794.4	721.524	8667.19	1.42007e+55	1.01739e+57	1.38584	2.118	5.85	5.85
12.3202	587.635	294.52	1673.74	1.11731e+55	6.85632e+56	1.31935	2.809	6.752	6.752
1647.04	7.359	5916.37	830.925	2.53068e+57	3.35351e+52	1.8329	9.404	0.54	9.404
1873.5	7.359	6944.91	830.925	2.47629e+57	2.736e+52	1.80305	9.331	0.505	9.331
9.52178	85.0869	270.84	1023.96	2.98767e+55	8.04129e+55	0.375082	4.126	4.699	4.699
6.46948	238.484	239.057	1242.68	1.06275e+55	3.33055e+56	0.903328	3.148	6.208	6.208
50.8234	1272.93	473.542	2471.53	2.89224e+55	9.13762e+56	1.47051	3.084	6.662	6.662
2131.1	7.359	8143.69	830.925	2.42455e+57	2.22874e+52	1.7745	9.266	0.471	9.266
14.0142	587.635	307.191	1673.74	1.3156e+55	6.8177e+56	1.31583	2.898	6.744	6.744
10.831	85.0869	282.413	1023.96	3.49398e+55	7.85781e+55	0.371478	4.24	4.663	4.663
184.315	6794.4	758.36	8667.19	1.66618e+55	1.01231e+57	1.38392	2.204	5.847	5.847
2424.12	7.359	9540	830.925	2.37639e+57	1.81396e+52	1.74778	9.211	0.44	9.211
2757.42	7.359	11165.4	830.925	2.33216e+57	1.475e+52	1.72311	9.166	0.411	9.166
5.68748	3136.56	229.361	4580.43	5.44008e+53	1.0902e+57	1.49512	1.19	6.302	6.302
5.68748	23.462	229.361	897.832	2.50173e+55	9.77573e+54	0.0982262	6.125	2.92	6.125
12.3202	85.0869	294.52	1023.96	4.08283e+55	7.67031e+55	0.368274	4.359	4.625	4.625
3136.56	7.359	13056.3	830.925	2.29203e+57	1.19818e+52	1.7006	9.13	0.383	9.13
57.8114	1272.93	495.278	2471.53	3.38975e+55	9.04471e+56	1.46473	3.196	6.649	6.649
7.359	238.484	249.187	1242.68	1.24941e+55	3.30278e+56	0.899326	3.233	6.196	6.196
209.657	6794.4	797.692	8667.19	1.95304e+55	1.00637e+57	1.38178	2.293	5.844	5.844
14.0142	85.0869	307.191	1023.96	4.76675e+55	7.48079e+55	0.365622	4.485	4.585	4.585
3567.82	7.359	15254.9	830.925	2.2565e+57	9.73109e+51	1.68057	9.102	0.358	9.102
15.9411	587.635	320.459	1673.74	1.54817e+55	6.77379e+56	1.31189	2.991	6.735	6.735
4058.38	7.359	17809.9	830.925	2.22534e+57	7.89803e+51	1.66291	9.083	0.334	9.083
15.9411	85.0869	320.459	1023.96	5.55998e+55	7.29134e+55	0.363806	4.618	4.544	4.618
6.46948	23.462	239.057	897.832	3.07718e+55	9.60654e+54	0.101707	6.71	2.902	6.71
4616.39	7.359	20777.5	830.925	2.19853e+57	6.4071e+51	1.64765	9.072	0.311	9.072
18.1329	85.0869	334.358	1023.96	6.47885e+55	7.10394e+55	0.362949	4.774	4.501	4.774
65.7602	1272.93	518.216	2471.53	3.96815e+55	8.93924e+56	1.4582	3.312	6.634	6.634
238.484	6794.4	839.757	8667.19	2.28692e+55	9.9943e+56	1.379	2.386	5.839	5.839
6.46948	3136.56	239.057	4580.43	6.44233e+53	1.08998e+57	1.49505	1.225	6.302	6.302
5251.12	7.359	24222.6	830.925	2.17617e+57	5.19695e+51	1.63487	9.067	0.29	9.067
8.37083	238.484	259.773	1242.68	1.46825e+55	3.2718e+56	0.894795	3.323	6.182	6.182
20.6261	85.0869	348.925	1023.96	7.5431e+55	6.91974e+55	0.363594	4.96	4.459	4.96
18.1329	587.635	334.358	1673.74	1.82063e+55	6.72398e+56	1.30757	3.089	6.725	6.725
5973.12	7.359	28220.4	830.925	2.15813e+57	4.21584e+51	1.62452	9.069	0.271	9.069
23.462	85.0869	364.202	1023.96	8.7882e+55	6.7382e+55	0.366058	5.181	4.418	5.181
74.8019	1272.93	542.449	2471.53	4.63925e+55	8.81992e+56	1.45037	3.432	6.615	6.615
271.275	6794.4	884.821	8667.19	2.67496e+55	9.91349e+56	1.37571	2.482	5.833	5.833
6794.4	7.359	32857.3	830.925	2.14403e+57	3.41823e+51	1.6164	9.076	0.253	9.076
7.359	23.462	249.187	897.832	3.84727e+55	9.43582e+54	0.106832	7.364	2.884	7.364
9.52178	238.484	270.84	1242.68	1.72458e+55	3.23732e+56	0.889753	3.418	6.166	6.166
26.688	85.0869	380.233	1023.96	1.02859e+56	6.55707e+55	0.370771	5.44	4.377	5.44
7.359	3136.56	249.187	4580.43	7.62978e+53	1.08973e+57	1.49497	1.262	6.302	6.302
20.6261	587.635	348.925	1673.74	2.13945e+55	6.66757e+56	1.30255	3.19	6.713	6.713
7728.6	7.359	38233.3	830.925	2.13363e+57	2.77186e+51	1.6104	9.088	0.236	9.088
85.0869	1272.93	568.076	2471.53	5.41624e+55	8.68557e+56	1.44184	3.555	6.594	6.594
8791.24	7.359	44463.4	830.925	2.1267e+57	2.24861e+51	1.60639	9.103	0.22	9.103
308.574	6794.4	933.181	8667.19	3.12521e+55	9.81973e+56	1.37169	2.581	5.825	5.825
30.3574	85.0869	397.065	1023.96	1.21434e+56	6.3743e+55	0.378442	5.742	4.335	5.742
10000	7.359	51680.6	830.925	2.12288e+57	1.82397e+51	1.60418	9.121	0.205	9.121
23.462	587.635	364.202	1673.74	2.51203e+55	6.60387e+56	1.29712	3.297	6.7	6.7
10.831	238.484	282.413	1242.68	2.02445e+55	3.19907e+56	0.883981	3.517	6.147	6.147
34.5315	85.0869	414.752	1023.96	1.44911e+56	6.18872e+55	0.390209	6.087	4.293	6.087
8.37083	23.462	259.773	897.832	4.88759e+55	9.26244e+54	0.114228	8.05	2.866	8.05
96.7859	1272.93	595.211	2471.53	6.31372e+55	8.53494e+56	1.43206	3.683	6.569	6.569
351.001	6794.4	985.173	8667.19	3.64675e+55	9.71129e+56	1.3669	2.685	5.815	5.815
8.37083	3136.56	259.773	4580.43	9.03613e+53	1.08942e+57	1.49488	1.301	6.302	6.302
39.2794	85.0869	433.351	1023.96	1.74936e+56	5.99973e+55	0.407162	6.475	4.249	6.475
12.3202	238.484	294.52	1242.68	2.37486e+55	3.1568e+56	0.878006	3.62	6.127	6.127
26.688	587.635	380.233	1673.74	2.9468e+55	6.53212e+56	1.29047	3.407	6.683	6.683
110.094	1272.93	623.978	2471.53	7.34772e+55	8.36699e+56	1.42086	3.814	6.539	6.539
399.262	6794.4	1041.17	8667.19	4.24981e+55	9.58643e+56	1.36133	2.792	5.803	5.803
44.6801	85.0869	452.925	1023.96	2.13459e+56	5.80695e+55	0.430861	6.898	4.203	6.898
9.52178	3136.56	270.84	4580.43	1.07013e+54	1.08906e+57	1.49477	1.343	6.302	6.302
50.8234	85.0869	473.542	1023.96	2.62649e+56	5.61005e+55	0.462929	7.342	4.155	7.342
14.0142	238.484	307.191	1242.68	2.78377e+55	3.11026e+56	0.871142	3.729	6.103	6.103
9.52178	23.462	270.84	897.832	6.2933e+55	9.08531e+54	0.124672	8.707	2.848	8.707
125.231	1272.93	654.514	2471.53	8.53571e+55	8.18082e+56	1.40827	3.948	6.504	6.504
454.159	6794.4	1101.59	8667.19	4.9458e+55	9.44329e+56	1.35472	2.903	5.788	5.788
30.3574	587.635	397.065	1673.74	3.45337e+55	6.45159e+56	1.28347	3.522	6.665	6.665
57.8114	85.0869	495.278	1023.96	3.2449e+56	5.40897e+55	0.50493	7.788	4.106	7.788
142.45	1272.93	686.972	2471.53	9.8965e+55	7.97592e+56	1.39447	4.086	6.464	6.464
15.9411	238.484	320.459	1242.68	3.26029e+55	3.05923e+56	0.863688	3.842	6.076	6.076
516.604	6794.4	1313.86	8667.19	5.7149e+55	9.28681e+56	1.34744	3.013	5.771	5.771
34.5315	587.635	414.752	1673.74	4.04259e+55	6.36148e+56	1.27526	3.641	6.643	6.643
65.7602	85.0869	518.216	1023.96	4.00739e+56	5.20366e+55	0.557831	8.219	4.054	8.219
10.831	3136.56	282.413	4580.43	1.26719e+54	1.08863e+57	1.49464	1.386	6.302	6.302
162.036	1272.93	721.524	2471.53	1.14501e+56	7.75209e+56	1.37933	4.226	6.418	6.418
10.831	23.462	282.413	897.832	8.18075e+55	8.90404e+54	0.139036	9.271	2.828	9.271
587.635	6794.4	1563.82	8667.19	6.53171e+55	9.12192e+56	1.33957	3.117	5.752	5.752
74.8019	85.0869	542.449	1023.96	4.92126e+56	4.9942e+55	0.62199	8.617	4	8.617
18.1329	238.484	334.358	1242.68	3.81474e+55	3.00359e+56	0.855734	3.959	6.046	6.046
39.2794	587.635	433.351	1673.74	4.72666e+55	6.26111e+56	1.26621	3.764	6.618	6.618
184.315	1272.93	758.36	2471.53	1.32177e+56	7.5097e+56	1.3628	4.368	6.365	6.365
668.432	6794.4	1857.45	8667.19	7.39833e+55	8.9477e+56	1.33131	3.215	5.732	5.732
85.0869	85.0869	568.076	1023.96	5.98551e+56	4.78085e+55	0.696865	8.975	3.943	8.975
12.3202	3136.56	294.52	4580.43	1.50033e+54	1.08813e+57	1.49449	1.432	6.302	6.302
20.6261	238.484	348.925	1242.68	4.45877e+55	2.94324e+56	0.847133	4.081	6.012	6.012
209.657	1272.93	797.692	2471.53	1.52209e+56	7.24975e+56	1.34492	4.513	6.304	6.304
5	8.37083	220.077	837.36	9.65534e+55	1.5313e+54	0.100675	23.026	1.887	23.026
44.6801	587.635	452.925	1673.74	5.51924e+55	6.14983e+56	1.25638	3.892	6.59	6.59
96.7859	85.0869	595.211	1023.96	7.18867e+56	4.5639e+55	0.781139	9.286	3.883	9.286
760.338	6794.4	2201.98	8667.19	8.3154e+55	8.76359e+56	1.32241	3.308	5.71	5.71
12.3202	23.462	294.52	897.832	1.06563e+56	8.71825e+54	0.158255	9.688	2.808	9.688
238.484	1272.93	839.757	2471.53	1.74819e+56	6.97395e+56	1.32605	4.66	6.235	6.235
23.462	238.484	364.202	1242.68	5.20553e+55	2.87823e+56	0.838019	4.208	5.974	5.974
110.094	85.0869	623.978	1023.96	8.50943e+56	4.34387e+55	0.872877	9.55	3.821	9.55
864.881	6794.4	2605.84	8667.19	9.28256e+55	8.56934e+56	1.31285	3.396	5.686	5.686
50.8234	587.635	473.542	1673.74	6.43551e+55	6.02708e+56	1.24528	4.023	6.557	6.557
14.0142	3136.56	307.191	4580.43	1.77603e+54	1.08754e+57	1.49431	1.481	6.302	6.302
26.688	238.484	380.233	1242.68	6.06971e+55	2.8087e+56	0.828546	4.339	5.932	5.932
271.275	1272.93	884.821	2471.53	2.00227e+56	6.68483e+56	1.30663	4.808	6.158	6.158
125.231	85.0869	654.514	1023.96	9.92486e+56	4.12132e+55	0.969889	9.77	3.756	9.77
983.798	6794.4	3078.78	8667.19	1.02986e+56	8.36497e+56	1.30283	3.48	5.661	5.661
57.8114	587.635	495.278	1673.74	7.4922e+55	5.8925e+56	1.23305	4.158	6.519	6.519
308.574	1272.93	933.181	2471.53	2.28645e+56	6.38561e+56	1.28717	4.956	6.073	6.073
14.0142	23.462	307.191	897.832	1.3825e+56	8.5276e+54	0.183108	9.961	2.787	9.961
142.45	85.0869	686.972	1023.96	1.1408e+57	3.89697e+55	1.06989	9.948	3.688	9.948
30.3574	238.484	397.065	1242.68	7.06761e+55	2.73492e+56	0.81867	4.475	5.885	5.885
1119.07	6794.4	3632.11	8667.19	1.13614e+56	8.15063e+56	1.29211	3.56	5.634	5.634
351.001	1272.93	985.173	2471.53	2.60272e+56	6.08017e+56	1.26805	5.105	5.979	5.979
15.9411	3136.56	320.459	4580.43	2.10192e+54	1.08684e+57	1.49411	1.532	6.302	6.302
162.036	85.0869	721.524	1023.96	1.29316e+57	3.67165e+55	1.17069	10.089	3.617	10.089
65.7602	587.635	518.216	1673.74	8.70765e+55	5.74595e+56	1.21984	4.297	6.476	6.476
399.262	1272.93	1041.17	2471.53	2.95286e+56	5.77271e+56	1.25081	5.253	5.88	5.88
34.5315	238.484	414.752	1242.68	8.21728e+55	2.65736e+56	0.808626	4.614	5.833	5.833
1272.93	6794.4	4278.96	8667.19	1.24681e+56	7.9268e+56	1.28091	3.635	5.606	5.606
454.159	1272.93	1101.59	2471.53	3.33843e+56	5.46725e+56	1.23581	5.401	5.775	5.775
184.315	85.0869	758.36	1023.96	1.44692e+57	3.44632e+55	1.27029	10.196	3.543	10.196
516.604	1272.93	1313.86	2471.53	3.74204e+56	5.17204e+56	1.22415	5.541	5.672	5.672
39.2794	238.484	433.351	1242.68	9.53853e+55	2.57663e+56	0.798898	4.758	5.777	5.777
74.8019	587.635	542.449	1673.74	1.01017e+56	5.5876e+56	1.20559	4.44	6.427	6.427
15.9411	23.462	320.459	897.832	1.77544e+56	8.33198e+54	0.214128	10.122	2.766	10.122
587.635	1272.93	1563.82	2471.53	4.14485e+56	4.88471e+56	1.21473	5.671	5.573	5.671
1447.96	6794.4	5034.51	8667.19	1.3615e+56	7.69412e+56	1.26897	3.706	5.576	5.576
209.657	85.0869	797.692	1023.96	1.59962e+57	3.22201e+55	1.36699	10.272	3.466	10.272
18.1329	3136.56	334.358	4580.43	2.48694e+54	1.08601e+57	1.49383	1.586	6.302	6.302
668.432	1272.93	1857.45	2471.53	4.55137e+56	4.59742e+56	1.20707	5.807	5.477	5.807
44.6801	238.484	452.925	1242.68	1.10529e+56	2.49353e+56	0.789382	4.905	5.715	5.715
85.0869	587.635	568.076	1673.74	1.16956e+56	5.41796e+56	1.19028	4.585	6.371	6.371
760.338	1272.93	2201.98	2471.53	4.97445e+56	4.30645e+56	1.20088	5.951	5.38	5.951
1647.04	6794.4	5916.37	8667.19	1.47979e+56	7.45351e+56	1.25633	3.774	5.544	5.544
238.484	85.0869	839.757	1023.96	1.74902e+57	2.99985e+55	1.45934	10.32	3.386	10.32
864.881	1272.93	2605.84	2471.53	5.42038e+56	4.01187e+56	1.19575	6.103	5.278	6.103
5.68748	8.37083	229.361	837.36	1.18175e+56	1.50635e+54	0.118348	18.661	1.876	18.661
50.8234	238.484	473.542	1242.68	1.27837e+56	2.40897e+56	0.781056	5.056	5.65	5.65
96.7859	587.635	595.211	1673.74	1.35118e+56	5.23797e+56	1.17448	4.733	6.309	6.309
983.798	1272.93	3078.78	2471.53	5.89204e+56	3.71556e+56	1.19219	6.261	5.172	6.261
1873.5	6794.4	6944.91	8667.19	1.60117e+56	7.20609e+56	1.24317	3.839	5.511	5.511
271.275	85.0869	884.821	1023.96	1.89318e+57	2.781e+55	1.54619	10.343	3.303	10.343
20.6261	3136.56	348.925	4580.43	2.94159e+54	1.08503e+57	1.49333	1.642	6.301	6.301
57.8114	238.484	495.278	1242.68	1.47558e+56	2.32393e+56	0.77408	5.21	5.581	5.581
1119.07	1272.93	3632.11	2471.53	6.39183e+56	3.42031e+56	1.19012	6.426	5.06	6.426
18.1329	23.462	334.358	897.832	2.25139e+56	8.13086e+54	0.251694	10.218	2.743	10.218
308.574	85.0869	933.181	1023.96	2.03038e+57	2.56665e+55	1.62667	10.344	3.217	10.344
2131.1	6794.4	8143.69	8667.19	1.72511e+56	6.9532e+56	1.2293	3.901	5.476	5.476
110.094	587.635	623.978	1673.74	1.5574e+56	5.04904e+56	1.15831	4.883	6.24	6.24
65.7602	238.484	518.216	1242.68	1.6996e+56	2.23936e+56	0.769265	5.367	5.51	5.51
1272.93	1272.93	4278.96	2471.53	6.92043e+56	3.1293e+56	1.18996	6.595	4.943	6.595
74.8019	238.484	542.449	1242.68	1.9533e+56	2.15597e+56	0.767196	5.53	5.438	5.53
1447.96	1272.93	5034.51	2471.53	7.47891e+56	2.84571e+56	1.19182	6.77	4.82	6.77
351.001	85.0869	985.173	1023.96	2.15918e+57	2.35802e+55	1.70019	10.326	3.129	10.326
125.231	587.635	654.514	1673.74	1.79061e+56	4.85302e+56	1.1422	5.035	6.164	6.164
2424.12	6794.4	9540	8667.19	1.85103e+56	6.69637e+56	1.21497	3.96	5.44	5.44
1647.04	1272.93	5916.37	2471.53	8.06665e+56	2.57255e+56	1.19601	6.948	4.692	6.948
85.0869	238.484	568.076	1242.68	2.24034e+56	2.07388e+56	0.768639	5.72	5.367	5.72
399.262	85.0869	1041.17	1023.96	2.27847e+57	2.15622e+55	1.76639	10.29	3.039	10.29
23.462	3136.56	364.202	4580.43	3.47816e+54	1.08388e+57	1.49302	1.701	6.301	6.301
142.45	587.635	686.972	1673.74	2.05325e+56	4.65219e+56	1.1269	5.189	6.082	6.082
1873.5	1272.93	6944.91	2471.53	8.6821e+56	2.31236e+56	1.20274	7.128	4.56	7.128
96.7859	238.484	595.211	1242.68	2.57277e+56	1.99216e+56	0.774302	5.943	5.296	5.943
2757.42	6794.4	11165.4	8667.19	1.97838e+56	6.43721e+56	1.19998	4.018	5.402	5.402
20.6261	23.462	348.925	897.832	2.81046e+56	7.9243e+54	0.29579	10.284	2.72	10.284
454.159	85.0869	1101.59	1023.96	2.38739e+57	1.9623e+55	1.82507	10.24	2.947	10.24
2131.1	1272.93	8143.69	2471.53	9.3238e+56	2.06718e+56	1.21204	7.308	4.424	7.308
162.036	587.635	721.524	1673.74	2.34772e+56	4.44904e+56	1.11291	5.343	5.994	5.994
110.094	238.484	623.978	1242.68	2.97144e+56	1.90992e+56	0.785264	6.203	5.223	6.203
3136.56	6794.4	13056.3	8667.19	2.10664e+56	6.17748e+56	1.1848	4.075	5.364	5.364
516.604	85.0869	1313.86	1023.96	2.48406e+57	1.73532e+55	1.87387	10.184	2.835	10.184
2424.12	1272.93	9540	2471.53	9.98925e+56	1.8385e+56	1.2239	7.487	4.284	7.487
184.315	587.635	758.36	1673.74	2.67634e+56	4.24611e+56	1.10103	5.498	5.901	5.901
125.231	238.484	654.514	1242.68	3.45713e+56	1.82684e+56	0.80326	6.497	5.149	6.497
2757.42	1272.93	11165.4	2471.53	1.06734e+57	1.62726e+56	1.23829	7.661	4.142	7.661
587.635	85.0869	1563.82	1023.96	2.55966e+57	1.48919e+55	1.90824	10.122	2.699	10.122
3567.82	6794.4	15254.9	8667.19	2.23534e+56	5.91889e+56	1.16907	4.13	5.324	5.324
26.688	3136.56	380.233	4580.43	4.11099e+54	1.08253e+57	1.49238	1.764	6.3	6.3
209.657	587.635	797.692	1673.74	3.04132e+56	4.04562e+56	1.09246	5.652	5.806	5.806
3136.56	1272.93	13056.3	2471.53	1.13719e+57	1.43385e+56	1.25499	7.831	3.998	7.831
142.45	238.484	686.972	1242.68	4.05303e+56	1.74284e+56	0.829494	6.823	5.071	6.823
668.432	85.0869	1857.45	1023.96	2.61016e+57	1.26452e+55	1.9282	10.051	2.558	10.051
238.484	587.635	839.757	1673.74	3.44489e+56	3.84883e+56	1.08783	5.81	5.71	5.81
23.462	23.462	364.202	897.832	3.45521e+56	7.71188e+54	0.346391	10.342	2.695	10.342
4058.38	6794.4	17809.9	8667.19	2.3641e+56	5.66314e+56	1.15308	4.185	5.283	5.283
6.46948	8.37083	239.057	837.36	1.43257e+56	1.48075e+54	0.138858	16.136	1.866	16.136
3567.82	1272.93	15254.9	2471.53	1.20782e+57	1.25825e+56	1.27382	7.994	3.854	7.994
271.275	587.635	884.821	1673.74	3.89401e+56	3.65493e+56	1.08816	5.994	5.615	5.994
760.338	85.0869	2201.98	1023.96	2.63673e+57	1.0678e+55	1.93541	9.972	2.42	9.972
162.036	238.484	721.524	1242.68	4.7811e+56	1.65795e+56	0.865862	7.173	4.991	7.173
4058.38	1272.93	17809.9	2471.53	1.27869e+57	1.10001e+56	1.29429	8.147	3.709	8.147
308.574	587.635	933.181	1673.74	4.41368e+56	3.46172e+56	1.09461	6.208	5.519	6.208
4616.39	6794.4	20777.5	8667.19	2.49268e+56	5.41187e+56	1.1371	4.241	5.242	5.242
864.881	85.0869	2605.84	1023.96	2.64291e+57	8.97179e+54	1.93214	9.885	2.286	9.885
184.315	238.484	758.36	1242.68	5.66146e+56	1.57227e+56	0.913354	7.536	4.907	7.536
4616.39	1272.93	20777.5	2471.53	1.34909e+57	9.58433e+55	1.31613	8.291	3.565	8.291
351.001	587.635	985.173	1673.74	5.02783e+56	3.26856e+56	1.10845	6.452	5.42	6.452
30.3574	3136.56	397.065	4580.43	4.85688e+54	1.08094e+57	1.49195	1.829	6.3	6.3
5251.12	6794.4	24222.6	8667.19	2.62096e+56	5.1665e+56	1.12102	4.298	5.2	5.2
399.262	587.635	1041.17	1673.74	5.75749e+56	3.07555e+56	1.13114	6.722	5.318	6.722
983.798	85.0869	3078.78	1023.96	2.63246e+57	7.50407e+54	1.92052	9.795	2.155	9.795
26.688	23.462	380.233	897.832	4.18127e+56	7.49369e+54	0.403078	10.401	2.67	10.401
5251.12	1272.93	24222.6	2471.53	1.41845e+57	8.32561e+55	1.339	8.426	3.423	8.426
209.657	238.484	797.692	1242.68	6.7053e+56	1.48603e+56	0.972495	7.896	4.819	7.896
5973.12	6794.4	28220.4	8667.19	2.749e+56	4.92829e+56	1.1051	4.357	5.158	5.158
454.159	587.635	1101.59	1673.74	6.62044e+56	2.88309e+56	1.16365	7.011	5.212	7.011
5973.12	1272.93	28220.4	2471.53	1.48609e+57	7.21294e+55	1.36233	8.548	3.282	8.548
1119.07	85.0869	3632.11	1023.96	2.60949e+57	6.25105e+54	1.90285	9.703	2.029	9.703
6794.4	6794.4	32857.3	8667.19	2.877e+56	4.69835e+56	1.08937	4.417	5.115	5.115
238.484	238.484	839.757	1242.68	7.90986e+56	1.39947e+56	1.04279	8.237	4.728	8.237
516.604	587.635	1313.86	1673.74	7.58566e+56	2.68831e+56	1.20302	7.298	5.102	7.298
6794.4	1272.93	32857.3	2471.53	1.55158e+57	6.23452e+55	1.38591	8.661	3.144	8.661
1272.93	85.0869	4278.96	1023.96	2.57765e+57	5.18859e+54	1.88107	9.613	1.909	9.613
7728.6	6794.4	38233.3	8667.19	3.00531e+56	4.47747e+56	1.07405	4.479	5.072	5.072
34.5315	3136.56	414.752	4580.43	5.73536e+54	1.07906e+57	1.4912	1.897	6.299	6.299
587.635	587.635	1563.82	1673.74	8.6014e+56	2.4853e+56	1.24449	7.565	4.987	7.565
271.275	238.484	884.821	1242.68	9.26115e+56	1.31293e+56	1.12244	8.547	4.632	8.547
1447.96	85.0869	5034.51	1023.96	2.53945e+57	4.29293e+54	1.8564	9.526	1.793	9.526
30.3574	23.462	397.065	897.832	4.98839e+56	7.26947e+54	0.465578	10.464	2.643	10.464
7728.6	1272.93	38233.3	2471.53	1.61461e+57	5.3781e+55	1.40952	8.763	3.01	8.763
8791.24	6794.4	44463.4	8667.19	3.13445e+56	4.26625e+56	1.05926	4.545	5.029	5.029
668.432	587.635	1857.45	1673.74	9.65159e+56	2.27564e+56	1.28631	7.807	4.863	7.807
8791.24	1272.93	44463.4	2471.53	1.67463e+57	4.63142e+55	1.43265	8.854	2.879	8.854
308.574	238.484	933.181	1242.68	1.07273e+57	1.22679e+56	1.20891	8.816	4.533	8.816
1647.04	85.0869	5916.37	1023.96	2.49775e+57	3.54193e+54	1.83034	9.445	1.683	9.445
10000	6794.4	51680.6	8667.19	3.26503e+56	4.06507e+56	1.04514	4.614	4.986	4.986
760.338	587.635	2201.98	1673.74	1.07164e+57	2.06343e+56	1.32722	8.023	4.729	8.023
10000	1272.93	51680.6	2471.53	1.73151e+57	3.98252e+55	1.45518	8.936	2.752	8.936
7.359	8.37083	249.187	837.36	1.72376e+56	1.4544e+54	0.162596	14.512	1.854	14.512
1873.5	85.0869	6944.91	1023.96	2.45433e+57	2.91517e+54	1.80374	9.371	1.578	9.371
351.001	238.484	985.173	1242.68	1.22714e+57	1.14147e+56	1.29905	9.04	4.43	9.04
34.5315	23.462	414.752	897.832	5.87114e+56	7.03925e+54	0.533328	10.53	2.615	10.53
39.2794	3136.56	433.351	4580.43	6.7692e+54	1.07687e+57	1.49033	1.969	6.298	6.298
864.881	587.635	2605.84	1673.74	1.1774e+57	1.85324e+56	1.36623	8.21	4.586	8.21
2131.1	85.0869	8143.69	1023.96	2.41073e+57	2.3942e+54	1.77738	9.305	1.478	9.305
399.262	238.484	1041.17	1242.68	1.38517e+57	1.0574e+56	1.38967	9.217	4.323	9.217
983.798	587.635	3078.78	1673.74	1.28049e+57	1.64944e+56	1.40245	8.371	4.434	8.371
2424.12	85.0869	9540	1023.96	2.36856e+57	1.96277e+54	1.75208	9.247	1.384	9.247
454.159	238.484	1101.59	1242.68	1.54273e+57	9.75066e+55	1.4779	9.352	4.212	9.352
2757.42	85.0869	11165.4	1023.96	2.32883e+57	1.60658e+54	1.72836	9.198	1.296	9.198
5	7728.6	220.077	9707.21	1.29203e+53	1.02957e+57	1.3745	0.755	5.787	5.787
1119.07	587.635	3632.11	1673.74	1.37898e+57	1.45569e+56	1.43534	8.506	4.275	8.506
39.2794	23.462	433.351	897.832	6.82592e+56	6.80303e+54	0.60583	10.598	2.585	10.598
3136.56	85.0869	13056.3	1023.96	2.29167e+57	1.3133e+54	1.70622	9.159	1.212	9.159
44.6801	3136.56	452.925	4580.43	7.98482e+54	1.07429e+57	1.48918	2.043	6.296	6.296
1272.93	587.635	4278.96	1673.74	1.47134e+57	1.27481e+56	1.46454	8.619	4.111	8.619
516.604	238.484	1313.86	1242.68	1.69309e+57	8.87721e+55	1.55784	9.451	4.091	9.451
5	1447.96	220.077	2671.86	1.26463e+54	1.00216e+57	1.51515	1.627	6.684	6.684
3567.82	85.0869	15254.9	1023.96	2.25786e+57	1.07233e+54	1.6861	9.127	1.133	9.127
1447.96	587.635	5034.51	1673.74	1.55648e+57	1.10864e+56	1.48976	8.712	3.942	8.712
587.635	238.484	1563.82	1242.68	1.82921e+57	7.92636e+55	1.62442	9.521	3.954	9.521
4058.38	85.0869	17809.9	1023.96	2.22788e+57	8.74761e+53	1.66824	9.104	1.059	9.104
44.6801	23.462	452.925	897.832	7.84552e+56	6.56099e+54	0.682395	10.665	2.554	10.665
1647.04	587.635	5916.37	1673.74	1.63356e+57	9.58193e+55	1.5112	8.788	3.772	8.788
4616.39	85.0869	20777.5	1023.96	2.20203e+57	7.13062e+53	1.65283	9.09	0.99	9.09
668.432	238.484	1857.45	1242.68	1.94853e+57	6.96451e+55	1.67753	9.563	3.801	9.563
1873.5	587.635	6944.91	1673.74	1.70222e+57	8.23712e+55	1.52888	8.849	3.601	8.849
5.68748	7728.6	229.361	9707.21	1.53092e+53	1.02953e+57	1.37449	0.777	5.787	5.787
50.8234	3136.56	473.542	4580.43	9.41284e+54	1.07127e+57	1.48789	2.122	6.294	6.294
8.37083	8.37083	259.773	837.36	2.05544e+56	1.42731e+54	0.189597	13.441	1.843	13.441
5251.12	85.0869	24222.6	1023.96	2.18e+57	5.80877e+53	1.63965	9.083	0.925	9.083
2131.1	587.635	8143.69	1673.74	1.76241e+57	7.04817e+55	1.54312	8.897	3.431	8.897
760.338	238.484	2201.98	1242.68	2.04933e+57	6.04278e+55	1.71798	9.582	3.638	9.582
50.8234	23.462	473.542	897.832	8.92341e+56	6.31336e+54	0.762357	10.729	2.522	10.729
5973.12	85.0869	28220.4	1023.96	2.16184e+57	4.72957e+53	1.62876	9.082	0.864	9.082
5.68748	1447.96	229.361	2671.86	1.49564e+54	1.00157e+57	1.51492	1.672	6.684	6.684
2424.12	587.635	9540	1673.74	1.81442e+57	6.00664e+55	1.55432	8.936	3.264	8.936
6794.4	85.0869	32857.3	1023.96	2.14755e+57	3.84935e+53	1.62016	9.087	0.807	9.087
864.881	238.484	2605.84	1242.68	2.13097e+57	5.19366e+55	1.74673	9.579	3.468	9.579
2757.42	587.635	11165.4	1673.74	1.85904e+57	5.10091e+55	1.56309	8.969	3.102	8.969
57.8114	23.462	495.278	897.832	1.00536e+57	6.06035e+54	0.845069	10.787	2.488	10.787
6.46948	7728.6	239.057	9707.21	1.81428e+53	1.0295e+57	1.37448	0.8	5.787	5.787
7728.6	85.0869	38233.3	1023.96	2.13706e+57	3.13185e+53	1.61379	9.096	0.754	9.096
983.798	238.484	3078.78	1242.68	2.19375e+57	4.43317e+55	1.76519	9.56	3.297	9.56
57.8114	3136.56	495.278	4580.43	1.10887e+55	1.06775e+57	1.48649	2.203	6.292	6.292
3136.56	587.635	13056.3	1673.74	1.89684e+57	4.31794e+55	1.56963	8.995	2.944	8.995
8791.24	85.0869	44463.4	1023.96	2.1298e+57	2.54773e+53	1.60933	9.11	0.704	9.11
1119.07	238.484	3632.11	1242.68	2.23886e+57	3.76386e+55	1.77473	9.528	3.128	9.528
3567.82	587.635	15254.9	1673.74	1.92876e+57	3.64473e+55	1.5745	9.018	2.791	9.018
10000	85.0869	51680.6	1023.96	2.12543e+57	2.07218e+53	1.60659	9.126	0.657	9.126
65.7602	23.462	518.216	897.832	1.12278e+57	5.8024e+54	0.929776	10.838	2.452	10.838
1272.93	238.484	4278.96	1242.68	2.26844e+57	3.18046e+55	1.77689	9.488	2.963	9.488
4058.38	587.635	17809.9	1673.74	1.95558e+57	3.06865e+55	1.578	9.037	2.643	9.037
6.46948	1447.96	239.057	2671.86	1.76897e+54	1.00089e+57	1.51442	1.72	6.683	6.683
9.52178	8.37083	270.84	837.36	2.43201e+56	1.39942e+54	0.220138	12.703	1.831	12.703
4616.39	587.635	20777.5	1673.74	1.97876e+57	2.57785e+55	1.58099	9.056	2.502	9.056
1447.96	238.484	5034.51	1242.68	2.28473e+57	2.67593e+55	1.77304	9.443	2.802	9.443
7.359	7728.6	249.187	9707.21	2.15037e+53	1.02945e+57	1.37447	0.825	5.787	5.787
65.7602	3136.56	518.216	4580.43	1.30533e+55	1.06363e+57	1.48469	2.288	6.289	6.289
74.8019	23.462	542.449	897.832	1.24362e+57	5.5401e+54	1.01567	10.88	2.415	10.88
1647.04	238.484	5916.37	1242.68	2.29019e+57	2.2427e+55	1.76459	9.394	2.646	9.394
5251.12	587.635	24222.6	1673.74	1.99844e+57	2.16128e+55	1.58328	9.075	2.366	9.075
5	96.7859	220.077	1042.89	1.28246e+55	1.07442e+56	0.447279	3.563	5.04	5.04
1873.5	238.484	6944.91	1242.68	2.28725e+57	1.87313e+55	1.75289	9.345	2.496	9.345
85.0869	23.462	568.076	897.832	1.36702e+57	5.27404e+54	1.102	10.913	2.376	10.913
5973.12	587.635	28220.4	1673.74	2.01558e+57	1.80889e+55	1.58537	9.093	2.236	9.093
2131.1	238.484	8143.69	1242.68	2.27799e+57	1.55964e+55	1.73897	9.299	2.352	9.299
6794.4	587.635	32857.3	1673.74	2.03044e+57	1.5117e+55	1.58721	9.11	2.111	9.11
7.359	1447.96	249.187	2671.86	2.09226e+54	1.00008e+57	1.51415	1.771	6.683	6.683
74.8019	3136.56	542.449	4580.43	1.53535e+55	1.05882e+57	1.48248	2.376	6.285	6.285
8.37083	7728.6	259.773	9707.21	2.54884e+53	1.02939e+57	1.37446	0.851	5.787	5.787
96.7859	23.462	595.211	897.832	1.492e+57	5.00504e+54	1.18799	10.936	2.335	10.936
5.68748	96.7859	229.361	1042.89	1.50413e+55	1.05841e+56	0.443573	3.651	5.019	5.019
2424.12	238.484	9540	1242.68	2.26423e+57	1.29509e+55	1.72373	9.256	2.214	9.256
7728.6	587.635	38233.3	1673.74	2.0445e+57	1.26172e+55	1.58962	9.129	1.993	9.129
8791.24	587.635	44463.4	1673.74	2.0578e+57	1.05191e+55	1.59245	9.148	1.881	9.148
2757.42	238.484	11165.4	1242.68	2.24752e+57	1.07285e+55	1.70789	9.217	2.082	9.217
110.094	23.462	623.978	897.832	1.61748e+57	4.73397e+54	1.27285	10.948	2.292	10.948
10.831	8.37083	282.413	837.36	2.85535e+56	1.37071e+54	0.25432	12.188	1.818	12.188
6.46948	96.7859	239.057	1042.89	1.76359e+55	1.04116e+56	0.439542	3.743	4.995	4.995
10000	587.635	51680.6	1673.74	2.07015e+57	8.76162e+54	1.59546	9.168	1.774	9.168
3136.56	238.484	13056.3	1242.68	2.22964e+57	8.86909e+54	1.69235	9.184	1.957	9.184
125.231	23.462	654.514	897.832	1.74236e+57	4.4619e+54	1.35583	10.949	2.248	10.949
142.45	23.462	686.972	897.832	1.86565e+57	4.18998e+54	1.43624	10.939	2.201	10.939
85.0869	3136.56	568.076	4580.43	1.80432e+55	1.05324e+57	1.48012	2.468	6.281	6.281
9.52178	7728.6	270.84	9707.21	3.02116e+53	1.02932e+57	1.37444	0.878	5.787	5.787
8.37083	1447.96	259.773	2671.86	2.47445e+54	9.99152e+56	1.51356	1.825	6.682	6.682
162.036	23.462	721.524	897.832	1.9862e+57	3.91945e+54	1.51343	10.918	2.153	10.918
3567.82	238.484	15254.9	1242.68	2.21133e+57	7.31869e+54	1.67737	9.157	1.838	9.157
7.359	96.7859	249.187	1042.89	2.06696e+55	1.0227e+56	0.435248	3.841	4.968	4.968
4058.38	238.484	17809.9	1242.68	2.19353e+57	6.02999e+54	1.66338	9.136	1.725	9.136
184.315	23.462	758.36	897.832	2.10303e+57	3.65161e+54	1.5868	10.886	2.103	10.886
96.7859	3136.56	595.211	4580.43	2.11841e+55	1.04676e+57	1.47731	2.564	6.276	6.276
10.831	7728.6	282.413	9707.21	3.58091e+53	1.02924e+57	1.37442	0.907	5.787	5.787
4616.39	238.484	20777.5	1242.68	2.17694e+57	4.96158e+54	1.65068	9.121	1.618	9.121
12.3202	8.37083	294.52	837.36	3.32618e+56	1.34115e+54	0.292158	11.828	1.805	11.828
8.37083	96.7859	259.773	1042.89	2.42125e+55	1.00307e+56	0.430921	3.943	4.939	4.939
5	668.432	220.077	1769.66	3.0849e+54	7.5441e+56	1.37595	2.196	6.802	6.802
209.657	23.462	797.692	897.832	2.21514e+57	3.3878e+54	1.65584	10.844	2.051	10.844
5251.12	238.484	24222.6	1242.68	2.16218e+57	4.07786e+54	1.63953	9.113	1.517	9.113
9.52178	1447.96	270.84	2671.86	2.92604e+54	9.98064e+56	1.51292	1.882	6.681	6.681
238.484	23.462	839.757	897.832	2.32162e+57	3.12952e+54	1.72015	10.791	1.998	10.791
5973.12	238.484	28220.4	1242.68	2.14975e+57	3.34838e+54	1.63016	9.11	1.422	9.11
110.094	3136.56	623.978	4580.43	2.48461e+55	1.03926e+57	1.47378	2.663	6.269	6.269
9.52178	96.7859	270.84	1042.89	2.83451e+55	9.82367e+55	0.426491	4.05	4.907	4.907
271.275	23.462	884.821	897.832	2.42165e+57	2.87803e+54	1.77935	10.729	1.943	10.729
12.3202	7728.6	294.52	9707.21	4.24403e+53	1.02914e+57	1.37439	0.937	5.787	5.787
6794.4	238.484	32857.3	1242.68	2.14009e+57	2.74728e+54	1.62276	9.113	1.333	9.113
14.0142	8.37083	307.191	837.36	3.84675e+56	1.31072e+54	0.33375	11.574	1.791	11.574
7728.6	238.484	38233.3	1242.68	2.13274e+57	2.25258e+54	1.61699	9.12	1.249	9.12
308.574	23.462	933.181	897.832	2.51452e+57	2.63473e+54	1.83322	10.659	1.887	10.659
10.831	96.7859	282.413	1042.89	3.31593e+55	9.60704e+55	0.422064	4.163	4.872	4.872
5.68748	668.432	229.361	1769.66	3.64135e+54	7.53042e+56	1.37484	2.256	6.8	6.8
125.231	3136.56	654.514	4580.43	2.91089e+55	1.0306e+57	1.46976	2.766	6.261	6.261
8791.24	238.484	44463.4	1242.68	2.12787e+57	1.84597e+54	1.61291	9.131	1.17	9.131
351.001	23.462	985.173	897.832	2.59962e+57	2.40083e+54	1.88161	10.58	1.83	10.58
10.831	1447.96	282.413	2671.86	3.45937e+54	9.96798e+56	1.51224	1.942	6.68	6.68
12.3202	96.7859	294.52	1042.89	3.876e+55	9.38254e+55	0.417915	4.28	4.835	4.835
10000	238.484	51680.6	1242.68	2.12554e+57	1.51208e+54	1.61053	9.145	1.096	9.145
14.0142	7728.6	307.191	9707.21	5.02939e+53	1.02901e+57	1.37436	0.97	5.787	5.787
399.262	23.462	1041.17	897.832	2.67645e+57	2.1774e+54	1.92441	10.494	1.772	10.494
142.45	3136.56	686.972	4580.43	3.40621e+55	1.02063e+57	1.46498	2.873	6.251	6.251
454.159	23.462	1101.59	897.832	2.74461e+57	1.96546e+54	1.96159	10.401	1.712	10.401
14.0142	96.7859	307.191	1042.89	4.52659e+55	9.15216e+55	0.413899	4.403	4.794	4.794
15.9411	8.37083	320.459	837.36	4.41815e+56	1.27936e+54	0.379104	11.398	1.776	11.398
516.604	23.462	1313.86	897.832	2.79934e+57	1.68407e+54	1.99011	10.308	1.628	10.308
6.46948	668.432	239.057	1769.66	4.29804e+54	7.51471e+56	1.37368	2.319	6.798	6.798
15.9411	96.7859	320.459	1042.89	5.28123e+55	8.91846e+55	0.410625	4.531	4.752	4.752
587.635	23.462	1563.82	897.832	2.82802e+57	1.41927e+54	2.00394	10.213	1.538	10.213
5	271.275	220.077	1285.24	6.99015e+54	3.84686e+56	0.979889	2.895	6.351	6.351
12.3202	1447.96	294.52	2671.86	4.08889e+54	9.95326e+56	1.5115	2.005	6.679	6.679
15.9411	7728.6	320.459	9707.21	5.95916e+53	1.02887e+57	1.37432	1.003	5.787	5.787
162.036	3136.56	721.524	4580.43	3.98065e+55	1.0092e+57	1.45943	2.983	6.239	6.239
18.1329	96.7859	334.358	1042.89	6.1552e+55	8.68393e+55	0.408123	4.664	4.708	4.708
668.432	23.462	1857.45	897.832	2.83179e+57	1.18995e+54	2.00432	10.112	1.451	10.112
760.338	23.462	2201.98	897.832	2.81547e+57	9.93009e+53	1.99404	10.007	1.366	10.007
20.6261	96.7859	348.925	1042.89	7.16584e+55	8.45112e+55	0.406626	4.811	4.662	4.811
18.1329	8.37083	334.358	837.36	5.03993e+56	1.2471e+54	0.428122	11.278	1.761	11.278
864.881	23.462	2605.84	897.832	2.78426e+57	8.25228e+53	1.976	9.9	1.285	9.9
7.359	668.432	249.187	1769.66	5.07257e+54	7.49667e+56	1.37215	2.385	6.795	6.795
184.315	3136.56	758.36	4580.43	4.64548e+55	9.9614e+56	1.45284	3.097	6.224	6.224
23.462	96.7859	364.202	1042.89	8.33314e+55	8.22191e+55	0.406742	4.985	4.617	4.985
5.68748	271.275	229.361	1285.24	8.22575e+54	3.82502e+56	0.976921	2.97	6.343	6.343
983.798	23.462	3078.78	897.832	2.7424e+57	6.83244e+53	1.95241	9.794	1.207	9.794
14.0142	1447.96	307.191	2671.86	4.83148e+54	9.93614e+56	1.5107	2.071	6.678	6.678
18.1329	7728.6	334.358	9707.21	7.05965e+53	1.02869e+57	1.37449	1.039	5.788	5.788
26.688	96.7859	380.233	1042.89	9.68698e+55	7.99647e+55	0.408667	5.192	4.572	5.192
1119.07	23.462	3632.11	897.832	2.69345e+57	5.63844e+53	1.92514	9.69	1.132	9.69
209.657	3136.56	797.692	4580.43	5.41321e+55	9.81289e+56	1.44547	3.215	6.207	6.207
30.3574	96.7859	397.065	1042.89	1.12938e+56	7.77235e+55	0.412889	5.435	4.527	5.435
20.6261	8.37083	348.925	837.36	5.71262e+56	1.21391e+54	0.480757	11.199	1.746	11.199
1272.93	23.462	4278.96	897.832	2.64044e+57	4.63977e+53	1.89574	9.592	1.061	9.592
6.46948	271.275	239.057	1285.24	9.67809e+54	3.80045e+56	0.973632	3.05	6.334	6.334
34.5315	96.7859	414.752	1042.89	1.32644e+56	7.54668e+55	0.420234	5.72	4.482	5.72
15.9411	1447.96	320.459	2671.86	5.70688e+54	9.91624e+56	1.50954	2.141	6.676	6.676
8.37083	668.432	259.773	1769.66	5.98548e+54	7.47597e+56	1.37055	2.455	6.792	6.792
1447.96	23.462	5034.51	897.832	2.58567e+57	3.80842e+53	1.86541	9.5	0.994	9.5
20.6261	7728.6	348.925	9707.21	8.36159e+53	1.02848e+57	1.37445	1.077	5.788	5.788
238.484	3136.56	839.757	4580.43	6.29762e+55	9.64478e+56	1.43681	3.336	6.186	6.186
39.2794	96.7859	433.351	1042.89	1.57334e+56	7.31789e+55	0.431768	6.046	4.437	6.046
1647.04	23.462	5916.37	897.832	2.5308e+57	3.1194e+53	1.83499	9.417	0.93	9.417
23.462	8.37083	364.202	837.36	6.43792e+56	1.17977e+54	0.537015	11.15	1.729	11.15
1873.5	23.462	6944.91	897.832	2.47733e+57	2.55016e+53	1.80528	9.341	0.87	9.341
44.6801	96.7859	452.925	1042.89	1.88703e+56	7.08507e+55	0.448461	6.416	4.389	6.416
271.275	3136.56	884.821	4580.43	7.31381e+55	9.45557e+56	1.42664	3.46	6.16	6.16
2131.1	23.462	8143.69	897.832	2.42623e+57	2.08171e+53	1.77679	9.276	0.813	9.276
7.359	271.275	249.187	1285.24	1.13836e+55	3.77285e+56	0.970017	3.133	6.324	6.324
23.462	7728.6	364.202	9707.21	9.90131e+53	1.02822e+57	1.37438	1.117	5.788	5.788
18.1329	1447.96	334.358	2671.86	6.73815e+54	9.89313e+56	1.5083	2.214	6.674	6.674
9.52178	668.432	270.84	1769.66	7.06074e+54	7.45223e+56	1.36857	2.53	6.788	6.788
50.8234	96.7859	473.542	1042.89	2.28693e+56	6.84778e+55	0.472078	6.821	4.34	6.821
2424.12	23.462	9540	897.832	2.3782e+57	1.6969e+53	1.7499	9.219	0.759	9.219
26.688	8.37083	380.233	837.36	7.2136e+56	1.14467e+54	0.596652	11.122	1.712	11.122
2757.42	23.462	11165.4	897.832	2.33407e+57	1.38178e+53	1.72507	9.173	0.709	9.173
308.574	3136.56	933.181	4580.43	8.47816e+55	9.24398e+56	1.41529	3.588	6.13	6.13
57.8114	96.7859	495.278	1042.89	2.79515e+56	6.6057e+55	0.504184	7.25	4.289	7.25
3136.56	23.462	13056.3	897.832	2.29401e+57	1.12413e+53	1.70244	9.135	0.662	9.135
8.37083	271.275	259.773	1285.24	1.33846e+55	3.74192e+56	0.965827	3.221	6.312	6.312
20.6261	1447.96	348.925	2671.86	7.95208e+54	9.86631e+56	1.50667	2.291	6.671	6.671
3567.82	23.462	15254.9	897.832	2.25828e+57	9.13829e+52	1.68217	9.107	0.618	9.107
26.688	7728.6	380.233	9707.21	1.17214e+54	1.02791e+57	1.37431	1.158	5.788	5.788
10.831	668.432	282.413	1769.66	8.32624e+54	7.42503e+56	1.36646	2.608	6.784	6.784
65.7602	96.7859	518.216	1042.89	3.43303e+56	6.35869e+55	0.546334	7.688	4.236	7.688
4058.38	23.462	17809.9	897.832	2.22703e+57	7.42421e+52	1.66436	9.087	0.577	9.087
351.001	3136.56	985.173	4580.43	9.80827e+55	9.009e+56	1.40252	3.719	6.095	6.095
30.3574	8.37083	397.065	837.36	8.04028e+56	1.10861e+54	0.659577	11.109	1.693	11.109
4616.39	23.462	20777.5	897.832	2.20003e+57	6.02857e+52	1.6489	9.075	0.538	9.075
74.8019	96.7859	542.449	1042.89	4.21848e+56	6.10677e+55	0.599602	8.116	4.18	8.116
23.462	1447.96	364.202	2671.86	9.37982e+54	9.83525e+56	1.50495	2.371	6.668	6.668
9.52178	271.275	270.84	1285.24	1.573e+55	3.70733e+56	0.961093	3.313	6.298	6.298
5251.12	23.462	24222.6	897.832	2.17751e+57	4.89368e+52	1.63596	9.069	0.502	9.069
399.262	3136.56	1041.17	4580.43	1.13229e+56	8.75014e+56	1.38785	3.853	6.052	6.052
30.3574	7728.6	397.065	9707.21	1.38718e+54	1.02754e+57	1.37421	1.202	5.788	5.788
12.3202	668.432	294.52	1769.66	9.81449e+54	7.39392e+56	1.36373	2.689	6.778	6.778
5973.12	23.462	28220.4	897.832	2.15908e+57	3.97101e+52	1.62532	9.07	0.468	9.07
85.0869	96.7859	568.076	1042.89	5.15925e+56	5.85015e+55	0.664384	8.516	4.122	8.516
34.5315	8.37083	414.752	837.36	8.9144e+56	1.07163e+54	0.725445	11.107	1.674	11.107
6794.4	23.462	32857.3	897.832	2.14493e+57	3.22227e+52	1.61713	9.078	0.437	9.078
454.159	3136.56	1101.59	4580.43	1.30416e+56	8.46754e+56	1.37187	3.989	6.003	6.003
7728.6	23.462	38233.3	897.832	2.13411e+57	2.61367e+52	1.61085	9.088	0.407	9.088
10.831	271.275	282.413	1285.24	1.8476e+55	3.66876e+56	0.955813	3.41	6.282	6.282
96.7859	96.7859	595.211	1042.89	6.25446e+56	5.58912e+55	0.740107	8.878	4.061	8.878
26.688	1447.96	380.233	2671.86	1.10575e+55	9.79932e+56	1.50313	2.456	6.665	6.665
39.2794	8.37083	433.351	837.36	9.83445e+56	1.03373e+54	0.794014	11.112	1.654	11.112
8791.24	23.462	44463.4	897.832	2.12722e+57	2.12064e+52	1.60683	9.103	0.38	9.103
34.5315	7728.6	414.752	9707.21	1.64115e+54	1.02709e+57	1.37409	1.248	5.788	5.788
14.0142	668.432	307.191	1769.66	1.15631e+55	7.35837e+56	1.36087	2.775	6.772	6.772
516.604	3136.56	1313.86	4580.43	1.4903e+56	8.173e+56	1.35483	4.122	5.948	5.948
10000	23.462	51680.6	897.832	2.12355e+57	1.72017e+52	1.60469	9.122	0.355	9.122
110.094	96.7859	623.978	1042.89	7.49154e+56	5.32421e+55	0.825366	9.195	3.997	9.195
44.6801	8.37083	452.925	837.36	1.07972e+57	9.94952e+53	0.864939	11.12	1.633	11.12
12.3202	271.275	294.52	1285.24	2.16872e+55	3.62588e+56	0.950015	3.511	6.264	6.264
587.635	3136.56	1563.82	4580.43	1.68331e+56	7.87528e+56	1.33773	4.245	5.891	5.891
125.231	96.7859	654.514	1042.89	8.84926e+56	5.05604e+55	0.918116	9.465	3.93	9.465
5	26.688	220.077	907.032	1.9455e+55	1.25006e+55	0.109328	4.943	3.1	4.943
30.3574	1447.96	397.065	2671.86	1.3027e+55	9.75775e+56	1.50059	2.544	6.66	6.66
668.432	3136.56	1857.45	4580.43	1.88289e+56	7.57268e+56	1.32023	4.359	5.831	5.831
50.8234	8.37083	473.542	837.36	1.17988e+57	9.55354e+53	0.937819	11.128	1.611	11.128
15.9411	668.432	320.459	1769.66	1.36157e+55	7.31782e+56	1.35761	2.865	6.765	6.765
39.2794	7728.6	433.351	9707.21	1.94091e+54	1.02656e+57	1.37396	1.296	5.788	5.788
142.45	96.7859	686.972	1042.89	1.03007e+57	4.78544e+55	1.01597	9.689	3.86	9.689
14.0142	271.275	307.191	1285.24	2.54379e+55	3.57837e+56	0.943485	3.617	6.243	6.243
5.68748	26.688	229.361	907.032	2.31689e+55	1.22827e+55	0.110741	5.303	3.08	5.303
760.338	3136.56	2201.98	4580.43	2.08843e+56	7.26478e+56	1.30253	4.464	5.769	5.769
57.8114	8.37083	495.278	837.36	1.28344e+57	9.15001e+53	1.01221	11.136	1.588	11.136
864.881	3136.56	2605.84	4580.43	2.29908e+56	6.95175e+56	1.28437	4.561	5.704	5.704
162.036	96.7859	721.524	1042.89	1.18151e+57	4.51339e+55	1.11645	9.87	3.788	9.87
34.5315	1447.96	414.752	2671.86	1.53365e+55	9.70981e+56	1.49794	2.635	6.655	6.655
6.46948	26.688	239.057	907.032	2.78803e+55	1.20663e+55	0.113076	5.73	3.061	5.73
983.798	3136.56	3078.78	4580.43	2.51381e+56	6.63432e+56	1.26575	4.651	5.636	5.636
44.6801	7728.6	452.925	9707.21	2.29451e+54	1.02592e+57	1.374	1.346	5.789	5.789
15.9411	271.275	320.459	1285.24	2.98126e+55	3.52594e+56	0.936513	3.727	6.22	6.22
18.1329	668.432	334.358	1769.66	1.60226e+55	7.27161e+56	1.35393	2.959	6.757	6.757
65.7602	8.37083	518.216	837.36	1.38984e+57	8.73979e+53	1.08762	11.141	1.564	11.141
184.315	96.7859	758.36	1042.89	1.3367e+57	4.24093e+55	1.21728	10.012	3.711	10.012
1119.07	3136.56	3632.11	4580.43	2.73154e+56	6.31359e+56	1.24666	4.735	5.565	5.565
209.657	96.7859	797.692	1042.89	1.49239e+57	3.96935e+55	1.31632	10.118	3.632	10.118
1272.93	3136.56	4278.96	4580.43	2.95111e+56	5.99102e+56	1.22733	4.812	5.492	5.492
74.8019	8.37083	542.449	837.36	1.49847e+57	8.32388e+53	1.16352	11.141	1.539	11.141
7.359	26.688	249.187	907.032	3.40112e+55	1.18493e+55	0.116623	6.228	3.042	6.228
39.2794	1447.96	433.351	2671.86	1.80414e+55	9.65458e+56	1.49484	2.731	6.649	6.649
18.1329	271.275	334.358	1285.24	3.49076e+55	3.46832e+56	0.928674	3.842	6.193	6.193
50.8234	7728.6	473.542	9707.21	2.71138e+54	1.02516e+57	1.37383	1.399	5.789	5.789
238.484	96.7859	839.757	1042.89	1.64614e+57	3.69995e+55	1.41183	10.192	3.55	10.192
20.6261	668.432	348.925	1769.66	1.88418e+55	7.21908e+56	1.34955	3.057	6.747	6.747
1447.96	3136.56	5034.51	4580.43	3.17139e+56	5.66829e+56	1.20777	4.885	5.417	5.417
85.0869	8.37083	568.076	837.36	1.60862e+57	7.90343e+53	1.23938	11.136	1.513	11.136
1647.04	3136.56	5916.37	4580.43	3.39132e+56	5.34729e+56	1.18801	4.953	5.34	5.34
271.275	96.7859	884.821	1042.89	1.79563e+57	3.43412e+55	1.50237	10.238	3.465	10.238
44.6801	1447.96	452.925	2671.86	2.12053e+55	9.59105e+56	1.49101	2.831	6.641	6.641
1873.5	3136.56	6944.91	4580.43	3.61e+56	5.02995e+56	1.16831	5.018	5.262	5.262
20.6261	271.275	348.925	1285.24	4.08321e+55	3.40532e+56	0.920282	3.962	6.163	6.163
8.37083	26.688	259.773	907.032	4.21371e+55	1.16302e+55	0.121855	6.792	3.023	6.792
96.7859	8.37083	595.211	837.36	1.71956e+57	7.47972e+53	1.31461	11.125	1.485	11.125
308.574	96.7859	933.181	1042.89	1.93894e+57	3.17329e+55	1.58678	10.257	3.376	10.257
2131.1	3136.56	8143.69	4580.43	3.82674e+56	4.71818e+56	1.14856	5.081	5.182	5.182
57.8114	7728.6	495.278	9707.21	3.2025e+54	1.02425e+57	1.3736	1.454	5.789	5.789
2424.12	3136.56	9540	4580.43	4.04116e+56	4.41371e+56	1.1292	5.144	5.102	5.144
23.462	668.432	364.202	1769.66	2.21399e+55	7.15947e+56	1.34446	3.16	6.735	6.735
2757.42	3136.56	11165.4	4580.43	4.25392e+56	4.11789e+56	1.11037	5.215	5.022	5.215
351.001	96.7859	985.173	1042.89	2.07422e+57	2.91897e+55	1.66438	10.255	3.286	10.255
110.094	8.37083	623.978	837.36	1.83043e+57	7.05458e+53	1.38863	11.107	1.457	11.107
23.462	271.275	364.202	1285.24	4.77088e+55	3.33683e+56	0.911195	4.086	6.129	6.129
3136.56	3136.56	13056.3	4580.43	4.46941e+56	3.8317e+56	1.09225	5.296	4.941	5.296
50.8234	1447.96	473.542	2671.86	2.49011e+55	9.51822e+56	1.48701	2.934	6.633	6.633
3567.82	3136.56	15254.9	4580.43	4.69185e+56	3.55635e+56	1.07521	5.389	4.859	5.389
399.262	96.7859	1041.17	1042.89	2.20026e+57	2.6725e+55	1.7345	10.232	3.192	10.232
9.52178	26.688	270.84	907.032	5.30549e+55	1.14075e+55	0.129382	7.406	3.003	7.406
125.231	8.37083	654.514	837.36	1.94043e+57	6.62967e+53	1.46089	11.081	1.427	11.081
4058.38	3136.56	17809.9	4580.43	4.92505e+56	3.29294e+56	1.05964	5.495	4.776	5.495
26.688	668.432	380.233	1769.66	2.5993e+55	7.09204e+56	1.33898	3.267	6.722	6.722
454.159	96.7859	1101.59	1042.89	2.31595e+57	2.43521e+55	1.79699	10.192	3.097	10.192
65.7602	7728.6	518.216	9707.21	3.78068e+54	1.02316e+57	1.37332	1.512	5.789	5.789
4616.39	3136.56	20777.5	4580.43	5.1732e+56	3.04237e+56	1.04593	5.615	4.692	5.615
26.688	271.275	380.233	1285.24	5.56759e+55	3.26281e+56	0.901307	4.215	6.09	6.09
142.45	8.37083	686.972	837.36	2.04867e+57	6.20678e+53	1.53082	11.047	1.396	11.047
5251.12	3136.56	24222.6	4580.43	5.44099e+56	2.80524e+56	1.03449	5.751	4.607	5.751
516.604	96.7859	1313.86	1042.89	2.41938e+57	2.16151e+55	1.84934	10.146	2.983	10.146
57.8114	1447.96	495.278	2671.86	2.92113e+55	9.43489e+56	1.48199	3.042	6.622	6.622
162.036	8.37083	721.524	837.36	2.15429e+57	5.78794e+53	1.59792	11.006	1.364	11.006
30.3574	271.275	397.065	1285.24	6.4887e+55	3.18343e+56	0.891016	4.348	6.047	6.047
5973.12	3136.56	28220.4	4580.43	5.73324e+56	2.58195e+56	1.0259	5.902	4.522	5.902
587.635	96.7859	1563.82	1042.89	2.50232e+57	1.86255e+55	1.88718	10.092	2.845	10.092
10.831	26.688	282.413	907.032	6.77891e+55	1.11799e+55	0.140041	8.026	2.982	8.026
74.8019	7728.6	542.449	9707.21	4.46083e+54	1.02186e+57	1.37299	1.573	5.789	5.789
30.3574	668.432	397.065	1769.66	3.0488e+55	7.01591e+56	1.3325	3.378	6.706	6.706
6794.4	3136.56	32857.3	4580.43	6.05574e+56	2.37258e+56	1.02046	6.071	4.436	6.071
184.315	8.37083	758.36	837.36	2.25641e+57	5.37515e+53	1.66168	10.957	1.33	10.957
668.432	96.7859	1857.45	1042.89	2.5607e+57	1.58523e+55	1.91052	10.029	2.699	10.029
7728.6	3136.56	38233.3	4580.43	6.41361e+56	2.17703e+56	1.01871	6.254	4.35	6.254
34.5315	271.275	414.752	1285.24	7.55126e+55	3.09896e+56	0.88051	4.485	6	6
65.7602	1447.96	518.216	2671.86	3.42296e+55	9.3398e+56	1.47621	3.154	6.609	6.609
760.338	96.7859	2201.98	1042.89	2.59508e+57	1.34124e+55	1.921	9.955	2.556	9.955
8791.24	3136.56	44463.4	4580.43	6.81203e+56	1.99501e+56	1.02101	6.452	4.264	6.452
209.657	8.37083	797.692	837.36	2.35423e+57	4.97085e+53	1.72171	10.9	1.296	10.9
34.5315	668.432	414.752	1769.66	3.57231e+55	6.93029e+56	1.32537	3.494	6.688	6.688
864.881	96.7859	2605.84	1042.89	2.60829e+57	1.12899e+55	1.92048	9.873	2.415	9.873
10000	3136.56	51680.6	4580.43	7.25592e+56	1.82609e+56	1.02759	6.662	4.177	6.662
85.0869	7728.6	568.076	9707.21	5.26032e+54	1.02032e+57	1.37239	1.636	5.788	5.788
39.2794	271.275	433.351	1285.24	8.77401e+55	3.00988e+56	0.869569	4.626	5.947	5.947
238.484	8.37083	839.757	837.36	2.44698e+57	4.57688e+53	1.77764	10.835	1.261	10.835
983.798	96.7859	3078.78	1042.89	2.6044e+57	9.45936e+54	1.91148	9.787	2.279	9.787
12.3202	26.688	294.52	907.032	8.74938e+55	1.09472e+55	0.154832	8.597	2.961	8.597
74.8019	1447.96	542.449	2671.86	4.00617e+55	9.2317e+56	1.46967	3.269	6.594	6.594
271.275	8.37083	884.821	837.36	2.53392e+57	4.19527e+53	1.82916	10.762	1.225	10.762
1119.07	96.7859	3632.11	1042.89	2.58699e+57	7.8925e+54	1.89591	9.699	2.147	9.699
44.6801	271.275	452.925	1285.24	1.01774e+56	2.91687e+56	0.858697	4.771	5.889	5.889
39.2794	668.432	433.351	1769.66	4.18098e+55	6.83432e+56	1.31732	3.614	6.667	6.667
308.574	8.37083	933.181	837.36	2.61443e+57	3.82792e+53	1.87603	10.683	1.188	10.683
1272.93	96.7859	4278.96	1042.89	2.55985e+57	6.56079e+54	1.87586	9.611	2.021	9.611
96.7859	7728.6	595.211	9707.21	6.19921e+54	1.0185e+57	1.37193	1.702	5.788	5.788
351.001	8.37083	985.173	837.36	2.68799e+57	3.47668e+53	1.91812	10.597	1.151	10.597
50.8234	271.275	473.542	1285.24	1.17836e+56	2.82081e+56	0.848223	4.92	5.826	5.826
1447.96	96.7859	5034.51	1042.89	2.52551e+57	5.43574e+54	1.85256	9.527	1.899	9.527
5	3567.82	220.077	5064.28	3.84994e+53	1.09022e+57	1.48201	1.091	6.228	6.228
85.0869	1447.96	568.076	2671.86	4.6826e+55	9.10924e+56	1.46239	3.388	6.577	6.577
399.262	8.37083	1041.17	837.36	2.75412e+57	3.14292e+53	1.95531	10.505	1.113	10.505
1647.04	96.7859	5916.37	1042.89	2.48693e+57	4.49055e+54	1.82757	9.447	1.783	9.447
14.0142	26.688	307.191	907.032	1.13395e+56	1.07087e+55	0.174736	9.073	2.94	9.073
44.6801	668.432	452.925	1769.66	4.88729e+55	6.72719e+56	1.30838	3.737	6.643	6.643
57.8114	271.275	495.278	1285.24	1.36164e+56	2.72275e+56	0.838513	5.071	5.758	5.758
454.159	8.37083	1101.59	837.36	2.81246e+57	2.82788e+53	1.98755	10.407	1.074	10.407
1873.5	96.7859	6944.91	1042.89	2.44624e+57	3.70035e+54	1.80193	9.374	1.673	9.374
516.604	8.37083	1313.86	837.36	2.85559e+57	2.39471e+53	2.01075	10.31	1.017	10.31
110.094	7728.6	623.978	9707.21	7.30084e+54	1.01632e+57	1.37116	1.771	5.787	5.787
65.7602	271.275	518.216	1285.24	1.5701e+56	2.62383e+56	0.830402	5.226	5.687	5.687
96.7859	1447.96	595.211	2671.86	5.46541e+55	8.97109e+56	1.45384	3.511	6.556	6.556
2131.1	96.7859	8143.69	1042.89	2.40481e+57	3.04242e+54	1.77631	9.308	1.568	9.308
587.635	8.37083	1563.82	837.36	2.87154e+57	2.00847e+53	2.01892	10.21	0.959	10.21
74.8019	271.275	542.449	1285.24	1.8064e+56	2.52519e+56	0.824089	5.383	5.612	5.612
5.68748	3567.82	229.361	5064.28	4.55919e+53	1.09008e+57	1.48198	1.122	6.228	6.228
2424.12	96.7859	9540	1042.89	2.36433e+57	2.49675e+54	1.75156	9.251	1.469	9.251
50.8234	668.432	473.542	1769.66	5.70519e+55	6.60815e+56	1.29833	3.865	6.615	6.615
85.0869	271.275	568.076	1285.24	2.07337e+56	2.42776e+56	0.820813	5.543	5.537	5.543
668.432	8.37083	1857.45	837.36	2.86408e+57	1.67645e+53	2.01445	10.105	0.903	10.105
2757.42	96.7859	11165.4	1042.89	2.32549e+57	2.04555e+54	1.72799	9.202	1.375	9.202
110.094	1447.96	623.978	2671.86	6.3692e+55	8.81599e+56	1.44404	3.638	6.531	6.531
15.9411	26.688	320.459	907.032	1.46758e+56	1.04641e+55	0.200649	9.436	2.917	9.436
96.7859	271.275	595.211	1285.24	2.37421e+56	2.33193e+56	0.820783	5.722	5.461	5.722
125.231	7728.6	654.514	9707.21	8.59215e+54	1.01376e+57	1.37052	1.842	5.787	5.787
760.338	8.37083	2201.98	837.36	2.83868e+57	1.39331e+53	2.00043	9.997	0.849	9.997
6.46948	3567.82	239.057	5064.28	5.39991e+53	1.0899e+57	1.48193	1.154	6.228	6.228
3136.56	96.7859	13056.3	1042.89	2.28953e+57	1.67362e+54	1.70626	9.162	1.287	9.162
110.094	271.275	623.978	1285.24	2.71821e+56	2.23691e+56	0.825061	5.934	5.386	5.934
3567.82	96.7859	15254.9	1042.89	2.25667e+57	1.36768e+54	1.68646	9.131	1.204	9.131
57.8114	668.432	495.278	1769.66	6.65015e+55	6.47658e+56	1.28699	3.997	6.582	6.582
864.881	8.37083	2605.84	837.36	2.80026e+57	1.15356e+53	1.97951	9.888	0.797	9.888
125.231	1447.96	654.514	2671.86	7.40997e+55	8.64279e+56	1.43305	3.768	6.502	6.502
983.798	8.37083	3078.78	837.36	2.75298e+57	9.51887e+52	1.95388	9.78	0.748	9.78
4058.38	96.7859	17809.9	1042.89	2.22736e+57	1.11656e+54	1.6688	9.109	1.126	9.109
125.231	271.275	654.514	1285.24	3.12645e+56	2.14151e+56	0.834896	6.18	5.311	6.18
142.45	7728.6	686.972	9707.21	1.01042e+55	1.01072e+57	1.36954	1.918	5.786	5.786
1119.07	8.37083	3632.11	837.36	2.70003e+57	7.83141e+52	1.9252	9.677	0.701	9.677
4616.39	96.7859	20777.5	1042.89	2.20144e+57	9.10789e+53	1.65318	9.093	1.052	9.093
142.45	271.275	686.972	1285.24	3.62077e+56	2.0453e+56	0.851206	6.46	5.232	6.46
65.7602	668.432	518.216	1769.66	7.73919e+55	6.33205e+56	1.27474	4.133	6.545	6.545
1272.93	8.37083	4278.96	837.36	2.64404e+57	6.42653e+52	1.89482	9.579	0.656	9.579
5251.12	96.7859	24222.6	1042.89	2.17957e+57	7.42443e+53	1.63997	9.085	0.983	9.085
18.1329	26.688	334.358	907.032	1.88464e+56	1.02129e+55	0.233261	9.696	2.893	9.696
142.45	1447.96	686.972	2671.86	8.60509e+55	8.45053e+56	1.42067	3.902	6.468	6.468
162.036	271.275	721.524	1285.24	4.22346e+56	1.94818e+56	0.875956	6.773	5.151	6.773
5973.12	96.7859	28220.4	1042.89	2.16195e+57	6.04916e+53	1.6293	9.084	0.919	9.084
1447.96	8.37083	5034.51	837.36	2.58716e+57	5.26216e+52	1.86386	9.488	0.614	9.488
7.359	3567.82	249.187	5064.28	6.39623e+53	1.08969e+57	1.48187	1.19	6.228	6.228
74.8019	668.432	542.449	1769.66	8.99085e+55	6.17433e+56	1.26119	4.272	6.502	6.502
162.036	7728.6	721.524	9707.21	1.18727e+55	1.00713e+57	1.36821	1.996	5.784	5.784
1647.04	8.37083	5916.37	837.36	2.53088e+57	4.30052e+52	1.8331	9.405	0.574	9.405
6794.4	96.7859	32857.3	1042.89	2.1474e+57	4.92612e+53	1.62045	9.088	0.858	9.088
184.315	271.275	758.36	1285.24	4.95707e+56	1.85019e+56	0.910582	7.11	5.067	7.11
162.036	1447.96	721.524	2671.86	9.9733e+55	8.2386e+56	1.40702	4.039	6.429	6.429
7728.6	96.7859	38233.3	1042.89	2.13719e+57	4.01061e+53	1.61418	9.098	0.802	9.098
1873.5	8.37083	6944.91	837.36	2.47641e+57	3.50872e+52	1.80319	9.331	0.536	9.331
209.657	271.275	797.692	1285.24	5.84127e+56	1.75146e+56	0.956198	7.461	4.979	7.461
2131.1	8.37083	8143.69	837.36	2.42481e+57	2.85922e+52	1.77471	9.267	0.501	9.267
8791.24	96.7859	44463.4	1042.89	2.12992e+57	3.26428e+53	1.60966	9.111	0.749	9.111
85.0869	668.432	568.076	1769.66	1.04252e+56	6.00354e+56	1.24653	4.414	6.453	6.453
20.6261	26.688	348.925	907.032	2.38971e+56	9.95504e+54	0.272888	9.883	2.869	9.883
238.484	271.275	839.757	1285.24	6.88607e+56	1.65226e+56	1.0134	7.811	4.888	7.811
184.315	1447.96	758.36	2671.86	1.15345e+56	8.00677e+56	1.39175	4.178	6.383	6.383
10000	96.7859	51680.6	1042.89	2.12535e+57	2.65618e+53	1.60676	9.127	0.699	9.127
2424.12	8.37083	9540	837.36	2.37664e+57	2.32717e+52	1.74797	9.212	0.468	9.212
8.37083	3567.82	259.773	5064.28	7.5764e+53	1.08945e+57	1.48179	1.227	6.228	6.228
184.315	7728.6	758.36	9707.21	1.39389e+55	1.00291e+57	1.36673	2.077	5.782	5.782
271.275	271.275	884.821	1285.24	8.0917e+56	1.55292e+56	1.08148	8.145	4.792	8.145
2757.42	8.37083	11165.4	837.36	2.33237e+57	1.8923e+52	1.72327	9.167	0.437	9.167
96.7859	668.432	595.211	1769.66	1.20636e+56	5.82019e+56	1.23102	4.559	6.398	6.398
23.462	26.688	364.202	907.032	2.98734e+56	9.69005e+54	0.319669	10.024	2.843	10.024
209.657	1447.96	797.692	2671.86	1.33095e+56	7.75536e+56	1.37505	4.32	6.33	6.33
3136.56	8.37083	13056.3	837.36	2.29218e+57	1.53734e+52	1.70072	9.13	0.407	9.13
308.574	271.275	933.181	1285.24	9.43951e+56	1.45382e+56	1.15887	8.45	4.693	8.45
209.657	7728.6	797.692	9707.21	1.63498e+55	9.97942e+56	1.36483	2.162	5.779	5.779
9.52178	3567.82	270.84	5064.28	8.97405e+53	1.08916e+57	1.48171	1.266	6.228	6.228
3567.82	8.37083	15254.9	837.36	2.25657e+57	1.24854e+52	1.68064	9.103	0.38	9.103
110.094	668.432	623.978	1769.66	1.39286e+56	5.62524e+56	1.2147	4.707	6.336	6.336
238.484	1447.96	839.757	2671.86	1.53198e+56	7.48538e+56	1.35722	4.464	6.27	6.27
351.001	271.275	985.173	1285.24	1.09021e+57	1.35542e+56	1.24286	8.715	4.589	8.715
4058.38	8.37083	17809.9	837.36	2.22548e+57	1.01343e+52	1.66301	9.083	0.355	9.083
26.688	26.688	380.233	907.032	3.67617e+56	9.41778e+54	0.373377	10.143	2.816	10.143
4616.39	8.37083	20777.5	837.36	2.19873e+57	8.22305e+51	1.64778	9.072	0.331	9.072
399.262	271.275	1041.17	1285.24	1.2438e+57	1.25823e+56	1.33036	8.936	4.482	8.936
238.484	7728.6	839.757	9707.21	1.91592e+55	9.92122e+56	1.36275	2.249	5.776	5.776
125.231	668.432	654.514	1769.66	1.60437e+56	5.42015e+56	1.19791	4.857	6.267	6.267
271.275	1447.96	884.821	2671.86	1.75874e+56	7.19857e+56	1.33809	4.61	6.201	6.201
5251.12	8.37083	24222.6	837.36	2.1764e+57	6.66922e+51	1.63502	9.067	0.309	9.067
454.159	271.275	1101.59	1285.24	1.40069e+57	1.16275e+56	1.41809	9.112	4.37	9.112
10.831	3567.82	282.413	5064.28	1.06286e+54	1.08881e+57	1.4816	1.307	6.228	6.228
5973.12	8.37083	28220.4	837.36	2.15822e+57	5.40995e+51	1.62458	9.069	0.288	9.069
142.45	668.432	686.972	1769.66	1.84326e+56	5.20693e+56	1.18092	5.009	6.19	6.19
308.574	1447.96	933.181	2671.86	2.01337e+56	6.89753e+56	1.31838	4.757	6.124	6.124
516.604	271.275	1313.86	1285.24	1.55297e+57	1.06235e+56	1.49945	9.248	4.25	9.248
6794.4	8.37083	32857.3	837.36	2.14391e+57	4.38628e+51	1.61634	9.076	0.268	9.076
271.275	7728.6	884.821	9707.21	2.24286e+55	9.85314e+56	1.35998	2.341	5.771	5.771
30.3574	26.688	397.065	907.032	4.4535e+56	9.13813e+54	0.433617	10.249	2.788	10.249
162.036	668.432	721.524	1769.66	2.11191e+56	4.988e+56	1.16465	5.162	6.107	6.107
351.001	1447.96	985.173	2671.86	2.29795e+56	6.58564e+56	1.2986	4.904	6.039	6.039
7728.6	8.37083	38233.3	837.36	2.13352e+57	3.55728e+51	1.61034	9.088	0.25	9.088
587.635	271.275	1563.82	1285.24	1.69323e+57	9.53591e+55	1.56868	9.35	4.115	9.35
8791.24	8.37083	44463.4	837.36	2.12653e+57	2.88449e+51	1.6063	9.103	0.233	9.103
184.315	668.432	758.36	1769.66	2.41267e+56	4.76613e+56	1.14943	5.315	6.017	6.017
399.262	1447.96	1041.17	2671.86	2.61444e+56	6.26694e+56	1.27933	5.052	5.946	5.946
668.432	271.275	1857.45	1285.24	1.81889e+57	8.42879e+55	1.62537	9.419	3.964	9.419
10000	8.37083	51680.6	837.36	2.12296e+57	2.34034e+51	1.60424	9.121	0.218	9.121
12.3202	3567.82	294.52	5064.28	1.25866e+54	1.0884e+57	1.48148	1.35	6.228	6.228
34.5315	26.688	414.752	907.032	5.31528e+56	8.85095e+54	0.499872	10.348	2.759	10.348
209.657	668.432	797.692	1769.66	2.74773e+56	4.54415e+56	1.13652	5.469	5.923	5.923
308.574	7728.6	933.181	9707.21	2.62277e+55	9.77376e+56	1.35673	2.436	5.765	5.765
454.159	1447.96	1101.59	2671.86	2.96455e+56	5.94584e+56	1.2612	5.199	5.845	5.845
760.338	271.275	2201.98	1285.24	1.92793e+57	7.35603e+55	1.67014	9.461	3.803	9.461
238.484	668.432	839.757	1769.66	3.11919e+56	4.32459e+56	1.12646	5.622	5.825	5.825
516.604	1447.96	1313.86	2671.86	3.33285e+56	5.63337e+56	1.24572	5.34	5.744	5.744
864.881	271.275	2605.84	1285.24	2.01943e+57	6.3551e+55	1.70365	9.479	3.634	9.479
271.275	668.432	884.821	1769.66	3.52905e+56	4.10906e+56	1.12035	5.776	5.726	5.776
587.635	1447.96	1563.82	2671.86	3.7022e+56	5.33048e+56	1.23236	5.467	5.646	5.646
308.574	668.432	933.181	1769.66	3.98229e+56	3.89721e+56	1.11935	5.951	5.629	5.951
351.001	7728.6	985.173	9707.21	3.06357e+55	9.68153e+56	1.35298	2.534	5.758	5.758
983.798	271.275	3078.78	1285.24	2.09314e+57	5.44776e+55	1.72697	9.478	3.461	9.478
668.432	1447.96	1857.45	2671.86	4.0715e+56	5.03116e+56	1.22047	5.582	5.55	5.582
39.2794	26.688	433.351	907.032	6.25685e+56	8.55643e+54	0.571555	10.442	2.728	10.442
14.0142	3567.82	307.191	5064.28	1.49027e+54	1.08792e+57	1.48134	1.396	6.228	6.228
351.001	668.432	985.173	1769.66	4.50247e+56	3.68658e+56	1.12426	6.158	5.531	6.158
760.338	1447.96	2201.98	2671.86	4.44141e+56	4.73156e+56	1.2098	5.699	5.456	5.699
1119.07	271.275	3632.11	1285.24	2.14964e+57	4.64218e+55	1.74131	9.462	3.288	9.462
864.881	1447.96	2605.84	2671.86	4.82189e+56	4.4293e+56	1.19998	5.825	5.36	5.825
399.262	668.432	1041.17	1769.66	5.11431e+56	3.47634e+56	1.13639	6.393	5.43	6.393
399.262	7728.6	1041.17	9707.21	3.57417e+55	9.57471e+56	1.34846	2.637	5.749	5.749
983.798	1447.96	3078.78	2671.86	5.21962e+56	4.12492e+56	1.19109	5.959	5.26	5.959
454.159	668.432	1101.59	1769.66	5.83918e+56	3.26657e+56	1.15703	6.655	5.325	6.655
1272.93	271.275	4278.96	1285.24	2.19046e+57	3.93624e+55	1.74815	9.436	3.119	9.436
44.6801	26.688	452.925	907.032	7.27226e+56	8.25449e+54	0.647993	10.53	2.695	10.53
1119.07	1447.96	3632.11	2671.86	5.63802e+56	3.82046e+56	1.18342	6.1	5.156	6.1
516.604	668.432	1313.86	1769.66	6.65705e+56	3.05539e+56	1.18456	6.926	5.218	6.926
1447.96	271.275	5034.51	1285.24	2.21756e+57	3.3227e+55	1.74874	9.402	2.954	9.402
1272.93	1447.96	4278.96	2671.86	6.07975e+56	3.51865e+56	1.17716	6.249	5.047	6.249
587.635	668.432	1563.82	1769.66	7.53067e+56	2.83691e+56	1.21515	7.188	5.107	7.188
1647.04	271.275	5916.37	1285.24	2.23295e+57	2.79345e+55	1.74424	9.363	2.793	9.363
454.159	7728.6	1101.59	9707.21	4.16464e+55	9.45151e+56	1.34293	2.743	5.737	5.737
1447.96	1447.96	5034.51	2671.86	6.54697e+56	3.22248e+56	1.17262	6.406	4.933	6.406
50.8234	26.688	473.542	907.032	8.35253e+56	7.94548e+54	0.728357	10.612	2.661	10.612
15.9411	3567.82	320.459	5064.28	1.76413e+54	1.08734e+57	1.48117	1.445	6.228	6.228
1647.04	1447.96	5916.37	2671.86	7.04106e+56	2.93488e+56	1.17027	6.57	4.815	6.57
668.432	668.432	1857.45	1769.66	8.45162e+56	2.61152e+56	1.24742	7.435	4.988	7.435
1873.5	271.275	6944.91	1285.24	2.23908e+57	2.33998e+55	1.73611	9.323	2.638	9.323
1873.5	1447.96	6944.91	2671.86	7.56425e+56	2.65853e+56	1.17026	6.741	4.692	6.741
760.338	668.432	2201.98	1769.66	9.40551e+56	2.38256e+56	1.28053	7.662	4.861	7.662
2131.1	271.275	8143.69	1285.24	2.23767e+57	1.95376e+55	1.72515	9.283	2.488	9.283
516.604	7728.6	1313.86	9707.21	4.81872e+55	9.31601e+56	1.33672	2.848	5.723	5.723
2131.1	1447.96	8143.69	2671.86	8.11796e+56	2.3957e+56	1.17291	6.918	4.564	6.918
57.8114	26.688	495.278	907.032	9.48952e+56	7.62981e+54	0.811857	10.686	2.626	10.686
864.881	668.432	2605.84	1769.66	1.03773e+57	2.15428e+56	1.31353	7.869	4.725	7.869
2424.12	271.275	9540	1285.24	2.23109e+57	1.62662e+55	1.71269	9.245	2.345	9.245
18.1329	3567.82	334.358	5064.28	2.08778e+54	1.08666e+57	1.48097	1.495	6.228	6.228
2424.12	1447.96	9540	2671.86	8.70082e+56	2.14819e+56	1.17865	7.099	4.434	7.099
983.798	668.432	3078.78	1769.66	1.13502e+57	1.931e+56	1.34559	8.053	4.58	8.053
2757.42	271.275	11165.4	1285.24	2.22031e+57	1.35082e+55	1.69903	9.211	2.207	9.211
2757.42	1447.96	11165.4	2671.86	9.31346e+56	1.91724e+56	1.18748	7.283	4.301	7.283
65.7602	26.688	518.216	907.032	1.06758e+57	7.30779e+54	0.897738	10.751	2.589	10.751
587.635	7728.6	1563.82	9707.21	5.5154e+55	9.17252e+56	1.33014	2.948	5.708	5.708
1119.07	668.432	3632.11	1769.66	1.2306e+57	1.71659e+56	1.37614	8.216	4.428	8.216
3136.56	271.275	13056.3	1285.24	2.20742e+57	1.1193e+55	1.68528	9.181	2.076	9.181
3136.56	1447.96	13056.3	2671.86	9.95454e+56	1.70364e+56	1.19941	7.467	4.165	7.467
74.8019	26.688	542.449	907.032	1.19017e+57	6.98016e+54	0.985145	10.806	2.55	10.806
1272.93	668.432	4278.96	1769.66	1.32291e+57	1.51421e+56	1.4046	8.357	4.27	8.357
3567.82	271.275	15254.9	1285.24	2.19372e+57	9.25691e+54	1.67206	9.157	1.952	9.157
3567.82	1447.96	15254.9	2671.86	1.062e+57	1.50767e+56	1.21443	7.649	4.028	7.649
20.6261	3567.82	348.925	5064.28	2.47011e+54	1.08586e+57	1.48049	1.549	6.227	6.227
668.432	7728.6	1857.45	9707.21	6.25693e+55	9.02014e+56	1.32318	3.043	5.692	5.692
1447.96	668.432	5034.51	1769.66	1.41065e+57	1.3262e+56	1.43058	8.478	4.107	8.478
4058.38	271.275	17809.9	1285.24	2.17975e+57	7.64283e+54	1.6595	9.138	1.834	9.138
85.0869	26.688	568.076	907.032	1.31567e+57	6.64776e+54	1.07321	10.85	2.509	10.85
4058.38	1447.96	17809.9	2671.86	1.13054e+57	1.32925e+56	1.23236	7.826	3.891	7.826
4616.39	271.275	20777.5	1285.24	2.16638e+57	6.30119e+54	1.64799	9.125	1.722	9.125
1647.04	668.432	5916.37	1769.66	1.49271e+57	1.15405e+56	1.45382	8.582	3.94	8.582
5	9.52178	220.077	843.984	7.938e+55	1.94117e+54	0.0901253	24.612	1.996	24.612
4616.39	1447.96	20777.5	2671.86	1.20061e+57	1.16792e+56	1.25276	7.997	3.753	7.997
5251.12	271.275	24222.6	1285.24	2.15426e+57	5.18875e+54	1.6378	9.117	1.616	9.117
96.7859	26.688	595.211	907.032	1.44303e+57	6.31148e+54	1.16109	10.882	2.466	10.882
760.338	7728.6	2201.98	9707.21	7.04429e+55	8.85832e+56	1.31578	3.133	5.675	5.675
1873.5	668.432	6944.91	1769.66	1.56828e+57	9.9846e+55	1.47432	8.669	3.772	8.669
5251.12	1447.96	24222.6	2671.86	1.27152e+57	1.02297e+56	1.27524	8.158	3.615	8.158
5973.12	271.275	28220.4	1285.24	2.14389e+57	4.26827e+54	1.62915	9.115	1.516	9.115
23.462	3567.82	364.202	5064.28	2.92149e+54	1.08491e+57	1.48024	1.605	6.227	6.227
2131.1	668.432	8143.69	1769.66	1.63693e+57	8.59455e+55	1.49212	8.743	3.604	8.743
6794.4	271.275	32857.3	1285.24	2.13501e+57	3.50797e+54	1.62178	9.117	1.421	9.117
110.094	26.688	623.978	907.032	1.57112e+57	5.9724e+54	1.24796	10.902	2.421	10.902
5973.12	1447.96	28220.4	2671.86	1.34257e+57	8.93515e+55	1.29947	8.31	3.479	8.31
864.881	7728.6	2605.84	9707.21	7.87772e+55	8.68677e+56	1.30773	3.218	5.656	5.656
2424.12	668.432	9540	1769.66	1.6985e+57	7.36525e+55	1.50731	8.805	3.437	8.805
7728.6	271.275	38233.3	1285.24	2.12943e+57	2.88111e+54	1.61671	9.125	1.333	9.125
6794.4	1447.96	32857.3	2671.86	1.41304e+57	7.78496e+55	1.32481	8.451	3.344	8.451
2757.42	668.432	11165.4	1769.66	1.75315e+57	6.28758e+55	1.52019	8.858	3.273	8.858
125.231	26.688	654.514	907.032	1.69882e+57	5.63181e+54	1.333	10.91	2.374	10.91
983.798	7728.6	3078.78	9707.21	8.75671e+55	8.50532e+56	1.299	3.3	5.635	5.635
26.688	3567.82	380.233	5064.28	3.45412e+54	1.08379e+57	1.47993	1.664	6.227	6.227
8791.24	271.275	44463.4	1285.24	2.12513e+57	2.36482e+54	1.61268	9.135	1.249	9.135
7728.6	1447.96	38233.3	2671.86	1.48236e+57	6.76809e+55	1.35097	8.58	3.212	8.58
3136.56	668.432	13056.3	1769.66	1.80125e+57	5.34954e+55	1.53105	8.904	3.113	8.904
10000	271.275	51680.6	1285.24	2.12387e+57	1.94013e+54	1.61069	9.149	1.171	9.149
142.45	26.688	686.972	907.032	1.82495e+57	5.29128e+54	1.41548	10.907	2.326	10.907
8791.24	1447.96	44463.4	2671.86	1.54978e+57	5.87292e+55	1.3773	8.697	3.082	8.697
3567.82	668.432	15254.9	1769.66	1.84327e+57	4.53775e+55	1.5401	8.942	2.957	8.942
1119.07	7728.6	3632.11	9707.21	9.68007e+55	8.3141e+56	1.29001	3.378	5.614	5.614
4058.38	668.432	17809.9	1769.66	1.87995e+57	3.83876e+55	1.54775	8.977	2.806	8.977
10000	1447.96	51680.6	2671.86	1.61481e+57	5.08795e+55	1.40347	8.803	2.955	8.803
162.036	26.688	721.524	907.032	1.94848e+57	4.95211e+54	1.49469	10.891	2.275	10.891
4616.39	668.432	20777.5	1769.66	1.91226e+57	3.23971e+55	1.55451	9.008	2.661	9.008
30.3574	3567.82	397.065	5064.28	4.08218e+54	1.08247e+57	1.47932	1.726	6.226	6.226
1272.93	7728.6	4278.96	9707.21	1.06459e+56	8.11331e+56	1.28031	3.451	5.591	5.591
5251.12	668.432	24222.6	1769.66	1.94052e+57	2.72833e+55	1.56038	9.037	2.521	9.037
184.315	26.688	758.36	907.032	2.06827e+57	4.61617e+54	1.57004	10.864	2.223	10.864
5973.12	668.432	28220.4	1769.66	1.9657e+57	2.29342e+55	1.56584	9.064	2.387	9.064
209.657	26.688	797.692	907.032	2.18332e+57	4.28504e+54	1.64097	10.826	2.169	10.826
1447.96	7728.6	5034.51	9707.21	1.16516e+56	7.90343e+56	1.26988	3.521	5.566	5.566
6794.4	668.432	32857.3	1769.66	1.98792e+57	1.92469e+55	1.57079	9.089	2.258	9.089
34.5315	3567.82	414.752	5064.28	4.82226e+54	1.08092e+57	1.47891	1.79	6.226	6.226
5.68748	9.52178	229.361	843.984	9.94331e+55	1.90964e+54	0.106485	19.625	1.985	19.625
238.484	26.688	839.757	907.032	2.29268e+57	3.96048e+54	1.70705	10.777	2.113	10.777
5	1647.04	220.077	2898.82	1.07562e+54	1.02847e+57	1.52093	1.54	6.633	6.633
7728.6	668.432	38233.3	1769.66	2.0087e+57	1.61299e+55	1.57605	9.115	2.136	9.115
1647.04	7728.6	5916.37	9707.21	1.26939e+56	7.68518e+56	1.25915	3.588	5.541	5.541
8791.24	668.432	44463.4	1769.66	2.02692e+57	1.35012e+55	1.58074	9.138	2.018	9.138
271.275	26.688	884.821	907.032	2.39551e+57	3.64422e+54	1.76792	10.718	2.056	10.718
10000	668.432	51680.6	1769.66	2.04473e+57	1.12894e+55	1.58611	9.163	1.907	9.163
39.2794	3567.82	433.351	5064.28	5.69373e+54	1.07908e+57	1.47817	1.858	6.225	6.225
1873.5	7728.6	6944.91	9707.21	1.37688e+56	7.45943e+56	1.24768	3.652	5.514	5.514
308.574	26.688	933.181	907.032	2.49104e+57	3.33801e+54	1.82331	10.65	1.997	10.65
5.68748	1647.04	229.361	2898.82	1.27242e+54	1.02797e+57	1.52048	1.584	6.632	6.632
351.001	26.688	985.173	907.032	2.57862e+57	3.04334e+54	1.87303	10.573	1.936	10.573
2131.1	7728.6	8143.69	9707.21	1.48721e+56	7.22728e+56	1.23569	3.714	5.486	5.486
399.262	26.688	1041.17	907.032	2.65783e+57	2.76169e+54	1.91709	10.489	1.875	10.489
454.159	26.688	1101.59	907.032	2.72823e+57	2.49424e+54	1.95543	10.397	1.813	10.397
44.6801	3567.82	452.925	5064.28	6.71909e+54	1.07693e+57	1.47736	1.929	6.224	6.224
2424.12	7728.6	9540	9707.21	1.59989e+56	6.99004e+56	1.22301	3.773	5.456	5.456
516.604	26.688	1313.86	907.032	2.78536e+57	2.14192e+54	1.98502	10.305	1.725	10.305
587.635	26.688	1563.82	907.032	2.81677e+57	1.80666e+54	2.00002	10.212	1.63	10.212
6.46948	1647.04	239.057	2898.82	1.50536e+54	1.02739e+57	1.52029	1.629	6.632	6.632
2757.42	7728.6	11165.4	9707.21	1.71442e+56	6.74915e+56	1.21003	3.83	5.426	5.426
50.8234	3567.82	473.542	5064.28	7.92441e+54	1.0744e+57	1.47645	2.003	6.223	6.223
6.46948	9.52178	239.057	843.984	1.23094e+56	1.87727e+54	0.125797	16.712	1.974	16.712
668.432	26.688	1857.45	907.032	2.82303e+57	1.51594e+54	2.00145	10.112	1.538	10.112
3136.56	7728.6	13056.3	9707.21	1.83031e+56	6.50615e+56	1.1964	3.885	5.394	5.394
760.338	26.688	2201.98	907.032	2.80893e+57	1.26601e+54	1.99211	10.008	1.449	10.008
864.881	26.688	2605.84	907.032	2.77941e+57	1.0528e+54	1.97471	9.902	1.363	9.902
3567.82	7728.6	15254.9	9707.21	1.9471e+56	6.26267e+56	1.18255	3.94	5.362	5.362
7.359	1647.04	249.187	2898.82	1.78096e+54	1.02671e+57	1.52007	1.678	6.632	6.632
983.798	26.688	3078.78	907.032	2.73884e+57	8.72195e+53	1.95159	9.795	1.28	9.795
57.8114	3567.82	495.278	5064.28	9.33997e+54	1.07143e+57	1.4752	2.08	6.221	6.221
4058.38	7728.6	17809.9	9707.21	2.06439e+56	6.0203e+56	1.16835	3.994	5.329	5.329
1119.07	26.688	3632.11	907.032	2.69099e+57	7.20175e+53	1.92472	9.692	1.201	9.692
1272.93	26.688	4278.96	907.032	2.63882e+57	5.9293e+53	1.89562	9.594	1.126	9.594
4616.39	7728.6	20777.5	9707.21	2.18187e+56	5.78061e+56	1.15385	4.048	5.295	5.295
65.7602	3567.82	518.216	5064.28	1.10007e+55	1.06795e+57	1.47382	2.161	6.219	6.219
8.37083	1647.04	259.773	2898.82	2.10689e+54	1.02592e+57	1.51952	1.729	6.631	6.631
1447.96	26.688	5034.51	907.032	2.58465e+57	4.86931e+53	1.86548	9.502	1.055	9.502
5251.12	7728.6	24222.6	9707.21	2.29932e+56	5.54505e+56	1.13932	4.103	5.261	5.261
1647.04	26.688	5916.37	907.032	2.53016e+57	3.98989e+53	1.83515	9.419	0.987	9.419
5973.12	7728.6	28220.4	9707.21	2.41667e+56	5.31495e+56	1.12469	4.159	5.226	5.226
7.359	9.52178	249.187	843.984	1.50791e+56	1.84397e+54	0.148369	14.862	1.962	14.862
1873.5	26.688	6944.91	907.032	2.47694e+57	3.26314e+53	1.80548	9.343	0.923	9.343
6794.4	7728.6	32857.3	9707.21	2.53396e+56	5.09142e+56	1.11002	4.217	5.19	5.19
74.8019	3567.82	542.449	5064.28	1.2947e+55	1.06389e+57	1.47205	2.245	6.216	6.216
2131.1	26.688	8143.69	907.032	2.4261e+57	2.66458e+53	1.77706	9.277	0.863	9.277
9.52178	1647.04	270.84	2898.82	2.49218e+54	1.025e+57	1.51923	1.783	6.631	6.631
2424.12	26.688	9540	907.032	2.37848e+57	2.17283e+53	1.75033	9.221	0.807	9.221
7728.6	7728.6	38233.3	9707.21	2.6514e+56	4.8754e+56	1.09579	4.277	5.155	5.155
2757.42	26.688	11165.4	907.032	2.3342e+57	1.76973e+53	1.72538	9.174	0.753	9.174
8791.24	7728.6	44463.4	9707.21	2.76931e+56	4.6676e+56	1.08174	4.339	5.119	5.119
85.0869	3567.82	568.076	5064.28	1.52251e+55	1.05914e+57	1.47015	2.333	6.213	6.213
3136.56	26.688	13056.3	907.032	2.29415e+57	1.44007e+53	1.70271	9.136	0.703	9.136
10000	7728.6	51680.6	9707.21	2.88815e+56	4.46851e+56	1.06816	4.404	5.083	5.083
10.831	1647.04	282.413	2898.82	2.94741e+54	1.02392e+57	1.51861	1.84	6.63	6.63
3567.82	26.688	15254.9	907.032	2.25863e+57	1.17102e+53	1.68252	9.108	0.657	9.108
4058.38	26.688	17809.9	907.032	2.22726e+57	9.51573e+52	1.66461	9.088	0.613	9.088
8.37083	9.52178	259.773	843.984	1.82746e+56	1.80974e+54	0.174372	13.645	1.95	13.645
96.7859	3567.82	595.211	5064.28	1.78882e+55	1.05361e+57	1.46781	2.424	6.209	6.209
4616.39	26.688	20777.5	907.032	2.20035e+57	7.72862e+52	1.64919	9.076	0.572	9.076
5251.12	26.688	24222.6	907.032	2.17789e+57	6.27452e+52	1.63626	9.07	0.534	9.07
5973.12	26.688	28220.4	907.032	2.15948e+57	5.09291e+52	1.62562	9.071	0.498	9.071
5	8791.24	220.077	10889.2	1.0729e+53	1.01298e+57	1.35455	0.709	5.72	5.72
6794.4	26.688	32857.3	907.032	2.1449e+57	4.13238e+52	1.61717	9.077	0.464	9.077
12.3202	1647.04	294.52	2898.82	3.48498e+54	1.02266e+57	1.51794	1.9	6.629	6.629
110.094	3567.82	623.978	5064.28	2.09969e+55	1.04719e+57	1.46503	2.518	6.204	6.204
7728.6	26.688	38233.3	907.032	2.1344e+57	3.35315e+52	1.61106	9.089	0.433	9.089
8791.24	26.688	44463.4	907.032	2.12736e+57	2.72061e+52	1.60695	9.104	0.404	9.104
125.231	3567.82	654.514	5064.28	2.46203e+55	1.03974e+57	1.46154	2.617	6.197	6.197
5.68748	8791.24	229.361	10889.2	1.27134e+53	1.01296e+57	1.35455	0.73	5.72	5.72
14.0142	1647.04	307.191	2898.82	4.11944e+54	1.0212e+57	1.51722	1.963	6.628	6.628
10000	26.688	51680.6	907.032	2.12354e+57	2.20738e+52	1.60471	9.122	0.377	9.122
9.52178	9.52178	270.84	843.984	2.19334e+56	1.77452e+54	0.20405	12.816	1.937	12.816
142.45	3567.82	686.972	5064.28	2.88368e+55	1.03113e+57	1.4578	2.719	6.19	6.19
5	30.3574	220.077	916.759	1.86557e+55	1.56951e+55	0.125629	4.505	3.27	4.505
6.46948	8791.24	239.057	10889.2	1.50676e+53	1.01293e+57	1.35454	0.751	5.72	5.72
15.9411	1647.04	320.459	2898.82	4.86779e+54	1.01949e+57	1.51644	2.03	6.627	6.627
162.036	3567.82	721.524	5064.28	3.37347e+55	1.0212e+57	1.45309	2.824	6.18	6.18
5.68748	30.3574	229.361	916.759	2.19838e+55	1.54115e+55	0.126369	4.768	3.249	4.768
7.359	8791.24	249.187	10889.2	1.78599e+53	1.01289e+57	1.35453	0.774	5.72	5.72
10.831	9.52178	282.413	843.984	2.60681e+56	1.73826e+54	0.237473	12.245	1.924	12.245
6.46948	30.3574	239.057	916.759	2.60575e+55	1.51322e+55	0.127715	5.083	3.227	5.083
184.315	3567.82	758.36	5064.28	3.94133e+55	1.0098e+57	1.44757	2.933	6.168	6.168
18.1329	1647.04	334.358	2898.82	5.7499e+54	1.0175e+57	1.51529	2.1	6.625	6.625
8.37083	8791.24	259.773	10889.2	2.11708e+53	1.01285e+57	1.35452	0.799	5.72	5.72
7.359	30.3574	249.187	916.759	3.11595e+55	1.4855e+55	0.130085	5.454	3.207	5.454
209.657	3567.82	797.692	5064.28	4.59836e+55	9.96768e+56	1.44129	3.046	6.154	6.154
20.6261	1647.04	348.925	2898.82	6.78894e+54	1.01519e+57	1.51406	2.173	6.623	6.623
8.37083	30.3574	259.773	916.759	3.77302e+55	1.45771e+55	0.133651	5.889	3.186	5.889
9.52178	8791.24	270.84	10889.2	2.5096e+53	1.0128e+57	1.35451	0.825	5.72	5.72
12.3202	9.52178	294.52	843.984	3.07055e+56	1.70095e+54	0.27478	11.846	1.91	11.846
238.484	3567.82	839.757	5064.28	5.35686e+55	9.81922e+56	1.43396	3.162	6.137	6.137
10.831	8791.24	282.413	10889.2	2.97479e+53	1.01273e+57	1.35449	0.852	5.72	5.72
23.462	1647.04	364.202	2898.82	8.01184e+54	1.0125e+57	1.51276	2.249	6.621	6.621
9.52178	30.3574	270.84	916.759	4.63602e+55	1.42964e+55	0.138958	6.388	3.165	6.388
271.275	3567.82	884.821	5064.28	6.23047e+55	9.65099e+56	1.4256	3.282	6.117	6.117
14.0142	9.52178	307.191	843.984	3.58602e+56	1.66253e+54	0.316015	11.569	1.895	11.569
12.3202	8791.24	294.52	10889.2	3.52596e+53	1.01265e+57	1.35448	0.881	5.72	5.72
308.574	3567.82	933.181	5064.28	7.23406e+55	9.46142e+56	1.41573	3.405	6.092	6.092
10.831	30.3574	282.413	916.759	5.78701e+55	1.4011e+55	0.146629	6.94	3.143	6.94
26.688	1647.04	380.233	2898.82	9.44995e+54	1.00938e+57	1.51106	2.33	6.618	6.618
351.001	3567.82	985.173	5064.28	8.38381e+55	9.24915e+56	1.4044	3.532	6.062	6.062
15.9411	9.52178	320.459	843.984	4.15306e+56	1.62299e+54	0.361109	11.379	1.88	11.379
399.262	3567.82	1041.17	5064.28	9.69716e+55	9.01318e+56	1.39172	3.662	6.027	6.027
14.0142	8791.24	307.191	10889.2	4.17886e+53	1.01256e+57	1.35445	0.911	5.72	5.72
12.3202	30.3574	294.52	916.759	7.32937e+55	1.37196e+55	0.157566	7.516	3.121	7.516
30.3574	1647.04	397.065	2898.82	1.11395e+55	1.00577e+57	1.50926	2.414	6.615	6.615
454.159	3567.82	1101.59	5064.28	1.11927e+56	8.75293e+56	1.37729	3.795	5.985	5.985
18.1329	9.52178	334.358	843.984	4.77341e+56	1.58228e+54	0.410096	11.251	1.864	11.251
15.9411	8791.24	320.459	10889.2	4.95191e+53	1.01244e+57	1.35442	0.943	5.72	5.72
516.604	3567.82	1313.86	5064.28	1.28189e+56	8.47908e+56	1.36212	3.925	5.939	5.939
34.5315	1647.04	414.752	2898.82	1.31225e+55	1.00158e+57	1.50704	2.502	6.611	6.611
14.0142	30.3574	307.191	916.759	9.39117e+55	1.34215e+55	0.172759	8.079	3.098	8.079
587.635	3567.82	1563.82	5064.28	1.45132e+56	8.19995e+56	1.34645	4.046	5.89	5.89
15.9411	30.3574	320.459	916.759	1.21105e+56	1.31161e+55	0.193317	8.584	3.074	8.584
20.6261	9.52178	348.925	843.984	5.44735e+56	1.54037e+54	0.462904	11.167	1.847	11.167
18.1329	8791.24	334.358	10889.2	5.867e+53	1.01231e+57	1.3546	0.977	5.721	5.721
668.432	3567.82	1857.45	5064.28	1.62742e+56	7.91411e+56	1.33024	4.158	5.838	5.838
39.2794	1647.04	433.351	2898.82	1.54473e+55	9.96734e+56	1.50441	2.593	6.606	6.606
760.338	3567.82	2201.98	5064.28	1.80974e+56	7.6212e+56	1.3137	4.262	5.784	5.784
18.1329	30.3574	334.358	916.759	1.56187e+56	1.28029e+55	0.220265	9.004	3.049	9.004
864.881	3567.82	2605.84	5064.28	1.99761e+56	7.32139e+56	1.29656	4.359	5.727	5.727
20.6261	8791.24	348.925	10889.2	6.94983e+53	1.01214e+57	1.35457	1.012	5.721	5.721
23.462	9.52178	364.202	843.984	6.17356e+56	1.4973e+54	0.519351	11.117	1.83	11.117
44.6801	1647.04	452.925	2898.82	1.81696e+55	9.91146e+56	1.50134	2.689	6.6	6.6
983.798	3567.82	3078.78	5064.28	2.19022e+56	7.01534e+56	1.27882	4.449	5.667	5.667
1119.07	3567.82	3632.11	5064.28	2.38664e+56	6.7041e+56	1.26048	4.533	5.604	5.604
26.688	9.52178	380.233	843.984	6.95259e+56	1.453e+54	0.579357	11.089	1.812	11.089
23.462	8791.24	364.202	10889.2	8.23066e+53	1.01194e+57	1.35452	1.049	5.721	5.721
20.6261	30.3574	348.925	916.759	2.00213e+56	1.24815e+55	0.254382	9.335	3.023	9.335
1272.93	3567.82	4278.96	5064.28	2.58586e+56	6.38908e+56	1.24177	4.61	5.539	5.539
50.8234	1647.04	473.542	2898.82	2.13532e+55	9.84711e+56	1.49782	2.788	6.593	6.593
1447.96	3567.82	5034.51	5064.28	2.78685e+56	6.07189e+56	1.22269	4.683	5.472	5.472
30.3574	9.52178	397.065	843.984	7.78317e+56	1.40749e+54	0.642714	11.078	1.793	11.078
1647.04	3567.82	5916.37	5064.28	2.9886e+56	5.75441e+56	1.20309	4.752	5.402	5.402
26.688	8791.24	380.233	10889.2	9.74498e+53	1.01169e+57	1.35446	1.088	5.721	5.721
1873.5	3567.82	6944.91	5064.28	3.19018e+56	5.43863e+56	1.18322	4.817	5.33	5.33
57.8114	1647.04	495.278	2898.82	2.50706e+55	9.77314e+56	1.49355	2.891	6.584	6.584
23.462	30.3574	364.202	916.759	2.53853e+56	1.21514e+55	0.296092	9.592	2.996	9.592
34.5315	9.52178	414.752	843.984	8.66346e+56	1.36079e+54	0.709168	11.078	1.773	11.078
2131.1	3567.82	8143.69	5064.28	3.39078e+56	5.12659e+56	1.16334	4.88	5.257	5.257
2424.12	3567.82	9540	5064.28	3.5898e+56	4.82027e+56	1.14352	4.942	5.183	5.183
65.7602	1647.04	518.216	2898.82	2.94049e+55	9.68842e+56	1.48883	2.998	6.574	6.574
2757.42	3567.82	11165.4	5064.28	3.78689e+56	4.52151e+56	1.12372	5.003	5.107	5.107
26.688	30.3574	380.233	916.759	3.17375e+56	1.18126e+55	0.345454	9.796	2.968	9.796
3136.56	3567.82	13056.3	5064.28	3.98203e+56	4.23189e+56	1.10455	5.065	5.032	5.065
30.3574	8791.24	397.065	10889.2	1.15347e+54	1.0114e+57	1.35439	1.13	5.721	5.721
39.2794	9.52178	433.351	843.984	9.59161e+56	1.31292e+54	0.778451	11.085	1.751	11.085
3567.82	3567.82	15254.9	5064.28	4.17597e+56	3.95253e+56	1.08599	5.135	4.957	5.135
4058.38	3567.82	17809.9	5064.28	4.37273e+56	3.68416e+56	1.06836	5.216	4.882	5.216
74.8019	1647.04	542.449	2898.82	3.44495e+55	9.59161e+56	1.48335	3.109	6.562	6.562
4616.39	3567.82	20777.5	5064.28	4.57665e+56	3.42752e+56	1.05188	5.309	4.806	5.309
30.3574	30.3574	397.065	916.759	3.90689e+56	1.14646e+55	0.402214	9.965	2.939	9.965
44.6801	9.52178	452.925	843.984	1.05627e+57	1.26395e+54	0.850114	11.095	1.729	11.095
5251.12	3567.82	24222.6	5064.28	4.79157e+56	3.1833e+56	1.03706	5.416	4.73	5.416
34.5315	8791.24	414.752	10889.2	1.36486e+54	1.01105e+57	1.3543	1.173	5.721	5.721
5973.12	3567.82	28220.4	5064.28	5.02164e+56	2.95195e+56	1.02427	5.537	4.654	5.537
6794.4	3567.82	32857.3	5064.28	5.27168e+56	2.7337e+56	1.01375	5.674	4.577	5.674
85.0869	1647.04	568.076	2898.82	4.03101e+55	9.48136e+56	1.4771	3.224	6.548	6.548
50.8234	9.52178	473.542	843.984	1.15735e+57	1.21393e+54	0.923794	11.106	1.706	11.106
7728.6	3567.82	38233.3	5064.28	5.54648e+56	2.52858e+56	1.00606	5.828	4.5	5.828
34.5315	30.3574	414.752	916.759	4.73586e+56	1.11073e+55	0.465948	10.111	2.908	10.111
8791.24	3567.82	44463.4	5064.28	5.85124e+56	2.33641e+56	1.00159	5.997	4.423	5.997
57.8114	9.52178	495.278	843.984	1.26192e+57	1.16295e+54	0.999031	11.117	1.682	11.117
39.2794	8791.24	433.351	10889.2	1.61445e+54	1.01062e+57	1.3544	1.218	5.722	5.722
10000	3567.82	51680.6	5064.28	6.19112e+56	2.15688e+56	1.00071	6.181	4.346	6.181
96.7859	1647.04	595.211	2898.82	4.71048e+55	9.35625e+56	1.46955	3.343	6.53	6.53
39.2794	30.3574	433.351	916.759	5.65356e+56	1.07408e+55	0.535933	10.242	2.876	10.242
65.7602	9.52178	518.216	843.984	1.36941e+57	1.11108e+54	1.07533	11.124	1.657	11.124
44.6801	8791.24	452.925	10889.2	1.90895e+54	1.01011e+57	1.35429	1.266	5.722	5.722
110.094	1647.04	623.978	2898.82	5.49648e+55	9.21495e+56	1.46127	3.465	6.51	6.51
44.6801	30.3574	452.925	916.759	6.65442e+56	1.03651e+55	0.611467	10.36	2.842	10.36
74.8019	9.52178	542.449	843.984	1.47921e+57	1.05847e+54	1.15215	11.127	1.63	11.127
5	4058.38	220.077	5613.72	3.22047e+53	1.08659e+57	1.46674	1.027	6.152	6.152
125.231	1647.04	654.514	2898.82	6.40356e+55	9.05605e+56	1.45172	3.591	6.486	6.486
85.0869	9.52178	568.076	843.984	1.59057e+57	1.00526e+54	1.22893	11.124	1.602	11.124
50.8234	30.3574	473.542	916.759	7.72868e+56	9.98062e+54	0.691637	10.466	2.807	10.466
50.8234	8791.24	473.542	10889.2	2.25624e+54	1.0095e+57	1.35414	1.316	5.722	5.722
96.7859	9.52178	595.211	843.984	1.70272e+57	9.51651e+53	1.30507	11.115	1.573	11.115
142.45	1647.04	686.972	2898.82	7.44763e+55	8.87836e+56	1.44097	3.72	6.458	6.458
5.68748	4058.38	229.361	5613.72	3.81421e+53	1.08648e+57	1.46671	1.056	6.152	6.152
57.8114	30.3574	495.278	916.759	8.86876e+56	9.58756e+54	0.775616	10.561	2.77	10.561
57.8114	8791.24	495.278	10889.2	2.66555e+54	1.00877e+57	1.35396	1.368	5.722	5.722
110.094	9.52178	623.978	843.984	1.81482e+57	8.9783e+53	1.37999	11.098	1.543	11.098
162.036	1647.04	721.524	2898.82	8.64595e+55	8.68083e+56	1.42853	3.854	6.424	6.424
65.7602	30.3574	518.216	916.759	1.00647e+57	9.18659e+54	0.862473	10.644	2.731	10.644
6.46948	4058.38	239.057	5613.72	4.51817e+53	1.08634e+57	1.46666	1.087	6.152	6.152
125.231	9.52178	654.514	843.984	1.92604e+57	8.44006e+53	1.45312	11.074	1.512	11.074
74.8019	30.3574	542.449	916.759	1.13058e+57	8.77844e+54	0.951262	10.714	2.69	10.714
184.315	1647.04	758.36	2898.82	1.00171e+56	8.46283e+56	1.41509	3.989	6.386	6.386
65.7602	8791.24	518.216	10889.2	3.14759e+54	1.0079e+57	1.35374	1.423	5.722	5.722
142.45	9.52178	686.972	843.984	2.0355e+57	7.9041e+53	1.52388	11.042	1.479	11.042
85.0869	30.3574	568.076	916.759	1.25809e+57	8.36405e+54	1.04104	10.771	2.647	10.771
162.036	9.52178	721.524	843.984	2.1423e+57	7.37304e+53	1.59176	11.002	1.445	11.002
7.359	4058.38	249.187	5613.72	5.35247e+53	1.08617e+57	1.46661	1.121	6.152	6.152
209.657	1647.04	797.692	2898.82	1.15808e+56	8.224e+56	1.39996	4.128	6.341	6.341
184.315	9.52178	758.36	843.984	2.24557e+57	6.84958e+53	1.65628	10.953	1.41	10.953
96.7859	30.3574	595.211	916.759	1.38776e+57	7.94466e+54	1.13084	10.815	2.603	10.815
238.484	1647.04	839.757	2898.82	1.33577e+56	7.96468e+56	1.38314	4.269	6.288	6.288
209.657	9.52178	797.692	843.984	2.3445e+57	6.33638e+53	1.71701	10.897	1.374	10.897
74.8019	8791.24	542.449	10889.2	3.71489e+54	1.00685e+57	1.35348	1.479	5.722	5.722
110.094	30.3574	623.978	916.759	1.51856e+57	7.52159e+54	1.21981	10.846	2.556	10.846
238.484	9.52178	839.757	843.984	2.43828e+57	5.83607e+53	1.77357	10.833	1.337	10.833
8.37083	4058.38	259.773	5613.72	6.34101e+53	1.08598e+57	1.46655	1.155	6.152	6.152
271.275	1647.04	884.821	2898.82	1.53691e+56	7.68587e+56	1.3654	4.412	6.229	6.229
271.275	9.52178	884.821	843.984	2.52621e+57	5.35124e+53	1.82567	10.761	1.299	10.761
125.231	30.3574	654.514	916.759	1.64922e+57	7.09634e+54	1.30707	10.863	2.507	10.863
85.0869	8791.24	568.076	10889.2	4.38203e+54	1.0056e+57	1.35317	1.539	5.722	5.722
308.574	1647.04	933.181	2898.82	1.76365e+56	7.38931e+56	1.34608	4.557	6.16	6.16
308.574	9.52178	933.181	843.984	2.60764e+57	4.8843e+53	1.87306	10.682	1.26	10.682
142.45	30.3574	686.972	916.759	1.77851e+57	6.6707e+54	1.3918	10.867	2.456	10.867
351.001	9.52178	985.173	843.984	2.68201e+57	4.43741e+53	1.91558	10.596	1.22	10.596
351.001	1647.04	985.173	2898.82	2.01811e+56	7.07772e+56	1.32639	4.703	6.084	6.084
96.7859	8791.24	595.211	10889.2	5.16592e+54	1.00412e+57	1.3528	1.601	5.722	5.722
162.036	30.3574	721.524	916.759	1.90526e+57	6.24657e+54	1.47326	10.858	2.403	10.858
9.52178	4058.38	270.84	5613.72	7.51191e+53	1.08574e+57	1.46648	1.192	6.152	6.152
399.262	9.52178	1041.17	843.984	2.74892e+57	4.01277e+53	1.95318	10.505	1.18	10.505
399.262	1647.04	1041.17	2898.82	2.30234e+56	6.75453e+56	1.30609	4.849	5.998	5.998
184.315	30.3574	758.36	916.759	2.0283e+57	5.82611e+54	1.55081	10.837	2.349	10.837
454.159	9.52178	1101.59	843.984	2.80803e+57	3.61173e+53	1.98583	10.407	1.14	10.407
110.094	8791.24	623.978	10889.2	6.08619e+54	1.00235e+57	1.35236	1.666	5.722	5.722
454.159	1647.04	1101.59	2898.82	2.61825e+56	6.42403e+56	1.28652	4.996	5.905	5.905
209.657	30.3574	797.692	916.759	2.14664e+57	5.41131e+54	1.62385	10.804	2.292	10.804
516.604	9.52178	1313.86	843.984	2.852e+57	3.06163e+53	2.00942	10.31	1.079	10.31
516.604	1647.04	1313.86	2898.82	2.95227e+56	6.09902e+56	1.26848	5.137	5.809	5.809
10.831	4058.38	282.413	5613.72	8.89842e+53	1.08546e+57	1.46664	1.231	6.153	6.153
587.635	1647.04	1563.82	2898.82	3.28915e+56	5.78323e+56	1.2519	5.264	5.713	5.713
587.635	9.52178	1563.82	843.984	2.86892e+57	2.56899e+53	2.01803	10.211	1.018	10.211
238.484	30.3574	839.757	916.759	2.25922e+57	5.00435e+54	1.69191	10.759	2.233	10.759
125.231	8791.24	654.514	10889.2	7.1656e+54	1.00025e+57	1.35161	1.735	5.721	5.721
668.432	1647.04	1857.45	2898.82	3.62774e+56	5.47184e+56	1.23684	5.379	5.619	5.619
668.432	9.52178	1857.45	843.984	2.8622e+57	2.14512e+53	2.01388	10.106	0.958	10.106
271.275	30.3574	884.821	916.759	2.36517e+57	4.60755e+54	1.75464	10.704	2.173	10.704
760.338	1647.04	2201.98	2898.82	3.96664e+56	5.1622e+56	1.22281	5.483	5.526	5.526
760.338	9.52178	2201.98	843.984	2.83743e+57	1.78353e+53	2.00013	9.998	0.901	9.998
12.3202	4058.38	294.52	5613.72	1.05395e+54	1.08513e+57	1.46655	1.272	6.153	6.153
864.881	1647.04	2605.84	2898.82	4.30473e+56	4.85268e+56	1.20943	5.585	5.433	5.585
142.45	8791.24	686.972	10889.2	8.43037e+54	9.97755e+56	1.35099	1.805	5.721	5.721
308.574	30.3574	933.181	916.759	2.46371e+57	4.22289e+54	1.81175	10.638	2.111	10.638
864.881	9.52178	2605.84	843.984	2.79947e+57	1.47712e+53	1.97939	9.889	0.846	9.889
983.798	1647.04	3078.78	2898.82	4.64728e+56	4.54201e+56	1.1967	5.693	5.339	5.693
1119.07	1647.04	3632.11	2898.82	5.00189e+56	4.23072e+56	1.18472	5.81	5.242	5.81
351.001	30.3574	985.173	916.759	2.55418e+57	3.85245e+54	1.86309	10.564	2.048	10.564
983.798	9.52178	3078.78	843.984	2.75253e+57	1.2193e+53	1.95389	9.782	0.794	9.782
1272.93	1647.04	4278.96	2898.82	5.37239e+56	3.92085e+56	1.17366	5.935	5.141	5.935
1119.07	9.52178	3632.11	843.984	2.6998e+57	1.00341e+53	1.92528	9.678	0.744	9.678
399.262	30.3574	1041.17	916.759	2.63604e+57	3.49794e+54	1.90852	10.482	1.983	10.482
162.036	8791.24	721.524	10889.2	9.91092e+54	9.94802e+56	1.35004	1.879	5.72	5.72
14.0142	4058.38	307.191	5613.72	1.24813e+54	1.08474e+57	1.46644	1.316	6.153	6.153
1447.96	1647.04	5034.51	2898.82	5.76196e+56	3.61498e+56	1.16375	6.07	5.035	6.07
1272.93	9.52178	4278.96	843.984	2.64405e+57	8.23644e+52	1.895	9.58	0.697	9.58
1647.04	1647.04	5916.37	2898.82	6.17285e+56	3.31587e+56	1.15563	6.213	4.926	6.213
454.159	30.3574	1101.59	916.759	2.70898e+57	3.16111e+54	1.94815	10.392	1.918	10.392
1447.96	9.52178	5034.51	843.984	2.58723e+57	6.74544e+52	1.86404	9.489	0.652	9.489
516.604	30.3574	1313.86	916.759	2.76886e+57	2.72131e+54	1.97901	10.302	1.827	10.302
1873.5	1647.04	6944.91	2898.82	6.60852e+56	3.02618e+56	1.14939	6.367	4.812	6.367
1647.04	9.52178	5916.37	843.984	2.53106e+57	5.51383e+52	1.83332	9.406	0.61	9.406
2131.1	1647.04	8143.69	2898.82	7.07163e+56	2.74829e+56	1.14557	6.53	4.694	6.53
587.635	30.3574	1563.82	916.759	2.80335e+57	2.2975e+54	1.99534	10.21	1.727	10.21
184.315	8791.24	758.36	10889.2	1.16421e+55	9.9131e+56	1.34873	1.956	5.718	5.718
1873.5	9.52178	6944.91	843.984	2.47667e+57	4.49974e+52	1.80343	9.332	0.57	9.332
2424.12	1647.04	9540	2898.82	7.56443e+56	2.48423e+56	1.14463	6.703	4.573	6.703
15.9411	4058.38	320.459	5613.72	1.47779e+54	1.08427e+57	1.4663	1.361	6.153	6.153
2131.1	9.52178	8143.69	843.984	2.42497e+57	3.66686e+52	1.77487	9.268	0.532	9.268
668.432	30.3574	1857.45	916.759	2.8125e+57	1.92948e+54	1.99799	10.112	1.63	10.112
2757.42	1647.04	11165.4	2898.82	8.08948e+56	2.23554e+56	1.14686	6.883	4.449	6.883
2424.12	9.52178	9540	843.984	2.37681e+57	2.98502e+52	1.74813	9.212	0.497	9.212
760.338	30.3574	2201.98	916.759	2.80086e+57	1.61267e+54	1.98964	10.009	1.536	10.009
3136.56	1647.04	13056.3	2898.82	8.64794e+56	2.0033e+56	1.15257	7.069	4.323	7.069
209.657	8791.24	797.692	10889.2	1.3664e+55	9.87192e+56	1.34747	2.036	5.717	5.717
864.881	30.3574	2605.84	916.759	2.77335e+57	1.34206e+54	1.97303	9.903	1.445	9.903
2757.42	9.52178	11165.4	843.984	2.33252e+57	2.42756e+52	1.7234	9.167	0.464	9.167
18.1329	4058.38	334.358	5613.72	1.7493e+54	1.08372e+57	1.46615	1.409	6.153	6.153
3567.82	1647.04	15254.9	2898.82	9.24072e+56	1.78812e+56	1.16189	7.26	4.195	7.26
3136.56	9.52178	13056.3	843.984	2.29244e+57	1.97265e+52	1.7009	9.13	0.433	9.13
983.798	30.3574	3078.78	916.759	2.73451e+57	1.11262e+54	1.95058	9.797	1.358	9.797
1119.07	30.3574	3632.11	916.759	2.68802e+57	9.19284e+53	1.92422	9.695	1.275	9.695
4058.38	1647.04	17809.9	2898.82	9.86726e+56	1.59023e+56	1.1748	7.452	4.065	7.452
3567.82	9.52178	15254.9	843.984	2.25676e+57	1.602e+52	1.68077	9.103	0.404	9.103
238.484	8791.24	839.757	10889.2	1.60227e+55	9.82345e+56	1.34564	2.12	5.714	5.714
1272.93	30.3574	4278.96	916.759	2.63671e+57	7.57274e+53	1.89539	9.597	1.195	9.597
4058.38	9.52178	17809.9	843.984	2.22558e+57	1.30038e+52	1.6631	9.084	0.377	9.084
4616.39	1647.04	20777.5	2898.82	1.05239e+57	1.40947e+56	1.19129	7.642	3.935	7.642
4616.39	9.52178	20777.5	843.984	2.19888e+57	1.055e+52	1.64789	9.072	0.352	9.072
5251.12	1647.04	24222.6	2898.82	1.1207e+57	1.2454e+56	1.21106	7.828	3.805	7.828
1447.96	30.3574	5034.51	916.759	2.58331e+57	6.22218e+53	1.86551	9.505	1.12	9.505
271.275	8791.24	884.821	10889.2	1.87708e+55	9.76652e+56	1.34358	2.206	5.711	5.711
20.6261	4058.38	348.925	5613.72	2.07014e+54	1.08307e+57	1.46595	1.46	6.153	6.153
5251.12	9.52178	24222.6	843.984	2.17645e+57	8.55945e+51	1.63506	9.067	0.328	9.067
5973.12	1647.04	28220.4	2898.82	1.19111e+57	1.09732e+56	1.23362	8.007	3.674	8.007
1647.04	30.3574	5916.37	916.759	2.52935e+57	5.10089e+53	1.83533	9.421	1.048	9.421
6794.4	1647.04	32857.3	2898.82	1.26285e+57	9.6439e+55	1.25865	8.177	3.545	8.177
5973.12	9.52178	28220.4	843.984	2.15829e+57	6.94225e+51	1.62464	9.069	0.306	9.069
1873.5	30.3574	6944.91	916.759	2.47669e+57	4.17364e+53	1.80586	9.346	0.981	9.346
308.574	8791.24	933.181	10889.2	2.19684e+55	9.69982e+56	1.34084	2.297	5.706	5.706
7728.6	1647.04	38233.3	2898.82	1.3352e+57	8.45631e+55	1.28549	8.335	3.417	8.335
6794.4	9.52178	32857.3	843.984	2.14402e+57	5.62944e+51	1.61642	9.076	0.285	9.076
2131.1	30.3574	8143.69	916.759	2.42606e+57	3.4094e+53	1.77745	9.28	0.917	9.28
23.462	4058.38	364.202	5613.72	2.44906e+54	1.08229e+57	1.4655	1.513	6.152	6.152
7728.6	9.52178	38233.3	843.984	2.13366e+57	4.56568e+51	1.61043	9.087	0.266	9.087
8791.24	1647.04	44463.4	2898.82	1.40728e+57	7.39997e+55	1.3135	8.481	3.29	8.481
2424.12	30.3574	9540	916.759	2.37849e+57	2.78116e+53	1.75068	9.223	0.857	9.223
8791.24	9.52178	44463.4	843.984	2.12668e+57	3.70259e+51	1.6064	9.103	0.248	9.103
2757.42	30.3574	11165.4	916.759	2.33437e+57	2.26591e+53	1.72575	9.175	0.8	9.175
351.001	8791.24	985.173	10889.2	2.56838e+55	9.62196e+56	1.33786	2.39	5.701	5.701
10000	1647.04	51680.6	2898.82	1.47847e+57	6.46422e+55	1.34232	8.615	3.166	8.615
3136.56	30.3574	13056.3	916.759	2.29439e+57	1.84439e+53	1.70307	9.138	0.747	9.138
10000	9.52178	51680.6	843.984	2.1228e+57	3.00229e+51	1.60415	9.121	0.231	9.121
26.688	4058.38	380.233	5613.72	2.89634e+54	1.08137e+57	1.46525	1.569	6.152	6.152
3567.82	30.3574	15254.9	916.759	2.25888e+57	1.50018e+53	1.68285	9.109	0.698	9.109
4058.38	30.3574	17809.9	916.759	2.2274e+57	1.21928e+53	1.66484	9.089	0.651	9.089
4616.39	30.3574	20777.5	916.759	2.20066e+57	9.90568e+52	1.64948	9.076	0.608	9.076
399.262	8791.24	1041.17	10889.2	2.99947e+55	9.53131e+56	1.33414	2.488	5.694	5.694
5251.12	30.3574	24222.6	916.759	2.17796e+57	8.04366e+52	1.6364	9.071	0.567	9.071
5973.12	30.3574	28220.4	916.759	2.15958e+57	6.52986e+52	1.62576	9.071	0.529	9.071
454.159	8791.24	1101.59	10889.2	3.49889e+55	9.42616e+56	1.32966	2.589	5.685	5.685
30.3574	4058.38	397.065	5613.72	3.424e+54	1.08028e+57	1.46496	1.627	6.152	6.152
6794.4	30.3574	32857.3	916.759	2.14541e+57	5.29988e+52	1.61753	9.078	0.494	9.078
7728.6	30.3574	38233.3	916.759	2.13441e+57	4.30033e+52	1.61112	9.089	0.46	9.089
8791.24	30.3574	44463.4	916.759	2.12773e+57	3.4899e+52	1.60721	9.104	0.43	9.104
516.604	8791.24	1313.86	10889.2	4.05331e+55	9.30989e+56	1.32451	2.69	5.674	5.674
10000	30.3574	51680.6	916.759	2.12376e+57	2.83199e+52	1.60487	9.122	0.401	9.122
34.5315	4058.38	414.752	5613.72	4.04607e+54	1.079e+57	1.46462	1.688	6.152	6.152
587.635	8791.24	1563.82	10889.2	4.64541e+55	9.18616e+56	1.319	2.786	5.662	5.662
5	34.5315	220.077	927.079	1.80281e+55	1.96818e+55	0.145121	4.222	3.449	4.222
39.2794	4058.38	433.351	5613.72	4.77897e+54	1.07748e+57	1.46397	1.753	6.151	6.151
5.68748	34.5315	229.361	927.079	2.11439e+55	1.93122e+55	0.145137	4.419	3.425	4.419
668.432	8791.24	1857.45	10889.2	5.27745e+55	9.05418e+56	1.31331	2.877	5.65	5.65
5	10.831	220.077	850.817	6.30948e+55	2.45885e+54	0.0810215	24.664	2.112	24.664
6.46948	34.5315	239.057	927.079	2.48509e+55	1.89488e+55	0.145763	4.653	3.402	4.653
760.338	8791.24	2201.98	10889.2	5.95066e+55	8.91339e+56	1.307	2.964	5.636	5.636
7.359	34.5315	249.187	927.079	2.93358e+55	1.85911e+55	0.147091	4.931	3.379	4.931
864.881	8791.24	2605.84	10889.2	6.66565e+55	8.76343e+56	1.30025	3.047	5.621	5.621
44.6801	4058.38	452.925	5613.72	5.64174e+54	1.07569e+57	1.46325	1.819	6.15	6.15
8.37083	34.5315	259.773	927.079	3.48899e+55	1.82366e+55	0.149366	5.262	3.356	5.262
983.798	8791.24	3078.78	10889.2	7.42247e+55	8.60411e+56	1.29305	3.126	5.605	5.605
50.8234	4058.38	473.542	5613.72	6.65657e+54	1.07358e+57	1.4627	1.89	6.15	6.15
9.52178	34.5315	270.84	927.079	4.19615e+55	1.78812e+55	0.152944	5.65	3.333	5.65
1119.07	8791.24	3632.11	10889.2	8.22061e+55	8.43537e+56	1.28537	3.201	5.588	5.588
10.831	34.5315	282.413	927.079	5.11618e+55	1.75224e+55	0.158326	6.097	3.31	6.097
1272.93	8791.24	4278.96	10889.2	9.05893e+55	8.25733e+56	1.27702	3.273	5.569	5.569
57.8114	4058.38	495.278	5613.72	7.84922e+54	1.0711e+57	1.46158	1.963	6.148	6.148
12.3202	34.5315	294.52	927.079	6.33358e+55	1.71576e+55	0.16614	6.598	3.286	6.598
1447.96	8791.24	5034.51	10889.2	9.93574e+55	8.07031e+56	1.26836	3.342	5.55	5.55
65.7602	4058.38	518.216	5613.72	9.24949e+54	1.06819e+57	1.4606	2.04	6.147	6.147
5.68748	10.831	229.361	850.817	8.11192e+55	2.41898e+54	0.0956433	20.046	2.1	20.046
1647.04	8791.24	5916.37	10889.2	1.08487e+56	7.87474e+56	1.25914	3.407	5.53	5.53
14.0142	34.5315	307.191	927.079	7.95538e+55	1.67854e+55	0.177334	7.135	3.262	7.135
74.8019	4058.38	542.449	5613.72	1.08918e+55	1.06477e+57	1.45926	2.119	6.145	6.145
1873.5	8791.24	6944.91	10889.2	1.17949e+56	7.67137e+56	1.2493	3.47	5.508	5.508
2131.1	8791.24	8143.69	10889.2	1.27708e+56	7.46104e+56	1.23909	3.531	5.486	5.486
85.0869	4058.38	568.076	5613.72	1.28159e+55	1.06077e+57	1.45752	2.202	6.142	6.142
15.9411	34.5315	320.459	927.079	1.0116e+56	1.64048e+55	0.192935	7.678	3.237	7.678
2424.12	8791.24	9540	10889.2	1.37725e+56	7.24482e+56	1.22817	3.588	5.462	5.462
2757.42	8791.24	11165.4	10889.2	1.47959e+56	7.02397e+56	1.21695	3.645	5.438	5.438
18.1329	34.5315	334.358	927.079	1.2964e+56	1.60149e+55	0.214133	8.192	3.211	8.192
3136.56	8791.24	13056.3	10889.2	1.58365e+56	6.79983e+56	1.20524	3.7	5.413	5.413
96.7859	4058.38	595.211	5613.72	1.50673e+55	1.05609e+57	1.45564	2.289	6.139	6.139
3567.82	8791.24	15254.9	10889.2	1.689e+56	6.57385e+56	1.19307	3.753	5.387	5.387
20.6261	34.5315	348.925	927.079	1.66443e+56	1.56152e+55	0.242061	8.646	3.184	8.646
6.46948	10.831	239.057	850.817	1.02863e+56	2.37804e+54	0.113326	17.088	2.088	17.088
4058.38	8791.24	17809.9	10889.2	1.79524e+56	6.34755e+56	1.18071	3.806	5.361	5.361
110.094	4058.38	623.978	5613.72	1.76984e+55	1.05063e+57	1.45358	2.379	6.136	6.136
4616.39	8791.24	20777.5	10889.2	1.90202e+56	6.12237e+56	1.16797	3.859	5.334	5.334
5251.12	8791.24	24222.6	10889.2	2.00907e+56	5.89978e+56	1.15514	3.912	5.307	5.307
125.231	4058.38	654.514	5613.72	2.07687e+55	1.04428e+57	1.45086	2.473	6.131	6.131
23.462	34.5315	364.202	927.079	2.12766e+56	1.52051e+55	0.277602	9.027	3.156	9.027
5973.12	8791.24	28220.4	10889.2	2.11622e+56	5.68103e+56	1.14207	3.966	5.279	5.279
142.45	4058.38	686.972	5613.72	2.43464e+55	1.0369e+57	1.44766	2.57	6.125	6.125
26.688	34.5315	380.233	927.079	2.69394e+56	1.47842e+55	0.321254	9.337	3.127	9.337
6794.4	8791.24	32857.3	10889.2	2.22341e+56	5.46732e+56	1.12905	4.022	5.251	5.251
7728.6	8791.24	38233.3	10889.2	2.3307e+56	5.25962e+56	1.11615	4.079	5.223	5.223
162.036	4058.38	721.524	5613.72	2.85082e+55	1.02836e+57	1.44372	2.67	6.117	6.117
30.3574	34.5315	397.065	927.079	3.36753e+56	1.43522e+55	0.373133	9.592	3.096	9.592
7.359	10.831	249.187	850.817	1.28764e+56	2.33595e+54	0.134383	15.127	2.075	15.127
8791.24	8791.24	44463.4	10889.2	2.43827e+56	5.05871e+56	1.10346	4.137	5.195	5.195
184.315	4058.38	758.36	5613.72	3.33412e+55	1.01851e+57	1.43929	2.775	6.108	6.108
10000	8791.24	51680.6	10889.2	2.54642e+56	4.86517e+56	1.09089	4.199	5.166	5.166
209.657	4058.38	797.692	5613.72	3.89431e+55	1.00718e+57	1.43408	2.883	6.097	6.097
34.5315	34.5315	414.752	927.079	4.1462e+56	1.39087e+55	0.432904	9.804	3.064	9.804
5	10000	220.077	12232.8	8.90219e+52	9.95472e+56	1.33463	0.666	5.656	5.656
238.484	4058.38	839.757	5613.72	4.5423e+55	9.94194e+56	1.42783	2.994	6.083	6.083
8.37083	10.831	259.773	850.817	1.59072e+56	2.29273e+54	0.159014	13.811	2.062	13.811
39.2794	34.5315	433.351	927.079	5.02667e+56	1.34538e+55	0.500024	9.986	3.03	9.986
271.275	4058.38	884.821	5613.72	5.29022e+55	9.79396e+56	1.4208	3.11	6.067	6.067
44.6801	34.5315	452.925	927.079	6.00032e+56	1.29877e+55	0.57363	10.144	2.995	10.144
5.68748	10000	229.361	12232.8	1.05492e+53	9.95455e+56	1.33462	0.685	5.656	5.656
308.574	4058.38	933.181	5613.72	6.1515e+55	9.62605e+56	1.41248	3.229	6.047	6.047
50.8234	34.5315	473.542	927.079	7.05978e+56	1.25103e+55	0.652858	10.283	2.958	10.283
9.52178	10.831	270.84	850.817	1.94081e+56	2.24831e+54	0.18742	12.912	2.049	12.912
351.001	4058.38	985.173	5613.72	7.14081e+55	9.4366e+56	1.40266	3.351	6.022	6.022
57.8114	34.5315	495.278	927.079	8.19492e+56	1.20223e+55	0.736701	10.405	2.919	10.405
6.46948	10000	239.057	12232.8	1.25033e+53	9.95434e+56	1.33462	0.706	5.656	5.656
399.262	4058.38	1041.17	5613.72	8.27417e+55	9.22425e+56	1.39163	3.477	5.993	5.993
65.7602	34.5315	518.216	927.079	9.39319e+56	1.15244e+55	0.824052	10.511	2.879	10.511
454.159	4058.38	1101.59	5613.72	9.56883e+55	8.98792e+56	1.37923	3.606	5.959	5.959
7.359	10000	249.187	12232.8	1.48212e+53	9.95407e+56	1.33461	0.727	5.656	5.656
74.8019	34.5315	542.449	927.079	1.06457e+57	1.10173e+55	0.913961	10.6	2.836	10.6
10.831	10.831	282.413	850.817	2.34154e+56	2.20258e+54	0.219821	12.287	2.035	12.287
516.604	4058.38	1313.86	5613.72	1.0982e+56	8.73695e+56	1.36566	3.732	5.92	5.92
85.0869	34.5315	568.076	927.079	1.19374e+57	1.05022e+55	1.00527	10.675	2.792	10.675
587.635	4058.38	1563.82	5613.72	1.24609e+56	8.47918e+56	1.3515	3.85	5.878	5.878
96.7859	34.5315	595.211	927.079	1.3258e+57	9.9806e+54	1.09701	10.733	2.745	10.733
8.37083	10000	259.773	12232.8	1.75698e+53	9.95375e+56	1.33461	0.75	5.656	5.656
668.432	4058.38	1857.45	5613.72	1.40054e+56	8.21333e+56	1.33691	3.96	5.834	5.834
110.094	34.5315	623.978	927.079	1.45934e+57	9.454e+54	1.18816	10.777	2.696	10.777
12.3202	10.831	294.52	850.817	2.7949e+56	2.1555e+54	0.256318	11.853	2.02	11.853
760.338	4058.38	2201.98	5613.72	1.56124e+56	7.93899e+56	1.32186	4.063	5.788	5.788
125.231	34.5315	654.514	927.079	1.59305e+57	8.92438e+54	1.27774	10.805	2.645	10.805
9.52178	10000	270.84	12232.8	2.08289e+53	9.95335e+56	1.3346	0.775	5.656	5.656
864.881	4058.38	2605.84	5613.72	1.72772e+56	7.65631e+56	1.3059	4.159	5.738	5.738
142.45	34.5315	686.972	927.079	1.72564e+57	8.39391e+54	1.36489	10.818	2.592	10.818
10.831	10000	282.413	12232.8	2.46915e+53	9.95286e+56	1.33459	0.8	5.656	5.656
162.036	34.5315	721.524	927.079	1.85586e+57	7.86494e+54	1.44881	10.818	2.537	10.818
983.798	4058.38	3078.78	5613.72	1.89932e+56	7.36585e+56	1.28943	4.248	5.686	5.686
14.0142	10.831	307.191	850.817	3.30116e+56	2.10707e+54	0.296884	11.554	2.005	11.554
1119.07	4058.38	3632.11	5613.72	2.07529e+56	7.06853e+56	1.27248	4.332	5.632	5.632
184.315	34.5315	758.36	927.079	1.98251e+57	7.33995e+54	1.52877	10.803	2.48	10.803
12.3202	10000	294.52	12232.8	2.92688e+53	9.95227e+56	1.33457	0.827	5.656	5.656
1272.93	4058.38	4278.96	5613.72	2.2548e+56	6.76555e+56	1.25482	4.41	5.575	5.575
209.657	34.5315	797.692	927.079	2.10446e+57	6.82151e+54	1.60415	10.776	2.42	10.776
1447.96	4058.38	5034.51	5613.72	2.43692e+56	6.45845e+56	1.23646	4.483	5.515	5.515
238.484	34.5315	839.757	927.079	2.22062e+57	6.31261e+54	1.67447	10.737	2.359	10.737
1647.04	4058.38	5916.37	5613.72	2.62074e+56	6.149e+56	1.21766	4.552	5.453	5.453
15.9411	10.831	320.459	850.817	3.86246e+56	2.05721e+54	0.341586	11.349	1.989	11.349
271.275	34.5315	884.821	927.079	2.33008e+57	5.81578e+54	1.73931	10.686	2.296	10.686
14.0142	10000	307.191	12232.8	3.46912e+53	9.95154e+56	1.33455	0.856	5.656	5.656
1873.5	4058.38	6944.91	5613.72	2.80537e+56	5.83912e+56	1.19845	4.617	5.389	5.389
308.574	34.5315	933.181	927.079	2.43201e+57	5.33371e+54	1.79838	10.624	2.231	10.624
2131.1	4058.38	8143.69	5613.72	2.98997e+56	5.53088e+56	1.1791	4.681	5.324	5.324
351.001	34.5315	985.173	927.079	2.52573e+57	4.869e+54	1.85151	10.553	2.165	10.553
2424.12	4058.38	9540	5613.72	3.17387e+56	5.22628e+56	1.15928	4.742	5.256	5.256
18.1329	10.831	334.358	850.817	4.47935e+56	2.00587e+54	0.39038	11.213	1.972	11.213
2757.42	4058.38	11165.4	5613.72	3.35654e+56	4.92735e+56	1.13966	4.802	5.188	5.188
399.262	34.5315	1041.17	927.079	2.61066e+57	4.42384e+54	1.89858	10.473	2.097	10.473
15.9411	10000	320.459	12232.8	4.11122e+53	9.95068e+56	1.33475	0.886	5.657	5.657
3136.56	4058.38	13056.3	5613.72	3.5377e+56	4.63592e+56	1.11999	4.861	5.118	5.118
454.159	34.5315	1101.59	927.079	2.68649e+57	4.00038e+54	1.93968	10.385	2.029	10.385
3567.82	4058.38	15254.9	5613.72	3.71729e+56	4.3536e+56	1.10073	4.922	5.048	5.048
4058.38	4058.38	17809.9	5613.72	3.8956e+56	4.08171e+56	1.0822	4.984	4.979	4.984
516.604	34.5315	1313.86	927.079	2.7494e+57	3.45321e+54	1.97191	10.297	1.934	10.297
20.6261	10.831	348.925	850.817	5.15082e+56	1.95306e+54	0.443112	11.126	1.955	11.126
4616.39	4058.38	20777.5	5613.72	4.07336e+56	3.82114e+56	1.06435	5.055	4.91	5.055
587.635	34.5315	1563.82	927.079	2.78746e+57	2.91849e+54	1.98982	10.207	1.83	10.207
18.1329	10000	334.358	12232.8	4.87145e+53	9.94961e+56	1.33473	0.917	5.657	5.657
5251.12	4058.38	24222.6	5613.72	4.25385e+56	3.57228e+56	1.04748	5.136	4.841	5.136
668.432	34.5315	1857.45	927.079	2.79983e+57	2.4533e+54	1.99378	10.11	1.727	10.11
5973.12	4058.38	28220.4	5613.72	4.44152e+56	3.33545e+56	1.03209	5.229	4.773	5.229
760.338	34.5315	2201.98	927.079	2.79107e+57	2.0523e+54	1.98661	10.009	1.628	10.009
6794.4	4058.38	32857.3	5613.72	4.64022e+56	3.11092e+56	1.01835	5.336	4.705	5.336
7728.6	4058.38	38233.3	5613.72	4.85416e+56	2.89878e+56	1.00647	5.458	4.636	5.458
23.462	10.831	364.202	850.817	5.87886e+56	1.89871e+54	0.499791	11.074	1.936	11.074
864.881	34.5315	2605.84	927.079	2.76595e+57	1.70932e+54	1.97093	9.904	1.532	9.904
8791.24	4058.38	44463.4	5613.72	5.08747e+56	2.69897e+56	0.997086	5.594	4.568	5.594
983.798	34.5315	3078.78	927.079	2.72901e+57	1.41815e+54	1.9492	9.799	1.44	9.799
10000	4058.38	51680.6	5613.72	5.34489e+56	2.51124e+56	0.990402	5.746	4.5	5.746
20.6261	10000	348.925	12232.8	5.77116e+53	9.94832e+56	1.3347	0.951	5.657	5.657
1119.07	34.5315	3632.11	927.079	2.68399e+57	1.17253e+54	1.92336	9.697	1.352	9.697
26.688	10.831	380.233	850.817	6.66039e+56	1.84287e+54	0.560111	11.048	1.917	11.048
1272.93	34.5315	4278.96	927.079	2.63395e+57	9.66512e+53	1.89498	9.599	1.268	9.599
23.462	10000	364.202	12232.8	6.8355e+53	9.94674e+56	1.33467	0.986	5.657	5.657
1447.96	34.5315	5034.51	927.079	2.58132e+57	7.94576e+53	1.86532	9.508	1.188	9.508
1647.04	34.5315	5916.37	927.079	2.52828e+57	6.51758e+53	1.83549	9.424	1.113	9.424
30.3574	10.831	397.065	850.817	7.49523e+56	1.78549e+54	0.623924	11.039	1.897	11.039
1873.5	34.5315	6944.91	927.079	2.47589e+57	5.33532e+53	1.80603	9.348	1.041	9.348
2131.1	34.5315	8143.69	927.079	2.42578e+57	4.3602e+53	1.7778	9.282	0.974	9.282
34.5315	10.831	414.752	850.817	8.38137e+56	1.7266e+54	0.690957	11.041	1.876	11.041
26.688	10000	380.233	12232.8	8.09415e+53	9.94483e+56	1.33462	1.023	5.657	5.657
2424.12	34.5315	9540	927.079	2.37836e+57	3.55819e+53	1.75101	9.225	0.91	9.225
2757.42	34.5315	11165.4	927.079	2.33449e+57	2.90013e+53	1.72616	9.178	0.85	9.178
39.2794	10.831	433.351	850.817	9.3161e+56	1.66624e+54	0.760888	11.051	1.854	11.051
30.3574	10000	397.065	12232.8	9.58188e+53	9.94252e+56	1.33456	1.062	5.657	5.657
3136.56	34.5315	13056.3	927.079	2.29468e+57	2.36147e+53	1.70351	9.14	0.794	9.14
3567.82	34.5315	15254.9	927.079	2.25892e+57	1.92113e+53	1.68309	9.11	0.741	9.11
44.6801	10.831	452.925	850.817	1.0296e+57	1.60444e+54	0.833342	11.065	1.831	11.065
4058.38	34.5315	17809.9	927.079	2.22774e+57	1.562e+53	1.66521	9.09	0.692	9.09
34.5315	10000	414.752	12232.8	1.13397e+54	9.93974e+56	1.3347	1.102	5.658	5.658
4616.39	34.5315	20777.5	927.079	2.20088e+57	1.26928e+53	1.64976	9.077	0.646	9.077
50.8234	10.831	473.542	850.817	1.13175e+57	1.5413e+54	0.907925	11.08	1.806	11.08
5251.12	34.5315	24222.6	927.079	2.17836e+57	1.03097e+53	1.63675	9.072	0.603	9.072
5973.12	34.5315	28220.4	927.079	2.15969e+57	8.37037e+52	1.62592	9.072	0.562	9.072
39.2794	10000	433.351	12232.8	1.34154e+54	9.93641e+56	1.33463	1.145	5.658	5.658
57.8114	10.831	495.278	850.817	1.2374e+57	1.47693e+54	0.984086	11.093	1.781	11.093
6794.4	34.5315	32857.3	927.079	2.14559e+57	6.79571e+52	1.61772	9.079	0.525	9.079
7728.6	34.5315	38233.3	927.079	2.13504e+57	5.51562e+52	1.61155	9.09	0.49	9.09
65.7602	10.831	518.216	850.817	1.34612e+57	1.41143e+54	1.06138	11.103	1.754	11.103
8791.24	34.5315	44463.4	927.079	2.12785e+57	4.47663e+52	1.60733	9.105	0.457	9.105
44.6801	10000	452.925	12232.8	1.58654e+54	9.93237e+56	1.33454	1.19	5.658	5.658
74.8019	10.831	542.449	850.817	1.45718e+57	1.34496e+54	1.1392	11.109	1.726	11.109
10000	34.5315	51680.6	927.079	2.12371e+57	3.63297e+52	1.60488	9.122	0.426	9.122
85.0869	10.831	568.076	850.817	1.56984e+57	1.27774e+54	1.21699	11.109	1.697	11.109
50.8234	10000	473.542	12232.8	1.87554e+54	9.92751e+56	1.33442	1.237	5.658	5.658
96.7859	10.831	595.211	850.817	1.68337e+57	1.20994e+54	1.29416	11.102	1.666	11.102
110.094	10.831	623.978	850.817	1.79684e+57	1.14186e+54	1.37009	11.088	1.635	11.088
57.8114	10000	495.278	12232.8	2.21623e+54	9.92167e+56	1.33428	1.286	5.658	5.658
125.231	10.831	654.514	850.817	1.90946e+57	1.07372e+54	1.4442	11.065	1.601	11.065
142.45	10.831	686.972	850.817	2.02028e+57	1.00589e+54	1.51591	11.035	1.567	11.035
65.7602	10000	518.216	12232.8	2.61761e+54	9.91466e+56	1.3341	1.337	5.658	5.658
162.036	10.831	721.524	850.817	2.12842e+57	9.38612e+53	1.58469	10.996	1.531	10.996
184.315	10.831	758.36	850.817	2.233e+57	8.72264e+53	1.65005	10.949	1.494	10.949
74.8019	10000	542.449	12232.8	3.09017e+54	9.90629e+56	1.33411	1.391	5.659	5.659
209.657	10.831	797.692	850.817	2.33318e+57	8.07187e+53	1.71156	10.894	1.456	10.894
238.484	10.831	839.757	850.817	2.42815e+57	7.43715e+53	1.76885	10.831	1.417	10.831
271.275	10.831	884.821	850.817	2.51721e+57	6.82171e+53	1.82161	10.759	1.377	10.759
85.0869	10000	568.076	12232.8	3.64612e+54	9.89626e+56	1.33387	1.447	5.659	5.659
308.574	10.831	933.181	850.817	2.5997e+57	6.22866e+53	1.8696	10.681	1.336	10.681
351.001	10.831	985.173	850.817	2.67505e+57	5.66083e+53	1.91267	10.596	1.294	10.596
96.7859	10000	595.211	12232.8	4.29965e+54	9.88425e+56	1.33357	1.506	5.659	5.659
399.262	10.831	1041.17	850.817	2.74287e+57	5.12079e+53	1.95075	10.505	1.252	10.505
454.159	10.831	1101.59	850.817	2.80276e+57	4.61057e+53	1.98378	10.408	1.209	10.408
110.094	10000	623.978	12232.8	5.06729e+54	9.86993e+56	1.33322	1.567	5.659	5.659
516.604	10.831	1313.86	850.817	2.84776e+57	3.9127e+53	2.00785	10.311	1.145	10.311
587.635	10.831	1563.82	850.817	2.86574e+57	3.28469e+53	2.01693	10.211	1.08	10.211
668.432	10.831	1857.45	850.817	2.85997e+57	2.74402e+53	2.0132	10.107	1.017	10.107
125.231	10000	654.514	12232.8	5.96815e+54	9.85284e+56	1.33278	1.631	5.659	5.659
760.338	10.831	2201.98	850.817	2.83596e+57	2.28247e+53	1.99978	9.999	0.957	9.999
864.881	10.831	2605.84	850.817	2.79858e+57	1.8911e+53	1.97928	9.89	0.899	9.89
983.798	10.831	3078.78	850.817	2.75195e+57	1.56141e+53	1.95388	9.783	0.843	9.783
142.45	10000	686.972	12232.8	7.02442e+54	9.83251e+56	1.33207	1.699	5.658	5.658
1119.07	10.831	3632.11	850.817	2.69951e+57	1.28533e+53	1.92538	9.679	0.79	9.679
1272.93	10.831	4278.96	850.817	2.64394e+57	1.05534e+53	1.89514	9.581	0.74	9.581
1447.96	10.831	5034.51	850.817	2.58733e+57	8.64513e+52	1.86427	9.49	0.693	9.49
162.036	10000	721.524	12232.8	8.26172e+54	9.80836e+56	1.33147	1.768	5.658	5.658
1647.04	10.831	5916.37	850.817	2.5312e+57	7.06821e+52	1.83353	9.407	0.648	9.407
1873.5	10.831	6944.91	850.817	2.47678e+57	5.76895e+52	1.8036	9.333	0.605	9.333
2131.1	10.831	8143.69	850.817	2.42514e+57	4.70194e+52	1.77506	9.268	0.565	9.268
184.315	10000	758.36	12232.8	9.70959e+54	9.7797e+56	1.33054	1.841	5.657	5.657
2424.12	10.831	9540	850.817	2.37701e+57	3.82835e+52	1.74831	9.213	0.528	9.213
2757.42	10.831	11165.4	850.817	2.33272e+57	3.11379e+52	1.72357	9.167	0.493	9.167
3136.56	10.831	13056.3	850.817	2.29261e+57	2.53052e+52	1.70105	9.131	0.46	9.131
209.657	10000	797.692	12232.8	1.14021e+55	9.74576e+56	1.32947	1.917	5.656	5.656
3567.82	10.831	15254.9	850.817	2.25687e+57	2.0551e+52	1.68088	9.103	0.429	9.103
4058.38	10.831	17809.9	850.817	2.2256e+57	1.66811e+52	1.66314	9.084	0.4	9.084
4616.39	10.831	20777.5	850.817	2.19902e+57	1.35374e+52	1.64799	9.072	0.374	9.072
238.484	10000	839.757	12232.8	1.33783e+55	9.70565e+56	1.32804	1.996	5.654	5.654
5251.12	10.831	24222.6	850.817	2.17643e+57	1.09809e+52	1.63507	9.067	0.348	9.067
5973.12	10.831	28220.4	850.817	2.15835e+57	8.90814e+51	1.62469	9.069	0.325	9.069
271.275	10000	884.821	12232.8	1.56833e+55	9.65837e+56	1.32643	2.078	5.652	5.652
6794.4	10.831	32857.3	850.817	2.14413e+57	7.22426e+51	1.61649	9.076	0.303	9.076
7728.6	10.831	38233.3	850.817	2.13381e+57	5.85869e+51	1.61053	9.088	0.283	9.088
8791.24	10.831	44463.4	850.817	2.12686e+57	4.75111e+51	1.60651	9.103	0.264	9.103
308.574	10000	933.181	12232.8	1.83685e+55	9.60274e+56	1.32441	2.164	5.649	5.649
10000	10.831	51680.6	850.817	2.12301e+57	3.85373e+51	1.60428	9.121	0.246	9.121
351.001	10000	985.173	12232.8	2.14926e+55	9.53748e+56	1.32193	2.253	5.645	5.645
399.262	10000	1041.17	12232.8	2.51228e+55	9.46111e+56	1.31876	2.346	5.639	5.639
454.159	10000	1101.59	12232.8	2.93351e+55	9.3721e+56	1.31528	2.443	5.633	5.633
516.604	10000	1313.86	12232.8	3.40206e+55	9.27315e+56	1.31096	2.538	5.624	5.624
5	12.3202	220.077	857.883	4.90519e+55	3.11187e+54	0.0745784	21.299	2.233	21.299
587.635	10000	1563.82	12232.8	3.90365e+55	9.1674e+56	1.30648	2.63	5.615	5.615
668.432	10000	1857.45	12232.8	4.44047e+55	9.05411e+56	1.30183	2.717	5.606	5.606
760.338	10000	2201.98	12232.8	5.01389e+55	8.93275e+56	1.2966	2.801	5.595	5.595
864.881	10000	2605.84	12232.8	5.62477e+55	8.80295e+56	1.29093	2.881	5.583	5.583
983.798	10000	3078.78	12232.8	6.27353e+55	8.66446e+56	1.28503	2.957	5.571	5.571
5.68748	12.3202	229.361	857.883	6.43741e+55	3.06141e+54	0.0868974	18.982	2.221	18.982
1119.07	10000	3632.11	12232.8	6.96018e+55	8.51713e+56	1.27848	3.031	5.557	5.557
1272.93	10000	4278.96	12232.8	7.6842e+55	8.36099e+56	1.27168	3.1	5.543	5.543
1447.96	10000	5034.51	12232.8	8.44457e+55	8.19616e+56	1.26439	3.167	5.528	5.528
1647.04	10000	5916.37	12232.8	9.23975e+55	8.02298e+56	1.25661	3.232	5.512	5.512
6.46948	12.3202	239.057	857.883	8.35566e+55	3.00969e+54	0.102389	16.823	2.208	16.823
1873.5	10000	6944.91	12232.8	1.00677e+56	7.84192e+56	1.24832	3.293	5.495	5.495
2131.1	10000	8143.69	12232.8	1.09257e+56	7.6537e+56	1.23974	3.352	5.478	5.478
2424.12	10000	9540	12232.8	1.18108e+56	7.45913e+56	1.23064	3.409	5.46	5.46
2757.42	10000	11165.4	12232.8	1.27195e+56	7.25927e+56	1.22105	3.465	5.441	5.441
7.359	12.3202	249.187	857.883	1.06955e+56	2.95659e+54	0.121348	15.122	2.195	15.122
3136.56	10000	13056.3	12232.8	1.3648e+56	7.05527e+56	1.21116	3.519	5.422	5.422
3567.82	10000	15254.9	12232.8	1.45925e+56	6.84842e+56	1.20083	3.571	5.402	5.402
4058.38	10000	17809.9	12232.8	1.55492e+56	6.64006e+56	1.19023	3.623	5.382	5.382
4616.39	10000	20777.5	12232.8	1.65145e+56	6.43157e+56	1.17926	3.674	5.361	5.361
8.37083	12.3202	259.773	857.883	1.35017e+56	2.90205e+54	0.144089	13.853	2.181	13.853
5251.12	10000	24222.6	12232.8	1.74855e+56	6.22429e+56	1.16812	3.726	5.34	5.34
5973.12	10000	28220.4	12232.8	1.84598e+56	6.01951e+56	1.15688	3.778	5.319	5.319
6794.4	10000	32857.3	12232.8	1.9436e+56	5.81839e+56	1.14561	3.831	5.298	5.298
9.52178	12.3202	270.84	857.883	1.68003e+56	2.84598e+54	0.170813	12.942	2.167	12.942
7728.6	10000	38233.3	12232.8	2.04137e+56	5.62192e+56	1.13435	3.886	5.277	5.277
8791.24	10000	44463.4	12232.8	2.13935e+56	5.43093e+56	1.12302	3.942	5.255	5.255
10000	10000	51680.6	12232.8	2.2377e+56	5.24606e+56	1.11186	4	5.233	5.233
10.831	12.3202	282.413	857.883	2.0629e+56	2.78833e+54	0.201753	12.292	2.152	12.292
12.3202	12.3202	294.52	857.883	2.5012e+56	2.72899e+54	0.237043	11.834	2.136	11.834
14.0142	12.3202	307.191	857.883	2.99525e+56	2.66797e+54	0.276664	11.518	2.12	11.518
15.9411	12.3202	320.459	857.883	3.54728e+56	2.60514e+54	0.320683	11.303	2.103	11.303
18.1329	12.3202	334.358	857.883	4.15648e+56	2.54053e+54	0.368971	11.162	2.086	11.162
20.6261	12.3202	348.925	857.883	4.82543e+56	2.47398e+54	0.421579	11.072	2.067	11.072
23.462	12.3202	364.202	857.883	5.5511e+56	2.40557e+54	0.478212	11.021	2.048	11.021
26.688	12.3202	380.233	857.883	6.33383e+56	2.33524e+54	0.538754	10.996	2.028	10.996
30.3574	12.3202	397.065	857.883	7.17206e+56	2.26296e+54	0.602967	10.99	2.007	10.99
34.5315	12.3202	414.752	857.883	8.06361e+56	2.18877e+54	0.670561	10.996	1.985	10.996
39.2794	12.3202	433.351	857.883	9.00658e+56	2.11268e+54	0.741244	11.01	1.961	11.01
44.6801	12.3202	452.925	857.883	9.99524e+56	2.03483e+54	0.814508	11.028	1.937	11.028
50.8234	12.3202	473.542	857.883	1.10272e+57	1.95521e+54	0.89001	11.047	1.911	11.047
57.8114	12.3202	495.278	857.883	1.20953e+57	1.87406e+54	0.967166	11.065	1.885	11.065
65.7602	12.3202	518.216	857.883	1.31953e+57	1.79144e+54	1.04552	11.078	1.857	11.078
74.8019	12.3202	542.449	857.883	1.43201e+57	1.70757e+54	1.12447	11.087	1.827	11.087
85.0869	12.3202	568.076	857.883	1.54615e+57	1.62268e+54	1.2034	11.09	1.796	11.09
96.7859	12.3202	595.211	857.883	1.66116e+57	1.53709e+54	1.2817	11.086	1.764	11.086
110.094	12.3202	623.978	857.883	1.77617e+57	1.45108e+54	1.35876	11.075	1.731	11.075
125.231	12.3202	654.514	857.883	1.89033e+57	1.36496e+54	1.43397	11.055	1.696	11.055
142.45	12.3202	686.972	857.883	2.0027e+57	1.27914e+54	1.50676	11.026	1.66	11.026
162.036	12.3202	721.524	857.883	2.11237e+57	1.19402e+54	1.57655	10.99	1.622	10.99
184.315	12.3202	758.36	857.883	2.21843e+57	1.11002e+54	1.64288	10.944	1.583	10.944
209.657	12.3202	797.692	857.883	2.32003e+57	1.02758e+54	1.70528	10.89	1.543	10.89
238.484	12.3202	839.757	857.883	2.41638e+57	9.47119e+53	1.7634	10.827	1.502	10.827
271.275	12.3202	884.821	857.883	2.5067e+57	8.69037e+53	1.81689	10.757	1.459	10.757
308.574	12.3202	933.181	857.883	2.5904e+57	7.93791e+53	1.86558	10.679	1.416	10.679
351.001	12.3202	985.173	857.883	2.66688e+57	7.21698e+53	1.90926	10.595	1.372	10.595
399.262	12.3202	1041.17	857.883	2.7357e+57	6.53081e+53	1.94786	10.504	1.327	10.504
454.159	12.3202	1101.59	857.883	2.79656e+57	5.88222e+53	1.98139	10.408	1.282	10.408
516.604	12.3202	1313.86	857.883	2.84273e+57	4.99801e+53	2.006	10.311	1.215	10.311
587.635	12.3202	1563.82	857.883	2.86194e+57	4.19802e+53	2.01563	10.212	1.146	10.212
668.432	12.3202	1857.45	857.883	2.85729e+57	3.50884e+53	2.0124	10.108	1.08	10.108
760.338	12.3202	2201.98	857.883	2.83409e+57	2.91983e+53	1.99931	10	1.016	10
864.881	12.3202	2605.84	857.883	2.7973e+57	2.4201e+53	1.97903	9.892	0.954	9.892
983.798	12.3202	3078.78	857.883	2.75117e+57	1.99893e+53	1.95383	9.784	0.895	9.784
1119.07	12.3202	3632.11	857.883	2.6991e+57	1.64606e+53	1.92546	9.681	0.839	9.681
1272.93	12.3202	4278.96	857.883	2.64379e+57	1.35192e+53	1.89531	9.582	0.786	9.582
1447.96	12.3202	5034.51	857.883	2.58733e+57	1.10776e+53	1.86447	9.491	0.736	9.491
1647.04	12.3202	5916.37	857.883	2.53127e+57	9.05895e+52	1.83374	9.408	0.688	9.408
1873.5	12.3202	6944.91	857.883	2.47699e+57	7.39563e+52	1.80385	9.334	0.643	9.334
2131.1	12.3202	8143.69	857.883	2.42546e+57	6.02925e+52	1.77535	9.269	0.601	9.269
2424.12	12.3202	9540	857.883	2.37723e+57	4.90928e+52	1.74853	9.214	0.561	9.214
2757.42	12.3202	11165.4	857.883	2.33297e+57	3.99353e+52	1.72379	9.168	0.524	9.168
3136.56	12.3202	13056.3	857.883	2.29285e+57	3.24591e+52	1.70125	9.131	0.489	9.131
3567.82	12.3202	15254.9	857.883	2.25708e+57	2.63641e+52	1.68104	9.104	0.456	9.104
4058.38	12.3202	17809.9	857.883	2.22595e+57	2.1403e+52	1.66338	9.084	0.426	9.084
4616.39	12.3202	20777.5	857.883	2.19908e+57	1.737e+52	1.64806	9.073	0.397	9.073
5251.12	12.3202	24222.6	857.883	2.17658e+57	1.40906e+52	1.63519	9.068	0.37	9.068
5973.12	12.3202	28220.4	857.883	2.15834e+57	1.14287e+52	1.62471	9.069	0.345	9.069
6794.4	12.3202	32857.3	857.883	2.14421e+57	9.27006e+51	1.61656	9.076	0.322	9.076
7728.6	12.3202	38233.3	857.883	2.13366e+57	7.51659e+51	1.61046	9.088	0.3	9.088
8791.24	12.3202	44463.4	857.883	2.12675e+57	6.09673e+51	1.60646	9.103	0.28	9.103
10000	12.3202	51680.6	857.883	2.1229e+57	4.94423e+51	1.60422	9.121	0.261	9.121


==> anc/n40_mb300_eos2.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM$	A_DM$	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	39.2794	183.959	938.072	1.96997e+55	2.51977e+55	0.172365	4.376	3.653	4.376
5	4616.39	183.959	6237.76	2.93655e+53	1.07982e+57	1.4502	1.016	6.077	6.077
5.68748	39.2794	190.122	938.072	2.31998e+55	2.48074e+55	0.172803	4.591	3.633	4.591
5	308.574	183.959	1332.84	7.00391e+54	4.3407e+56	1.04763	2.948	6.458	6.458
5	760.338	183.959	1877.9	2.95556e+54	8.04198e+56	1.41249	2.206	6.809	6.809
5	110.094	183.959	1063.65	1.35243e+55	1.29819e+56	0.506269	3.685	5.235	5.235
6.46948	39.2794	196.51	938.072	2.74434e+55	2.4429e+55	0.173844	4.853	3.612	4.853
5.68748	110.094	190.122	1063.65	1.5914e+55	1.28135e+56	0.502594	3.787	5.215	5.215
5.68748	308.574	190.122	1332.84	8.26614e+54	4.31906e+56	1.04496	3.034	6.451	6.451
5.68748	4616.39	190.122	6237.76	3.48438e+53	1.07971e+57	1.45017	1.048	6.077	6.077
5.68748	760.338	190.122	1877.9	3.49737e+54	8.02917e+56	1.41144	2.272	6.807	6.807
5	1873.5	183.959	3156.09	9.9825e+53	1.04983e+57	1.52236	1.532	6.575	6.575
6.46948	110.094	196.51	1063.65	1.87348e+55	1.26325e+56	0.49877	3.896	5.193	5.193
7.359	39.2794	203.133	938.072	3.27297e+55	2.40607e+55	0.175968	5.167	3.593	5.167
6.46948	308.574	196.51	1332.84	9.76102e+54	4.29462e+56	1.04197	3.124	6.443	6.443
5	14.0142	183.959	865.211	6.16505e+55	4.10166e+54	0.0930472	17.273	2.392	17.273
6.46948	4616.39	196.51	6237.76	4.13745e+53	1.07959e+57	1.45014	1.081	6.077	6.077
5	5	183.959	812.57	2.38984e+56	6.19164e+53	0.208868	15.714	1.527	15.714
5.68748	1873.5	190.122	3156.09	1.18336e+54	1.04938e+57	1.52221	1.579	6.575	6.575
6.46948	760.338	196.51	1877.9	4.1411e+54	8.01439e+56	1.41035	2.343	6.805	6.805
8.37083	39.2794	210.002	938.072	3.95309e+55	2.36993e+55	0.179325	5.549	3.573	5.549
7.359	110.094	203.133	1063.65	2.20597e+55	1.24394e+56	0.494867	4.011	5.169	5.169
9.52178	39.2794	217.13	938.072	4.84953e+55	2.33426e+55	0.184612	6.005	3.554	6.005
7.359	308.574	203.133	1332.84	1.15294e+55	4.26708e+56	1.0384	3.22	6.433	6.433
8.37083	110.094	210.002	1063.65	2.59739e+55	1.22351e+56	0.490963	4.133	5.143	5.143
7.359	4616.39	203.133	6237.76	4.91555e+53	1.07944e+57	1.45009	1.118	6.077	6.077
7.359	760.338	203.133	1877.9	4.90521e+54	7.99734e+56	1.40921	2.417	6.803	6.803
6.46948	1873.5	196.51	3156.09	1.40378e+54	1.04885e+57	1.52175	1.63	6.574	6.574
9.52178	110.094	217.13	1063.65	3.05754e+55	1.2021e+56	0.487012	4.261	5.114	5.114
10.831	39.2794	224.53	938.072	6.05894e+55	2.29862e+55	0.192617	6.54	3.536	6.54
8.37083	308.574	210.002	1332.84	1.36189e+55	4.23614e+56	1.03454	3.322	6.422	6.422
10.831	110.094	224.53	1063.65	3.59779e+55	1.17987e+56	0.483139	4.397	5.082	5.082
8.37083	760.338	210.002	1877.9	5.81149e+54	7.97766e+56	1.40769	2.497	6.8	6.8
8.37083	4616.39	210.002	6237.76	5.84212e+53	1.07926e+57	1.45004	1.156	6.077	6.077
7.359	1873.5	203.133	3156.09	1.66605e+54	1.04824e+57	1.52157	1.683	6.574	6.574
12.3202	39.2794	232.216	938.072	7.72489e+55	2.26246e+55	0.204367	7.154	3.517	7.154
12.3202	110.094	232.216	1063.65	4.23121e+55	1.15709e+56	0.479822	4.54	5.049	5.049
5.68748	5	190.122	812.57	2.74633e+56	6.11492e+53	0.237897	14.841	1.521	14.841
5.68748	14.0142	190.122	865.211	8.3169e+55	4.0497e+54	0.110503	16.311	2.381	16.311
9.52178	308.574	217.13	1332.84	1.60852e+55	4.20147e+56	1.03039	3.43	6.41	6.41
14.0142	110.094	240.205	1063.65	4.97282e+55	1.13402e+56	0.476913	4.69	5.013	5.013
9.52178	4616.39	217.13	6237.76	6.94498e+53	1.07905e+57	1.44998	1.197	6.077	6.077
9.52178	760.338	217.13	1877.9	6.88549e+54	7.95498e+56	1.40609	2.581	6.797	6.797
14.0142	39.2794	240.205	938.072	1.00439e+56	2.22529e+55	0.221464	7.824	3.497	7.824
10.831	308.574	224.53	1332.84	1.89929e+55	4.16273e+56	1.02545	3.544	6.395	6.395
15.9411	110.094	248.512	1063.65	5.83989e+55	1.11099e+56	0.475108	4.848	4.977	4.977
8.37083	1873.5	210.002	3156.09	1.97793e+54	1.04751e+57	1.52135	1.74	6.574	6.574
18.1329	110.094	257.157	1063.65	6.8523e+55	1.08828e+56	0.474321	5.018	4.939	5.018
15.9411	39.2794	248.512	938.072	1.32569e+56	2.18683e+55	0.24591	8.507	3.477	8.507
10.831	760.338	224.53	1877.9	8.15722e+54	7.92888e+56	1.40413	2.67	6.793	6.793
20.6261	110.094	266.159	1063.65	8.03334e+55	1.06614e+56	0.475284	5.217	4.902	5.217
10.831	4616.39	224.53	6237.76	8.25711e+53	1.0788e+57	1.44991	1.24	6.077	6.077
12.3202	308.574	232.216	1332.84	2.24168e+55	4.11961e+56	1.02028	3.664	6.379	6.379
23.462	110.094	275.541	1063.65	9.41929e+55	1.04453e+56	0.478477	5.458	4.867	5.458
9.52178	1873.5	217.13	3156.09	2.34858e+54	1.04666e+57	1.52081	1.801	6.573	6.573
6.46948	5	196.51	812.57	3.15184e+56	6.0354e+53	0.27077	14.192	1.514	14.192
26.688	110.094	285.327	1063.65	1.11027e+56	1.02305e+56	0.484316	5.747	4.832	5.747
14.0142	308.574	240.205	1332.84	2.64434e+55	4.07181e+56	1.01441	3.79	6.36	6.36
12.3202	760.338	232.216	1877.9	9.6618e+54	7.8989e+56	1.40181	2.765	6.788	6.788
6.46948	14.0142	196.51	865.211	1.10519e+56	3.99804e+54	0.132804	15.262	2.371	15.262
18.1329	39.2794	257.157	938.072	1.7648e+56	2.14692e+55	0.279815	9.16	3.455	9.16
12.3202	4616.39	232.216	6237.76	9.81753e+53	1.07849e+57	1.44982	1.286	6.077	6.077
30.3574	110.094	295.544	1063.65	1.32282e+56	1.00132e+56	0.493897	6.092	4.797	6.092
10.831	1873.5	224.53	3156.09	2.78883e+54	1.04566e+57	1.52052	1.865	6.573	6.573
15.9411	308.574	248.512	1332.84	3.11722e+55	4.01907e+56	1.0079	3.923	6.338	6.338
34.5315	110.094	306.22	1063.65	1.59947e+56	9.78999e+55	0.508632	6.5	4.761	6.5
14.0142	760.338	240.205	1877.9	1.14403e+55	7.86448e+56	1.39909	2.864	6.782	6.782
14.0142	4616.39	240.205	6237.76	1.16724e+54	1.07813e+57	1.44972	1.335	6.077	6.077
20.6261	39.2794	266.159	938.072	2.34619e+56	2.10545e+55	0.32517	9.741	3.433	9.741
39.2794	110.094	317.39	1063.65	1.96664e+56	9.55913e+55	0.530617	6.976	4.724	6.976
18.1329	308.574	257.157	1332.84	3.67174e+55	3.96117e+56	1.00082	4.061	6.313	6.313
23.462	39.2794	275.541	938.072	3.09107e+56	2.06224e+55	0.383378	10.238	3.41	10.238
44.6801	110.094	329.088	1063.65	2.45847e+56	9.31947e+55	0.562385	7.515	4.685	7.515
12.3202	1873.5	232.216	3156.09	3.31143e+54	1.04449e+57	1.51991	1.932	6.572	6.572
20.6261	308.574	266.159	1332.84	4.32094e+55	3.89803e+56	0.993271	4.207	6.285	6.285
15.9411	760.338	248.512	1877.9	1.35404e+55	7.82505e+56	1.39598	2.969	6.775	6.775
7.359	5	203.133	812.57	3.61373e+56	5.95286e+53	0.30804	13.713	1.507	13.713
15.9411	4616.39	248.512	6237.76	1.38763e+54	1.07769e+57	1.4496	1.386	6.077	6.077
50.8234	110.094	341.354	1063.65	3.11599e+56	9.07021e+55	0.607084	8.105	4.644	8.105
23.462	308.574	275.541	1332.84	5.07965e+55	3.82963e+56	0.985396	4.359	6.254	6.254
7.359	14.0142	203.133	865.211	1.44447e+56	3.94504e+54	0.160444	14.349	2.36	14.349
18.1329	760.338	257.157	1877.9	1.60179e+55	7.78001e+56	1.3928	3.08	6.768	6.768
14.0142	1873.5	240.205	3156.09	3.93142e+54	1.04311e+57	1.51924	2.004	6.571	6.571
26.688	39.2794	285.327	938.072	4.01299e+56	2.0172e+55	0.455143	10.663	3.385	10.663
26.688	308.574	285.327	1332.84	5.96463e+55	3.75612e+56	0.977074	4.517	6.219	6.219
57.8114	110.094	354.233	1063.65	3.98263e+56	8.81067e+55	0.667893	8.723	4.601	8.723
18.1329	4616.39	257.157	6237.76	1.64937e+54	1.07717e+57	1.44946	1.441	6.077	6.077
8.37083	5	210.002	812.57	4.13874e+56	5.86712e+53	0.350178	13.364	1.5	13.364
65.7602	110.094	367.774	1063.65	5.09704e+56	8.54033e+55	0.747265	9.339	4.555	9.339
30.3574	308.574	295.544	1332.84	6.99473e+55	3.67783e+56	0.968319	4.682	6.179	6.179
20.6261	760.338	266.159	1877.9	1.89372e+55	7.7286e+56	1.38863	3.196	6.758	6.758
30.3574	39.2794	295.544	938.072	5.11644e+56	1.97018e+55	0.540395	11.03	3.358	11.03
15.9411	1873.5	248.512	3156.09	4.66648e+54	1.0415e+57	1.51851	2.08	6.57	6.57
74.8019	110.094	382.032	1063.65	6.48114e+56	8.2589e+55	0.846237	9.925	4.506	9.925
34.5315	308.574	306.22	1332.84	8.19104e+55	3.59531e+56	0.959819	4.853	6.136	6.136
23.462	760.338	275.541	1877.9	2.23729e+55	7.67015e+56	1.38439	3.318	6.748	6.748
34.5315	39.2794	306.22	938.072	6.39415e+56	1.92109e+55	0.638219	11.355	3.331	11.355
20.6261	4616.39	266.159	6237.76	1.96004e+54	1.07655e+57	1.4493	1.498	6.077	6.077
39.2794	308.574	317.39	1332.84	9.57696e+55	3.50928e+56	0.951397	5.03	6.088	6.088
85.0869	110.094	397.069	1063.65	8.13418e+56	7.96626e+55	0.963877	10.461	4.454	10.461
8.37083	14.0142	210.002	865.211	1.85359e+56	3.89023e+54	0.19372	13.649	2.349	13.649
18.1329	1873.5	257.157	3156.09	5.53736e+54	1.03961e+57	1.51745	2.16	6.568	6.568
44.6801	308.574	329.088	1332.84	1.11783e+56	3.42073e+56	0.943884	5.213	6.037	6.037
9.52178	5	217.13	812.57	4.73283e+56	5.77793e+53	0.397562	13.117	1.492	13.117
26.688	760.338	285.327	1877.9	2.6411e+55	7.60385e+56	1.37923	3.445	6.735	6.735
96.7859	110.094	412.952	1063.65	1.00338e+57	7.66254e+55	1.09743	10.935	4.398	10.935
39.2794	39.2794	317.39	938.072	7.84118e+56	1.86985e+55	0.747538	11.648	3.301	11.648
50.8234	308.574	341.354	1332.84	1.30235e+56	3.33078e+56	0.937656	5.401	5.983	5.983
23.462	4616.39	275.541	6237.76	2.32862e+54	1.07581e+57	1.4491	1.559	6.077	6.077
57.8114	308.574	354.233	1332.84	1.51433e+56	3.24061e+56	0.93317	5.595	5.926	5.926
20.6261	1873.5	266.159	3156.09	6.56842e+54	1.03741e+57	1.5163	2.245	6.566	6.566
110.094	110.094	429.759	1063.65	1.21372e+57	7.34804e+55	1.24285	11.345	4.339	11.345
65.7602	308.574	367.774	1332.84	1.75718e+56	3.15121e+56	0.931328	5.795	5.868	5.868
44.6801	39.2794	329.088	938.072	9.44016e+56	1.81635e+55	0.866611	11.914	3.27	11.914
125.231	110.094	447.575	1063.65	1.43942e+57	7.02337e+55	1.39557	11.691	4.276	11.691
74.8019	308.574	382.032	1332.84	2.03478e+56	3.06305e+56	0.933057	6.012	5.811	6.012
30.3574	760.338	295.544	1877.9	3.115e+55	7.52891e+56	1.37343	3.579	6.72	6.72
10.831	5	224.53	812.57	5.39906e+56	5.68509e+53	0.450343	12.952	1.484	12.952
23.462	1873.5	275.541	3156.09	7.78815e+54	1.03483e+57	1.51509	2.334	6.564	6.564
26.688	4616.39	285.327	6237.76	2.76564e+54	1.07493e+57	1.44886	1.623	6.077	6.077
9.52178	14.0142	217.13	865.211	2.33791e+56	3.83341e+54	0.23299	13.144	2.338	13.144
85.0869	308.574	397.069	1332.84	2.35751e+56	2.975e+56	0.939364	6.273	5.756	6.273
50.8234	39.2794	341.354	938.072	1.11759e+57	1.76057e+55	0.993698	12.155	3.236	12.155
142.45	110.094	502.076	1063.65	1.67213e+57	6.65404e+55	1.54822	11.979	4.205	11.979
96.7859	308.574	412.952	1332.84	2.75289e+56	2.88503e+56	0.951499	6.585	5.7	6.585
34.5315	760.338	306.22	1877.9	3.67028e+55	7.44453e+56	1.36674	3.719	6.702	6.702
26.688	1873.5	285.327	3156.09	9.22985e+54	1.03182e+57	1.5135	2.427	6.561	6.561
30.3574	4616.39	295.544	6237.76	3.28349e+54	1.07388e+57	1.44835	1.69	6.076	6.076
57.8114	39.2794	354.233	938.072	1.30256e+57	1.70246e+55	1.12674	12.372	3.201	12.372
110.094	308.574	429.759	1332.84	3.25365e+56	2.79219e+56	0.971544	6.952	5.641	6.952
162.036	110.094	576.514	1063.65	1.89815e+57	6.1887e+55	1.68909	12.209	4.113	12.209
12.3202	5	232.216	812.57	6.14169e+56	5.58822e+53	0.508729	12.85	1.475	12.85
125.231	308.574	447.575	1332.84	3.89754e+56	2.69607e+56	1.00229	7.379	5.579	7.379
30.3574	1873.5	295.544	3156.09	1.09324e+55	1.02832e+57	1.51182	2.526	6.558	6.558
39.2794	760.338	317.39	1877.9	4.31978e+55	7.35e+56	1.35953	3.864	6.682	6.682
65.7602	39.2794	367.774	938.072	1.49695e+57	1.64206e+55	1.26383	12.565	3.163	12.565
142.45	308.574	502.076	1332.84	4.70874e+56	2.59353e+56	1.0452	7.851	5.514	7.851
184.315	110.094	661.803	1063.65	2.10914e+57	5.67701e+55	1.81425	12.381	4.004	12.381
34.5315	4616.39	306.22	6237.76	3.89672e+54	1.07264e+57	1.44804	1.761	6.076	6.076
10.831	14.0142	224.53	865.211	2.90513e+56	3.77436e+54	0.278741	12.795	2.326	12.795
74.8019	39.2794	382.032	938.072	1.69843e+57	1.57937e+55	1.40294	12.734	3.122	12.734
162.036	308.574	576.514	1332.84	5.67359e+56	2.47637e+56	1.09707	8.334	5.44	8.334
34.5315	1873.5	306.22	3156.09	1.29408e+55	1.02425e+57	1.50975	2.629	6.554	6.554
44.6801	760.338	329.088	1877.9	5.07802e+55	7.24459e+56	1.35126	4.015	6.658	6.658
14.0142	5	240.205	812.57	6.96245e+56	5.48733e+53	0.572733	12.798	1.466	12.798
209.657	110.094	759.504	1063.65	2.29866e+57	5.15825e+55	1.92153	12.501	3.884	12.501
184.315	308.574	661.803	1332.84	6.79857e+56	2.34488e+56	1.15777	8.811	5.355	8.811
85.0869	39.2794	397.069	938.072	1.90438e+57	1.51454e+55	1.54215	12.879	3.08	12.879
39.2794	4616.39	317.39	6237.76	4.62239e+54	1.07116e+57	1.44742	1.836	6.075	6.075
50.8234	760.338	341.354	1877.9	5.96136e+55	7.12782e+56	1.34234	4.173	6.631	6.631
209.657	308.574	759.504	1332.84	8.07587e+56	2.20143e+56	1.2266	9.268	5.259	9.268
238.484	110.094	871.402	1063.65	2.46212e+57	4.65439e+55	2.00981	12.573	3.758	12.573
39.2794	1873.5	317.39	3156.09	1.53076e+55	1.01952e+57	1.50728	2.737	6.549	6.549
96.7859	39.2794	412.952	938.072	2.11265e+57	1.44765e+55	1.67966	12.999	3.034	12.999
15.9411	5	248.512	812.57	7.86355e+56	5.38222e+53	0.642379	12.785	1.457	12.785
238.484	308.574	871.402	1332.84	9.48419e+56	2.04921e+56	1.30173	9.69	5.151	9.69
271.275	110.094	999.536	1063.65	2.59728e+57	4.17258e+55	2.07891	12.603	3.627	12.603
57.8114	760.338	354.233	1877.9	6.9881e+55	6.99927e+56	1.3326	4.336	6.6	6.6
12.3202	14.0142	232.216	865.211	3.56196e+56	3.71297e+54	0.331394	12.569	2.313	12.569
110.094	39.2794	429.759	938.072	2.32069e+57	1.37894e+55	1.81381	13.096	2.986	13.096
271.275	308.574	999.536	1332.84	1.09882e+57	1.8918e+56	1.38063	10.069	5.031	10.069
44.6801	4616.39	329.088	6237.76	5.48047e+54	1.0694e+57	1.44674	1.915	6.074	6.074
44.6801	1873.5	329.088	3156.09	1.80934e+55	1.01405e+57	1.5044	2.851	6.543	6.543
308.574	110.094	1146.23	1063.65	2.70408e+57	3.71682e+55	2.12997	12.595	3.494	12.595
65.7602	760.338	367.774	1877.9	8.17853e+55	6.85888e+56	1.32193	4.504	6.564	6.564
308.574	308.574	1146.23	1332.84	1.25409e+57	1.73277e+56	1.46036	10.398	4.901	10.398
125.231	39.2794	447.575	938.072	2.52621e+57	1.30862e+55	1.94312	13.171	2.935	13.171
351.001	110.094	1314.16	1063.65	2.78371e+57	3.29023e+55	2.16445	12.556	3.359	12.556
18.1329	5	257.157	812.57	8.84748e+56	5.27235e+53	0.717681	12.801	1.447	12.801
351.001	308.574	1314.16	1332.84	1.40946e+57	1.57545e+56	1.53783	10.675	4.761	10.675
50.8234	4616.39	341.354	6237.76	6.49432e+54	1.06733e+57	1.44599	1.997	6.073	6.073
142.45	39.2794	502.076	938.072	2.72488e+57	1.2199e+55	2.06408	13.225	2.87	13.225
74.8019	760.338	382.032	1877.9	9.55502e+55	6.7069e+56	1.3103	4.679	6.522	6.522
399.262	110.094	1506.35	1063.65	2.83824e+57	2.89503e+55	2.18416	12.491	3.222	12.491
399.262	308.574	1506.35	1332.84	1.55997e+57	1.42264e+56	1.61045	10.901	4.614	10.901
162.036	39.2794	576.514	938.072	2.90049e+57	1.1076e+55	2.16653	13.255	2.782	13.255
85.0869	760.338	397.069	1877.9	1.1142e+56	6.54406e+56	1.29852	4.858	6.476	6.476
454.159	110.094	1726.27	1063.65	2.87075e+57	2.53255e+55	2.19147	12.405	3.085	12.405
50.8234	1873.5	341.354	3156.09	2.13682e+55	1.00773e+57	1.50108	2.97	6.536	6.536
14.0142	14.0142	240.205	865.211	4.31462e+56	3.64899e+54	0.391287	12.44	2.299	12.44
20.6261	5	266.159	812.57	9.91486e+56	5.15753e+53	0.798509	12.839	1.436	12.839
454.159	308.574	1726.27	1332.84	1.70144e+57	1.27644e+56	1.67599	11.08	4.461	11.08
96.7859	760.338	412.952	1877.9	1.29658e+56	6.37147e+56	1.28638	5.043	6.424	6.424
516.604	110.094	1977.88	1063.65	2.88408e+57	2.20323e+55	2.18829	12.304	2.948	12.304
57.8114	4616.39	354.233	6237.76	7.69118e+54	1.06488e+57	1.44515	2.084	6.072	6.072
184.315	39.2794	661.803	938.072	3.04194e+57	9.97814e+54	2.24617	13.251	2.688	13.251
516.604	308.574	1977.88	1332.84	1.83067e+57	1.13815e+56	1.73304	11.215	4.304	11.215
110.094	760.338	429.759	1877.9	1.50546e+56	6.19085e+56	1.27456	5.232	6.367	6.367
587.635	110.094	2265.72	1063.65	2.88135e+57	1.90672e+55	2.17663	12.192	2.812	12.192
209.657	39.2794	759.504	938.072	3.14661e+57	8.93046e+54	2.30277	13.214	2.591	13.214
57.8114	1873.5	354.233	3156.09	2.52124e+55	1.00046e+57	1.49714	3.094	6.527	6.527
125.231	760.338	447.575	1877.9	1.74383e+56	6.00432e+56	1.26352	5.425	6.305	6.305
587.635	308.574	2265.72	1332.84	1.94555e+57	1.00867e+56	1.7808	11.311	4.144	11.311
668.432	110.094	2594.94	1063.65	2.86556e+57	1.64203e+55	2.15834	12.072	2.678	12.072
23.462	5	275.541	812.57	1.10646e+57	5.03782e+53	0.884599	12.893	1.425	12.893
142.45	760.338	502.076	1877.9	2.00861e+56	5.81534e+56	1.25367	5.618	6.239	6.239
238.484	39.2794	871.402	938.072	3.21681e+57	7.94172e+54	2.33866	13.145	2.493	13.145
668.432	308.574	2594.94	1332.84	2.04488e+57	8.88656e+55	1.81908	11.374	3.982	11.374
15.9411	14.0142	248.512	865.211	5.16581e+56	3.58234e+54	0.458491	12.385	2.285	12.385
65.7602	4616.39	367.774	6237.76	9.10281e+54	1.06198e+57	1.44397	2.175	6.07	6.07
162.036	760.338	576.514	1877.9	2.28749e+56	5.62427e+56	1.24523	5.798	6.173	6.173
65.7602	1873.5	367.774	3156.09	2.97183e+55	9.92106e+56	1.49248	3.223	6.516	6.516
271.275	39.2794	999.536	938.072	3.25671e+57	7.01835e+54	2.35691	13.049	2.394	13.049
760.338	110.094	2971.44	1063.65	2.83915e+57	1.40761e+55	2.1348	11.95	2.546	11.95
184.315	760.338	661.803	1877.9	2.58078e+56	5.42747e+56	1.23783	5.966	6.106	6.106
26.688	5	285.327	812.57	1.22961e+57	4.91275e+53	0.975699	12.959	1.413	12.959
760.338	308.574	2971.44	1332.84	2.12808e+57	7.7848e+55	1.8479	11.408	3.818	11.408
209.657	760.338	759.504	1877.9	2.88879e+56	5.22225e+56	1.23142	6.126	6.038	6.126
864.881	110.094	3401.96	1063.65	2.80469e+57	1.20154e+55	2.1075	11.827	2.417	11.827
308.574	39.2794	1146.23	938.072	3.27074e+57	6.16484e+54	2.36041	12.932	2.293	12.932
864.881	308.574	3401.96	1332.84	2.19591e+57	6.78278e+55	1.86836	11.42	3.655	11.42
74.8019	4616.39	382.032	6237.76	1.07661e+55	1.05857e+57	1.44269	2.27	6.068	6.068
238.484	760.338	871.402	1877.9	3.21498e+56	5.00569e+56	1.22588	6.296	5.968	6.296
983.798	110.094	3894.16	1063.65	2.76455e+57	1.02163e+55	2.07776	11.707	2.292	11.707
271.275	760.338	999.536	1877.9	3.57297e+56	4.77543e+56	1.2213	6.483	5.893	6.483
30.3574	5	295.544	812.57	1.36061e+57	4.78233e+53	1.07137	13.031	1.401	13.031
351.001	39.2794	1314.16	938.072	3.26392e+57	5.38391e+54	2.35237	12.8	2.193	12.8
983.798	308.574	3894.16	1332.84	2.24874e+57	5.87937e+55	1.88083	11.411	3.492	11.411
74.8019	1873.5	382.032	3156.09	3.49909e+55	9.82555e+56	1.48713	3.359	6.503	6.503
18.1329	14.0142	257.157	865.211	6.11954e+56	3.51278e+54	0.533086	12.386	2.27	12.386
308.574	760.338	1146.23	1877.9	3.97294e+56	4.53153e+56	1.21823	6.685	5.812	6.685
1119.07	110.094	4456.83	1063.65	2.72006e+57	8.65563e+54	2.04622	11.592	2.17	11.592
399.262	39.2794	1506.35	938.072	3.24e+57	4.676e+54	2.33497	12.657	2.093	12.657
1119.07	308.574	4456.83	1332.84	2.28775e+57	5.07164e+55	1.88628	11.388	3.33	11.388
85.0869	4616.39	397.069	6237.76	1.2724e+55	1.05456e+57	1.44103	2.37	6.065	6.065
351.001	760.338	1314.16	1877.9	4.42265e+56	4.27542e+56	1.21674	6.904	5.722	6.904
1272.93	110.094	5099.96	1063.65	2.673e+57	7.30935e+54	2.01386	11.482	2.052	11.482
34.5315	5	306.22	812.57	1.49917e+57	4.64621e+53	1.17117	13.106	1.387	13.106
1272.93	308.574	5099.96	1332.84	2.31492e+57	4.35511e+55	1.88616	11.354	3.171	11.354
399.262	760.338	1506.35	1877.9	4.92824e+56	4.00934e+56	1.21788	7.14	5.625	7.14
454.159	39.2794	1726.27	938.072	3.20271e+57	4.04008e+54	2.31039	12.507	1.994	12.507
85.0869	1873.5	397.069	3156.09	4.115e+55	9.71682e+56	1.48113	3.499	6.488	6.488
454.159	760.338	1726.27	1877.9	5.49682e+56	3.73613e+56	1.22182	7.392	5.518	7.392
1447.96	110.094	5834.96	1063.65	2.62523e+57	6.15426e+54	1.98168	11.382	1.939	11.382
1447.96	308.574	5834.96	1332.84	2.33162e+57	3.72409e+55	1.88128	11.313	3.015	11.313
96.7859	4616.39	412.952	6237.76	1.50261e+55	1.04986e+57	1.43899	2.474	6.061	6.061
516.604	39.2794	1977.88	938.072	3.15533e+57	3.47374e+54	2.28048	12.355	1.897	12.355
516.604	760.338	1977.88	1877.9	6.13249e+56	3.45906e+56	1.22948	7.659	5.403	7.659
20.6261	14.0142	266.159	865.211	7.17512e+56	3.44022e+54	0.614824	12.428	2.255	12.428
39.2794	5	317.39	812.57	1.64464e+57	4.50452e+53	1.27444	13.181	1.373	13.181
1647.04	110.094	6674.88	1063.65	2.57724e+57	5.1678e+54	1.94986	11.289	1.83	11.289
1647.04	308.574	6674.88	1332.84	2.33913e+57	3.17211e+55	1.87239	11.267	2.862	11.267
587.635	39.2794	2265.72	938.072	3.10043e+57	2.97328e+54	2.24665	12.203	1.802	12.203
96.7859	1873.5	412.952	3156.09	4.83306e+55	9.59362e+56	1.47423	3.645	6.47	6.47
587.635	760.338	2265.72	1877.9	6.83909e+56	3.18158e+56	1.2412	7.938	5.279	7.938
1873.5	110.094	7634.57	1063.65	2.53054e+57	4.32907e+54	1.91924	11.207	1.726	11.207
1873.5	308.574	7634.57	1332.84	2.34002e+57	2.69231e+55	1.86108	11.221	2.714	11.221
110.094	4616.39	429.759	6237.76	1.77299e+55	1.04436e+57	1.4368	2.584	6.057	6.057
668.432	760.338	2594.94	1877.9	7.61747e+56	2.90719e+56	1.25729	8.224	5.146	8.224
44.6801	5	329.088	812.57	1.79636e+57	4.35711e+53	1.38051	13.253	1.358	13.253
668.432	39.2794	2594.94	938.072	3.04015e+57	2.53425e+54	2.21003	12.054	1.709	12.054
2131.1	110.094	8730.97	1063.65	2.48591e+57	3.61865e+54	1.89021	11.136	1.627	11.136
2131.1	308.574	8730.97	1332.84	2.33492e+57	2.2776e+55	1.84754	11.175	2.57	11.175
110.094	1873.5	429.759	3156.09	5.6685e+55	9.45481e+56	1.46649	3.797	6.449	6.449
760.338	760.338	2971.44	1877.9	8.4629e+56	2.63925e+56	1.27796	8.513	5.006	8.513
23.462	14.0142	275.541	865.211	8.33469e+56	3.36436e+54	0.70357	12.497	2.238	12.497
760.338	39.2794	2971.44	938.072	2.97664e+57	2.15175e+54	2.17182	11.909	1.619	11.909
50.8234	5	341.354	812.57	1.95349e+57	4.20403e+53	1.48861	13.322	1.342	13.322
2424.12	110.094	9983.45	1063.65	2.44334e+57	3.01899e+54	1.86268	11.074	1.532	11.074
125.231	4616.39	447.575	6237.76	2.09017e+55	1.03795e+57	1.43396	2.698	6.051	6.051
2424.12	308.574	9983.45	1332.84	2.32571e+57	1.92103e+55	1.83285	11.132	2.431	11.132
864.881	760.338	3401.96	1877.9	9.36837e+56	2.38079e+56	1.30289	8.798	4.859	8.798
864.881	39.2794	3401.96	938.072	2.91107e+57	1.82052e+54	2.13257	11.771	1.531	11.771
125.231	1873.5	447.575	3156.09	6.63833e+55	9.29935e+56	1.45768	3.954	6.424	6.424
2757.42	110.094	11414.1	1063.65	2.40402e+57	2.51439e+54	1.83735	11.024	1.442	11.024
983.798	760.338	3894.16	1877.9	1.03224e+57	2.1344e+56	1.33141	9.074	4.705	9.074
2757.42	308.574	11414.1	1332.84	2.3144e+57	1.61593e+55	1.81812	11.095	2.298	11.095
57.8114	5	354.233	812.57	2.11502e+57	4.04541e+53	1.59789	13.384	1.325	13.384
142.45	4616.39	502.076	6237.76	2.45401e+55	1.03064e+57	1.43071	2.815	6.044	6.044
26.688	14.0142	285.327	865.211	9.59459e+56	3.2851e+54	0.798811	12.586	2.22	12.586
1119.07	760.338	4456.83	1877.9	1.13067e+57	1.90219e+56	1.36284	9.334	4.547	9.334
983.798	39.2794	3894.16	938.072	2.84542e+57	1.5354e+54	2.09342	11.641	1.447	11.641
3136.56	308.574	13048	1332.84	2.30107e+57	1.35596e+55	1.80323	11.063	2.17	11.063
1119.07	39.2794	4456.83	938.072	2.78038e+57	1.29118e+54	2.05468	11.52	1.366	11.52
3567.82	308.574	14913.9	1332.84	2.28685e+57	1.13533e+55	1.78873	11.036	2.047	11.036
65.7602	5	367.774	812.57	2.27982e+57	3.88145e+53	1.70742	13.437	1.306	13.437
1272.93	39.2794	5099.96	938.072	2.71722e+57	1.083e+54	2.01707	11.409	1.289	11.409
142.45	1873.5	502.076	3156.09	7.73709e+55	9.12943e+56	1.44796	4.113	6.395	6.395
3136.56	110.094	13048	1063.65	2.36764e+57	2.09091e+54	1.81397	10.983	1.356	10.983
30.3574	14.0142	295.544	865.211	1.09499e+57	3.20234e+54	0.899941	12.687	2.202	12.687
1272.93	760.338	5099.96	1877.9	1.23034e+57	1.6856e+56	1.39602	9.576	4.385	9.576
162.036	1873.5	576.514	3156.09	8.92281e+55	8.94998e+56	1.43755	4.265	6.363	6.363
4058.38	308.574	17044.5	1332.84	2.2721e+57	9.4871e+54	1.77474	11.015	1.929	11.015
1447.96	39.2794	5834.96	938.072	2.65624e+57	9.06245e+53	1.98072	11.308	1.215	11.308
162.036	4616.39	576.514	6237.76	2.85293e+55	1.02266e+57	1.42712	2.928	6.036	6.036
3567.82	110.094	14913.9	1063.65	2.33539e+57	1.73645e+54	1.79325	10.954	1.275	10.954
74.8019	5	382.032	812.57	2.44662e+57	3.71269e+53	1.81631	13.482	1.287	13.482
1447.96	760.338	5834.96	1877.9	1.32924e+57	1.4855e+56	1.42994	9.797	4.221	9.797
1647.04	39.2794	6674.88	938.072	2.59802e+57	7.56745e+53	1.94596	11.219	1.144	11.219
4616.39	308.574	19477.2	1332.84	2.26e+57	7.91397e+54	1.76313	11.005	1.818	11.005
4058.38	110.094	17044.5	1063.65	2.3076e+57	1.44037e+54	1.77537	10.937	1.199	10.937
184.315	1873.5	661.803	3156.09	1.02012e+56	8.75943e+56	1.4267	4.409	6.329	6.329
1647.04	760.338	6674.88	1877.9	1.42551e+57	1.30226e+56	1.46341	9.993	4.055	9.993
85.0869	5	397.069	812.57	2.61409e+57	3.53942e+53	1.92359	13.516	1.267	13.516
34.5315	14.0142	306.22	865.211	1.23976e+57	3.11592e+54	1.00642	12.793	2.182	12.793
184.315	4616.39	661.803	6237.76	3.29043e+55	1.01393e+57	1.42314	3.037	6.027	6.027
1873.5	39.2794	7634.57	938.072	2.54346e+57	6.30744e+53	1.91332	11.14	1.077	11.14
4616.39	110.094	19477.2	1063.65	2.28288e+57	1.19355e+54	1.75947	10.927	1.126	10.927
5251.12	308.574	22254.5	1332.84	2.2476e+57	6.59112e+54	1.75193	10.998	1.711	10.998
209.657	1873.5	759.504	3156.09	1.15776e+56	8.55664e+56	1.41516	4.547	6.292	6.292
1873.5	760.338	7634.57	1877.9	1.51759e+57	1.13585e+56	1.49568	10.168	3.889	10.168
2131.1	39.2794	8730.97	938.072	2.49251e+57	5.24847e+53	1.88274	11.073	1.013	11.073
96.7859	5	412.952	812.57	2.78079e+57	3.36211e+53	2.02833	13.539	1.245	13.539
5251.12	110.094	22254.5	1063.65	2.26302e+57	9.88079e+53	1.74662	10.927	1.058	10.927
39.2794	14.0142	317.39	865.211	1.39306e+57	3.02572e+54	1.11745	12.9	2.16	12.9
2131.1	760.338	8730.97	1877.9	1.60388e+57	9.8596e+55	1.52568	10.318	3.722	10.318
5973.12	308.574	25425	1332.84	2.23928e+57	5.48191e+54	1.74381	11.004	1.611	11.004
2424.12	39.2794	9983.45	938.072	2.44591e+57	4.36085e+53	1.8547	11.017	0.953	11.017
238.484	1873.5	871.402	3156.09	1.30554e+56	8.34083e+56	1.40293	4.678	6.252	6.252
110.094	5	429.759	812.57	2.94531e+57	3.18174e+53	2.12969	13.55	1.223	13.55
209.657	4616.39	759.504	6237.76	3.77014e+55	1.00434e+57	1.419	3.143	6.018	6.018
5973.12	110.094	25425	1063.65	2.2465e+57	8.17367e+53	1.7359	10.934	0.993	10.934
6794.4	308.574	29044	1332.84	2.23169e+57	4.55371e+54	1.73659	11.012	1.515	11.012
2424.12	760.338	9983.45	1877.9	1.68376e+57	8.5197e+55	1.55334	10.448	3.557	10.448
271.275	1873.5	999.536	3156.09	1.4637e+56	8.11145e+56	1.38977	4.802	6.208	6.208
44.6801	14.0142	329.088	865.211	1.55384e+57	2.93178e+54	1.23208	13.004	2.138	13.004
6794.4	110.094	29044	1063.65	2.23417e+57	6.75658e+53	1.72782	10.949	0.932	10.949
125.231	5	447.575	812.57	3.10612e+57	2.99896e+53	2.22679	13.55	1.199	13.55
2757.42	39.2794	11414.1	938.072	2.40303e+57	3.61877e+53	1.8288	10.972	0.895	10.972
7728.6	308.574	33174.7	1332.84	2.22626e+57	3.77847e+54	1.73109	11.026	1.424	11.026
2757.42	760.338	11414.1	1877.9	1.7566e+57	7.33053e+55	1.57825	10.56	3.394	10.56
308.574	1873.5	1146.23	3156.09	1.63232e+56	7.86826e+56	1.37594	4.921	6.161	6.161
7728.6	110.094	33174.7	1063.65	2.22632e+57	5.58184e+53	1.72256	10.973	0.875	10.973
8791.24	308.574	37888.9	1332.84	2.22526e+57	3.13226e+54	1.72866	11.05	1.339	11.05
142.45	5	502.076	812.57	3.25476e+57	2.73558e+53	2.31462	13.536	1.163	13.536
3136.56	39.2794	13048	938.072	2.36495e+57	2.99961e+53	1.80573	10.938	0.841	10.938
238.484	4616.39	871.402	6237.76	4.29544e+55	9.93816e+56	1.41422	3.246	6.007	6.007
50.8234	14.0142	341.354	865.211	1.72126e+57	2.83399e+54	1.34942	13.103	2.114	13.103
3136.56	760.338	13048	1877.9	1.82232e+57	6.2822e+55	1.60046	10.656	3.234	10.656
351.001	1873.5	1314.16	3156.09	1.81132e+56	7.61127e+56	1.36101	5.033	6.109	6.109
8791.24	110.094	37888.9	1063.65	2.22174e+57	4.60892e+53	1.71937	11.001	0.821	11.001
10000	308.574	43268.7	1332.84	2.22572e+57	2.59434e+54	1.72742	11.077	1.258	11.077
162.036	5	576.514	812.57	3.36316e+57	2.44987e+53	2.37741	13.495	1.121	13.495
3567.82	39.2794	14913.9	938.072	2.33134e+57	2.4839e+53	1.78529	10.914	0.79	10.914
399.262	1873.5	1506.35	3156.09	2.00046e+56	7.34075e+56	1.34548	5.139	6.054	6.054
3567.82	760.338	14913.9	1877.9	1.88025e+57	5.36385e+55	1.61942	10.736	3.076	10.736
271.275	4616.39	999.536	6237.76	4.86961e+55	9.82266e+56	1.40876	3.346	5.994	5.994
10000	110.094	43268.7	1063.65	2.22036e+57	3.80385e+53	1.7182	11.032	0.77	11.032
184.315	5	661.803	812.57	3.43154e+57	2.17984e+53	2.41633	13.422	1.078	13.422
57.8114	14.0142	354.233	865.211	1.8941e+57	2.73238e+54	1.46841	13.192	2.088	13.192
4058.38	39.2794	17044.5	938.072	2.30226e+57	2.05499e+53	1.76755	10.901	0.742	10.901
454.159	1873.5	1726.27	3156.09	2.19935e+56	7.05729e+56	1.3289	5.239	5.994	5.994
4058.38	760.338	17044.5	1877.9	1.93204e+57	4.56405e+55	1.63635	10.807	2.923	10.807
308.574	4616.39	1146.23	6237.76	5.49574e+55	9.69617e+56	1.4031	3.442	5.981	5.981
209.657	5	759.504	812.57	3.46665e+57	1.9274e+53	2.43595	13.322	1.035	13.322
516.604	1873.5	1977.88	3156.09	2.40743e+56	6.76178e+56	1.31157	5.334	5.93	5.93
65.7602	14.0142	367.774	865.211	2.07098e+57	2.62714e+54	1.58796	13.273	2.061	13.273
4616.39	760.338	19477.2	1877.9	1.97667e+57	3.87123e+55	1.65037	10.866	2.773	10.866
5	351.001	183.959	1386.14	6.29312e+54	4.85917e+56	1.11284	2.844	6.552	6.552
4616.39	39.2794	19477.2	938.072	2.27722e+57	1.69895e+53	1.75222	10.895	0.696	10.895
587.635	1873.5	2265.72	3156.09	2.62398e+56	6.45538e+56	1.2933	5.424	5.861	5.861
238.484	5	871.402	812.57	3.47463e+57	1.69381e+53	2.44011	13.2	0.991	13.2
351.001	4616.39	1314.16	6237.76	6.17674e+55	9.55786e+56	1.39671	3.537	5.966	5.966
5	125.231	183.959	1086.47	1.26837e+55	1.55278e+56	0.567667	3.604	5.424	5.424
5251.12	760.338	22254.5	1877.9	2.01679e+57	3.27408e+55	1.66323	10.921	2.629	10.921
668.432	1873.5	2594.94	3156.09	2.84815e+56	6.1396e+56	1.27461	5.51	5.789	5.789
74.8019	14.0142	382.032	865.211	2.25048e+57	2.51839e+54	1.70697	13.341	2.033	13.341
5251.12	39.2794	22254.5	938.072	2.25675e+57	1.40363e+53	1.73965	10.899	0.653	10.899
760.338	1873.5	2971.44	3156.09	3.07902e+56	5.81608e+56	1.25512	5.592	5.712	5.712
271.275	5	999.536	812.57	3.46091e+57	1.4798e+53	2.4321	13.063	0.947	13.063
5973.12	760.338	25425	1877.9	2.05131e+57	2.76172e+55	1.67402	10.968	2.489	10.968
864.881	1873.5	3401.96	3156.09	3.31564e+56	5.4866e+56	1.23495	5.671	5.63	5.671
399.262	4616.39	1506.35	6237.76	6.91527e+55	9.40703e+56	1.3896	3.628	5.949	5.949
5973.12	39.2794	25425	938.072	2.24097e+57	1.15905e+53	1.72992	10.912	0.613	10.912
85.0869	14.0142	397.069	865.211	2.43108e+57	2.40637e+54	1.82432	13.397	2.002	13.397
308.574	5	1146.23	812.57	3.43014e+57	1.28577e+53	2.41461	12.914	0.904	12.914
5.68748	125.231	190.122	1086.47	1.49295e+55	1.53437e+56	0.56392	3.705	5.406	5.406
983.798	1873.5	3894.16	3156.09	3.55805e+56	5.15284e+56	1.21462	5.758	5.545	5.758
5.68748	351.001	190.122	1386.14	7.43027e+54	4.83831e+56	1.11042	2.926	6.546	6.546
6794.4	760.338	29044	1877.9	2.08147e+57	2.3239e+55	1.68343	11.01	2.354	11.01
1119.07	1873.5	4456.83	3156.09	3.81092e+56	4.81636e+56	1.19416	5.857	5.455	5.857
6794.4	39.2794	29044	938.072	2.22905e+57	9.5659e+52	1.72253	10.931	0.575	10.931
454.159	4616.39	1726.27	6237.76	7.71358e+55	9.24303e+56	1.38194	3.716	5.931	5.931
351.001	5	1314.16	812.57	3.38599e+57	1.11127e+53	2.3897	12.758	0.861	12.758
1272.93	1873.5	5099.96	3156.09	4.07877e+56	4.47952e+56	1.17407	5.971	5.36	5.971
96.7859	14.0142	412.952	865.211	2.61115e+57	2.29142e+54	1.93896	13.44	1.97	13.44
7728.6	760.338	33174.7	1877.9	2.10909e+57	1.95124e+55	1.69253	11.052	2.225	11.052
1447.96	1873.5	5834.96	3156.09	4.36547e+56	4.145e+56	1.15445	6.102	5.258	6.102
6.46948	125.231	196.51	1086.47	1.75813e+55	1.5144e+56	0.559936	3.812	5.386	5.386
399.262	5	1506.35	812.57	3.33175e+57	9.55774e+52	2.35921	12.599	0.819	12.599
516.604	4616.39	1977.88	6237.76	8.5735e+55	9.06536e+56	1.37332	3.801	5.91	5.91
1647.04	1873.5	6674.88	3156.09	4.67502e+56	3.81566e+56	1.13623	6.251	5.151	6.251
7728.6	39.2794	33174.7	938.072	2.22085e+57	7.89136e+52	1.71742	10.956	0.539	10.956
8791.24	760.338	37888.9	1877.9	2.13354e+57	1.63509e+55	1.70074	11.091	2.101	11.091
110.094	14.0142	429.759	865.211	2.78906e+57	2.17394e+54	2.04985	13.468	1.936	13.468
1873.5	1873.5	7634.57	3156.09	5.01284e+56	3.49416e+56	1.11987	6.424	5.038	6.424
454.159	5	1726.27	812.57	3.27009e+57	8.18274e+52	2.32458	12.44	0.778	12.44
6.46948	351.001	196.51	1386.14	8.77765e+54	4.81466e+56	1.10767	3.014	6.539	6.539
8791.24	39.2794	37888.9	938.072	2.21725e+57	6.50826e+52	1.71513	10.988	0.506	10.988
587.635	4616.39	2265.72	6237.76	9.49629e+55	8.87358e+56	1.36389	3.884	5.887	5.887
2131.1	1873.5	8730.97	3156.09	5.38556e+56	3.18305e+56	1.1061	6.622	4.919	6.622
7.359	125.231	203.133	1086.47	2.0708e+55	1.4929e+56	0.55563	3.925	5.363	5.363
10000	760.338	43268.7	1877.9	2.15677e+57	1.36772e+55	1.70918	11.13	1.983	11.13
125.231	14.0142	447.575	865.211	2.96316e+57	2.05444e+54	2.15605	13.483	1.9	13.483
516.604	5	1977.88	812.57	3.20309e+57	6.97553e+52	2.28693	12.282	0.737	12.282
2424.12	1873.5	9983.45	3156.09	5.80117e+56	2.88457e+56	1.09579	6.847	4.794	6.847
10000	39.2794	43268.7	938.072	2.21614e+57	5.36549e+52	1.71438	11.021	0.474	11.021
668.432	4616.39	2594.94	6237.76	1.04825e+56	8.66749e+56	1.35365	3.965	5.862	5.862
2757.42	1873.5	11414.1	3156.09	6.26802e+56	2.60063e+56	1.09001	7.101	4.665	7.101
587.635	5	2265.72	812.57	3.13287e+57	5.92383e+52	2.2474	12.127	0.698	12.127
142.45	14.0142	502.076	865.211	3.12765e+57	1.88845e+54	2.25379	13.484	1.848	13.484
8.37083	125.231	210.002	1086.47	2.43899e+55	1.46989e+56	0.55122	4.044	5.338	5.338
3136.56	1873.5	13048	3156.09	6.79679e+56	2.3328e+56	1.08952	7.384	4.53	7.384
5	44.6801	183.959	949.822	1.89841e+55	3.13583e+55	0.19868	4.203	3.842	4.203
668.432	5	2594.94	812.57	3.06095e+57	5.01291e+52	2.20681	11.979	0.661	11.979
760.338	4616.39	2971.44	6237.76	1.1532e+56	8.44707e+56	1.34259	4.042	5.835	5.835
7.359	351.001	203.133	1386.14	1.03724e+55	4.7879e+56	1.10459	3.108	6.531	6.531
3567.82	1873.5	14913.9	3156.09	7.39566e+56	2.08221e+56	1.09539	7.692	4.392	7.692
162.036	14.0142	576.514	865.211	3.25851e+57	1.69907e+54	2.32948	13.461	1.784	13.461
5	864.881	183.959	2000.15	2.5609e+54	8.51483e+56	1.44378	2.102	6.805	6.805
760.338	5	2971.44	812.57	2.98836e+57	4.22842e+52	2.16571	11.837	0.624	11.837
9.52178	125.231	217.13	1086.47	2.87199e+55	1.44547e+56	0.54681	4.171	5.311	5.311
864.881	4616.39	3401.96	6237.76	1.26437e+56	8.21247e+56	1.33045	4.117	5.805	5.805
4058.38	1873.5	17044.5	3156.09	8.07324e+56	1.84962e+56	1.10822	8.021	4.25	8.021
5.68748	44.6801	190.122	949.822	2.23222e+55	3.0853e+55	0.198327	4.369	3.819	4.369
184.315	14.0142	661.803	865.211	3.34872e+57	1.51875e+54	2.38039	13.406	1.719	13.406
864.881	5	3401.96	812.57	2.91641e+57	3.55626e+52	2.12481	11.703	0.589	11.703
983.798	4616.39	3894.16	6237.76	1.38156e+56	7.96416e+56	1.31746	4.189	5.773	5.773
8.37083	351.001	210.002	1386.14	1.22578e+55	4.7577e+56	1.10118	3.207	6.522	6.522
4616.39	1873.5	19477.2	3156.09	8.83301e+56	1.63542e+56	1.12853	8.365	4.106	8.365
10.831	125.231	224.53	1086.47	3.3805e+55	1.41979e+56	0.542338	4.304	5.281	5.281
209.657	14.0142	759.504	865.211	3.40269e+57	1.34887e+54	2.40993	13.32	1.653	13.32
983.798	5	3894.16	812.57	2.84597e+57	2.98318e+52	2.08461	11.578	0.556	11.578
5251.12	1873.5	22254.5	3156.09	9.67478e+56	1.43961e+56	1.15626	8.714	3.96	8.714
6.46948	44.6801	196.51	949.822	2.62788e+55	3.03615e+55	0.198641	4.568	3.797	4.568
1119.07	4616.39	4456.83	6237.76	1.50447e+56	7.70285e+56	1.30319	4.259	5.737	5.737
5.68748	864.881	190.122	2000.15	3.03132e+54	8.50348e+56	1.44279	2.166	6.803	6.803
238.484	14.0142	871.402	865.211	3.42624e+57	1.1905e+54	2.42194	13.209	1.585	13.209
1119.07	5	4456.83	812.57	2.77762e+57	2.49655e+52	2.04541	11.463	0.524	11.463
5973.12	1873.5	25425	3156.09	1.05916e+57	1.26186e+56	1.19094	9.059	3.813	9.059
12.3202	125.231	232.216	1086.47	3.97687e+55	1.39304e+56	0.537952	4.444	5.248	5.248
1272.93	4616.39	5099.96	6237.76	1.63272e+56	7.4295e+56	1.28804	4.327	5.699	5.699
7.359	44.6801	203.133	949.822	3.10242e+55	2.9885e+55	0.199681	4.81	3.775	4.81
9.52178	351.001	217.13	1386.14	1.44845e+55	4.72368e+56	1.09718	3.311	6.511	6.511
1272.93	5	5099.96	812.57	2.71194e+57	2.08491e+52	2.00756	11.357	0.493	11.357
271.275	14.0142	999.536	865.211	3.42536e+57	1.04446e+54	2.42018	13.08	1.518	13.08
6794.4	1873.5	29044	3156.09	1.15703e+57	1.10157e+56	1.23155	9.391	3.665	9.391
14.0142	125.231	240.205	1086.47	4.67524e+55	1.36551e+56	0.533984	4.592	5.213	5.213
1447.96	4616.39	5834.96	6237.76	1.76583e+56	7.14539e+56	1.27166	4.393	5.657	5.657
308.574	14.0142	1146.23	865.211	3.40477e+57	9.11048e+53	2.40744	12.937	1.451	12.937
1447.96	5	5834.96	812.57	2.64955e+57	1.73795e+52	1.97143	11.262	0.464	11.262
8.37083	44.6801	210.002	949.822	3.68619e+55	2.94214e+55	0.201788	5.101	3.754	5.101
7728.6	1873.5	33174.7	3156.09	1.25941e+57	9.57872e+55	1.27693	9.703	3.518	9.703
15.9411	125.231	248.512	1086.47	5.49182e+55	1.33753e+56	0.53063	4.746	5.176	5.176
1647.04	4616.39	6674.88	6237.76	1.90324e+56	6.85199e+56	1.25423	4.458	5.612	5.612
6.46948	864.881	196.51	2000.15	3.59043e+54	8.49038e+56	1.44207	2.233	6.802	6.802
1647.04	5	6674.88	812.57	2.59084e+57	1.44628e+52	1.93725	11.178	0.437	11.178
10.831	351.001	224.53	1386.14	1.71115e+55	4.68547e+56	1.09289	3.422	6.499	6.499
351.001	14.0142	1314.16	865.211	3.36861e+57	7.90345e+53	2.3861	12.785	1.384	12.785
8791.24	1873.5	37888.9	3156.09	1.364e+57	8.2981e+55	1.32528	9.988	3.371	9.988
18.1329	125.231	257.157	1086.47	6.44514e+55	1.30946e+56	0.52812	4.909	5.137	5.137
1873.5	4616.39	7634.57	6237.76	2.04435e+56	6.55103e+56	1.23583	4.521	5.564	5.564
9.52178	44.6801	217.13	949.822	4.42862e+55	2.89659e+55	0.205275	5.452	3.733	5.452
1873.5	5	7634.57	812.57	2.53578e+57	1.20176e+52	1.90503	11.105	0.41	11.105
399.262	14.0142	1506.35	865.211	3.32036e+57	6.8209e+53	2.35812	12.627	1.317	12.627
2131.1	4616.39	8730.97	6237.76	2.18855e+56	6.24441e+56	1.2165	4.584	5.513	5.513
10000	1873.5	43268.7	3156.09	1.4689e+57	7.16311e+55	1.37533	10.246	3.226	10.246
20.6261	125.231	266.159	1086.47	7.5564e+55	1.28169e+56	0.526876	5.079	5.097	5.097
2131.1	5	8730.97	812.57	2.48512e+57	9.97571e+51	1.87524	11.042	0.386	11.042
454.159	14.0142	1726.27	865.211	3.26335e+57	5.85848e+53	2.32535	12.467	1.252	12.467
2424.12	4616.39	9983.45	6237.76	2.33521e+56	5.93414e+56	1.19629	4.646	5.459	5.459
12.3202	351.001	232.216	1386.14	2.0207e+55	4.64268e+56	1.08777	3.538	6.484	6.484
10.831	44.6801	224.53	949.822	5.39777e+55	2.85148e+55	0.210789	5.872	3.713	5.872
23.462	125.231	275.541	1086.47	8.85012e+55	1.25451e+56	0.527348	5.27	5.057	5.27
2424.12	5	9983.45	812.57	2.4385e+57	8.26885e+51	1.84769	10.99	0.362	10.99
2757.42	4616.39	11414.1	6237.76	2.48375e+56	5.62232e+56	1.17515	4.709	5.401	5.401
7.359	864.881	203.133	2000.15	4.25439e+54	8.47519e+56	1.44098	2.305	6.8	6.8
516.604	14.0142	1977.88	865.211	3.20006e+57	5.00956e+53	2.28913	12.309	1.189	12.309
2757.42	5	11414.1	812.57	2.39641e+57	6.84864e+51	1.82269	10.95	0.34	10.95
26.688	125.231	285.327	1086.47	1.03592e+56	1.22799e+56	0.530197	5.501	5.019	5.501
3136.56	4616.39	13048	6237.76	2.63371e+56	5.31103e+56	1.15334	4.774	5.34	5.34
587.635	14.0142	2265.72	865.211	3.13234e+57	4.26584e+53	2.25042	12.153	1.127	12.153
5	2131.1	183.959	3447.82	8.43667e+53	1.06663e+57	1.52013	1.448	6.512	6.512
12.3202	44.6801	232.216	949.822	6.69714e+55	2.80622e+55	0.219009	6.37	3.692	6.37
3567.82	4616.39	14913.9	6237.76	2.78473e+56	5.00231e+56	1.13101	4.84	5.276	5.276
3136.56	5	13048	812.57	2.35895e+57	5.66751e+51	1.80034	10.919	0.32	10.919
30.3574	125.231	295.544	1086.47	1.21693e+56	1.20169e+56	0.535904	5.779	4.982	5.779
14.0142	351.001	240.205	1386.14	2.38501e+55	4.59496e+56	1.08242	3.661	6.468	6.468
4058.38	4616.39	17044.5	6237.76	2.93666e+56	4.69807e+56	1.10847	4.909	5.21	5.21
668.432	14.0142	2594.94	865.211	3.0621e+57	3.61881e+53	2.21028	12.003	1.067	12.003
3567.82	5	14913.9	812.57	2.32577e+57	4.68747e+51	1.78046	10.899	0.3	10.899
34.5315	125.231	306.22	1086.47	1.44342e+56	1.17508e+56	0.545325	6.111	4.944	6.111
4616.39	4616.39	19477.2	6237.76	3.08955e+56	4.40004e+56	1.08572	4.982	5.141	5.141
8.37083	864.881	210.002	2000.15	5.04224e+54	8.45761e+56	1.43982	2.381	6.798	6.798
5251.12	4616.39	22254.5	6237.76	3.24375e+56	4.10967e+56	1.06295	5.06	5.069	5.069
760.338	14.0142	2971.44	865.211	2.99077e+57	3.05932e+53	2.16946	11.859	1.009	11.859
4058.38	5	17044.5	812.57	2.29702e+57	3.87267e+51	1.76316	10.887	0.281	10.887
14.0142	44.6801	240.205	949.822	8.47142e+55	2.76017e+55	0.231278	6.943	3.672	6.943
15.9411	351.001	248.512	1386.14	2.81321e+55	4.54191e+56	1.07632	3.79	6.449	6.449
5973.12	4616.39	25425	6237.76	3.40009e+56	3.82806e+56	1.04071	5.149	4.996	5.149
39.2794	125.231	317.39	1086.47	1.73595e+56	1.14776e+56	0.560206	6.504	4.906	6.504
864.881	14.0142	3401.96	865.211	2.91952e+57	2.57821e+53	2.1286	11.723	0.953	11.723
4616.39	5	19477.2	812.57	2.27296e+57	3.19966e+51	1.74862	10.885	0.264	10.885
5.68748	2131.1	190.122	3447.82	1.00029e+54	1.06626e+57	1.52001	1.493	6.512	6.512
6794.4	4616.39	29044	6237.76	3.56234e+56	3.55575e+56	1.01918	5.257	4.921	5.257
7728.6	4616.39	33174.7	6237.76	3.73654e+56	3.29326e+56	0.99888	5.387	4.844	5.387
983.798	14.0142	3894.16	865.211	2.84952e+57	2.16655e+53	2.08833	11.596	0.9	11.596
44.6801	125.231	329.088	1086.47	2.12194e+56	1.1195e+56	0.582391	6.963	4.866	6.963
5251.12	5	22254.5	812.57	2.25326e+57	2.64204e+51	1.73669	10.892	0.248	10.892
8791.24	4616.39	37888.9	6237.76	3.92897e+56	3.04113e+56	0.980075	5.543	4.763	5.543
15.9411	44.6801	248.512	949.822	1.09322e+56	2.7127e+55	0.249067	7.581	3.65	7.581
10000	4616.39	43268.7	6237.76	4.14707e+56	2.79985e+56	0.963595	5.73	4.679	5.73
18.1329	351.001	257.157	1386.14	3.31578e+55	4.48324e+56	1.06954	3.925	6.427	6.427
5973.12	5	25425	812.57	2.23753e+57	2.17971e+51	1.72712	10.905	0.232	10.905
1119.07	14.0142	4456.83	865.211	2.7812e+57	1.81609e+53	2.04889	11.478	0.848	11.478
9.52178	864.881	217.13	2000.15	5.97636e+54	8.43731e+56	1.43832	2.462	6.795	6.795
50.8234	125.231	341.354	1086.47	2.63562e+56	1.09017e+56	0.614709	7.485	4.825	7.485
1272.93	14.0142	5099.96	865.211	2.71557e+57	1.51881e+53	2.01085	11.371	0.799	11.371
6.46948	2131.1	196.51	3447.82	1.18683e+54	1.06582e+57	1.51988	1.541	6.512	6.512
6794.4	5	29044	812.57	2.22626e+57	1.79912e+51	1.72025	10.926	0.218	10.926
57.8114	125.231	354.233	1086.47	3.31975e+56	1.05966e+56	0.660122	8.061	4.781	8.061
20.6261	351.001	266.159	1386.14	3.90471e+55	4.4187e+56	1.06245	4.067	6.403	6.403
1447.96	14.0142	5834.96	865.211	2.65294e+57	1.26755e+53	1.97439	11.274	0.752	11.274
18.1329	44.6801	257.157	949.822	1.4333e+56	2.66358e+55	0.274577	8.249	3.628	8.249
7728.6	5	33174.7	812.57	2.2186e+57	1.48336e+51	1.71557	10.952	0.204	10.952
5	5251.12	183.959	6946.64	2.44853e+53	1.07038e+57	1.43234	0.956	6.002	6.002
1647.04	14.0142	6674.88	865.211	2.59403e+57	1.05605e+53	1.93994	11.188	0.708	11.188
8791.24	5	37888.9	812.57	2.21513e+57	1.22413e+51	1.71344	10.984	0.192	10.984
10.831	864.881	224.53	2000.15	7.08304e+54	8.41386e+56	1.43673	2.547	6.792	6.792
65.7602	125.231	367.774	1086.47	4.2194e+56	1.02791e+56	0.72194	8.67	4.734	8.67
23.462	351.001	275.541	1386.14	4.59368e+55	4.34811e+56	1.05458	4.215	6.375	6.375
1873.5	14.0142	7634.57	865.211	2.53889e+57	8.784e+52	1.90755	11.113	0.666	11.113
10000	5	43268.7	812.57	2.21485e+57	1.00947e+51	1.71327	11.02	0.18	11.02
7.359	2131.1	203.133	3447.82	1.40885e+54	1.06531e+57	1.51971	1.591	6.512	6.512
20.6261	44.6801	266.159	949.822	1.89717e+56	2.61258e+55	0.310073	8.906	3.605	8.906
74.8019	125.231	382.032	1086.47	5.37375e+56	9.94849e+55	0.802741	9.282	4.684	9.282
2131.1	14.0142	8730.97	865.211	2.48779e+57	7.29586e+52	1.87738	11.05	0.626	11.05
5.68748	5251.12	190.122	6946.64	2.90555e+53	1.0703e+57	1.43231	0.986	6.002	6.002
26.688	351.001	285.327	1386.14	5.39819e+55	4.27144e+56	1.0461	4.37	6.343	6.343
12.3202	864.881	232.216	2000.15	8.39312e+54	8.38683e+56	1.43478	2.638	6.788	6.788
2424.12	14.0142	9983.45	865.211	2.44091e+57	6.05213e+52	1.84959	10.996	0.588	10.996
85.0869	125.231	397.069	1086.47	6.80325e+56	9.60471e+55	0.903542	9.867	4.632	9.867
2757.42	14.0142	11414.1	865.211	2.39873e+57	5.0152e+52	1.82447	10.955	0.553	10.955
23.462	44.6801	275.541	949.822	2.51479e+56	2.55951e+55	0.357748	9.516	3.58	9.516
8.37083	2131.1	210.002	3447.82	1.67293e+54	1.0647e+57	1.51925	1.645	6.511	6.511
30.3574	351.001	295.544	1386.14	6.33572e+55	4.18882e+56	1.03716	4.53	6.307	6.307
3136.56	14.0142	13048	865.211	2.36075e+57	4.15213e+52	1.80175	10.923	0.519	10.923
96.7859	125.231	412.952	1086.47	8.50893e+56	9.24764e+55	1.02324	10.406	4.576	10.406
6.46948	5251.12	196.51	6946.64	3.45044e+53	1.0702e+57	1.43228	1.018	6.002	6.002
14.0142	864.881	240.205	2000.15	9.94265e+54	8.35569e+56	1.43243	2.733	6.783	6.783
34.5315	351.001	306.22	1386.14	7.42587e+55	4.10059e+56	1.0282	4.697	6.268	6.268
3567.82	14.0142	14913.9	865.211	2.3273e+57	3.43451e+52	1.78165	10.902	0.487	10.902
110.094	125.231	429.759	1086.47	1.04645e+57	8.87758e+55	1.15885	10.883	4.516	10.883
26.688	44.6801	285.327	949.822	3.30694e+56	2.50425e+55	0.419175	10.054	3.555	10.054
9.52178	2131.1	217.13	3447.82	1.98687e+54	1.06399e+57	1.51904	1.703	6.511	6.511
4058.38	14.0142	17044.5	865.211	2.29843e+57	2.83892e+52	1.76423	10.89	0.457	10.89
39.2794	351.001	317.39	1386.14	8.69046e+55	4.00731e+56	1.0188	4.87	6.223	6.223
7.359	5251.12	203.133	6946.64	4.09972e+53	1.07008e+57	1.43225	1.052	6.002	6.002
4616.39	14.0142	19477.2	865.211	2.27414e+57	2.34531e+52	1.74952	10.888	0.429	10.888
15.9411	864.881	248.512	2000.15	1.17737e+55	8.31991e+56	1.43001	2.834	6.778	6.778
44.6801	351.001	329.088	1386.14	1.01536e+56	3.90981e+56	1.00993	5.049	6.175	6.175
125.231	125.231	447.575	1086.47	1.26225e+57	8.49512e+55	1.30602	11.295	4.453	11.295
5	5.68748	183.959	818.545	2.20054e+56	7.86153e+53	0.195302	16.075	1.616	16.075
5251.12	14.0142	22254.5	865.211	2.25393e+57	1.93611e+52	1.73724	10.893	0.402	10.893
50.8234	351.001	341.354	1386.14	1.18418e+56	3.80912e+56	1.00148	5.234	6.122	6.122
30.3574	44.6801	295.544	949.822	4.29134e+56	2.44658e+55	0.49517	10.522	3.527	10.522
10.831	2131.1	224.53	3447.82	2.35987e+54	1.06315e+57	1.51879	1.763	6.511	6.511
142.45	125.231	502.076	1086.47	1.49006e+57	8.0643e+55	1.45681	11.642	4.381	11.642
5973.12	14.0142	25425	865.211	2.23866e+57	1.59794e+52	1.72793	10.907	0.378	10.907
18.1329	864.881	257.157	2000.15	1.39354e+55	8.27881e+56	1.42689	2.94	6.771	6.771
8.37083	5251.12	210.002	6946.64	4.87299e+53	1.06994e+57	1.43221	1.088	6.002	6.002
57.8114	351.001	354.233	1386.14	1.37839e+56	3.70654e+56	0.994358	5.424	6.066	6.066
6794.4	14.0142	29044	865.211	2.22687e+57	1.31838e+52	1.72073	10.927	0.354	10.927
162.036	125.231	576.514	1086.47	1.71526e+57	7.52693e+55	1.59883	11.921	4.291	11.921
65.7602	351.001	367.774	1386.14	1.60113e+56	3.6034e+56	0.989235	5.619	6.008	6.008
34.5315	44.6801	306.22	949.822	5.46687e+56	2.38641e+55	0.585396	10.929	3.499	10.929
74.8019	351.001	382.032	1386.14	1.85579e+56	3.50091e+56	0.986598	5.82	5.948	5.948
7728.6	14.0142	33174.7	865.211	2.21929e+57	1.08731e+52	1.71607	10.953	0.332	10.953
12.3202	2131.1	232.216	3447.82	2.80279e+54	1.06216e+57	1.51823	1.827	6.51	6.51
184.315	125.231	661.803	1086.47	1.9299e+57	6.93062e+55	1.72762	12.137	4.183	12.137
20.6261	864.881	266.159	2000.15	1.64847e+55	8.23177e+56	1.42369	3.052	6.764	6.764
85.0869	351.001	397.069	1386.14	2.14619e+56	3.39969e+56	0.987415	6.032	5.888	6.032
9.52178	5251.12	217.13	6946.64	5.79351e+53	1.06977e+57	1.43216	1.126	6.002	6.002
8791.24	14.0142	37888.9	865.211	2.21522e+57	8.96335e+51	1.71357	10.983	0.311	10.983
96.7859	351.001	412.952	1386.14	2.48119e+56	3.29877e+56	0.992832	6.285	5.83	6.285
209.657	125.231	759.504	1086.47	2.12711e+57	6.31716e+55	1.84051	12.295	4.063	12.295
110.094	351.001	429.759	1386.14	2.88838e+56	3.1958e+56	1.0043	6.588	5.772	6.588
39.2794	44.6801	317.39	949.822	6.83252e+56	2.32359e+55	0.689023	11.289	3.468	11.289
10000	14.0142	43268.7	865.211	2.21516e+57	7.39039e+51	1.71352	11.02	0.292	11.02
23.462	864.881	275.541	2000.15	1.94875e+55	8.17799e+56	1.41981	3.169	6.755	6.755
5.68748	5.68748	190.122	818.545	2.55266e+56	7.76468e+53	0.224022	15.065	1.61	15.065
238.484	125.231	871.402	1086.47	2.30167e+57	5.71494e+55	1.93582	12.4	3.935	12.4
14.0142	2131.1	240.205	3447.82	3.32846e+54	1.06099e+57	1.51762	1.896	6.509	6.509
125.231	351.001	447.575	1386.14	3.40149e+56	3.0896e+56	1.02365	6.946	5.711	6.946
10.831	5251.12	224.53	6946.64	6.88887e+53	1.06957e+57	1.4321	1.167	6.002	6.002
142.45	351.001	502.076	1386.14	4.04286e+56	2.97713e+56	1.05209	7.353	5.646	7.353
44.6801	44.6801	329.088	949.822	8.3738e+56	2.258e+55	0.80442	11.608	3.435	11.608
271.275	125.231	999.536	1086.47	2.45031e+57	5.13645e+55	2.0129	12.46	3.802	12.46
162.036	351.001	576.514	1386.14	4.80537e+56	2.85044e+56	1.08785	7.782	5.575	7.782
26.688	864.881	285.327	2000.15	2.30203e+55	8.11668e+56	1.41524	3.292	6.744	6.744
15.9411	2131.1	248.512	3447.82	3.95193e+54	1.05962e+57	1.51697	1.968	6.508	6.508
308.574	125.231	1146.23	1086.47	2.57192e+57	4.58695e+55	2.07223	12.479	3.666	12.479
184.315	351.001	661.803	1386.14	5.7033e+56	2.70889e+56	1.13124	8.222	5.495	8.222
50.8234	44.6801	341.354	949.822	1.00703e+57	2.18962e+55	0.929545	11.894	3.401	11.894
351.001	125.231	1314.16	1086.47	2.66696e+57	4.07056e+55	2.11495	12.464	3.528	12.464
209.657	351.001	759.504	1386.14	6.74423e+56	2.55415e+56	1.18239	8.661	5.404	8.661
12.3202	5251.12	232.216	6946.64	8.19171e+53	1.06932e+57	1.43203	1.21	6.002	6.002
30.3574	864.881	295.544	2000.15	2.71707e+55	8.04704e+56	1.41032	3.42	6.732	6.732
399.262	125.231	1506.35	1086.47	2.73658e+57	3.59023e+55	2.14235	12.419	3.387	12.419
238.484	351.001	871.402	1386.14	7.92319e+56	2.38893e+56	1.24092	9.087	5.302	9.087
18.1329	2131.1	257.157	3447.82	4.69095e+54	1.05802e+57	1.51626	2.044	6.507	6.507
57.8114	44.6801	354.233	949.822	1.19036e+57	2.11836e+55	1.06235	12.148	3.364	12.148
454.159	125.231	1726.27	1086.47	2.78349e+57	3.148e+55	2.15675	12.351	3.246	12.351
5	15.9411	183.959	872.832	4.67512e+55	5.17382e+54	0.0882289	13.924	2.526	13.924
271.275	351.001	999.536	1386.14	9.22417e+56	2.21654e+56	1.30546	9.488	5.188	9.488
6.46948	5.68748	196.51	818.545	2.95307e+56	7.66413e+53	0.256535	14.332	1.603	14.332
34.5315	864.881	306.22	2000.15	3.20395e+55	7.96815e+56	1.40445	3.554	6.717	6.717
516.604	125.231	1977.88	1086.47	2.81023e+57	2.74472e+55	2.15997	12.264	3.105	12.264
14.0142	5251.12	240.205	6946.64	9.74069e+53	1.06903e+57	1.43195	1.256	6.002	6.002
308.574	351.001	1146.23	1386.14	1.06158e+57	2.04053e+56	1.3741	9.852	5.064	9.852
20.6261	2131.1	266.159	3447.82	5.56632e+54	1.05614e+57	1.5155	2.124	6.506	6.506
65.7602	44.6801	367.774	949.822	1.38476e+57	2.04424e+55	1.20052	12.373	3.325	12.373
587.635	125.231	2265.72	1086.47	2.81943e+57	2.38034e+55	2.15375	12.164	2.964	12.164
351.001	351.001	1314.16	1386.14	1.20615e+57	1.86444e+56	1.44425	10.175	4.929	10.175
39.2794	864.881	317.39	2000.15	3.77416e+55	7.8792e+56	1.398	3.695	6.7	6.7
74.8019	44.6801	382.032	949.822	1.58779e+57	1.96729e+55	1.34183	12.57	3.283	12.57
668.432	125.231	2594.94	1086.47	2.81427e+57	2.05396e+55	2.14017	12.055	2.825	12.055
15.9411	5251.12	248.512	6946.64	1.15815e+54	1.06868e+57	1.43186	1.305	6.002	6.002
399.262	351.001	1506.35	1386.14	1.3516e+57	1.69146e+56	1.51336	10.451	4.786	10.451
23.462	2131.1	275.541	3447.82	6.60242e+54	1.05393e+57	1.51437	2.209	6.504	6.504
760.338	125.231	2971.44	1086.47	2.79683e+57	1.764e+55	2.1204	11.94	2.687	11.94
44.6801	864.881	329.088	2000.15	4.44077e+55	7.77933e+56	1.39069	3.841	6.68	6.68
85.0869	44.6801	397.069	949.822	1.79665e+57	1.88764e+55	1.48407	12.739	3.239	12.739
454.159	351.001	1726.27	1386.14	1.49369e+57	1.52432e+56	1.57886	10.681	4.635	10.681
864.881	125.231	3401.96	1086.47	2.77055e+57	1.50839e+55	2.09656	11.824	2.553	11.824
7.359	5.68748	203.133	818.545	3.40996e+56	7.55965e+53	0.293452	13.794	1.595	13.794
96.7859	44.6801	412.952	949.822	2.0088e+57	1.80542e+55	1.62523	12.881	3.192	12.881
18.1329	5251.12	257.157	6946.64	1.37681e+54	1.06826e+57	1.43174	1.356	6.002	6.002
983.798	125.231	3894.16	1086.47	2.73702e+57	1.2846e+55	2.06944	11.709	2.422	11.709
516.604	351.001	1977.88	1386.14	1.62836e+57	1.36503e+56	1.63888	10.867	4.48	10.867
50.8234	864.881	341.354	2000.15	5.21854e+55	7.66779e+56	1.38262	3.993	6.657	6.657
26.688	2131.1	285.327	3447.82	7.8278e+54	1.05135e+57	1.51318	2.298	6.502	6.502
5.68748	15.9411	190.122	872.832	6.35075e+55	5.1072e+54	0.101655	14.332	2.515	14.332
1119.07	125.231	4456.83	1086.47	2.6985e+57	1.08997e+55	2.04031	11.597	2.295	11.597
587.635	351.001	2265.72	1386.14	1.75261e+57	1.21488e+56	1.69171	11.011	4.32	11.011
110.094	44.6801	429.759	949.822	2.22158e+57	1.72086e+55	1.76343	12.996	3.142	12.996
57.8114	864.881	354.233	2000.15	6.12407e+55	7.54396e+56	1.37357	4.151	6.63	6.63
1272.93	125.231	5099.96	1086.47	2.65651e+57	9.2169e+54	2.00994	11.491	2.172	11.491
668.432	351.001	2594.94	1386.14	1.86434e+57	1.07478e+56	1.73673	11.119	4.158	11.119
20.6261	5251.12	266.159	6946.64	1.63642e+54	1.06776e+57	1.43161	1.41	6.002	6.002
125.231	44.6801	447.575	949.822	2.43243e+57	1.63425e+55	1.89699	13.086	3.089	13.086
30.3574	2131.1	295.544	3447.82	9.27577e+54	1.04833e+57	1.51187	2.391	6.5	6.5
1447.96	125.231	5834.96	1086.47	2.61246e+57	7.77004e+54	1.97908	11.392	2.053	11.392
65.7602	864.881	367.774	2000.15	7.17589e+55	7.40742e+56	1.36366	4.315	6.599	6.599
760.338	351.001	2971.44	1386.14	1.9622e+57	9.45329e+55	1.77344	11.195	3.994	11.195
142.45	44.6801	502.076	949.822	2.63697e+57	1.52657e+55	2.02231	13.154	3.023	13.154
1647.04	125.231	6674.88	1086.47	2.56735e+57	6.53194e+54	1.94819	11.299	1.938	11.299
8.37083	5.68748	210.002	818.545	3.92876e+56	7.45142e+53	0.335169	13.408	1.588	13.408
864.881	351.001	3401.96	1386.14	2.04539e+57	8.26839e+55	1.80169	11.242	3.828	11.242
74.8019	864.881	382.032	2000.15	8.39452e+55	7.25805e+56	1.35284	4.484	6.563	6.563
23.462	5251.12	275.541	6946.64	1.9445e+54	1.06715e+57	1.43145	1.467	6.002	6.002
1873.5	125.231	7634.57	1086.47	2.52351e+57	5.47752e+54	1.91861	11.218	1.829	11.218
34.5315	2131.1	306.22	3447.82	1.09852e+55	1.04481e+57	1.50994	2.489	6.496	6.496
162.036	44.6801	576.514	949.822	2.81982e+57	1.38894e+55	2.12935	13.196	2.932	13.196
983.798	351.001	3894.16	1386.14	2.11443e+57	7.19375e+55	1.82239	11.266	3.663	11.266
2131.1	125.231	8730.97	1086.47	2.48044e+57	4.58286e+54	1.88992	11.146	1.724	11.146
184.315	44.6801	661.803	949.822	2.9701e+57	1.25299e+55	2.21417	13.204	2.835	13.204
85.0869	864.881	397.069	2000.15	9.80251e+55	7.09609e+56	1.34127	4.658	6.522	6.522
6.46948	15.9411	196.51	872.832	8.5975e+55	5.04142e+54	0.119827	14.211	2.504	14.211
2424.12	125.231	9983.45	1086.47	2.43953e+57	3.82662e+54	1.86291	11.084	1.624	11.084
1119.07	351.001	4456.83	1386.14	2.1698e+57	6.22737e+55	1.83604	11.273	3.499	11.273
39.2794	2131.1	317.39	3447.82	1.30012e+55	1.04071e+57	1.50788	2.592	6.492	6.492
26.688	5251.12	285.327	6946.64	2.30988e+54	1.06644e+57	1.43127	1.528	6.002	6.002
209.657	44.6801	759.504	949.822	3.08446e+57	1.12297e+55	2.27615	13.178	2.735	13.178
96.7859	864.881	412.952	2000.15	1.14244e+56	6.92223e+56	1.32899	4.838	6.475	6.475
2757.42	125.231	11414.1	1086.47	2.40142e+57	3.18946e+54	1.83789	11.033	1.529	11.033
1272.93	351.001	5099.96	1386.14	2.21218e+57	5.36537e+55	1.84319	11.263	3.336	11.263
238.484	44.6801	871.402	949.822	3.16398e+57	9.99955e+54	2.3169	13.119	2.632	13.119
9.52178	5.68748	217.13	818.545	4.51731e+56	7.33871e+53	0.3822	13.135	1.58	13.135
3136.56	125.231	13048	1086.47	2.36667e+57	2.65418e+54	1.81515	10.993	1.439	10.993
1447.96	351.001	5834.96	1386.14	2.24333e+57	4.60234e+55	1.84514	11.244	3.176	11.244
110.094	864.881	429.759	2000.15	1.32868e+56	6.73769e+56	1.31659	5.023	6.423	6.423
30.3574	5251.12	295.544	6946.64	2.74298e+54	1.06558e+57	1.43105	1.592	6.002	6.002
44.6801	2131.1	329.088	3447.82	1.53761e+55	1.03595e+57	1.50572	2.701	6.488	6.488
271.275	44.6801	999.536	949.822	3.21273e+57	8.84847e+54	2.33961	13.032	2.529	13.032
3567.82	125.231	14913.9	1086.47	2.33477e+57	2.20555e+54	1.79434	10.963	1.353	10.963
1647.04	351.001	6674.88	1386.14	2.26444e+57	3.93166e+55	1.84262	11.217	3.019	11.217
125.231	864.881	447.575	2000.15	1.54177e+56	6.54425e+56	1.30422	5.212	6.365	6.365
4058.38	125.231	17044.5	1086.47	2.30702e+57	1.83051e+54	1.77624	10.943	1.272	10.943
308.574	44.6801	1146.23	949.822	3.23472e+57	7.78226e+54	2.34697	12.922	2.424	12.922
1873.5	351.001	7634.57	1386.14	2.27661e+57	3.34602e+55	1.83624	11.183	2.865	11.183
142.45	864.881	502.076	2000.15	1.77919e+56	6.3458e+56	1.29284	5.4	6.304	6.304
50.8234	2131.1	341.354	3447.82	1.81705e+55	1.03042e+57	1.50287	2.814	6.482	6.482
34.5315	5251.12	306.22	6946.64	3.25604e+54	1.06456e+57	1.43079	1.659	6.002	6.002
4616.39	125.231	19477.2	1086.47	2.28272e+57	1.51753e+54	1.76038	10.932	1.195	10.932
2131.1	351.001	8730.97	1386.14	2.28226e+57	2.83774e+55	1.82752	11.15	2.716	11.15
351.001	44.6801	1314.16	949.822	3.23466e+57	6.8046e+54	2.34203	12.795	2.319	12.795
162.036	864.881	576.514	2000.15	2.03014e+56	6.14452e+56	1.28189	5.577	6.24	6.24
7.359	15.9411	203.133	872.832	1.15071e+56	4.97466e+54	0.143458	13.808	2.493	13.808
10.831	5.68748	224.53	818.545	5.17993e+56	7.22138e+53	0.434785	12.951	1.571	12.951
5251.12	125.231	22254.5	1086.47	2.26325e+57	1.25691e+54	1.74761	10.932	1.123	10.932
184.315	864.881	661.803	2000.15	2.29494e+56	5.93748e+56	1.27182	5.743	6.175	6.175
2424.12	351.001	9983.45	1386.14	2.28272e+57	2.39906e+55	1.81714	11.118	2.572	11.118
399.262	44.6801	1506.35	949.822	3.21652e+57	5.91665e+54	2.32719	12.656	2.214	12.656
209.657	864.881	759.504	2000.15	2.57379e+56	5.72274e+56	1.26235	5.897	6.108	6.108
57.8114	2131.1	354.233	3447.82	2.14542e+55	1.02403e+57	1.49961	2.933	6.475	6.475
5973.12	125.231	25425	1086.47	2.24764e+57	1.04012e+54	1.73731	10.94	1.055	10.94
39.2794	5251.12	317.39	6946.64	3.8634e+54	1.06334e+57	1.43023	1.729	6.001	6.001
2757.42	351.001	11414.1	1386.14	2.27912e+57	2.02234e+55	1.80564	11.087	2.433	11.087
238.484	864.881	871.402	2000.15	2.86663e+56	5.4987e+56	1.25345	6.042	6.039	6.042
454.159	44.6801	1726.27	949.822	3.18441e+57	5.11765e+54	2.30489	12.51	2.111	12.51
271.275	864.881	999.536	2000.15	3.17407e+56	5.26367e+56	1.24492	6.19	5.967	6.19
6794.4	125.231	29044	1086.47	2.23501e+57	8.60114e+53	1.72892	10.954	0.99	10.954
3136.56	351.001	13048	1386.14	2.27247e+57	1.70031e+55	1.79351	11.06	2.299	11.06
516.604	44.6801	1977.88	949.822	3.14111e+57	4.40469e+54	2.27665	12.36	2.009	12.36
308.574	864.881	1146.23	2000.15	3.50511e+56	5.01576e+56	1.23726	6.352	5.892	6.352
351.001	864.881	1314.16	2000.15	3.87048e+56	4.75483e+56	1.23012	6.529	5.809	6.529
7728.6	125.231	33174.7	1086.47	2.22641e+57	7.10779e+53	1.7231	10.975	0.929	10.975
65.7602	2131.1	367.774	3447.82	2.53076e+55	1.01666e+57	1.49565	3.056	6.466	6.466
587.635	44.6801	2265.72	949.822	3.08924e+57	3.77361e+54	2.24393	12.209	1.908	12.209
3567.82	351.001	14913.9	1386.14	2.26466e+57	1.42619e+55	1.7818	11.04	2.171	11.04
12.3202	5.68748	232.216	818.545	5.91914e+56	7.09914e+53	0.493017	12.838	1.562	12.838
44.6801	5251.12	329.088	6946.64	4.5819e+54	1.06189e+57	1.42988	1.803	6.001	6.001
399.262	864.881	1506.35	2000.15	4.27659e+56	4.4824e+56	1.22457	6.722	5.72	6.722
8791.24	125.231	37888.9	1086.47	2.22217e+57	5.87064e+53	1.72003	11.003	0.872	11.003
4058.38	351.001	17044.5	1386.14	2.25563e+57	1.19372e+55	1.77032	11.024	2.048	11.024
668.432	44.6801	2594.94	949.822	3.03201e+57	3.2193e+54	2.20855	12.061	1.811	12.061
454.159	864.881	1726.27	2000.15	4.72987e+56	4.20071e+56	1.22059	6.931	5.622	6.931
10000	125.231	43268.7	1086.47	2.22082e+57	4.84634e+53	1.71882	11.034	0.818	11.034
4616.39	351.001	19477.2	1386.14	2.24599e+57	9.97228e+54	1.75932	11.012	1.93	11.012
760.338	44.6801	2971.44	949.822	2.97065e+57	2.73561e+54	2.17109	11.918	1.716	11.918
74.8019	2131.1	382.032	3447.82	2.98226e+55	1.00819e+57	1.49128	3.185	6.456	6.456
8.37083	15.9411	210.002	872.832	1.51601e+56	4.90579e+54	0.173121	13.346	2.481	13.346
50.8234	5251.12	341.354	6946.64	5.43122e+54	1.06017e+57	1.42921	1.882	6	6
516.604	864.881	1977.88	2000.15	5.23517e+56	3.91268e+56	1.21924	7.156	5.517	7.156
5251.12	351.001	22254.5	1386.14	2.23879e+57	8.31673e+54	1.75058	11.011	1.819	11.011
864.881	44.6801	3401.96	949.822	2.9071e+57	2.31626e+54	2.1326	11.78	1.624	11.78
587.635	864.881	2265.72	2000.15	5.79902e+56	3.6215e+56	1.22062	7.399	5.402	7.399
14.0142	5.68748	240.205	818.545	6.73775e+56	6.97176e+53	0.556982	12.78	1.553	12.78
5973.12	351.001	25425	1386.14	2.2312e+57	6.92551e+54	1.74224	11.013	1.712	11.013
85.0869	2131.1	397.069	3447.82	3.5104e+55	9.98488e+56	1.48623	3.32	6.444	6.444
5	142.45	183.959	1111.63	1.18386e+55	1.84335e+56	0.632357	3.521	5.605	5.605
57.8114	5251.12	354.233	6946.64	6.43439e+54	1.05813e+57	1.42847	1.963	5.999	5.999
668.432	864.881	2594.94	2000.15	6.42415e+56	3.33065e+56	1.22581	7.656	5.28	7.656
983.798	44.6801	3894.16	949.822	2.84274e+57	1.95484e+54	2.09383	11.65	1.535	11.65
6794.4	351.001	29044	1386.14	2.22602e+57	5.75922e+54	1.73595	11.022	1.611	11.022
760.338	864.881	2971.44	2000.15	7.11477e+56	3.04357e+56	1.23497	7.925	5.149	7.925
1119.07	44.6801	4456.83	949.822	2.77859e+57	1.64491e+54	2.05529	11.528	1.449	11.528
96.7859	2131.1	412.952	3447.82	4.12712e+55	9.87428e+56	1.48025	3.46	6.429	6.429
7728.6	351.001	33174.7	1386.14	2.22397e+57	4.78361e+54	1.73208	11.04	1.516	11.04
864.881	864.881	3401.96	2000.15	7.87096e+56	2.76355e+56	1.24853	8.204	5.01	8.204
65.7602	5251.12	367.774	6946.64	7.61825e+54	1.05572e+57	1.42765	2.049	5.998	5.998
5.68748	142.45	190.122	1111.63	1.39395e+55	1.82357e+56	0.628624	3.619	5.589	5.589
15.9411	5.68748	248.512	818.545	7.63898e+56	6.83879e+53	0.626763	12.762	1.543	12.762
1272.93	44.6801	5099.96	949.822	2.71598e+57	1.38044e+54	2.01773	11.416	1.367	11.416
983.798	864.881	3894.16	2000.15	8.68834e+56	2.49364e+56	1.26672	8.485	4.865	8.485
8791.24	351.001	37888.9	1386.14	2.22263e+57	3.9691e+54	1.72904	11.06	1.425	11.06
9.52178	15.9411	217.13	872.832	1.96103e+56	4.83442e+54	0.209206	12.944	2.469	12.944
110.094	2131.1	429.759	3447.82	4.84589e+55	9.7488e+56	1.47336	3.606	6.411	6.411
1119.07	864.881	4456.83	2000.15	9.56079e+56	2.2364e+56	1.28924	8.765	4.714	8.765
1447.96	44.6801	5834.96	949.822	2.65572e+57	1.15574e+54	1.98158	11.316	1.289	11.316
10000	351.001	43268.7	1386.14	2.2235e+57	3.29013e+54	1.72772	11.083	1.339	11.083
6.46948	142.45	196.51	1111.63	1.64209e+55	1.80196e+56	0.624399	3.724	5.57	5.57
74.8019	5251.12	382.032	6946.64	9.0141e+54	1.05287e+57	1.42649	2.139	5.996	5.996
1647.04	44.6801	6674.88	949.822	2.59797e+57	9.65516e+53	1.94691	11.225	1.214	11.225
1272.93	864.881	5099.96	2000.15	1.04777e+57	1.99393e+56	1.3155	9.037	4.557	9.037
18.1329	5.68748	257.157	818.545	8.62427e+56	6.6999e+53	0.702306	12.776	1.532	12.776
125.231	2131.1	447.575	3447.82	5.68188e+55	9.60724e+56	1.46562	3.757	6.39	6.39
1873.5	44.6801	7634.57	949.822	2.54369e+57	8.05082e+53	1.91426	11.146	1.143	11.146
1447.96	864.881	5834.96	2000.15	1.1423e+57	1.76775e+56	1.34489	9.296	4.397	9.296
7.359	142.45	203.133	1111.63	1.9348e+55	1.77849e+56	0.620125	3.835	5.55	5.55
2131.1	44.6801	8730.97	949.822	2.4928e+57	6.70141e+53	1.88359	11.077	1.075	11.077
1647.04	864.881	6674.88	2000.15	1.23802e+57	1.55877e+56	1.37634	9.539	4.234	9.539
85.0869	5251.12	397.069	6946.64	1.06583e+55	1.0495e+57	1.42523	2.234	5.994	5.994
142.45	2131.1	502.076	3447.82	6.63117e+55	9.4513e+56	1.45708	3.909	6.366	6.366
5	399.262	183.959	1445.93	5.62281e+54	5.39342e+56	1.17486	2.738	6.632	6.632
2424.12	44.6801	9983.45	949.822	2.44617e+57	5.57005e+53	1.85541	11.021	1.011	11.021
20.6261	5.68748	266.159	818.545	9.69334e+56	6.55501e+53	0.78342	12.814	1.521	12.814
1873.5	864.881	7634.57	2000.15	1.3332e+57	1.36735e+56	1.40895	9.761	4.07	9.761
10.831	15.9411	224.53	872.832	2.49288e+56	4.76035e+54	0.252156	12.638	2.456	12.638
8.37083	142.45	210.002	1111.63	2.27961e+55	1.75312e+56	0.615472	3.952	5.527	5.527
2757.42	44.6801	11414.1	949.822	2.40405e+57	4.62356e+53	1.82988	10.976	0.951	10.976
162.036	2131.1	576.514	3447.82	7.65854e+55	9.28566e+56	1.44783	4.056	6.339	6.339
2131.1	864.881	8730.97	2000.15	1.42615e+57	1.19347e+56	1.44161	9.962	3.905	9.962
96.7859	5251.12	412.952	6946.64	1.25932e+55	1.04554e+57	1.42359	2.333	5.991	5.991
3136.56	44.6801	13048	949.822	2.3656e+57	3.83341e+53	1.80651	10.941	0.893	10.941
9.52178	142.45	217.13	1111.63	2.68527e+55	1.7259e+56	0.610525	4.077	5.501	5.501
2424.12	864.881	9983.45	2000.15	1.51536e+57	1.03676e+56	1.47347	10.141	3.74	10.141
3567.82	44.6801	14913.9	949.822	2.33204e+57	3.17508e+53	1.78604	10.917	0.839	10.917
5.68748	399.262	190.122	1445.93	6.64148e+54	5.37358e+56	1.17273	2.818	6.627	6.627
184.315	2131.1	661.803	3447.82	8.76961e+55	9.10879e+56	1.43804	4.196	6.31	6.31
23.462	5.68748	275.541	818.545	1.08468e+57	6.40359e+53	0.869944	12.869	1.509	12.869
2757.42	864.881	11414.1	2000.15	1.59963e+57	8.96586e+55	1.50385	10.298	3.576	10.298
110.094	5251.12	429.759	6946.64	1.48677e+55	1.04089e+57	1.42182	2.437	5.988	5.988
4058.38	44.6801	17044.5	949.822	2.30292e+57	2.62739e+53	1.76822	10.903	0.788	10.903
209.657	2131.1	759.504	3447.82	9.96969e+55	8.91952e+56	1.42746	4.33	6.278	6.278
10.831	142.45	224.53	1111.63	3.16187e+55	1.69692e+56	0.605575	4.207	5.473	5.473
3136.56	864.881	13048	2000.15	1.67818e+57	7.72091e+55	1.53233	10.437	3.414	10.437
4616.39	44.6801	19477.2	949.822	2.27761e+57	2.17244e+53	1.75269	10.897	0.739	10.897
12.3202	15.9411	232.216	872.832	3.11671e+56	4.68335e+54	0.302295	12.432	2.443	12.432
238.484	2131.1	871.402	3447.82	1.12628e+56	8.71702e+56	1.41636	4.458	6.244	6.244
26.688	5.68748	285.327	818.545	1.20824e+57	6.24564e+53	0.961521	12.935	1.497	12.935
6.46948	399.262	196.51	1445.93	7.84908e+54	5.35102e+56	1.17028	2.903	6.621	6.621
125.231	5251.12	447.575	6946.64	1.75385e+55	1.03543e+57	1.41941	2.545	5.983	5.983
12.3202	142.45	232.216	1111.63	3.72102e+55	1.66634e+56	0.600553	4.345	5.442	5.442
3567.82	864.881	14913.9	2000.15	1.75067e+57	6.62251e+55	1.55873	10.558	3.255	10.558
5251.12	44.6801	22254.5	949.822	2.25758e+57	1.7952e+53	1.74034	10.902	0.694	10.902
271.275	2131.1	999.536	3447.82	1.26517e+56	8.50064e+56	1.40422	4.579	6.206	6.206
5973.12	44.6801	25425	949.822	2.24133e+57	1.48252e+53	1.73029	10.913	0.651	10.913
4058.38	864.881	17044.5	2000.15	1.81622e+57	5.65945e+55	1.5824	10.662	3.098	10.662
142.45	5251.12	502.076	6946.64	2.06059e+55	1.0292e+57	1.41685	2.656	5.978	5.978
308.574	2131.1	1146.23	3447.82	1.41382e+56	8.26997e+56	1.39132	4.695	6.165	6.165
14.0142	142.45	240.205	1111.63	4.37607e+55	1.63439e+56	0.595613	4.489	5.408	5.408
7.359	399.262	203.133	1445.93	9.27908e+54	5.32538e+56	1.16746	2.994	6.614	6.614
6794.4	44.6801	29044	949.822	2.22964e+57	1.22371e+53	1.72302	10.933	0.611	10.933
351.001	2131.1	1314.16	3447.82	1.57227e+56	8.02485e+56	1.37742	4.806	6.12	6.12
30.3574	5.68748	295.544	818.545	1.3399e+57	6.08056e+53	1.05782	13.008	1.483	13.008
4616.39	864.881	19477.2	2000.15	1.87548e+57	4.81989e+55	1.60383	10.753	2.945	10.753
399.262	2131.1	1506.35	3447.82	1.74042e+56	7.76537e+56	1.36254	4.911	6.071	6.071
7728.6	44.6801	33174.7	949.822	2.22159e+57	1.00964e+53	1.71798	10.957	0.573	10.957
15.9411	142.45	248.512	1111.63	5.14224e+55	1.60137e+56	0.59093	4.641	5.371	5.371
162.036	5251.12	576.514	6946.64	2.39741e+55	1.02237e+57	1.41395	2.764	5.972	5.972
5251.12	864.881	22254.5	2000.15	1.92852e+57	4.09191e+55	1.62299	10.832	2.796	10.832
14.0142	15.9411	240.205	872.832	3.83996e+56	4.6032e+54	0.360035	12.312	2.429	12.312
454.159	2131.1	1726.27	3447.82	1.91803e+56	7.4919e+56	1.34671	5.01	6.018	6.018
8791.24	44.6801	37888.9	949.822	2.21699e+57	8.32666e+52	1.71506	10.987	0.537	10.987
34.5315	5.68748	306.22	818.545	1.47909e+57	5.90858e+53	1.15825	13.085	1.469	13.085
8.37083	399.262	210.002	1445.93	1.09707e+55	5.29632e+56	1.16429	3.089	6.606	6.606
18.1329	142.45	257.157	1111.63	6.03691e+55	1.56768e+56	0.587065	4.799	5.333	5.333
5973.12	864.881	25425	2000.15	1.97544e+57	3.46379e+55	1.63984	10.9	2.651	10.9
516.604	2131.1	1977.88	3447.82	2.10471e+56	7.20514e+56	1.32996	5.105	5.961	5.961
10000	44.6801	43268.7	949.822	2.21687e+57	6.86584e+52	1.7149	11.023	0.504	11.023
184.315	5251.12	661.803	6946.64	2.76743e+55	1.01487e+57	1.41069	2.868	5.965	5.965
20.6261	142.45	266.159	1111.63	7.07985e+55	1.53376e+56	0.583962	4.966	5.292	5.292
587.635	2131.1	2265.72	3447.82	2.29989e+56	6.90609e+56	1.31235	5.195	5.9	5.9
6794.4	864.881	29044	2000.15	2.01835e+57	2.92432e+55	1.65571	10.964	2.512	10.964
39.2794	5.68748	317.39	818.545	1.62533e+57	5.72936e+53	1.26223	13.162	1.454	13.162
668.432	2131.1	2594.94	3447.82	2.50289e+56	6.59603e+56	1.29369	5.28	5.834	5.834
5	50.8234	183.959	962.431	1.82595e+55	3.89282e+55	0.229091	4.099	4.037	4.099
209.657	5251.12	759.504	6946.64	3.17388e+55	1.00661e+57	1.40703	2.969	5.957	5.957
23.462	142.45	275.541	1111.63	8.29356e+55	1.50004e+56	0.582021	5.139	5.249	5.249
7728.6	864.881	33174.7	2000.15	2.05589e+57	2.46288e+55	1.66952	11.019	2.377	11.019
9.52178	399.262	217.13	1445.93	1.29698e+55	5.26344e+56	1.16078	3.191	6.597	6.597
760.338	2131.1	2971.44	3447.82	2.71288e+56	6.27656e+56	1.27427	5.361	5.764	5.764
15.9411	15.9411	248.512	872.832	4.66748e+56	4.51971e+54	0.425582	12.262	2.414	12.262
26.688	142.45	285.327	1111.63	9.70378e+55	1.46693e+56	0.582094	5.325	5.207	5.325
44.6801	5.68748	329.088	818.545	1.77791e+57	5.54288e+53	1.36907	13.237	1.438	13.237
864.881	2131.1	3401.96	3447.82	2.92896e+56	5.94953e+56	1.25416	5.439	5.69	5.69
5.68748	50.8234	190.122	962.431	2.14658e+55	3.82851e+55	0.228094	4.228	4.013	4.228
8791.24	864.881	37888.9	2000.15	2.0892e+57	2.06965e+55	1.68191	11.069	2.247	11.069
238.484	5251.12	871.402	6946.64	3.61983e+55	9.97511e+56	1.40319	3.067	5.949	5.949
983.798	2131.1	3894.16	3447.82	3.15017e+56	5.61692e+56	1.23324	5.515	5.611	5.611
30.3574	142.45	295.544	1111.63	1.1342e+56	1.43459e+56	0.584507	5.548	5.166	5.548
1119.07	2131.1	4456.83	3447.82	3.37564e+56	5.28079e+56	1.21203	5.59	5.529	5.59
10000	864.881	43268.7	2000.15	2.12021e+57	1.73576e+55	1.69401	11.116	2.123	11.116
6.46948	50.8234	196.51	962.431	2.52518e+55	3.76497e+55	0.227605	4.383	3.989	4.383
1272.93	2131.1	5099.96	3447.82	3.60578e+56	4.94295e+56	1.19028	5.673	5.442	5.673
50.8234	5.68748	341.354	818.545	1.93595e+57	5.34921e+53	1.47795	13.308	1.421	13.308
34.5315	142.45	306.22	1111.63	1.32838e+56	1.4026e+56	0.589866	5.815	5.126	5.815
10.831	399.262	224.53	1445.93	1.53297e+55	5.22631e+56	1.15667	3.298	6.586	6.586
1447.96	2131.1	5834.96	3447.82	3.84533e+56	4.60522e+56	1.16866	5.771	5.351	5.771
271.275	5251.12	999.536	6946.64	4.1083e+55	9.87498e+56	1.39875	3.163	5.939	5.939
1647.04	2131.1	6674.88	3447.82	4.0985e+56	4.26996e+56	1.14745	5.883	5.255	5.883
39.2794	142.45	317.39	1111.63	1.56894e+56	1.37026e+56	0.599188	6.135	5.086	6.135
7.359	50.8234	203.133	962.431	2.97225e+55	3.70301e+55	0.227667	4.569	3.964	4.569
18.1329	15.9411	257.157	872.832	5.60251e+56	4.43257e+54	0.498976	12.268	2.398	12.268
57.8114	5.68748	354.233	818.545	2.09845e+57	5.14851e+53	1.58803	13.371	1.403	13.371
1873.5	2131.1	7634.57	3447.82	4.36925e+56	3.93974e+56	1.12698	6.014	5.153	6.014
44.6801	142.45	329.088	1111.63	1.87745e+56	1.33706e+56	0.613958	6.514	5.045	6.514
308.574	5251.12	1146.23	6946.64	4.64222e+55	9.76488e+56	1.39384	3.256	5.928	5.928
2131.1	2131.1	8730.97	3447.82	4.66217e+56	3.61711e+56	1.108	6.167	5.046	6.167
12.3202	399.262	232.216	1445.93	1.81125e+55	5.18455e+56	1.15224	3.411	6.574	6.574
8.37083	50.8234	210.002	962.431	3.5037e+55	3.64298e+55	0.228697	4.794	3.941	4.794
65.7602	5.68748	367.774	818.545	2.26426e+57	4.94109e+53	1.69839	13.427	1.384	13.427
50.8234	142.45	341.354	1111.63	2.2817e+56	1.30272e+56	0.636343	6.956	5.003	6.956
2424.12	2131.1	9983.45	3447.82	4.98344e+56	3.30442e+56	1.09103	6.344	4.933	6.344
5	983.798	183.959	2138.33	2.2093e+54	8.95337e+56	1.46935	2.001	6.789	6.789
351.001	5251.12	1314.16	6946.64	5.22442e+55	9.64408e+56	1.38847	3.346	5.916	5.916
2757.42	2131.1	11414.1	3447.82	5.33992e+56	3.00383e+56	1.07714	6.549	4.816	6.549
9.52178	50.8234	217.13	962.431	4.14944e+55	3.5846e+55	0.230772	5.066	3.918	5.066
57.8114	142.45	354.233	1111.63	2.81754e+56	1.26708e+56	0.668828	7.463	4.958	7.463
20.6261	15.9411	266.159	872.832	6.64456e+56	4.34164e+54	0.579978	12.315	2.382	12.315
3136.56	2131.1	13048	3447.82	5.74138e+56	2.71716e+56	1.06695	6.784	4.693	6.784
14.0142	399.262	240.205	1445.93	2.13901e+55	5.13767e+56	1.14725	3.53	6.56	6.56
74.8019	5.68748	382.032	818.545	2.43212e+57	4.72734e+53	1.8081	13.473	1.364	13.473
3567.82	2131.1	14913.9	3447.82	6.19821e+56	2.4459e+56	1.06157	7.051	4.565	7.051
65.7602	142.45	367.774	1111.63	3.52736e+56	1.23002e+56	0.714779	8.025	4.911	8.025
399.262	5251.12	1506.35	6946.64	5.85753e+55	9.51183e+56	1.38261	3.434	5.903	5.903
10.831	50.8234	224.53	962.431	4.96134e+55	3.5272e+55	0.234302	5.393	3.895	5.393
4058.38	2131.1	17044.5	3447.82	6.72076e+56	2.19122e+56	1.06219	7.349	4.434	7.349
5.68748	983.798	190.122	2138.33	2.6159e+54	8.94344e+56	1.46871	2.061	6.788	6.788
85.0869	5.68748	397.069	818.545	2.60065e+57	4.50764e+53	1.91617	13.508	1.342	13.508
15.9411	399.262	248.512	1445.93	2.52456e+55	5.08525e+56	1.14172	3.656	6.544	6.544
74.8019	142.45	382.032	1111.63	4.45737e+56	1.19147e+56	0.7774	8.622	4.861	8.622
454.159	5251.12	1726.27	6946.64	6.54397e+55	9.36747e+56	1.37603	3.52	5.888	5.888
4616.39	2131.1	19477.2	3447.82	7.32101e+56	1.95389e+56	1.06965	7.676	4.299	7.676
12.3202	50.8234	232.216	962.431	6.01167e+55	3.47023e+55	0.239969	5.785	3.873	5.785
23.462	15.9411	275.541	872.832	7.79581e+56	4.24664e+54	0.668438	12.392	2.364	12.392
96.7859	5.68748	412.952	818.545	2.76844e+57	4.28318e+53	2.02172	13.533	1.32	13.533
5251.12	2131.1	22254.5	3447.82	8.00805e+56	1.73436e+56	1.08478	8.026	4.161	8.026
85.0869	142.45	397.069	1111.63	5.64724e+56	1.15137e+56	0.859292	9.227	4.808	9.227
516.604	5251.12	1977.88	6946.64	7.28581e+55	9.21037e+56	1.36869	3.603	5.871	5.871
18.1329	399.262	257.157	1445.93	2.97748e+55	5.02687e+56	1.13542	3.787	6.525	6.525
5973.12	2131.1	25425	3447.82	8.78744e+56	1.53275e+56	1.10801	8.391	4.02	8.391
14.0142	50.8234	240.205	962.431	7.40686e+55	3.41291e+55	0.248546	6.25	3.851	6.25
110.094	5.68748	429.759	818.545	2.934e+57	4.05441e+53	2.1238	13.546	1.296	13.546
6.46948	983.798	196.51	2138.33	3.09934e+54	8.93192e+56	1.46804	2.126	6.787	6.787
6794.4	2131.1	29044	3447.82	9.65815e+56	1.34887e+56	1.13937	8.76	3.878	8.76
26.688	15.9411	285.327	872.832	9.05107e+56	4.14742e+54	0.763749	12.489	2.346	12.489
96.7859	142.45	412.952	1111.63	7.12085e+56	1.10969e+56	0.961415	9.811	4.751	9.811
587.635	5251.12	2265.72	6946.64	8.08471e+55	9.04003e+56	1.3608	3.683	5.853	5.853
7728.6	2131.1	33174.7	3447.82	1.06123e+57	1.18226e+56	1.17813	9.123	3.734	9.123
125.231	5.68748	447.575	818.545	3.09587e+57	3.82255e+53	2.22162	13.546	1.271	13.546
20.6261	399.262	266.159	1445.93	3.50873e+55	4.96212e+56	1.12841	3.925	6.503	6.503
668.432	5251.12	2594.94	6946.64	8.94181e+55	8.85608e+56	1.3521	3.762	5.833	5.833
110.094	142.45	429.759	1111.63	8.87361e+56	1.06647e+56	1.08262	10.35	4.691	10.35
8791.24	2131.1	37888.9	3447.82	1.16359e+57	1.03221e+56	1.22341	9.47	3.591	9.47
142.45	5.68748	502.076	818.545	3.24586e+57	3.48935e+53	2.31028	13.534	1.233	13.534
15.9411	50.8234	248.512	962.431	9.30068e+55	3.3544e+55	0.261279	6.789	3.829	6.789
7.359	983.798	203.133	2138.33	3.67367e+54	8.91852e+56	1.46701	2.194	6.785	6.785
30.3574	15.9411	295.544	872.832	1.0409e+57	4.04376e+54	0.865469	12.598	2.326	12.598
760.338	5251.12	2971.44	6946.64	9.85761e+55	8.65827e+56	1.34258	3.838	5.811	5.811
10000	2131.1	43268.7	3447.82	1.27082e+57	8.97829e+55	1.27349	9.794	3.448	9.794
162.036	5.68748	576.514	818.545	3.35615e+57	3.1264e+53	2.37416	13.494	1.189	13.494
125.231	142.45	447.575	1111.63	1.0876e+57	1.02176e+56	1.21963	10.829	4.628	10.829
23.462	399.262	275.541	1445.93	4.13086e+55	4.89074e+56	1.12106	4.069	6.479	6.479
18.1329	50.8234	257.157	962.431	1.19128e+56	3.29403e+55	0.279773	7.397	3.805	7.397
864.881	5251.12	3401.96	6946.64	1.08319e+56	8.44661e+56	1.33201	3.911	5.786	5.786
184.315	5.68748	661.803	818.545	3.42616e+57	2.78306e+53	2.41397	13.422	1.143	13.422
142.45	142.45	502.076	1111.63	1.30519e+57	9.71853e+55	1.36466	11.239	4.556	11.239
34.5315	15.9411	306.22	872.832	1.18627e+57	3.9355e+54	0.972822	12.713	2.305	12.713
26.688	399.262	285.327	1445.93	4.85814e+55	4.81247e+56	1.1129	4.219	6.451	6.451
983.798	5251.12	3894.16	6946.64	1.18638e+56	8.22127e+56	1.32079	3.982	5.76	5.76
8.37083	983.798	210.002	2138.33	4.35545e+54	8.90299e+56	1.46592	2.267	6.783	6.783
209.657	5.68748	759.504	818.545	3.46271e+57	2.46195e+53	2.43435	13.323	1.098	13.323
5	2424.12	183.959	3778.74	7.11214e+53	1.07883e+57	1.51463	1.368	6.445	6.445
162.036	142.45	576.514	1111.63	1.52533e+57	9.10282e+55	1.50475	11.576	4.467	11.576
20.6261	50.8234	266.159	962.431	1.55109e+56	3.23151e+55	0.306348	8.047	3.781	8.047
1119.07	5251.12	4456.83	6946.64	1.29512e+56	7.98266e+56	1.30848	4.051	5.731	5.731
30.3574	399.262	295.544	1445.93	5.70668e+55	4.72724e+56	1.10409	4.376	6.419	6.419
238.484	5.68748	871.402	818.545	3.47186e+57	2.16452e+53	2.43911	13.202	1.052	13.202
39.2794	15.9411	317.39	872.832	1.34047e+57	3.82254e+54	1.08499	12.828	2.283	12.828
184.315	142.45	661.803	1111.63	1.73987e+57	8.41485e+55	1.63501	11.842	4.362	11.842
1272.93	5251.12	5099.96	6946.64	1.40916e+56	7.73148e+56	1.29509	4.119	5.699	5.699
271.275	5.68748	999.536	818.545	3.45897e+57	1.89188e+53	2.4315	13.065	1.005	13.065
9.52178	983.798	217.13	2138.33	5.16418e+54	8.885e+56	1.46479	2.344	6.781	6.781
34.5315	399.262	306.22	1445.93	6.69463e+55	4.63517e+56	1.09479	4.539	6.383	6.383
23.462	50.8234	275.541	962.431	2.04134e+56	3.16657e+55	0.343414	8.703	3.756	8.703
209.657	142.45	759.504	1111.63	1.94194e+57	7.6976e+55	1.75199	12.043	4.243	12.043
5.68748	2424.12	190.122	3778.74	8.43388e+53	1.07852e+57	1.51453	1.41	6.445	6.445
44.6801	15.9411	329.088	872.832	1.50271e+57	3.70476e+54	1.20109	12.941	2.259	12.941
1447.96	5251.12	5834.96	6946.64	1.52813e+56	7.46863e+56	1.28082	4.184	5.665	5.665
308.574	5.68748	1146.23	818.545	3.42894e+57	1.64443e+53	2.41437	12.916	0.96	12.916
39.2794	399.262	317.39	1445.93	7.84223e+55	4.53657e+56	1.08521	4.707	6.343	6.343
238.484	142.45	871.402	1111.63	2.12558e+57	6.98429e+55	1.85338	12.188	4.114	12.188
351.001	5.68748	1314.16	818.545	3.38526e+57	1.42182e+53	2.38966	12.761	0.914	12.761
1647.04	5251.12	6674.88	6946.64	1.65159e+56	7.19531e+56	1.26547	4.248	5.628	5.628
50.8234	15.9411	341.354	872.832	1.67181e+57	3.58219e+54	1.32007	13.047	2.234	13.047
10.831	983.798	224.53	2138.33	6.12281e+54	8.86418e+56	1.46359	2.426	6.779	6.779
399.262	5.68748	1506.35	818.545	3.33134e+57	1.22323e+53	2.3593	12.602	0.869	12.602
26.688	50.8234	285.327	962.431	2.69454e+56	3.09897e+55	0.393346	9.33	3.729	9.33
1873.5	5251.12	7634.57	6946.64	1.77905e+56	6.91293e+56	1.24906	4.31	5.588	5.588
44.6801	399.262	329.088	1445.93	9.17197e+55	4.43206e+56	1.07536	4.882	6.298	6.298
271.275	142.45	999.536	1111.63	2.2865e+57	6.29467e+55	1.93806	12.282	3.98	12.282
6.46948	2424.12	196.51	3778.74	1.00084e+54	1.07816e+57	1.51442	1.455	6.445	6.445
454.159	5.68748	1726.27	818.545	3.27003e+57	1.04764e+53	2.32482	12.442	0.826	12.442
2131.1	5251.12	8730.97	6946.64	1.90993e+56	6.6231e+56	1.23162	4.372	5.545	5.545
57.8114	15.9411	354.233	872.832	1.84662e+57	3.45481e+54	1.44086	13.144	2.207	13.144
50.8234	399.262	341.354	1445.93	1.07086e+56	4.3225e+56	1.0658	5.063	6.249	6.249
308.574	142.45	1146.23	1111.63	2.42251e+57	5.63666e+55	2.00571	12.333	3.842	12.333
516.604	5.68748	1977.88	818.545	3.20328e+57	8.93399e+52	2.28727	12.284	0.783	12.284
12.3202	983.798	232.216	2138.33	7.25823e+54	8.84008e+56	1.46201	2.512	6.776	6.776
2424.12	5251.12	9983.45	6946.64	2.04369e+56	6.32762e+56	1.21341	4.433	5.5	5.5
30.3574	50.8234	295.544	962.431	3.53544e+56	3.02852e+55	0.457927	9.898	3.701	9.898
57.8114	399.262	354.233	1445.93	1.24791e+56	4.20907e+56	1.05667	5.249	6.195	6.195
351.001	142.45	1314.16	1111.63	2.53289e+57	5.01551e+55	2.05674	12.344	3.7	12.344
65.7602	15.9411	367.774	872.832	2.02571e+57	3.32282e+54	1.56233	13.231	2.179	13.231
587.635	5.68748	2265.72	818.545	3.13323e+57	7.58888e+52	2.2478	12.13	0.742	12.13
2757.42	5251.12	11414.1	6946.64	2.17975e+56	6.02836e+56	1.19409	4.495	5.451	5.451
65.7602	399.262	367.774	1445.93	1.45128e+56	4.09315e+56	1.04861	5.44	6.137	6.137
7.359	2424.12	203.133	3778.74	1.18827e+54	1.07774e+57	1.51429	1.503	6.445	6.445
399.262	142.45	1506.35	1111.63	2.61858e+57	4.43532e+55	2.09269	12.324	3.557	12.324
668.432	5.68748	2594.94	818.545	3.06127e+57	6.4231e+52	2.20716	11.981	0.702	11.981
74.8019	15.9411	382.032	872.832	2.20763e+57	3.18635e+54	1.68334	13.305	2.149	13.305
3136.56	5251.12	13048	6946.64	2.3176e+56	5.72729e+56	1.17413	4.557	5.4	5.4
74.8019	399.262	382.032	1445.93	1.68412e+56	3.97631e+56	1.04261	5.636	6.077	6.077
34.5315	50.8234	306.22	962.431	4.5804e+56	2.95503e+55	0.537964	10.401	3.671	10.401
85.0869	399.262	397.069	1445.93	1.94983e+56	3.85992e+56	1.03914	5.837	6.015	6.015
760.338	5.68748	2971.44	818.545	2.98878e+57	5.41939e+52	2.16609	11.839	0.663	11.839
454.159	142.45	1726.27	1111.63	2.68088e+57	3.89885e+55	2.11482	12.277	3.412	12.277
3567.82	5251.12	14913.9	6946.64	2.45681e+56	5.42637e+56	1.15325	4.62	5.345	5.345
14.0142	983.798	240.205	2138.33	8.60199e+54	8.81223e+56	1.46005	2.604	6.772	6.772
85.0869	15.9411	397.069	872.832	2.39079e+57	3.0457e+54	1.80272	13.366	2.117	13.366
96.7859	399.262	412.952	1445.93	2.25218e+56	3.74483e+56	1.0392	6.046	5.953	6.046
4058.38	5251.12	17044.5	6946.64	2.59707e+56	5.12751e+56	1.13195	4.686	5.288	5.288
864.881	5.68748	3401.96	818.545	2.91686e+57	4.55882e+52	2.12519	11.705	0.626	11.705
516.604	142.45	1977.88	1111.63	2.72198e+57	3.40765e+55	2.12493	12.208	3.266	12.208
8.37083	2424.12	210.002	3778.74	1.41127e+54	1.07723e+57	1.51413	1.554	6.445	6.445
110.094	399.262	429.759	1445.93	2.59871e+56	3.63021e+56	1.04388	6.292	5.893	6.292
4616.39	5251.12	19477.2	6946.64	2.73824e+56	4.8325e+56	1.11016	4.755	5.228	5.228
983.798	5.68748	3894.16	818.545	2.84628e+57	3.82463e+52	2.08488	11.579	0.59	11.579
96.7859	15.9411	412.952	872.832	2.57351e+57	2.90128e+54	1.91936	13.413	2.083	13.413
125.231	399.262	447.575	1445.93	3.0168e+56	3.51343e+56	1.05439	6.587	5.832	6.587
5251.12	5251.12	22254.5	6946.64	2.88038e+56	4.54301e+56	1.08823	4.827	5.166	5.166
39.2794	50.8234	317.39	962.431	5.83261e+56	2.87831e+55	0.633176	10.842	3.639	10.842
587.635	142.45	2265.72	1111.63	2.74474e+57	2.96213e+55	2.12513	12.124	3.121	12.124
5973.12	5251.12	25425	6946.64	3.02378e+56	4.26047e+56	1.06632	4.904	5.102	5.102
142.45	399.262	502.076	1445.93	3.52834e+56	3.39092e+56	1.07181	6.928	5.769	6.928
1119.07	5.68748	4456.83	818.545	2.7779e+57	3.2012e+52	2.04566	11.464	0.556	11.464
15.9411	983.798	248.512	2138.33	1.01909e+55	8.7801e+56	1.45801	2.7	6.768	6.768
110.094	15.9411	429.759	872.832	2.75411e+57	2.75361e+54	2.0322	13.447	2.047	13.447
6794.4	5251.12	29044	6946.64	3.169e+56	3.98605e+56	1.04446	4.987	5.035	5.035
668.432	142.45	2594.94	1111.63	2.75162e+57	2.5616e+55	2.117	12.027	2.977	12.027
162.036	399.262	576.514	1445.93	4.13035e+56	3.25494e+56	1.09456	7.295	5.701	7.295
7728.6	5251.12	33174.7	6946.64	3.31698e+56	3.72063e+56	1.02317	5.079	4.967	5.079
1272.93	5.68748	5099.96	818.545	2.71234e+57	2.67391e+52	2.00786	11.358	0.524	11.358
9.52178	2424.12	217.13	3778.74	1.67644e+54	1.07663e+57	1.51368	1.608	6.444	6.444
44.6801	50.8234	329.088	962.431	7.28197e+56	2.79826e+55	0.742259	11.23	3.606	11.23
8791.24	5251.12	37888.9	6946.64	3.47069e+56	3.46454e+56	1.00277	5.19	4.898	5.19
125.231	15.9411	447.575	872.832	2.93095e+57	2.60333e+54	2.14034	13.465	2.01	13.465
184.315	399.262	661.803	1445.93	4.83982e+56	3.1039e+56	1.12298	7.682	5.624	7.682
1447.96	5.68748	5834.96	818.545	2.64988e+57	2.22912e+52	1.97168	11.263	0.493	11.263
10000	5251.12	43268.7	6946.64	3.63642e+56	3.21789e+56	0.983434	5.324	4.826	5.324
760.338	142.45	2971.44	1111.63	2.74534e+57	2.20454e+55	2.10226	11.923	2.835	11.923
209.657	399.262	759.504	1445.93	5.66834e+56	2.93873e+56	1.15812	8.082	5.539	8.082
142.45	15.9411	502.076	872.832	3.09848e+57	2.39628e+54	2.24003	13.469	1.956	13.469
1647.04	5.68748	6674.88	818.545	2.5911e+57	1.85532e+52	1.93745	11.179	0.464	11.179
18.1329	983.798	257.157	2138.33	1.20681e+55	8.74307e+56	1.45558	2.802	6.763	6.763
864.881	142.45	3401.96	1111.63	2.72813e+57	1.88871e+55	2.08222	11.814	2.695	11.814
50.8234	50.8234	341.354	962.431	8.91559e+56	2.71475e+55	0.863429	11.572	3.57	11.572
1873.5	5.68748	7634.57	818.545	2.53611e+57	1.54186e+52	1.90527	11.105	0.436	11.105
238.484	399.262	871.402	1445.93	6.625e+56	2.76153e+56	1.19993	8.487	5.442	8.487
162.036	15.9411	576.514	872.832	3.23359e+57	2.15763e+54	2.31817	13.45	1.889	13.45
10.831	2424.12	224.53	3778.74	1.99159e+54	1.07593e+57	1.51348	1.666	6.444	6.444
2131.1	5.68748	8730.97	818.545	2.48534e+57	1.27979e+52	1.8754	11.043	0.41	11.043
983.798	142.45	3894.16	1111.63	2.70238e+57	1.61137e+55	2.05826	11.705	2.558	11.705
271.275	399.262	999.536	1445.93	7.70569e+56	2.57524e+56	1.24853	8.885	5.335	8.885
5	5973.12	183.959	7752.03	2.03906e+53	1.05861e+57	1.41351	0.899	5.928	5.928
184.315	15.9411	661.803	872.832	3.32822e+57	1.93003e+54	2.3715	13.399	1.82	13.399
57.8114	50.8234	354.233	962.431	1.07089e+57	2.62771e+55	0.994292	11.874	3.532	11.874
2424.12	5.68748	9983.45	818.545	2.43877e+57	1.06102e+52	1.84788	10.991	0.385	10.991
20.6261	983.798	266.159	2138.33	1.42835e+55	8.70048e+56	1.45246	2.909	6.756	6.756
308.574	399.262	1146.23	1445.93	8.89896e+56	2.38322e+56	1.30295	9.264	5.217	9.264
1119.07	142.45	4456.83	1111.63	2.671e+57	1.3695e+55	2.03209	11.599	2.426	11.599
209.657	15.9411	759.504	872.832	3.38634e+57	1.71542e+54	2.40323	13.317	1.751	13.317
2757.42	5.68748	11414.1	818.545	2.39673e+57	8.78768e+51	1.82291	10.95	0.362	10.95
1272.93	142.45	5099.96	1111.63	2.63464e+57	1.15985e+55	2.00389	11.496	2.297	11.496
12.3202	2424.12	232.216	3778.74	2.36594e+54	1.07511e+57	1.51325	1.727	6.444	6.444
351.001	399.262	1314.16	1445.93	1.0181e+57	2.18902e+56	1.36173	9.616	5.089	9.616
238.484	15.9411	871.402	872.832	3.4135e+57	1.51512e+54	2.41707	13.209	1.68	13.209
65.7602	50.8234	367.774	962.431	1.26356e+57	2.53715e+55	1.13233	12.139	3.492	12.139
3136.56	5.68748	13048	818.545	2.35889e+57	7.27088e+51	1.80032	10.919	0.339	10.919
1447.96	142.45	5834.96	1111.63	2.59514e+57	9.79132e+54	1.97468	11.399	2.172	11.399
399.262	399.262	1506.35	1445.93	1.1521e+57	1.9961e+56	1.42277	9.933	4.951	9.933
23.462	983.798	275.541	2138.33	1.68954e+55	8.65164e+56	1.44925	3.021	6.749	6.749
5.68748	5973.12	190.122	7752.03	2.41984e+53	1.05854e+57	1.41349	0.927	5.928	5.928
3567.82	5.68748	14913.9	818.545	2.32595e+57	6.01416e+51	1.78059	10.899	0.319	10.899
271.275	15.9411	999.536	872.832	3.4155e+57	1.33014e+54	2.4167	13.081	1.609	13.081
1647.04	142.45	6674.88	1111.63	2.55436e+57	8.24175e+54	1.94548	11.309	2.052	11.309
454.159	399.262	1726.27	1445.93	1.28803e+57	1.80762e+56	1.48388	10.21	4.805	10.21
4058.38	5.68748	17044.5	818.545	2.29723e+57	4.97019e+51	1.7633	10.888	0.299	10.888
74.8019	50.8234	382.032	962.431	1.46687e+57	2.44309e+55	1.27503	12.371	3.449	12.371
14.0142	2424.12	240.205	3778.74	2.81037e+54	1.07413e+57	1.51269	1.791	6.443	6.443
1873.5	142.45	7634.57	1111.63	2.51343e+57	6.91926e+54	1.91684	11.228	1.937	11.228
308.574	15.9411	1146.23	872.832	3.39727e+57	1.161e+54	2.40505	12.94	1.538	12.94
516.604	399.262	1977.88	1445.93	1.42199e+57	1.62624e+56	1.5429	10.446	4.653	10.446
4616.39	5.68748	19477.2	818.545	2.27317e+57	4.10535e+51	1.74877	10.886	0.281	10.886
2131.1	142.45	8730.97	1111.63	2.47327e+57	5.7953e+54	1.88923	11.157	1.827	11.157
351.001	15.9411	1314.16	872.832	3.36301e+57	1.00779e+54	2.38455	12.788	1.467	12.788
26.688	983.798	285.327	2138.33	1.99709e+55	8.59568e+56	1.44559	3.14	6.741	6.741
6.46948	5973.12	196.51	7752.03	2.87387e+53	1.05847e+57	1.41347	0.957	5.928	5.928
5251.12	5.68748	22254.5	818.545	2.25319e+57	3.38906e+51	1.73665	10.891	0.263	10.891
85.0869	50.8234	397.069	962.431	1.67783e+57	2.34563e+55	1.41986	12.569	3.403	12.569
2424.12	142.45	9983.45	1111.63	2.43469e+57	4.84367e+54	1.86303	11.096	1.722	11.096
399.262	15.9411	1506.35	872.832	3.31645e+57	8.70274e+53	2.35731	12.631	1.397	12.631
587.635	399.262	2265.72	1445.93	1.55046e+57	1.45394e+56	1.59773	10.641	4.495	10.641
15.9411	2424.12	248.512	3778.74	3.33769e+54	1.07298e+57	1.51238	1.86	6.443	6.443
2757.42	142.45	11414.1	1111.63	2.39837e+57	4.04066e+54	1.83859	11.045	1.622	11.045
5973.12	5.68748	25425	818.545	2.23775e+57	2.79755e+51	1.72726	10.905	0.247	10.905
454.159	15.9411	1726.27	872.832	3.26081e+57	7.47894e+53	2.32512	12.472	1.329	12.472
668.432	399.262	2594.94	1445.93	1.6704e+57	1.29202e+56	1.64706	10.798	4.334	10.798
30.3574	983.798	295.544	2138.33	2.35879e+55	8.5318e+56	1.44107	3.263	6.73	6.73
96.7859	50.8234	412.952	962.431	1.89336e+57	2.24497e+55	1.5645	12.736	3.355	12.736
3136.56	142.45	13048	1111.63	2.36485e+57	3.36509e+54	1.81618	11.005	1.527	11.005
6794.4	5.68748	29044	818.545	2.22643e+57	2.3081e+51	1.72036	10.926	0.232	10.926
516.604	15.9411	1977.88	872.832	3.19818e+57	6.39808e+53	2.28908	12.314	1.261	12.314
7.359	5973.12	203.133	7752.03	3.41493e+53	1.05837e+57	1.41344	0.989	5.928	5.928
760.338	399.262	2971.44	1445.93	1.77964e+57	1.14136e+56	1.68978	10.92	4.17	10.92
3567.82	142.45	14913.9	1111.63	2.33379e+57	2.7983e+54	1.79553	10.973	1.436	10.973
587.635	15.9411	2265.72	872.832	3.13131e+57	5.45092e+53	2.25071	12.158	1.196	12.158
110.094	50.8234	429.759	962.431	2.1107e+57	2.14135e+55	1.70678	12.874	3.303	12.874
7728.6	5.68748	33174.7	818.545	2.21873e+57	1.90352e+51	1.71565	10.952	0.217	10.952
864.881	399.262	3401.96	1445.93	1.87667e+57	1.00253e+56	1.72537	11.01	4.004	11.01
18.1329	2424.12	257.157	3778.74	3.96299e+54	1.07162e+57	1.51174	1.932	6.442	6.442
4058.38	142.45	17044.5	1111.63	2.30637e+57	2.32388e+54	1.77733	10.952	1.35	10.952
34.5315	983.798	306.22	2138.33	2.78355e+55	8.45907e+56	1.43611	3.392	6.718	6.718
668.432	15.9411	2594.94	872.832	3.06149e+57	4.62596e+53	2.21067	12.008	1.132	12.008
8791.24	5.68748	37888.9	818.545	2.21518e+57	1.57024e+51	1.71348	10.984	0.204	10.984
125.231	50.8234	447.575	962.431	2.32695e+57	2.03511e+55	1.84481	12.983	3.248	12.983
983.798	399.262	3894.16	1445.93	1.96069e+57	8.75778e+55	1.75371	11.073	3.837	11.073
4616.39	142.45	19477.2	1111.63	2.28306e+57	1.92768e+54	1.76183	10.941	1.269	10.941
10000	5.68748	43268.7	818.545	2.21478e+57	1.29466e+51	1.71323	11.019	0.191	11.019
760.338	15.9411	2971.44	872.832	2.99065e+57	3.91239e+53	2.17003	11.864	1.071	11.864
8.37083	5973.12	210.002	7752.03	4.0594e+53	1.05826e+57	1.41341	1.023	5.928	5.928
1119.07	399.262	4456.83	1445.93	2.03184e+57	7.61082e+55	1.77534	11.114	3.671	11.114
142.45	50.8234	502.076	962.431	2.53755e+57	1.90491e+55	1.97478	13.068	3.181	13.068
864.881	15.9411	3401.96	872.832	2.91976e+57	3.29833e+53	2.12926	11.727	1.012	11.727
5251.12	142.45	22254.5	1111.63	2.26303e+57	1.59735e+54	1.7485	10.938	1.192	10.938
39.2794	983.798	317.39	2138.33	3.28162e+55	8.37657e+56	1.43051	3.527	6.704	6.704
20.6261	2424.12	266.159	3778.74	4.70398e+54	1.07003e+57	1.51105	2.008	6.441	6.441
1272.93	399.262	5099.96	1445.93	2.08997e+57	6.58153e+55	1.79025	11.135	3.505	11.135
983.798	15.9411	3894.16	872.832	2.84979e+57	2.77264e+53	2.08893	11.6	0.955	11.6
162.036	50.8234	576.514	962.431	2.72794e+57	1.73744e+55	2.08684	13.124	3.089	13.124
5973.12	142.45	25425	1111.63	2.24778e+57	1.32251e+54	1.73824	10.945	1.12	10.945
1119.07	15.9411	4456.83	872.832	2.78181e+57	2.32475e+53	2.04961	11.482	0.901	11.482
1447.96	399.262	5834.96	1445.93	2.13665e+57	5.66527e+55	1.79979	11.143	3.342	11.143
9.52178	5973.12	217.13	7752.03	4.82668e+53	1.05813e+57	1.4136	1.059	5.929	5.929
6794.4	142.45	29044	1111.63	2.23626e+57	1.09406e+54	1.7304	10.961	1.052	10.961
44.6801	983.798	329.088	2138.33	3.86465e+55	8.28334e+56	1.424	3.668	6.687	6.687
184.315	50.8234	661.803	962.431	2.88741e+57	1.5697e+55	2.17709	13.146	2.988	13.146
1272.93	15.9411	5099.96	872.832	2.71624e+57	1.94471e+53	2.01155	11.374	0.849	11.374
1647.04	399.262	6674.88	1445.93	2.17229e+57	4.85556e+55	1.80416	11.138	3.181	11.138
7728.6	142.45	33174.7	1111.63	2.22725e+57	9.04434e+53	1.7242	10.979	0.987	10.979
23.462	2424.12	275.541	3778.74	5.58147e+54	1.06816e+57	1.51028	2.088	6.44	6.44
209.657	50.8234	759.504	962.431	3.01197e+57	1.40888e+55	2.24476	13.132	2.884	13.132
1447.96	15.9411	5834.96	872.832	2.65359e+57	1.62341e+53	1.97503	11.277	0.799	11.277
1873.5	399.262	7634.57	1445.93	2.19821e+57	4.14496e+55	1.80427	11.125	3.023	11.125
8791.24	142.45	37888.9	1111.63	2.22366e+57	7.47243e+53	1.72144	11.008	0.927	11.008
50.8234	983.798	341.354	2138.33	4.54591e+55	8.17848e+56	1.41662	3.815	6.667	6.667
10.831	5973.12	224.53	7752.03	5.73982e+53	1.05797e+57	1.41357	1.098	5.929	5.929
1647.04	15.9411	6674.88	872.832	2.5946e+57	1.35274e+53	1.94049	11.191	0.752	11.191
238.484	50.8234	871.402	962.431	3.10202e+57	1.25638e+55	2.29116	13.085	2.778	13.085
2131.1	399.262	8730.97	1445.93	2.21601e+57	3.52533e+55	1.80109	11.107	2.869	11.107
10000	142.45	43268.7	1111.63	2.22112e+57	6.17033e+53	1.7194	11.036	0.869	11.036
1873.5	15.9411	7634.57	872.832	2.5393e+57	1.12531e+53	1.90797	11.115	0.707	11.115
271.275	50.8234	999.536	962.431	3.16029e+57	1.11332e+55	2.31861	13.007	2.669	13.007
26.688	2424.12	285.327	3778.74	6.6198e+54	1.06596e+57	1.50919	2.173	6.438	6.438
57.8114	983.798	354.233	2138.33	5.34033e+55	8.06117e+56	1.40846	3.967	6.644	6.644
2131.1	15.9411	8730.97	872.832	2.4883e+57	9.34861e+52	1.87784	11.051	0.665	11.051
5	6.46948	183.959	824.659	1.99215e+56	9.97662e+53	0.180522	16.545	1.711	16.545
2424.12	399.262	9983.45	1445.93	2.22752e+57	2.98821e+55	1.79571	11.089	2.72	11.089
308.574	50.8234	1146.23	962.431	3.19127e+57	9.80517e+54	2.33038	12.906	2.56	12.906
2424.12	15.9411	9983.45	872.832	2.44149e+57	7.75632e+52	1.85006	10.998	0.625	10.998
12.3202	5973.12	232.216	7752.03	6.82608e+53	1.05777e+57	1.41352	1.138	5.929	5.929
2757.42	399.262	11414.1	1445.93	2.23305e+57	2.52507e+55	1.78815	11.068	2.575	11.068
5	162.036	183.959	1139.44	1.09944e+55	2.17112e+56	0.699758	3.434	5.777	5.777
65.7602	983.798	367.774	2138.33	6.2647e+55	7.93073e+56	1.39959	4.125	6.618	6.618
351.001	50.8234	1314.16	962.431	3.19923e+57	8.58473e+54	2.32923	12.786	2.451	12.786
2757.42	15.9411	11414.1	872.832	2.39902e+57	6.42801e+52	1.82474	10.956	0.587	10.956
30.3574	2424.12	295.544	3778.74	7.84748e+54	1.06338e+57	1.50801	2.262	6.436	6.436
3136.56	399.262	13048	1445.93	2.2353e+57	2.12776e+55	1.78002	11.051	2.436	11.051
399.262	50.8234	1506.35	962.431	3.18786e+57	7.47393e+54	2.31743	12.653	2.341	12.653
3136.56	15.9411	13048	872.832	2.36099e+57	5.32186e+52	1.80197	10.924	0.551	10.924
74.8019	983.798	382.032	2138.33	7.33772e+55	7.78666e+56	1.38956	4.289	6.587	6.587
3567.82	399.262	14913.9	1445.93	2.2344e+57	1.78838e+55	1.77122	11.036	2.302	11.036
14.0142	5973.12	240.205	7752.03	8.11778e+53	1.05754e+57	1.41346	1.182	5.929	5.929
454.159	50.8234	1726.27	962.431	3.16152e+57	6.47233e+54	2.29762	12.511	2.233	12.511
3567.82	15.9411	14913.9	872.832	2.32776e+57	4.40226e+52	1.78199	10.903	0.518	10.903
5.68748	162.036	190.122	1139.44	1.29502e+55	2.15025e+56	0.696127	3.53	5.763	5.763
34.5315	2424.12	306.22	3778.74	9.29776e+54	1.06036e+57	1.50672	2.355	6.434	6.434
4058.38	399.262	17044.5	1445.93	2.23117e+57	1.49967e+55	1.76212	11.024	2.173	11.024
516.604	50.8234	1977.88	962.431	3.12309e+57	5.5769e+54	2.27141	12.364	2.126	12.364
4058.38	15.9411	17044.5	872.832	2.2989e+57	3.63957e+52	1.76458	10.891	0.486	10.891
85.0869	983.798	397.069	2138.33	8.58007e+55	7.62881e+56	1.37861	4.459	6.551	6.551
4616.39	399.262	19477.2	1445.93	2.22751e+57	1.25498e+55	1.75377	11.018	2.05	11.018
587.635	50.8234	2265.72	962.431	3.07526e+57	4.78289e+54	2.24031	12.215	2.02	12.215
4616.39	15.9411	19477.2	872.832	2.27447e+57	3.0068e+52	1.74978	10.888	0.456	10.888
6.46948	162.036	196.51	1139.44	1.52611e+55	2.12727e+56	0.691934	3.633	5.746	5.746
96.7859	983.798	412.952	2138.33	1.00144e+56	7.45738e+56	1.36688	4.634	6.51	6.51
15.9411	5973.12	248.512	7752.03	9.65309e+53	1.05726e+57	1.41338	1.227	5.929	5.929
668.432	50.8234	2594.94	962.431	3.02136e+57	4.08427e+54	2.20622	12.069	1.918	12.069
5251.12	15.9411	22254.5	872.832	2.25454e+57	2.4826e+52	1.73766	10.894	0.428	10.894
5251.12	399.262	22254.5	1445.93	2.22425e+57	1.04827e+55	1.74657	11.019	1.933	11.019
39.2794	2424.12	317.39	3778.74	1.10094e+55	1.05684e+57	1.50506	2.453	6.431	6.431
5.68748	6.46948	190.122	824.659	2.33959e+56	9.85394e+53	0.208892	15.344	1.704	15.344
110.094	983.798	429.759	2138.33	1.16655e+56	7.27306e+56	1.35439	4.813	6.463	6.463
760.338	50.8234	2971.44	962.431	2.9627e+57	3.47375e+54	2.16975	11.926	1.818	11.926
5973.12	15.9411	25425	872.832	2.23858e+57	2.04891e+52	1.72792	10.906	0.401	10.906
5973.12	399.262	25425	1445.93	2.22089e+57	8.74152e+54	1.74007	11.024	1.821	11.024
7.359	162.036	203.133	1139.44	1.79881e+55	2.1021e+56	0.687411	3.741	5.727	5.727
864.881	50.8234	3401.96	962.431	2.90131e+57	2.9437e+54	2.13202	11.788	1.721	11.788
125.231	983.798	447.575	2138.33	1.35598e+56	7.07717e+56	1.34178	4.998	6.411	6.411
6794.4	15.9411	29044	872.832	2.22694e+57	1.69028e+52	1.7208	10.927	0.376	10.927
18.1329	5973.12	257.157	7752.03	1.14772e+54	1.05692e+57	1.41329	1.276	5.929	5.929
6794.4	399.262	29044	1445.93	2.2178e+57	7.27869e+54	1.73439	11.032	1.714	11.032
44.6801	2424.12	329.088	3778.74	1.30273e+55	1.05273e+57	1.50306	2.556	6.427	6.427
983.798	50.8234	3894.16	962.431	2.83858e+57	2.48624e+54	2.09376	11.658	1.627	11.658
7728.6	15.9411	33174.7	872.832	2.21956e+57	1.39415e+52	1.71626	10.953	0.353	10.953
7728.6	399.262	33174.7	1445.93	2.21702e+57	6.05277e+54	1.73073	11.048	1.613	11.048
142.45	983.798	502.076	2138.33	1.56767e+56	6.87364e+56	1.32921	5.182	6.354	6.354
1119.07	50.8234	4456.83	962.431	2.77606e+57	2.09352e+54	2.0558	11.537	1.537	11.537
8.37083	162.036	210.002	1139.44	2.1202e+55	2.07469e+56	0.68282	3.857	5.707	5.707
8791.24	399.262	37888.9	1445.93	2.21927e+57	5.02751e+54	1.72945	11.072	1.518	11.072
162.036	983.798	576.514	2138.33	1.79225e+56	6.66603e+56	1.31709	5.356	6.295	6.295
8791.24	15.9411	37888.9	872.832	2.21568e+57	1.14949e+52	1.71387	10.985	0.331	10.985
20.6261	5973.12	266.159	7752.03	1.36433e+54	1.05652e+57	1.41319	1.327	5.929	5.929
50.8234	2424.12	341.354	3778.74	1.54037e+55	1.04794e+57	1.50063	2.664	6.422	6.422
1272.93	50.8234	5099.96	962.431	2.71431e+57	1.758e+54	2.01843	11.425	1.45	11.425
184.315	983.798	661.803	2138.33	2.03011e+56	6.4519e+56	1.30538	5.519	6.234	6.234
10000	399.262	43268.7	1445.93	2.22164e+57	4.17157e+54	1.72864	11.095	1.427	11.095
10000	15.9411	43268.7	872.832	2.21505e+57	9.47434e+51	1.71347	11.02	0.31	11.02
209.657	983.798	759.504	2138.33	2.28149e+56	6.22967e+56	1.29383	5.671	6.17	6.17
1447.96	50.8234	5834.96	962.431	2.65457e+57	1.47263e+54	1.98231	11.323	1.367	11.323
9.52178	162.036	217.13	1139.44	2.49847e+55	2.04499e+56	0.677642	3.978	5.683	5.683
6.46948	6.46948	196.51	824.659	2.73497e+56	9.72669e+53	0.241039	14.496	1.696	14.496
238.484	983.798	871.402	2138.33	2.54631e+56	5.99831e+56	1.28245	5.813	6.103	6.103
1647.04	50.8234	6674.88	962.431	2.59753e+57	1.2309e+54	1.94782	11.232	1.288	11.232
23.462	5973.12	275.541	7752.03	1.62145e+54	1.05603e+57	1.41306	1.381	5.929	5.929
57.8114	2424.12	354.233	3778.74	1.8199e+55	1.04238e+57	1.49808	2.776	6.417	6.417
271.275	983.798	999.536	2138.33	2.8243e+56	5.75701e+56	1.27126	5.947	6.033	6.033
308.574	983.798	1146.23	2138.33	3.11509e+56	5.50501e+56	1.26026	6.076	5.96	6.076
1873.5	50.8234	7634.57	962.431	2.54374e+57	1.02684e+54	1.91527	11.152	1.213	11.152
10.831	162.036	224.53	1139.44	2.9431e+55	2.01304e+56	0.672332	4.106	5.657	5.657
5	454.159	183.959	1513.1	4.99618e+54	5.93636e+56	1.23254	2.631	6.696	6.696
351.001	983.798	1314.16	2138.33	3.4222e+56	5.24119e+56	1.24967	6.216	5.884	6.216
2131.1	50.8234	8730.97	962.431	2.4936e+57	8.55092e+53	1.88489	11.084	1.142	11.084
399.262	983.798	1506.35	2138.33	3.75579e+56	4.96516e+56	1.23948	6.37	5.802	6.37
65.7602	2424.12	367.774	3778.74	2.14826e+55	1.03594e+57	1.49484	2.894	6.41	6.41
26.688	5973.12	285.327	7752.03	1.92647e+54	1.05545e+57	1.41291	1.438	5.929	5.929
12.3202	162.036	232.216	1139.44	3.46501e+55	1.97891e+56	0.666808	4.241	5.628	5.628
2424.12	50.8234	9983.45	962.431	2.44709e+57	7.10993e+53	1.85665	11.027	1.074	11.027
454.159	983.798	1726.27	2138.33	4.12264e+56	4.6783e+56	1.2301	6.538	5.713	6.538
5	18.1329	183.959	880.781	3.64373e+55	6.51816e+54	0.0886236	10.624	2.667	10.624
516.604	983.798	1977.88	2138.33	4.5281e+56	4.38291e+56	1.22191	6.722	5.616	6.722
2757.42	50.8234	11414.1	962.431	2.40434e+57	5.90357e+53	1.83063	10.98	1.009	10.98
587.635	983.798	2265.72	2138.33	4.97696e+56	4.08184e+56	1.21568	6.922	5.512	6.922
5.68748	454.159	190.122	1513.1	5.90363e+54	5.91773e+56	1.23068	2.709	6.692	6.692
14.0142	162.036	240.205	1139.44	4.07672e+55	1.94279e+56	0.661203	4.383	5.596	5.596
74.8019	2424.12	382.032	3778.74	2.53345e+55	1.0285e+57	1.49117	3.018	6.402	6.402
3136.56	50.8234	13048	962.431	2.36615e+57	4.896e+53	1.80731	10.944	0.948	10.944
668.432	983.798	2594.94	2138.33	5.47487e+56	3.7783e+56	1.21174	7.141	5.399	7.141
7.359	6.46948	203.133	824.659	3.18388e+56	9.59501e+53	0.277394	13.893	1.689	13.893
30.3574	5973.12	295.544	7752.03	2.28813e+54	1.05475e+57	1.41273	1.498	5.929	5.929
15.9411	162.036	248.512	1139.44	4.79255e+55	1.90491e+56	0.655677	4.531	5.561	5.561
760.338	983.798	2971.44	2138.33	6.02654e+56	3.47566e+56	1.21087	7.376	5.278	7.376
3567.82	50.8234	14913.9	962.431	2.3328e+57	4.0563e+53	1.78689	10.921	0.891	10.921
85.0869	2424.12	397.069	3778.74	2.98462e+55	1.01993e+57	1.48682	3.146	6.392	6.392
864.881	983.798	3401.96	2138.33	6.63557e+56	3.17733e+56	1.21378	7.628	5.15	7.628
18.1329	162.036	257.157	1139.44	5.62881e+55	1.86563e+56	0.650423	4.687	5.523	5.523
4058.38	50.8234	17044.5	962.431	2.30302e+57	3.35719e+53	1.7686	10.905	0.836	10.905
6.46948	454.159	196.51	1513.1	6.9799e+54	5.89649e+56	1.22854	2.791	6.687	6.687
983.798	983.798	3894.16	2138.33	7.30583e+56	2.88657e+56	1.22083	7.893	5.014	7.893
34.5315	5973.12	306.22	7752.03	2.71668e+54	1.05391e+57	1.41251	1.561	5.929	5.929
4616.39	50.8234	19477.2	962.431	2.27833e+57	2.7766e+53	1.75339	10.899	0.785	10.899
20.6261	162.036	266.159	1139.44	6.60404e+55	1.82539e+56	0.645668	4.849	5.482	5.482
96.7859	2424.12	412.952	3778.74	3.51222e+55	1.01012e+57	1.48153	3.28	6.379	6.379
1119.07	983.798	4456.83	2138.33	8.03789e+56	2.60635e+56	1.23246	8.168	4.871	8.168
39.2794	5973.12	317.39	7752.03	3.22418e+54	1.05292e+57	1.41223	1.628	5.929	5.929
5.68748	18.1329	190.122	880.781	4.886e+55	6.4325e+54	0.0982975	11.635	2.655	11.635
5251.12	50.8234	22254.5	962.431	2.25808e+57	2.2948e+53	1.74087	10.903	0.737	10.903
1272.93	983.798	5099.96	2138.33	8.82839e+56	2.33924e+56	1.24891	8.448	4.723	8.448
7.359	454.159	203.133	1513.1	8.25503e+54	5.87225e+56	1.22601	2.878	6.681	6.681
23.462	162.036	275.541	1139.44	7.73921e+55	1.7847e+56	0.641868	5.019	5.439	5.439
110.094	2424.12	429.759	3778.74	4.1281e+55	9.9891e+56	1.47585	3.419	6.365	6.365
1447.96	983.798	5834.96	2138.33	9.67291e+56	2.08733e+56	1.26988	8.729	4.569	8.729
5973.12	50.8234	25425	962.431	2.24225e+57	1.89535e+53	1.73103	10.915	0.692	10.915
8.37083	6.46948	210.002	824.659	3.69645e+56	9.45804e+53	0.318677	13.459	1.681	13.459
26.688	162.036	285.327	1139.44	9.05803e+55	1.74411e+56	0.639512	5.196	5.395	5.395
44.6801	5973.12	329.088	7752.03	3.82478e+54	1.05173e+57	1.41173	1.698	5.928	5.928
1647.04	983.798	6674.88	2138.33	1.05608e+57	1.85216e+56	1.29499	9.003	4.411	9.003
6794.4	50.8234	29044	962.431	2.2301e+57	1.56472e+53	1.72345	10.934	0.649	10.934
30.3574	162.036	295.544	1139.44	1.05874e+56	1.7041e+56	0.638921	5.381	5.35	5.381
125.231	2424.12	447.575	3778.74	4.8457e+55	9.86177e+56	1.46898	3.564	6.347	6.347
1873.5	983.798	7634.57	2138.33	1.14785e+57	1.63473e+56	1.32362	9.266	4.251	9.266
7728.6	50.8234	33174.7	962.431	2.22228e+57	1.2911e+53	1.71853	10.959	0.609	10.959
8.37083	454.159	210.002	1513.1	9.76429e+54	5.84467e+56	1.22338	2.971	6.675	6.675
34.5315	162.036	306.22	1139.44	1.23589e+56	1.66494e+56	0.640813	5.595	5.306	5.595
8791.24	50.8234	37888.9	962.431	2.2179e+57	1.06499e+53	1.71572	10.989	0.571	10.989
2131.1	983.798	8730.97	2138.33	1.24113e+57	1.43543e+56	1.35477	9.514	4.089	9.514
50.8234	5973.12	341.354	7752.03	4.53503e+54	1.05032e+57	1.41138	1.772	5.928	5.928
39.2794	162.036	317.39	1139.44	1.44367e+56	1.6263e+56	0.645744	5.852	5.263	5.852
142.45	2424.12	502.076	3778.74	5.66226e+55	9.72059e+56	1.46154	3.711	6.327	6.327
10000	50.8234	43268.7	962.431	2.21663e+57	8.78104e+52	1.71484	11.022	0.535	11.022
2424.12	983.798	9983.45	2138.33	1.3343e+57	1.25424e+56	1.38746	9.743	3.926	9.743
44.6801	162.036	329.088	1139.44	1.69848e+56	1.58728e+56	0.65471	6.161	5.22	6.161
6.46948	18.1329	196.51	880.781	6.61891e+55	6.34848e+54	0.112074	12.326	2.643	12.326
9.52178	454.159	217.13	1513.1	1.15489e+55	5.81335e+56	1.22017	3.069	6.667	6.667
9.52178	6.46948	217.13	824.659	4.27903e+56	9.31579e+53	0.365314	13.154	1.672	13.154
2757.42	983.798	11414.1	2138.33	1.42563e+57	1.09077e+56	1.42055	9.951	3.762	9.951
50.8234	162.036	341.354	1139.44	2.02272e+56	1.54725e+56	0.669419	6.526	5.177	6.526
162.036	2424.12	576.514	3778.74	6.54834e+55	9.56977e+56	1.45355	3.852	6.305	6.305
57.8114	5973.12	354.233	7752.03	5.37433e+54	1.04863e+57	1.41073	1.849	5.927	5.927
5	57.8114	183.959	976.011	1.75174e+55	4.81714e+55	0.263728	4.034	4.235	4.235
57.8114	162.036	354.233	1139.44	2.44513e+56	1.50585e+56	0.691745	6.955	5.132	6.955
3136.56	983.798	13048	2138.33	1.51401e+57	9.44405e+55	1.45356	10.139	3.6	10.139
184.315	2424.12	661.803	3778.74	7.50934e+55	9.40787e+56	1.44494	3.988	6.281	6.281
65.7602	162.036	367.774	1139.44	3.00201e+56	1.46288e+56	0.72434	7.447	5.084	7.447
3567.82	983.798	14913.9	2138.33	1.59797e+57	8.14242e+55	1.48542	10.305	3.439	10.305
10.831	454.159	224.53	1513.1	1.3657e+55	5.77783e+56	1.21658	3.173	6.658	6.658
5.68748	57.8114	190.122	976.011	2.0593e+55	4.7372e+55	0.262156	4.146	4.211	4.211
65.7602	5973.12	367.774	7752.03	6.36533e+54	1.04663e+57	1.41	1.93	5.926	5.926
209.657	2424.12	759.504	3778.74	8.55049e+55	9.23379e+56	1.43556	4.117	6.254	6.254
4058.38	983.798	17044.5	2138.33	1.67709e+57	6.99257e+55	1.51597	10.454	3.281	10.454
74.8019	162.036	382.032	1139.44	3.7362e+56	1.41823e+56	0.770612	7.994	5.034	7.994
10.831	6.46948	224.53	824.659	4.93579e+56	9.16765e+53	0.417544	12.95	1.663	12.95
6.46948	57.8114	196.51	976.011	2.42225e+55	4.65682e+55	0.260941	4.268	4.186	4.268
4616.39	983.798	19477.2	2138.33	1.75016e+57	5.98297e+55	1.54431	10.582	3.125	10.582
7.359	18.1329	203.133	880.781	8.97207e+55	6.26416e+54	0.131	12.63	2.631	12.63
12.3202	454.159	232.216	1513.1	1.61446e+55	5.73765e+56	1.21265	3.283	6.648	6.648
85.0869	162.036	397.069	1139.44	4.69442e+56	1.3718e+56	0.83376	8.579	4.981	8.579
238.484	2424.12	871.402	3778.74	9.67597e+55	9.04653e+56	1.42529	4.241	6.224	6.224
7.359	57.8114	203.133	976.011	2.85012e+55	4.57712e+55	0.260192	4.414	4.16	4.414
74.8019	5973.12	382.032	7752.03	7.53446e+54	1.04426e+57	1.4092	2.015	5.925	5.925
5251.12	983.798	22254.5	2138.33	1.81759e+57	5.10161e+55	1.57079	10.696	2.973	10.696
96.7859	162.036	412.952	1139.44	5.91796e+56	1.32354e+56	0.916341	9.176	4.924	9.176
271.275	2424.12	999.536	3778.74	1.08891e+56	8.84544e+56	1.41443	4.36	6.192	6.192
8.37083	57.8114	210.002	976.011	3.35423e+55	4.49912e+55	0.260131	4.589	4.134	4.589
5973.12	983.798	25425	2138.33	1.87855e+57	4.33632e+55	1.59473	10.795	2.824	10.795
14.0142	454.159	240.205	1513.1	1.90768e+55	5.69233e+56	1.20811	3.398	6.636	6.636
12.3202	6.46948	232.216	824.659	5.67042e+56	9.01335e+53	0.475542	12.824	1.654	12.824
308.574	2424.12	1146.23	3778.74	1.21922e+56	8.62992e+56	1.40272	4.474	6.157	6.157
110.094	162.036	429.759	1139.44	7.42802e+56	1.27346e+56	1.01936	9.756	4.864	9.756
9.52178	57.8114	217.13	976.011	3.94972e+55	4.42352e+55	0.26096	4.801	4.108	4.801
85.0869	5973.12	397.069	7752.03	8.91251e+54	1.04146e+57	1.40805	2.105	5.923	5.923
6794.4	983.798	29044	2138.33	1.93429e+57	3.67506e+55	1.61696	10.882	2.68	10.882
351.001	2424.12	1314.16	3778.74	1.35867e+56	8.39963e+56	1.38992	4.582	6.118	6.118
10.831	57.8114	224.53	976.011	4.66496e+55	4.35007e+55	0.26298	5.056	4.083	5.056
125.231	162.036	447.575	1139.44	9.22173e+56	1.22159e+56	1.14149	10.293	4.8	10.293
7728.6	983.798	33174.7	2138.33	1.98412e+57	3.10627e+55	1.6369	10.958	2.54	10.958
15.9411	454.159	248.512	1513.1	2.25288e+55	5.64136e+56	1.20299	3.519	6.622	6.622
399.262	2424.12	1506.35	3778.74	1.50728e+56	8.15449e+56	1.37628	4.686	6.076	6.076
96.7859	5973.12	412.952	7752.03	1.05353e+55	1.03814e+57	1.4068	2.199	5.921	5.921
8.37083	18.1329	210.002	880.781	1.2061e+56	6.17762e+54	0.155979	12.641	2.619	12.641
8791.24	983.798	37888.9	2138.33	2.02914e+57	2.61906e+55	1.65516	11.026	2.405	11.026
142.45	162.036	502.076	1139.44	1.12354e+57	1.16419e+56	1.27606	10.767	4.729	10.767
14.0142	6.46948	240.205	824.659	6.48691e+56	8.85247e+53	0.539469	12.757	1.644	12.757
12.3202	57.8114	232.216	976.011	5.55316e+55	4.27787e+55	0.266626	5.363	4.059	5.363
454.159	2424.12	1726.27	3778.74	1.66493e+56	7.89463e+56	1.36157	4.784	6.03	6.03
10000	983.798	43268.7	2138.33	2.07103e+57	2.20335e+55	1.67273	11.09	2.276	11.09
18.1329	454.159	257.157	1513.1	2.65874e+55	5.58423e+56	1.1973	3.647	6.606	6.606
162.036	162.036	576.514	1139.44	1.33317e+57	1.09421e+56	1.41026	11.164	4.642	11.164
110.094	5973.12	429.759	7752.03	1.24445e+55	1.03423e+57	1.40543	2.296	5.919	5.919
516.604	2424.12	1977.88	3778.74	1.83138e+56	7.62049e+56	1.34582	4.878	5.98	5.98
14.0142	57.8114	240.205	976.011	6.69179e+55	4.20607e+55	0.272427	5.731	4.035	5.731
587.635	2424.12	2265.72	3778.74	2.00625e+56	7.33281e+56	1.32906	4.967	5.926	5.926
184.315	162.036	661.803	1139.44	1.5431e+57	1.01563e+56	1.53874	11.485	4.539	11.485
15.9411	6.46948	248.512	824.659	7.38753e+56	8.6845e+53	0.609343	12.734	1.633	12.734
15.9411	57.8114	248.512	976.011	8.19191e+55	4.13367e+55	0.28128	6.169	4.011	6.169
20.6261	454.159	266.159	1513.1	3.13526e+55	5.52045e+56	1.19082	3.78	6.587	6.587
125.231	5973.12	447.575	7752.03	1.46883e+55	1.02963e+57	1.40343	2.399	5.915	5.915
668.432	2424.12	2594.94	3778.74	2.189e+56	7.03267e+56	1.31133	5.053	5.868	5.868
209.657	162.036	759.504	1139.44	1.74606e+57	9.32739e+55	1.65743	11.738	4.422	11.738
5	1119.07	183.959	2294.63	1.89819e+54	9.35271e+56	1.48964	1.901	6.763	6.763
760.338	2424.12	2971.44	3778.74	2.37895e+56	6.72142e+56	1.29267	5.134	5.806	5.806
18.1329	57.8114	257.157	976.011	1.02142e+56	4.05961e+55	0.294475	6.679	3.987	6.679
9.52178	18.1329	217.13	880.781	1.59856e+56	6.08813e+54	0.187731	12.506	2.606	12.506
238.484	162.036	871.402	1139.44	1.9356e+57	8.49198e+55	1.7634	11.928	4.295	11.928
864.881	2424.12	3401.96	3778.74	2.57533e+56	6.40071e+56	1.27292	5.211	5.739	5.739
142.45	5973.12	502.076	7752.03	1.72681e+55	1.02435e+57	1.40131	2.505	5.911	5.911
23.462	454.159	275.541	1513.1	3.69388e+55	5.44959e+56	1.18389	3.92	6.566	6.566
18.1329	6.46948	257.157	824.659	8.3727e+56	8.50929e+53	0.685043	12.746	1.622	12.746
983.798	2424.12	3894.16	3778.74	2.77727e+56	6.07249e+56	1.25237	5.286	5.668	5.668
271.275	162.036	999.536	1139.44	2.10665e+57	7.67641e+55	1.85446	12.062	4.159	12.062
20.6261	57.8114	266.159	976.011	1.2987e+56	3.98314e+55	0.313672	7.26	3.961	7.26
1119.07	2424.12	4456.83	3778.74	2.98386e+56	5.73885e+56	1.23112	5.358	5.593	5.593
5.68748	1119.07	190.122	2294.63	2.24816e+54	9.34409e+56	1.48905	1.959	6.762	6.762
26.688	454.159	285.327	1513.1	4.34763e+55	5.37123e+56	1.17602	4.066	6.541	6.541
162.036	5973.12	576.514	7752.03	2.01048e+55	1.01855e+57	1.39885	2.606	5.906	5.906
1272.93	2424.12	5099.96	3778.74	3.19419e+56	5.402e+56	1.20905	5.429	5.513	5.513
1447.96	2424.12	5834.96	3778.74	3.40751e+56	5.06415e+56	1.1867	5.501	5.43	5.501
308.574	162.036	1146.23	1139.44	2.25568e+57	6.89427e+55	1.92984	12.148	4.019	12.148
1647.04	2424.12	6674.88	3778.74	3.62451e+56	4.7272e+56	1.16426	5.583	5.344	5.583
20.6261	6.46948	266.159	824.659	9.44408e+56	8.32618e+53	0.766495	12.783	1.61	12.783
23.462	57.8114	275.541	976.011	1.67909e+56	3.90391e+55	0.341299	7.89	3.935	7.89
30.3574	454.159	295.544	1513.1	5.11132e+55	5.28514e+56	1.1676	4.219	6.513	6.513
1873.5	2424.12	7634.57	3778.74	3.84987e+56	4.39294e+56	1.14178	5.68	5.253	5.68
351.001	162.036	1314.16	1139.44	2.38117e+57	6.15246e+55	1.98954	12.193	3.876	12.193
10.831	18.1329	224.53	880.781	2.08257e+56	5.99527e+54	0.226803	12.339	2.592	12.339
184.315	5973.12	661.803	7752.03	2.32258e+55	1.01216e+57	1.39627	2.706	5.901	5.901
2131.1	2424.12	8730.97	3778.74	4.08788e+56	4.0636e+56	1.11979	5.793	5.157	5.793
399.262	162.036	1506.35	1139.44	2.48262e+57	5.45624e+55	2.03387	12.201	3.729	12.201
2424.12	2424.12	9983.45	3778.74	4.34272e+56	3.74151e+56	1.09879	5.926	5.056	5.926
6.46948	1119.07	196.51	2294.63	2.6644e+54	9.33406e+56	1.48843	2.02	6.761	6.761
26.688	57.8114	285.327	976.011	2.19718e+56	3.82153e+55	0.379875	8.541	3.907	8.541
34.5315	454.159	306.22	1513.1	6.00163e+55	5.19117e+56	1.15848	4.377	6.481	6.481
2757.42	2424.12	11414.1	3778.74	4.61965e+56	3.42889e+56	1.0794	6.083	4.95	6.083
454.159	162.036	1726.27	1139.44	2.56108e+57	4.80959e+55	2.06441	12.179	3.581	12.179
23.462	6.46948	275.541	824.659	1.06003e+57	8.1352e+53	0.853416	12.839	1.598	12.839
209.657	5973.12	759.504	7752.03	2.66595e+55	1.0051e+57	1.39333	2.802	5.895	5.895
3136.56	2424.12	13048	3778.74	4.92507e+56	3.12772e+56	1.06247	6.266	4.84	6.266
39.2794	454.159	317.39	1513.1	7.03727e+55	5.0894e+56	1.14885	4.542	6.445	6.445
516.604	162.036	1977.88	1139.44	2.61802e+57	4.2149e+55	2.08249	12.132	3.432	12.132
3567.82	2424.12	14913.9	3778.74	5.26801e+56	2.83972e+56	1.04856	6.48	4.724	6.48
30.3574	57.8114	295.544	976.011	2.88643e+56	3.73579e+55	0.432008	9.177	3.878	9.177
238.484	5973.12	871.402	7752.03	3.04337e+55	9.97303e+56	1.38999	2.896	5.888	5.888
7.359	1119.07	203.133	2294.63	3.15907e+54	9.32239e+56	1.48777	2.086	6.76	6.76
4058.38	2424.12	17044.5	3778.74	5.65819e+56	2.56633e+56	1.0389	6.727	4.604	6.727
587.635	162.036	2265.72	1139.44	2.65558e+57	3.67319e+55	2.08983	12.066	3.283	12.066
44.6801	454.159	329.088	1513.1	8.2391e+55	4.98016e+56	1.13891	4.712	6.405	6.405
26.688	6.46948	285.327	824.659	1.1841e+57	7.93564e+53	0.945543	12.907	1.585	12.907
12.3202	18.1329	232.216	880.781	2.66339e+56	5.89887e+54	0.273542	12.204	2.578	12.204
4616.39	2424.12	19477.2	3778.74	6.10757e+56	2.30867e+56	1.03452	7.009	4.48	7.009
668.432	162.036	2594.94	1139.44	2.67585e+57	3.18421e+55	2.08789	11.984	3.134	11.984
271.275	5973.12	999.536	7752.03	3.45758e+55	9.88696e+56	1.3865	2.987	5.881	5.881
50.8234	454.159	341.354	1513.1	9.63015e+55	4.86405e+56	1.1284	4.888	6.359	6.359
5251.12	2424.12	22254.5	3778.74	6.62937e+56	2.06753e+56	1.03651	7.324	4.352	7.324
34.5315	57.8114	306.22	976.011	3.776e+56	3.64639e+55	0.49962	9.766	3.847	9.766
760.338	162.036	2971.44	1139.44	2.68171e+57	2.74664e+55	2.07863	11.893	2.987	11.893
30.3574	6.46948	295.544	824.659	1.31631e+57	7.7273e+53	1.04245	12.983	1.571	12.983
5973.12	2424.12	25425	3778.74	7.2361e+56	1.84342e+56	1.04601	7.671	4.221	7.671
8.37083	1119.07	210.002	2294.63	3.74653e+54	9.30882e+56	1.48705	2.156	6.759	6.759
57.8114	454.159	354.233	1513.1	1.12357e+56	4.74204e+56	1.11817	5.071	6.309	6.309
308.574	5973.12	1146.23	7752.03	3.91129e+55	9.792e+56	1.38234	3.077	5.872	5.872
864.881	162.036	3401.96	1139.44	2.67533e+57	2.35818e+55	2.06335	11.795	2.842	11.795
6794.4	2424.12	29044	3778.74	7.93885e+56	1.63655e+56	1.06384	8.042	4.087	8.042
65.7602	454.159	367.774	1513.1	1.30831e+56	4.61538e+56	1.1086	5.258	6.255	6.255
14.0142	18.1329	240.205	880.781	3.34706e+56	5.7986e+54	0.32828	12.122	2.564	12.122
39.2794	57.8114	317.39	976.011	4.88085e+56	3.55315e+55	0.583531	10.296	3.815	10.296
983.798	162.036	3894.16	1139.44	2.6597e+57	2.01596e+55	2.04387	11.696	2.701	11.696
34.5315	6.46948	306.22	824.659	1.45625e+57	7.50998e+53	1.1436	13.062	1.556	13.062
7728.6	2424.12	33174.7	3778.74	8.74389e+56	1.44683e+56	1.09041	8.428	3.95	8.428
351.001	5973.12	1314.16	7752.03	4.40717e+55	9.68749e+56	1.37799	3.163	5.863	5.863
74.8019	454.159	382.032	1513.1	1.5202e+56	4.48563e+56	1.09986	5.45	6.196	6.196
1119.07	162.036	4456.83	1139.44	2.63572e+57	1.71653e+55	2.02058	11.595	2.562	11.595
9.52178	1119.07	217.13	2294.63	4.44369e+54	9.29303e+56	1.48598	2.229	6.757	6.757
8791.24	2424.12	37888.9	3778.74	9.64965e+56	1.27398e+56	1.12575	8.817	3.812	8.817
85.0869	454.159	397.069	1513.1	1.76241e+56	4.3545e+56	1.09295	5.646	6.134	6.134
1272.93	162.036	5099.96	1139.44	2.6066e+57	1.45624e+55	1.99538	11.498	2.428	11.498
399.262	5973.12	1506.35	7752.03	4.94779e+55	9.57264e+56	1.37293	3.248	5.852	5.852
44.6801	57.8114	329.088	976.011	6.20672e+56	3.45583e+55	0.683425	10.765	3.78	10.765
39.2794	6.46948	317.39	824.659	1.60334e+57	7.28347e+53	1.24838	13.141	1.54	13.141
10000	2424.12	43268.7	3778.74	1.06476e+57	1.11746e+56	1.16917	9.198	3.674	9.198
96.7859	454.159	412.952	1513.1	2.03831e+56	4.22359e+56	1.08863	5.848	6.07	6.07
1447.96	162.036	5834.96	1139.44	2.57335e+57	1.23128e+55	1.96873	11.405	2.298	11.405
110.094	454.159	429.759	1513.1	2.35161e+56	4.09397e+56	1.08788	6.055	6.006	6.055
454.159	5973.12	1726.27	7752.03	5.53556e+55	9.4468e+56	1.36739	3.331	5.84	5.84
15.9411	18.1329	248.512	880.781	4.14168e+56	5.69413e+54	0.391407	12.094	2.548	12.094
10.831	1119.07	224.53	2294.63	5.27044e+54	9.2747e+56	1.48485	2.307	6.755	6.755
125.231	454.159	447.575	1513.1	2.70888e+56	3.96498e+56	1.09158	6.294	5.943	6.294
44.6801	6.46948	329.088	824.659	1.75685e+57	7.04774e+53	1.35605	13.219	1.523	13.219
50.8234	57.8114	341.354	976.011	7.74157e+56	3.3543e+55	0.797785	11.176	3.743	11.176
1647.04	162.036	6674.88	1139.44	2.53726e+57	1.03791e+55	1.94126	11.318	2.172	11.318
142.45	454.159	502.076	1513.1	3.12634e+56	3.83211e+56	1.10054	6.574	5.881	6.574
1873.5	162.036	7634.57	1139.44	2.50076e+57	8.72513e+54	1.91437	11.24	2.052	11.24
516.604	5973.12	1977.88	7752.03	6.17269e+55	9.30933e+56	1.36136	3.411	5.827	5.827
162.036	454.159	576.514	1513.1	3.6074e+56	3.68708e+56	1.11315	6.88	5.815	6.88
50.8234	6.46948	341.354	824.659	1.91592e+57	6.80285e+53	1.46582	13.291	1.505	13.291
5	2757.42	183.959	4154.23	5.98171e+53	1.08663e+57	1.50626	1.29	6.375	6.375
57.8114	57.8114	354.233	976.011	9.46478e+56	3.24849e+55	0.924346	11.538	3.704	11.538
2131.1	162.036	8730.97	1139.44	2.46363e+57	7.31657e+54	1.88776	11.169	1.936	11.169
184.315	454.159	661.803	1513.1	4.16789e+56	3.52726e+56	1.12999	7.209	5.743	7.209
12.3202	1119.07	232.216	2294.63	6.25019e+54	9.25344e+56	1.48365	2.39	6.753	6.753
587.635	5973.12	2265.72	7752.03	6.86108e+55	9.15965e+56	1.35479	3.489	5.813	5.813
209.657	454.159	759.504	1513.1	4.82244e+56	3.35269e+56	1.15153	7.558	5.662	7.558
18.1329	18.1329	257.157	880.781	5.04809e+56	5.58519e+54	0.462841	12.115	2.532	12.115
2424.12	162.036	9983.45	1139.44	2.42727e+57	6.12167e+54	1.8622	11.107	1.825	11.107
57.8114	6.46948	354.233	824.659	2.0795e+57	6.54903e+53	1.57681	13.357	1.486	13.357
238.484	454.159	871.402	1513.1	5.58189e+56	3.16483e+56	1.17866	7.921	5.572	7.921
65.7602	57.8114	367.774	976.011	1.13493e+57	3.13834e+55	1.06041	11.853	3.663	11.853
2757.42	162.036	11414.1	1139.44	2.39333e+57	5.11182e+54	1.83862	11.057	1.72	11.057
668.432	5973.12	2594.94	7752.03	7.60224e+55	8.99724e+56	1.34745	3.565	5.797	5.797
5.68748	2757.42	190.122	4154.23	7.0944e+53	1.08638e+57	1.50618	1.33	6.375	6.375
65.7602	6.46948	367.774	824.659	2.24645e+57	6.28665e+53	1.68809	13.415	1.466	13.415
271.275	454.159	999.536	1513.1	6.45307e+56	2.96608e+56	1.21179	8.292	5.472	8.292
3136.56	162.036	13048	1139.44	2.36076e+57	4.2609e+54	1.81627	11.015	1.619	11.015
14.0142	1119.07	240.205	2294.63	7.41035e+54	9.22879e+56	1.48209	2.478	6.75	6.75
760.338	5973.12	2971.44	7752.03	8.39721e+55	8.82177e+56	1.3393	3.639	5.779	5.779
74.8019	57.8114	382.032	976.011	1.3366e+57	3.02386e+55	1.20316	12.127	3.619	12.127
308.574	454.159	1146.23	1513.1	7.43694e+56	2.75949e+56	1.25092	8.662	5.361	8.662
74.8019	6.46948	382.032	824.659	2.41549e+57	6.0162e+53	1.79872	13.463	1.445	13.463
20.6261	18.1329	266.159	880.781	6.07082e+56	5.47143e+54	0.542621	12.174	2.514	12.174
3567.82	162.036	14913.9	1139.44	2.33189e+57	3.5461e+54	1.79654	10.984	1.524	10.984
351.001	454.159	1314.16	1513.1	8.52456e+56	2.54848e+56	1.29568	9.021	5.24	9.021
864.881	5973.12	3401.96	7752.03	9.24644e+55	8.63303e+56	1.33054	3.711	5.76	5.76
85.0869	57.8114	397.069	976.011	1.54826e+57	2.90518e+55	1.34972	12.362	3.571	12.362
4058.38	162.036	17044.5	1139.44	2.30528e+57	2.94702e+54	1.77846	10.962	1.433	10.962
6.46948	2757.42	196.51	4154.23	8.42012e+53	1.08608e+57	1.50609	1.373	6.375	6.375
15.9411	1119.07	248.512	2294.63	8.78303e+54	9.20024e+56	1.48014	2.57	6.746	6.746
85.0869	6.46948	397.069	824.659	2.58522e+57	5.73812e+53	1.9077	13.5	1.422	13.5
399.262	454.159	1506.35	1513.1	9.69937e+56	2.33657e+56	1.34499	9.361	5.109	9.361
983.798	5973.12	3894.16	7752.03	1.01497e+56	8.43099e+56	1.32073	3.781	5.738	5.738
4616.39	162.036	19477.2	1139.44	2.28227e+57	2.44611e+54	1.76284	10.949	1.347	10.949
454.159	454.159	1726.27	1513.1	1.09358e+57	2.12722e+56	1.39731	9.674	4.969	9.674
96.7859	57.8114	412.952	976.011	1.76632e+57	2.78249e+55	1.49733	12.561	3.521	12.561
23.462	18.1329	275.541	880.781	7.20607e+56	5.35273e+54	0.630255	12.263	2.496	12.263
96.7859	6.46948	412.952	824.659	2.75423e+57	5.45371e+53	2.01413	13.526	1.399	13.526
1119.07	5973.12	4456.83	7752.03	1.11062e+56	8.21585e+56	1.31027	3.849	5.715	5.715
5251.12	162.036	22254.5	1139.44	2.26329e+57	2.02818e+54	1.74991	10.947	1.266	10.947
18.1329	1119.07	257.157	2294.63	1.04058e+55	9.16725e+56	1.47811	2.667	6.742	6.742
516.604	454.159	1977.88	1513.1	1.22026e+57	1.92353e+56	1.45077	9.953	4.821	9.953
110.094	6.46948	429.759	824.659	2.92096e+57	5.16388e+53	2.11704	13.54	1.373	13.54
110.094	57.8114	429.759	976.011	1.98762e+57	2.65609e+55	1.64353	12.725	3.468	12.725
7.359	2757.42	203.133	4154.23	9.99864e+53	1.08573e+57	1.50598	1.418	6.375	6.375
1272.93	5973.12	5099.96	7752.03	1.2114e+56	7.98797e+56	1.29871	3.915	5.689	5.689
5973.12	162.036	25425	1139.44	2.24869e+57	1.68004e+54	1.73984	10.954	1.19	10.954
587.635	454.159	2265.72	1513.1	1.34651e+57	1.72814e+56	1.50349	10.197	4.667	10.197
26.688	18.1329	285.327	880.781	8.45302e+56	5.2287e+54	0.725355	12.371	2.477	12.371
125.231	6.46948	447.575	824.659	3.08402e+57	4.87007e+53	2.21567	13.542	1.347	13.542
6794.4	162.036	29044	1139.44	2.23616e+57	1.39047e+54	1.7312	10.965	1.117	10.965
1447.96	5973.12	5834.96	7752.03	1.31708e+56	7.74803e+56	1.28649	3.98	5.662	5.662
125.231	57.8114	447.575	976.011	2.20905e+57	2.52636e+55	1.78612	12.858	3.412	12.858
668.432	454.159	2594.94	1513.1	1.46906e+57	1.54303e+56	1.5536	10.404	4.508	10.404
20.6261	1119.07	266.159	2294.63	1.23223e+55	9.12916e+56	1.47568	2.769	6.737	6.737
142.45	6.46948	502.076	824.659	3.23551e+57	4.44898e+53	2.30526	13.53	1.307	13.53
7728.6	162.036	33174.7	1139.44	2.22848e+57	1.14999e+54	1.72568	10.986	1.049	10.986
1647.04	5973.12	6674.88	7752.03	1.42731e+56	7.49688e+56	1.27316	4.043	5.632	5.632
142.45	57.8114	502.076	976.011	2.42574e+57	2.36954e+55	1.92095	12.963	3.344	12.963
8.37083	2757.42	210.002	4154.23	1.18771e+54	1.08532e+57	1.50584	1.467	6.375	6.375
760.338	454.159	2971.44	1513.1	1.58503e+57	1.36951e+56	1.59955	10.575	4.345	10.575
30.3574	18.1329	295.544	880.781	9.80873e+56	5.09909e+54	0.827364	12.491	2.456	12.491
162.036	6.46948	576.514	824.659	3.34787e+57	3.98818e+53	2.37031	13.492	1.26	13.492
1873.5	5973.12	7634.57	7752.03	1.5417e+56	7.23563e+56	1.25874	4.104	5.599	5.599
8791.24	162.036	37888.9	1139.44	2.22448e+57	9.50472e+53	1.72253	11.013	0.985	11.013
162.036	57.8114	576.514	976.011	2.62371e+57	2.16724e+55	2.03819	13.037	3.25	13.037
864.881	454.159	3401.96	1513.1	1.69222e+57	1.20844e+56	1.64041	10.713	4.18	10.713
23.462	1119.07	275.541	2294.63	1.45836e+55	9.08528e+56	1.47286	2.877	6.731	6.731
184.315	6.46948	661.803	824.659	3.41991e+57	3.55211e+53	2.41126	13.422	1.213	13.422
10000	162.036	43268.7	1139.44	2.2227e+57	7.85134e+53	1.72087	11.042	0.924	11.042
2131.1	5973.12	8730.97	7752.03	1.65978e+56	6.96562e+56	1.24345	4.165	5.564	5.564
983.798	454.159	3894.16	1513.1	1.78897e+57	1.06034e+56	1.67536	10.821	4.013	10.821
184.315	57.8114	661.803	976.011	2.79268e+57	1.96127e+55	2.13421	13.074	3.146	13.074
9.52178	2757.42	217.13	4154.23	1.41113e+54	1.08482e+57	1.50543	1.518	6.374	6.374
209.657	6.46948	759.504	824.659	3.45793e+57	3.14364e+53	2.43239	13.324	1.164	13.324
2424.12	5973.12	9983.45	7752.03	1.78106e+56	6.68837e+56	1.22732	4.225	5.527	5.527
34.5315	18.1329	306.22	880.781	1.12656e+57	4.96373e+54	0.935444	12.616	2.434	12.616
209.657	57.8114	759.504	976.011	2.92806e+57	1.76316e+55	2.20808	13.075	3.039	13.075
1119.07	454.159	4456.83	1513.1	1.87447e+57	9.25411e+55	1.70435	10.903	3.846	10.903
2757.42	5973.12	11414.1	7752.03	1.90501e+56	6.40551e+56	1.21017	4.285	5.487	5.487
26.688	1119.07	285.327	2294.63	1.72487e+55	9.03482e+56	1.46965	2.99	6.724	6.724
238.484	6.46948	871.402	824.659	3.46844e+57	2.7652e+53	2.43786	13.204	1.116	13.204
5	184.315	183.959	1170.27	1.01574e+55	2.53643e+56	0.769189	3.343	5.939	5.939
1272.93	454.159	5099.96	1513.1	1.94819e+57	8.03528e+55	1.72722	10.961	3.679	10.961
3136.56	5973.12	13048	7752.03	2.03113e+56	6.11882e+56	1.19206	4.346	5.444	5.444
238.484	57.8114	871.402	976.011	3.02918e+57	1.5748e+55	2.26039	13.04	2.928	13.04
39.2794	18.1329	317.39	880.781	1.28159e+57	4.8225e+54	1.04872	12.742	2.411	12.742
271.275	6.46948	999.536	824.659	3.45665e+57	2.41805e+53	2.43079	13.067	1.067	13.067
3567.82	5973.12	14913.9	7752.03	2.15895e+56	5.83012e+56	1.17328	4.407	5.399	5.399
1447.96	454.159	5834.96	1513.1	2.00994e+57	6.94339e+55	1.74405	10.999	3.512	10.999
271.275	57.8114	999.536	976.011	3.09851e+57	1.39765e+55	2.2936	12.975	2.816	12.975
10.831	2757.42	224.53	4154.23	1.67673e+54	1.08424e+57	1.50527	1.573	6.374	6.374
4058.38	5973.12	17044.5	7752.03	2.28809e+56	5.54122e+56	1.15389	4.47	5.352	5.352
308.574	6.46948	1146.23	824.659	3.42726e+57	2.10258e+53	2.41394	12.919	1.018	12.919
30.3574	1119.07	295.544	2294.63	2.03859e+55	8.97695e+56	1.46605	3.108	6.716	6.716
5.68748	184.315	190.122	1170.27	1.19687e+55	2.51474e+56	0.765531	3.437	5.926	5.926
308.574	57.8114	1146.23	976.011	3.13941e+57	1.23277e+55	2.31023	12.883	2.702	12.883
1647.04	454.159	6674.88	1513.1	2.06094e+57	5.97281e+55	1.75594	11.024	3.348	11.024
44.6801	18.1329	329.088	880.781	1.44512e+57	4.67519e+54	1.16627	12.864	2.386	12.864
351.001	6.46948	1314.16	824.659	3.38426e+57	1.81866e+53	2.38955	12.764	0.97	12.764
4616.39	5973.12	19477.2	7752.03	2.41827e+56	5.25386e+56	1.13362	4.535	5.301	5.301
351.001	57.8114	1314.16	976.011	3.15627e+57	1.08089e+55	2.31328	12.772	2.588	12.772
399.262	6.46948	1506.35	824.659	3.33089e+57	1.56531e+53	2.35943	12.605	0.923	12.605
1873.5	454.159	7634.57	1513.1	2.10192e+57	5.11626e+55	1.76338	11.037	3.187	11.037
34.5315	1119.07	306.22	2294.63	2.40739e+55	8.91073e+56	1.46175	3.232	6.706	6.706
5251.12	5973.12	22254.5	7752.03	2.54939e+56	4.96974e+56	1.11316	4.604	5.249	5.249
12.3202	2757.42	232.216	4154.23	1.99231e+54	1.08356e+57	1.50508	1.63	6.374	6.374
399.262	57.8114	1506.35	976.011	3.15298e+57	9.4234e+54	2.30521	12.645	2.474	12.645
50.8234	18.1329	341.354	880.781	1.61592e+57	4.52187e+54	1.28696	12.98	2.36	12.98
5973.12	5973.12	25425	7752.03	2.68149e+56	4.69036e+56	1.09226	4.675	5.194	5.194
6.46948	184.315	196.51	1170.27	1.41099e+55	2.49072e+56	0.761451	3.537	5.911	5.911
2131.1	454.159	8730.97	1513.1	2.13364e+57	4.36542e+55	1.76682	11.041	3.029	11.041
454.159	6.46948	1726.27	824.659	3.26985e+57	1.34098e+53	2.32505	12.445	0.877	12.445
454.159	57.8114	1726.27	976.011	3.1331e+57	8.17112e+54	2.28816	12.508	2.36	12.508
6794.4	5973.12	29044	7752.03	2.81485e+56	4.41709e+56	1.0711	4.752	5.136	5.136
2424.12	454.159	9983.45	1513.1	2.15751e+57	3.71135e+55	1.76714	11.039	2.875	11.039
516.604	6.46948	1977.88	824.659	3.20327e+57	1.14388e+53	2.28754	12.286	0.831	12.286
7728.6	5973.12	33174.7	7752.03	2.94996e+56	4.15109e+56	1.0502	4.833	5.077	5.077
57.8114	18.1329	354.233	880.781	1.79279e+57	4.36247e+54	1.40969	13.085	2.332	13.085
39.2794	1119.07	317.39	2294.63	2.84033e+55	8.83521e+56	1.45677	3.362	6.694	6.694
8791.24	5973.12	37888.9	7752.03	3.08758e+56	3.89327e+56	1.02955	4.921	5.016	5.016
516.604	57.8114	1977.88	976.011	3.10043e+57	7.04941e+54	2.2644	12.365	2.248	12.365
2757.42	454.159	11414.1	1513.1	2.17447e+57	3.14485e+55	1.76482	11.033	2.725	11.033
10000	5973.12	43268.7	7752.03	3.22877e+56	3.64426e+56	1.00938	5.017	4.953	5.017
14.0142	2757.42	240.205	4154.23	2.36709e+54	1.08274e+57	1.50484	1.691	6.374	6.374
587.635	6.46948	2265.72	824.659	3.13332e+57	9.71932e+52	2.24809	12.132	0.787	12.132
7.359	184.315	203.133	1170.27	1.66378e+55	2.46424e+56	0.757205	3.644	5.895	5.895
587.635	57.8114	2265.72	976.011	3.05779e+57	6.05286e+54	2.2355	12.22	2.138	12.22
65.7602	18.1329	367.774	880.781	1.97424e+57	4.19716e+54	1.53325	13.18	2.303	13.18
3136.56	454.159	13048	1513.1	2.18615e+57	2.65675e+55	1.76081	11.027	2.58	11.027
668.432	6.46948	2594.94	824.659	3.06156e+57	8.22927e+52	2.20753	11.983	0.745	11.983
44.6801	1119.07	329.088	2294.63	3.34777e+55	8.74938e+56	1.45114	3.498	6.68	6.68
668.432	57.8114	2594.94	976.011	3.00759e+57	5.17425e+54	2.20278	12.075	2.03	12.075
760.338	6.46948	2971.44	824.659	2.98914e+57	6.94446e+52	2.16647	11.841	0.704	11.841
3567.82	454.159	14913.9	1513.1	2.1945e+57	2.23827e+55	1.75623	11.023	2.441	11.023
760.338	57.8114	2971.44	976.011	2.95225e+57	4.4052e+54	2.16757	11.934	1.925	11.934
8.37083	184.315	210.002	1170.27	1.96184e+55	2.43517e+56	0.752398	3.757	5.876	5.876
74.8019	18.1329	382.032	880.781	2.15879e+57	4.02624e+54	1.65645	13.262	2.271	13.262
864.881	6.46948	3401.96	824.659	2.91729e+57	5.84293e+52	2.12558	11.707	0.665	11.707
4058.38	454.159	17044.5	1513.1	2.19853e+57	1.88098e+55	1.75023	11.017	2.306	11.017
15.9411	2757.42	248.512	4154.23	2.81192e+54	1.08178e+57	1.50431	1.756	6.373	6.373
5	6794.4	183.959	8667.19	1.69618e+53	1.04487e+57	1.39411	0.845	5.856	5.856
864.881	57.8114	3401.96	976.011	2.89352e+57	3.73645e+54	2.13081	11.797	1.823	11.797
50.8234	1119.07	341.354	2294.63	3.9415e+55	8.65226e+56	1.44489	3.639	6.664	6.664
983.798	6.46948	3894.16	824.659	2.84674e+57	4.90309e+52	2.08527	11.581	0.627	11.581
4616.39	454.159	19477.2	1513.1	2.20214e+57	1.5772e+55	1.74519	11.019	2.178	11.019
85.0869	18.1329	397.069	880.781	2.34475e+57	3.84993e+54	1.77806	13.329	2.237	13.329
983.798	57.8114	3894.16	976.011	2.83289e+57	3.1584e+54	2.09325	11.667	1.724	11.667
9.52178	184.315	217.13	1170.27	2.31283e+55	2.4034e+56	0.747288	3.875	5.855	5.855
1119.07	6.46948	4456.83	824.659	2.77837e+57	4.10458e+52	2.04603	11.465	0.591	11.465
5251.12	454.159	22254.5	1513.1	2.20283e+57	1.31977e+55	1.73934	11.02	2.054	11.02
1119.07	57.8114	4456.83	976.011	2.772e+57	2.66154e+54	2.05581	11.546	1.629	11.546
57.8114	1119.07	354.233	2294.63	4.63491e+55	8.54281e+56	1.43746	3.786	6.644	6.644
1272.93	6.46948	5099.96	824.659	2.7126e+57	3.42837e+52	2.0081	11.359	0.556	11.359
96.7859	18.1329	412.952	880.781	2.53039e+57	3.6689e+54	1.89696	13.382	2.202	13.382
18.1329	2757.42	257.157	4154.23	3.33958e+54	1.08065e+57	1.504	1.824	6.373	6.373
5.68748	6794.4	190.122	8667.19	2.01306e+53	1.04482e+57	1.3941	0.871	5.856	5.856
10.831	184.315	224.53	1170.27	2.72562e+55	2.36891e+56	0.741755	4.001	5.831	5.831
5973.12	454.159	25425	1513.1	2.20491e+57	1.10239e+55	1.7353	11.03	1.937	11.03
1447.96	6.46948	5834.96	824.659	2.65029e+57	2.85884e+52	1.97198	11.264	0.524	11.264
1272.93	57.8114	5099.96	976.011	2.71191e+57	2.23658e+54	2.01903	11.434	1.538	11.434
110.094	18.1329	429.759	880.781	2.71399e+57	3.48359e+54	2.012	13.42	2.164	13.42
65.7602	1119.07	367.774	2294.63	5.44309e+55	8.42021e+56	1.42953	3.938	6.622	6.622
1647.04	6.46948	6674.88	824.659	2.59144e+57	2.37963e+52	1.93771	11.179	0.493	11.179
6794.4	454.159	29044	1513.1	2.20652e+57	9.19304e+54	1.73174	11.043	1.825	11.043
1447.96	57.8114	5834.96	976.011	2.65301e+57	1.8747e+54	1.98307	11.331	1.45	11.331
12.3202	184.315	232.216	1170.27	3.21041e+55	2.33169e+56	0.735871	4.133	5.804	5.804
20.6261	2757.42	266.159	4154.23	3.96514e+54	1.07931e+57	1.50339	1.896	6.372	6.372
125.231	18.1329	447.575	880.781	2.89386e+57	3.29497e+54	2.12228	13.443	2.125	13.443
1873.5	6.46948	7634.57	824.659	2.53635e+57	1.97765e+52	1.90546	11.106	0.463	11.106
7728.6	454.159	33174.7	1513.1	2.20806e+57	7.65505e+54	1.72883	11.057	1.718	11.057
6.46948	6794.4	196.51	8667.19	2.39093e+53	1.04476e+57	1.39408	0.9	5.856	5.856
1647.04	57.8114	6674.88	976.011	2.59698e+57	1.56788e+54	1.94892	11.24	1.367	11.24
74.8019	1119.07	382.032	2294.63	6.38293e+55	8.28362e+56	1.4203	4.097	6.595	6.595
142.45	18.1329	502.076	880.781	3.06472e+57	3.03738e+54	2.22411	13.452	2.069	13.452
2131.1	6.46948	8730.97	824.659	2.48547e+57	1.64148e+52	1.87552	11.043	0.435	11.043
8791.24	454.159	37888.9	1513.1	2.21171e+57	6.36625e+54	1.72782	11.079	1.617	11.079
14.0142	184.315	240.205	1170.27	3.77895e+55	2.29182e+56	0.729749	4.272	5.774	5.774
1873.5	57.8114	7634.57	976.011	2.5434e+57	1.30859e+54	1.91625	11.159	1.287	11.159
162.036	18.1329	576.514	880.781	3.20444e+57	2.7371e+54	2.30494	13.437	1.999	13.437
2424.12	6.46948	9983.45	824.659	2.43898e+57	1.36114e+52	1.84803	10.991	0.409	10.991
23.462	2757.42	275.541	4154.23	4.70625e+54	1.07773e+57	1.50271	1.972	6.371	6.371
85.0869	1119.07	397.069	2294.63	7.47326e+55	8.13255e+56	1.4102	4.261	6.564	6.564
10000	454.159	43268.7	1513.1	2.21627e+57	5.28831e+54	1.72788	11.104	1.521	11.104
2131.1	57.8114	8730.97	976.011	2.49325e+57	1.09021e+54	1.88566	11.09	1.211	11.09
15.9411	184.315	248.512	1170.27	4.44465e+55	2.24947e+56	0.723534	4.418	5.741	5.741
7.359	6794.4	203.133	8667.19	2.84128e+53	1.04469e+57	1.39406	0.93	5.856	5.856
184.315	18.1329	661.803	880.781	3.30414e+57	2.45037e+54	2.36107	13.39	1.927	13.39
2757.42	6.46948	11414.1	824.659	2.3968e+57	1.12738e+52	1.82297	10.95	0.384	10.95
96.7859	1119.07	412.952	2294.63	8.73488e+55	7.96679e+56	1.39939	4.43	6.529	6.529
2424.12	57.8114	9983.45	976.011	2.44751e+57	9.06865e+53	1.85772	11.033	1.14	11.033
3136.56	6.46948	13048	824.659	2.35924e+57	9.33064e+51	1.80056	10.92	0.361	10.92
18.1329	184.315	257.157	1170.27	5.22283e+55	2.20494e+56	0.717396	4.57	5.705	5.705
26.688	2757.42	285.327	4154.23	5.58364e+54	1.07587e+57	1.50197	2.053	6.37	6.37
209.657	18.1329	759.504	880.781	3.36684e+57	2.17959e+54	2.39521	13.311	1.854	13.311
2757.42	57.8114	11414.1	976.011	2.4048e+57	7.53261e+53	1.83158	10.985	1.071	10.985
110.094	1119.07	429.759	2294.63	1.01906e+56	7.78651e+56	1.38752	4.605	6.488	6.488
3567.82	6.46948	14913.9	824.659	2.32611e+57	7.71573e+51	1.7807	10.899	0.339	10.899
8.37083	6794.4	210.002	8667.19	3.37774e+53	1.04461e+57	1.39426	0.962	5.857	5.857
5	516.604	183.959	1588.65	4.41543e+54	6.4804e+56	1.28542	2.524	6.745	6.745
20.6261	184.315	266.159	1170.27	6.13084e+55	2.15859e+56	0.711538	4.729	5.666	5.666
238.484	18.1329	871.402	880.781	3.39797e+57	1.92652e+54	2.41104	13.207	1.779	13.207
3136.56	57.8114	13048	976.011	2.36714e+57	6.24933e+53	1.80848	10.95	1.007	10.95
4058.38	6.46948	17044.5	824.659	2.29743e+57	6.37703e+51	1.76344	10.888	0.318	10.888
125.231	1119.07	447.575	2294.63	1.1865e+56	7.59245e+56	1.37515	4.785	6.442	6.442
23.462	184.315	275.541	1170.27	7.18834e+55	2.11093e+56	0.706198	4.895	5.624	5.624
271.275	18.1329	999.536	880.781	3.40351e+57	1.69258e+54	2.41241	13.082	1.705	13.082
3567.82	57.8114	14913.9	976.011	2.33347e+57	5.17884e+53	1.78777	10.924	0.946	10.924
4616.39	6.46948	19477.2	824.659	2.27312e+57	5.26691e+51	1.74875	10.886	0.298	10.886
30.3574	2757.42	295.544	4154.23	6.62158e+54	1.07369e+57	1.50088	2.137	6.368	6.368
142.45	1119.07	502.076	2294.63	1.37419e+56	7.38838e+56	1.36219	4.965	6.39	6.39
4058.38	57.8114	17044.5	976.011	2.30387e+57	4.28748e+53	1.76951	10.908	0.888	10.908
308.574	18.1329	1146.23	880.781	3.38808e+57	1.47839e+54	2.40205	12.942	1.63	12.942
9.52178	6794.4	217.13	8667.19	4.01652e+53	1.0445e+57	1.39424	0.996	5.857	5.857
26.688	184.315	285.327	1170.27	8.41744e+55	2.06254e+56	0.701661	5.068	5.579	5.579
5251.12	6.46948	22254.5	824.659	2.25344e+57	4.34883e+51	1.73682	10.892	0.28	10.892
5.68748	516.604	190.122	1588.65	5.21939e+54	6.46314e+56	1.28392	2.599	6.742	6.742
162.036	1119.07	576.514	2294.63	1.57404e+56	7.1788e+56	1.34972	5.134	6.337	6.337
4616.39	57.8114	19477.2	976.011	2.27926e+57	3.5468e+53	1.75428	10.903	0.834	10.903
351.001	18.1329	1314.16	880.781	3.35609e+57	1.28415e+54	2.38255	12.792	1.555	12.792
30.3574	184.315	295.544	1170.27	9.843e+55	2.01407e+56	0.698444	5.248	5.532	5.532
5973.12	6.46948	25425	824.659	2.23766e+57	3.58807e+51	1.72722	10.905	0.262	10.905
184.315	1119.07	661.803	2294.63	1.7865e+56	6.96154e+56	1.33692	5.294	6.28	6.28
34.5315	2757.42	306.22	4154.23	7.84843e+54	1.07112e+57	1.49992	2.225	6.367	6.367
34.5315	184.315	306.22	1170.27	1.1493e+56	1.96614e+56	0.697298	5.435	5.485	5.485
5251.12	57.8114	22254.5	976.011	2.25893e+57	2.93188e+53	1.74165	10.906	0.783	10.906
399.262	18.1329	1506.35	880.781	3.31155e+57	1.10963e+54	2.35622	12.636	1.482	12.636
6794.4	6.46948	29044	824.659	2.22633e+57	2.96089e+51	1.7203	10.926	0.246	10.926
39.2794	184.315	317.39	1170.27	1.33996e+56	1.91912e+56	0.698582	5.641	5.438	5.641
209.657	1119.07	759.504	2294.63	2.0119e+56	6.73532e+56	1.32407	5.444	6.22	6.22
10.831	6794.4	224.53	8667.19	4.77681e+53	1.04438e+57	1.39421	1.032	5.857	5.857
454.159	18.1329	1726.27	880.781	3.25715e+57	9.54146e+53	2.32448	12.478	1.409	12.478
5973.12	57.8114	25425	976.011	2.24289e+57	2.42197e+53	1.73164	10.917	0.735	10.917
238.484	1119.07	871.402	2294.63	2.25026e+56	6.49935e+56	1.31121	5.585	6.157	6.157
7728.6	6.46948	33174.7	824.659	2.21895e+57	2.44249e+51	1.71579	10.952	0.231	10.952
44.6801	184.315	329.088	1170.27	1.5617e+56	1.87278e+56	0.702996	5.889	5.392	5.889
6.46948	516.604	196.51	1588.65	6.17334e+54	6.44338e+56	1.28207	2.678	6.738	6.738
516.604	18.1329	1977.88	880.781	3.19584e+57	8.16716e+53	2.28899	12.319	1.338	12.319
6794.4	57.8114	29044	976.011	2.23026e+57	1.99969e+53	1.72373	10.935	0.689	10.935
271.275	1119.07	999.536	2294.63	2.50135e+56	6.25315e+56	1.29836	5.717	6.091	6.091
39.2794	2757.42	317.39	4154.23	9.29729e+54	1.06812e+57	1.49846	2.319	6.364	6.364
50.8234	184.315	341.354	1170.27	1.83063e+56	1.82608e+56	0.711685	6.187	5.347	6.187
8791.24	6.46948	37888.9	824.659	2.21489e+57	2.01322e+51	1.71331	10.983	0.216	10.983
587.635	18.1329	2265.72	880.781	3.1298e+57	6.96148e+53	2.25091	12.164	1.269	12.164
308.574	1119.07	1146.23	2294.63	2.76475e+56	5.99646e+56	1.28529	5.84	6.021	6.021
57.8114	184.315	354.233	1170.27	2.17036e+56	1.77819e+56	0.726043	6.54	5.301	6.54
7728.6	57.8114	33174.7	976.011	2.22281e+57	1.65024e+53	1.719	10.961	0.647	10.961
10000	6.46948	43268.7	824.659	2.21485e+57	1.66072e+51	1.71327	11.02	0.203	11.02
12.3202	6794.4	232.216	8667.19	5.68137e+53	1.04422e+57	1.39417	1.07	5.857	5.857
351.001	1119.07	1314.16	2294.63	3.0399e+56	5.72918e+56	1.27204	5.957	5.947	5.957
668.432	18.1329	2594.94	880.781	3.06081e+57	5.91082e+53	2.21119	12.013	1.202	12.013
65.7602	184.315	367.774	1170.27	2.61032e+56	1.72867e+56	0.748157	6.955	5.253	6.955
8791.24	57.8114	37888.9	976.011	2.2176e+57	1.3613e+53	1.71566	10.988	0.606	10.988
7.359	516.604	203.133	1588.65	7.30413e+54	6.42077e+56	1.27987	2.763	6.733	6.733
44.6801	2757.42	329.088	4154.23	1.10067e+55	1.0646e+57	1.49684	2.416	6.361	6.361
399.262	1119.07	1506.35	2294.63	3.32688e+56	5.45116e+56	1.25913	6.077	5.871	6.077
10000	57.8114	43268.7	976.011	2.21775e+57	1.12269e+53	1.71563	11.025	0.569	11.025
760.338	18.1329	2971.44	880.781	2.99037e+57	5.00103e+53	2.17062	11.869	1.137	11.869
454.159	1119.07	1726.27	2294.63	3.63239e+56	5.16198e+56	1.2461	6.21	5.789	6.21
74.8019	184.315	382.032	1170.27	3.18724e+56	1.6773e+56	0.780687	7.433	5.202	7.433
516.604	1119.07	1977.88	2294.63	3.96411e+56	4.86272e+56	1.23358	6.356	5.701	6.356
864.881	18.1329	3401.96	880.781	2.9197e+57	4.21767e+53	2.12987	11.732	1.074	11.732
587.635	1119.07	2265.72	2294.63	4.32691e+56	4.55562e+56	1.2219	6.517	5.606	6.517
14.0142	6794.4	240.205	8667.19	6.75714e+53	1.04404e+57	1.39412	1.111	5.857	5.857
50.8234	2757.42	341.354	4154.23	1.30214e+55	1.06048e+57	1.4951	2.519	6.358	6.358
5	65.7602	183.959	990.691	1.67555e+55	5.93737e+55	0.303064	3.97	4.437	4.437
85.0869	184.315	397.069	1170.27	3.94429e+56	1.62394e+56	0.827063	7.966	5.149	7.966
983.798	18.1329	3894.16	880.781	2.85008e+57	3.54674e+53	2.08963	11.604	1.014	11.604
8.37083	516.604	210.002	1588.65	8.64327e+54	6.39495e+56	1.27758	2.852	6.728	6.728
668.432	1119.07	2594.94	2294.63	4.72524e+56	4.24344e+56	1.21158	6.693	5.504	6.693
760.338	1119.07	2971.44	2294.63	5.16442e+56	3.92935e+56	1.20294	6.888	5.393	6.888
1119.07	18.1329	4456.83	880.781	2.78206e+57	2.97464e+53	2.0502	11.485	0.956	11.485
96.7859	184.315	412.952	1170.27	4.92847e+56	1.56849e+56	0.890458	8.539	5.093	8.539
5.68748	65.7602	190.122	990.691	1.9699e+55	5.84038e+55	0.300912	4.079	4.413	4.413
864.881	1119.07	3401.96	2294.63	5.64891e+56	3.61665e+56	1.19693	7.102	5.275	7.102
1272.93	18.1329	5099.96	880.781	2.71661e+57	2.48906e+53	2.01214	11.377	0.901	11.377
57.8114	2757.42	354.233	4154.23	1.53932e+55	1.05569e+57	1.4927	2.626	6.353	6.353
15.9411	6794.4	248.512	8667.19	8.03602e+53	1.04381e+57	1.39407	1.154	5.857	5.857
110.094	184.315	429.759	1170.27	6.1823e+56	1.51092e+56	0.973358	9.127	5.032	9.127
983.798	1119.07	3894.16	2294.63	6.18362e+56	3.30867e+56	1.19419	7.334	5.15	7.334
6.46948	65.7602	196.51	990.691	2.31717e+55	5.74122e+55	0.298934	4.196	4.387	4.387
1447.96	18.1329	5834.96	880.781	2.6543e+57	2.07841e+53	1.97576	11.28	0.849	11.28
9.52178	516.604	217.13	1588.65	1.02277e+55	6.36549e+56	1.27464	2.947	6.721	6.721
125.231	184.315	447.575	1170.27	7.72429e+56	1.45125e+56	1.07684	9.7	4.969	9.7
1119.07	1119.07	4456.83	2294.63	6.77407e+56	3.00858e+56	1.1952	7.584	5.017	7.584
1647.04	18.1329	6674.88	880.781	2.59528e+57	1.73225e+53	1.94115	11.193	0.799	11.193
7.359	65.7602	203.133	990.691	2.72638e+55	5.64113e+55	0.297353	4.32	4.36	4.36
65.7602	2757.42	367.774	4154.23	1.81821e+55	1.05011e+57	1.49017	2.738	6.348	6.348
1272.93	1119.07	5099.96	2294.63	7.42286e+56	2.71931e+56	1.20074	7.849	4.878	7.849
142.45	184.315	502.076	1170.27	9.52235e+56	1.38574e+56	1.19619	10.228	4.898	10.228
1873.5	18.1329	7634.57	880.781	2.53988e+57	1.44129e+53	1.90853	11.117	0.751	11.117
18.1329	6794.4	257.157	8667.19	9.5557e+53	1.04354e+57	1.39399	1.2	5.857	5.857
5	7.359	183.959	830.925	1.7681e+56	1.26523e+54	0.164831	17.126	1.81	17.126
8.37083	65.7602	210.002	990.691	3.20808e+55	5.54149e+55	0.296289	4.458	4.332	4.458
1447.96	1119.07	5834.96	2294.63	8.13219e+56	2.44341e+56	1.21116	8.126	4.733	8.126
10.831	516.604	224.53	1588.65	1.21004e+55	6.33198e+56	1.27164	3.047	6.714	6.714
2131.1	18.1329	8730.97	880.781	2.48871e+57	1.1975e+53	1.87827	11.053	0.706	11.053
162.036	184.315	576.514	1170.27	1.14536e+57	1.30685e+56	1.31985	10.683	4.814	10.683
1647.04	1119.07	6674.88	2294.63	8.9009e+56	2.18294e+56	1.22666	8.411	4.583	8.411
74.8019	2757.42	382.032	4154.23	2.14572e+55	1.04364e+57	1.48695	2.856	6.341	6.341
2424.12	18.1329	9983.45	880.781	2.44203e+57	9.93733e+52	1.85053	11	0.664	11
9.52178	65.7602	217.13	990.691	3.77464e+55	5.44364e+55	0.296003	4.624	4.304	4.624
184.315	184.315	661.803	1170.27	1.34496e+57	1.21799e+56	1.44248	11.063	4.714	11.063
1873.5	1119.07	7634.57	2294.63	9.72474e+56	1.93949e+56	1.2471	8.697	4.428	8.697
20.6261	6794.4	266.159	8667.19	1.13607e+54	1.04322e+57	1.39391	1.248	5.857	5.857
2757.42	18.1329	11414.1	880.781	2.39963e+57	8.23644e+52	1.82523	10.958	0.624	10.958
10.831	65.7602	224.53	990.691	4.44128e+55	5.34858e+55	0.296656	4.824	4.276	4.824
2131.1	1119.07	8730.97	2294.63	1.05941e+57	1.71409e+56	1.27222	8.979	4.271	8.979
3136.56	18.1329	13048	880.781	2.36164e+57	6.82014e+52	1.80247	10.926	0.586	10.926
12.3202	516.604	232.216	1588.65	1.43118e+55	6.29388e+56	1.26798	3.153	6.705	6.705
209.657	184.315	759.504	1170.27	1.54378e+57	1.12332e+56	1.55956	11.37	4.6	11.37
85.0869	2757.42	397.069	4154.23	2.52979e+55	1.03615e+57	1.48332	2.978	6.333	6.333
12.3202	65.7602	232.216	990.691	5.23391e+55	5.25633e+55	0.298598	5.065	4.249	5.065
2424.12	1119.07	9983.45	2294.63	1.14978e+57	1.50723e+56	1.30117	9.251	4.111	9.251
3567.82	18.1329	14913.9	880.781	2.32813e+57	5.64264e+52	1.7823	10.904	0.55	10.904
238.484	184.315	871.402	1170.27	1.73504e+57	1.02668e+56	1.66738	11.611	4.474	11.611
23.462	6794.4	275.541	8667.19	1.35036e+54	1.04283e+57	1.39381	1.299	5.857	5.857
2757.42	1119.07	11414.1	2294.63	1.24209e+57	1.31891e+56	1.33312	9.508	3.95	9.508
14.0142	65.7602	240.205	990.691	6.20603e+55	5.16574e+55	0.302252	5.355	4.223	5.355
4058.38	18.1329	17044.5	880.781	2.29909e+57	4.66479e+52	1.76476	10.891	0.516	10.891
96.7859	2757.42	412.952	4154.23	2.9795e+55	1.02753e+57	1.47927	3.106	6.324	6.324
14.0142	516.604	240.205	1588.65	1.69203e+55	6.25071e+56	1.26398	3.264	6.695	6.695
271.275	184.315	999.536	1170.27	1.91287e+57	9.31196e+55	1.76319	11.791	4.339	11.791
3136.56	1119.07	13048	2294.63	1.33493e+57	1.14877e+56	1.3673	9.748	3.79	9.748
15.9411	65.7602	248.512	990.691	7.44042e+55	5.07553e+55	0.308166	5.703	4.197	5.703
4616.39	18.1329	19477.2	880.781	2.27453e+57	3.85381e+52	1.74987	10.888	0.484	10.888
5.68748	7.359	190.122	830.925	2.10758e+56	1.24974e+54	0.192599	15.685	1.803	15.685
3567.82	1119.07	14913.9	2294.63	1.42646e+57	9.96165e+55	1.40222	9.965	3.629	9.965
110.094	2757.42	429.759	4154.23	3.50524e+55	1.01763e+57	1.47427	3.239	6.312	6.312
308.574	184.315	1146.23	1170.27	2.0727e+57	8.38976e+55	1.84524	11.919	4.198	11.919
26.688	6794.4	285.327	8667.19	1.60464e+54	1.04236e+57	1.39369	1.352	5.857	5.857
5251.12	18.1329	22254.5	880.781	2.25443e+57	3.18211e+52	1.73764	10.894	0.454	10.894
18.1329	65.7602	257.157	990.691	9.05331e+55	4.98442e+55	0.317274	6.117	4.171	6.117
4058.38	1119.07	17044.5	2294.63	1.51555e+57	8.60229e+55	1.43737	10.163	3.47	10.163
15.9411	516.604	248.512	1588.65	1.99938e+55	6.2019e+56	1.25934	3.382	6.683	6.683
5973.12	18.1329	25425	880.781	2.23874e+57	2.62644e+52	1.72806	10.907	0.426	10.907
351.001	184.315	1314.16	1170.27	2.21172e+57	7.5106e+55	1.91279	12.001	4.053	12.001
125.231	2757.42	447.575	4154.23	4.1188e+55	1.00631e+57	1.46852	3.378	6.298	6.298
20.6261	65.7602	266.159	990.691	1.12122e+56	4.89111e+55	0.330923	6.602	4.145	6.602
6794.4	18.1329	29044	880.781	2.2274e+57	2.16698e+52	1.72111	10.928	0.4	10.928
4616.39	1119.07	19477.2	2294.63	1.60092e+57	7.39924e+55	1.47185	10.339	3.313	10.339
399.262	184.315	1506.35	1170.27	2.32871e+57	6.68137e+55	1.96589	12.043	3.905	12.043
7728.6	18.1329	33174.7	880.781	2.21968e+57	1.7872e+52	1.71636	10.954	0.375	10.954
30.3574	6794.4	295.544	8667.19	1.90621e+54	1.04179e+57	1.39354	1.409	5.857	5.857
142.45	2757.42	502.076	4154.23	4.81833e+55	9.93677e+56	1.46204	3.519	6.281	6.281
18.1329	516.604	257.157	1588.65	2.36105e+55	6.1469e+56	1.25439	3.505	6.67	6.67
23.462	65.7602	275.541	990.691	1.41543e+56	4.79467e+55	0.350803	7.158	4.117	7.158
5251.12	1119.07	22254.5	2294.63	1.68136e+57	6.34096e+55	1.50479	10.495	3.158	10.495
454.159	184.315	1726.27	1170.27	2.42338e+57	5.90729e+55	2.00503	12.05	3.754	12.05
8791.24	18.1329	37888.9	880.781	2.21599e+57	1.47343e+52	1.71408	10.985	0.352	10.985
162.036	2757.42	576.514	4154.23	5.57927e+55	9.80114e+56	1.4549	3.655	6.262	6.262
516.604	184.315	1977.88	1170.27	2.49672e+57	5.19199e+55	2.03155	12.03	3.602	12.03
5973.12	1119.07	25425	2294.63	1.75698e+57	5.41542e+55	1.53637	10.633	3.007	10.633
10000	18.1329	43268.7	880.781	2.21561e+57	1.21467e+52	1.71383	11.021	0.33	11.021
20.6261	516.604	266.159	1588.65	2.78608e+55	6.08511e+56	1.24857	3.635	6.654	6.654
26.688	65.7602	285.327	990.691	1.81714e+56	4.6947e+55	0.379456	7.769	4.089	7.769
34.5315	6794.4	306.22	8667.19	2.26366e+54	1.04112e+57	1.39337	1.469	5.857	5.857
6794.4	1119.07	29044	2294.63	1.82665e+57	4.61018e+55	1.56568	10.754	2.859	10.754
587.635	184.315	2265.72	1170.27	2.55002e+57	4.5374e+55	2.04665	11.986	3.449	11.986
184.315	2757.42	661.803	4154.23	6.40674e+55	9.65489e+56	1.44741	3.785	6.242	6.242
6.46948	7.359	196.51	830.925	2.49528e+56	1.23368e+54	0.224178	14.698	1.795	14.698
668.432	184.315	2594.94	1170.27	2.58523e+57	3.94389e+55	2.05187	11.923	3.296	11.923
7728.6	1119.07	33174.7	2294.63	1.89059e+57	3.91307e+55	1.59286	10.859	2.715	10.859
23.462	516.604	275.541	1588.65	3.28485e+55	6.01598e+56	1.24222	3.77	6.636	6.636
30.3574	65.7602	295.544	990.691	2.36262e+56	4.59075e+55	0.4195	8.411	4.059	8.411
209.657	2757.42	759.504	4154.23	7.30575e+55	9.49685e+56	1.43929	3.91	6.22	6.22
39.2794	6794.4	317.39	8667.19	2.68709e+54	1.04031e+57	1.39317	1.532	5.857	5.857
760.338	184.315	2971.44	1170.27	2.60498e+57	3.41055e+55	2.04913	11.849	3.145	11.849
8791.24	1119.07	37888.9	2294.63	1.9495e+57	3.31234e+55	1.61832	10.954	2.576	10.954
5	20.6261	183.959	889.099	2.97893e+55	8.20047e+54	0.0936982	8.224	2.815	8.224
864.881	184.315	3401.96	1170.27	2.6109e+57	2.93517e+55	2.03936	11.765	2.995	11.765
10000	1119.07	43268.7	2294.63	2.00269e+57	2.79683e+55	1.64145	11.035	2.441	11.035
26.688	516.604	285.327	1588.65	3.86921e+55	5.93898e+56	1.23509	3.912	6.615	6.615
34.5315	65.7602	306.22	990.691	3.08872e+56	4.48249e+55	0.473698	9.05	4.027	9.05
238.484	2757.42	871.402	4154.23	8.28052e+55	9.32606e+56	1.43028	4.03	6.195	6.195
44.6801	6794.4	329.088	8667.19	3.18836e+54	1.03934e+57	1.39293	1.598	5.857	5.857
983.798	184.315	3894.16	1170.27	2.60578e+57	2.51479e+55	2.02439	11.675	2.848	11.675
271.275	2757.42	999.536	4154.23	9.33461e+55	9.14173e+56	1.42063	4.145	6.168	6.168
30.3574	516.604	295.544	1588.65	4.55266e+55	5.85367e+56	1.22703	4.06	6.59	6.59
1119.07	184.315	4456.83	1170.27	2.59206e+57	2.14573e+55	2.00566	11.584	2.705	11.584
39.2794	65.7602	317.39	990.691	4.02622e+56	4.3696e+55	0.544158	9.655	3.993	9.655
7.359	7.359	203.133	830.925	2.93698e+56	1.21704e+54	0.260006	14.006	1.787	14.006
308.574	2757.42	1146.23	4154.23	1.04709e+56	8.94318e+56	1.41007	4.256	6.138	6.138
5	1272.93	183.959	2471.53	1.62467e+54	9.709e+56	1.5046	1.804	6.727	6.727
1272.93	184.315	5099.96	1170.27	2.57095e+57	1.82384e+55	1.98373	11.494	2.565	11.494
50.8234	6794.4	341.354	8667.19	3.78138e+54	1.03818e+57	1.39263	1.667	5.857	5.857
34.5315	516.604	306.22	1588.65	5.35047e+55	5.7597e+56	1.21836	4.213	6.562	6.562
5.68748	20.6261	190.122	889.099	3.88932e+55	8.09024e+54	0.100382	9.19	2.801	9.19
1447.96	184.315	5834.96	1170.27	2.54451e+57	1.54482e+55	1.95978	11.406	2.429	11.406
351.001	2757.42	1314.16	4154.23	1.16913e+56	8.72993e+56	1.39859	4.362	6.105	6.105
44.6801	65.7602	329.088	990.691	5.19121e+56	4.25189e+55	0.631748	10.205	3.958	10.205
39.2794	516.604	317.39	1588.65	6.27982e+55	5.65691e+56	1.20898	4.374	6.53	6.53
1647.04	184.315	6674.88	1170.27	2.5148e+57	1.30433e+55	1.93494	11.323	2.298	11.323
399.262	2757.42	1506.35	4154.23	1.2997e+56	8.50167e+56	1.38621	4.464	6.069	6.069
57.8114	6794.4	354.233	8667.19	4.48244e+54	1.0368e+57	1.39206	1.74	5.856	5.856
5.68748	1272.93	190.122	2471.53	1.9247e+54	9.70161e+56	1.50436	1.86	6.727	6.727
50.8234	65.7602	341.354	990.691	6.58881e+56	4.12907e+55	0.736024	10.696	3.92	10.696
1873.5	184.315	7634.57	1170.27	2.48308e+57	1.0981e+55	1.90983	11.247	2.172	11.247
454.159	2757.42	1726.27	4154.23	1.43881e+56	8.25836e+56	1.37294	4.561	6.03	6.03
44.6801	516.604	329.088	1588.65	7.35996e+55	5.54534e+56	1.19905	4.54	6.494	6.494
2131.1	184.315	8730.97	1170.27	2.44974e+57	9.22058e+54	1.88456	11.178	2.05	11.178
516.604	2757.42	1977.88	4154.23	1.58633e+56	8.00013e+56	1.35851	4.654	5.987	5.987
6.46948	20.6261	196.51	889.099	5.17406e+55	7.98265e+54	0.110262	10.13	2.788	10.13
65.7602	6794.4	367.774	8667.19	5.3106e+54	1.03516e+57	1.39166	1.817	5.856	5.856
8.37083	7.359	210.002	830.925	3.44184e+56	1.19974e+54	0.300737	13.515	1.778	13.515
57.8114	65.7602	354.233	990.691	8.20437e+56	4.00104e+55	0.855216	11.127	3.88	11.127
50.8234	516.604	341.354	1588.65	8.61222e+55	5.42528e+56	1.1885	4.712	6.453	6.453
2424.12	184.315	9983.45	1170.27	2.41719e+57	7.72432e+54	1.8605	11.118	1.934	11.118
587.635	2757.42	2265.72	4154.23	1.74204e+56	7.72748e+56	1.3432	4.742	5.941	5.941
6.46948	1272.93	196.51	2471.53	2.28165e+54	9.69297e+56	1.50379	1.918	6.726	6.726
2757.42	184.315	11414.1	1170.27	2.38551e+57	6.45721e+54	1.83757	11.068	1.823	11.068
57.8114	516.604	354.233	1588.65	1.00601e+56	5.2974e+56	1.17788	4.889	6.408	6.408
668.432	2757.42	2594.94	4154.23	1.90554e+56	7.44117e+56	1.32657	4.827	5.89	5.89
74.8019	6794.4	382.032	8667.19	6.28813e+54	1.0332e+57	1.39095	1.897	5.855	5.855
65.7602	65.7602	367.774	990.691	1.00153e+57	3.8677e+55	0.986762	11.503	3.837	11.503
3136.56	184.315	13048	1170.27	2.35537e+57	5.38777e+54	1.8161	11.026	1.717	11.026
760.338	2757.42	2971.44	4154.23	2.07633e+56	7.14228e+56	1.30886	4.908	5.835	5.835
65.7602	516.604	367.774	1588.65	1.17293e+56	5.16268e+56	1.167	5.072	6.357	6.357
3567.82	184.315	14913.9	1170.27	2.32839e+57	4.48801e+54	1.79701	10.996	1.617	10.996
864.881	2757.42	3401.96	4154.23	2.25378e+56	6.83224e+56	1.29036	4.986	5.777	5.777
74.8019	65.7602	382.032	990.691	1.19877e+57	3.7291e+55	1.12753	11.83	3.792	11.83
74.8019	516.604	382.032	1588.65	1.36475e+56	5.02248e+56	1.15649	5.26	6.301	6.301
85.0869	6794.4	397.069	8667.19	7.441e+54	1.03088e+57	1.39016	1.982	5.854	5.854
7.359	1272.93	203.133	2471.53	2.70602e+54	9.68287e+56	1.50317	1.981	6.725	6.725
7.359	20.6261	203.133	889.099	6.97474e+55	7.87563e+54	0.124452	10.911	2.775	10.911
983.798	2757.42	3894.16	4154.23	2.43714e+56	6.51269e+56	1.27067	5.06	5.714	5.714
9.52178	7.359	217.13	830.925	4.01602e+56	1.18177e+54	0.346802	13.176	1.769	13.176
4058.38	184.315	17044.5	1170.27	2.30313e+57	3.73289e+54	1.77933	10.973	1.521	10.973
85.0869	516.604	397.069	1588.65	1.58445e+56	4.87855e+56	1.14733	5.453	6.242	6.242
1119.07	2757.42	4456.83	4154.23	2.62561e+56	6.1856e+56	1.24988	5.132	5.646	5.646
4616.39	184.315	19477.2	1170.27	2.28091e+57	3.10068e+54	1.76383	10.959	1.43	10.959
85.0869	65.7602	397.069	990.691	1.40878e+57	3.58528e+55	1.27432	12.11	3.744	12.11
96.7859	516.604	412.952	1588.65	1.8352e+56	4.73275e+56	1.13952	5.65	6.178	6.178
1272.93	2757.42	5099.96	4154.23	2.8183e+56	5.85314e+56	1.22848	5.202	5.575	5.575
96.7859	6794.4	412.952	8667.19	8.79951e+54	1.02812e+57	1.38903	2.07	5.852	5.852
110.094	516.604	429.759	1588.65	2.12035e+56	4.5869e+56	1.13431	5.851	6.112	6.112
5251.12	184.315	22254.5	1170.27	2.26349e+57	2.57267e+54	1.75155	10.958	1.345	10.958
1447.96	2757.42	5834.96	4154.23	3.01438e+56	5.51755e+56	1.20637	5.27	5.5	5.5
96.7859	65.7602	412.952	990.691	1.6279e+57	3.43649e+55	1.424	12.347	3.692	12.347
125.231	516.604	447.575	1588.65	2.44354e+56	4.44229e+56	1.13276	6.057	6.046	6.057
8.37083	1272.93	210.002	2471.53	3.21017e+54	9.67111e+56	1.50252	2.047	6.724	6.724
1647.04	2757.42	6674.88	4154.23	3.21306e+56	5.18115e+56	1.18366	5.339	5.421	5.421
5973.12	184.315	25425	1170.27	2.24873e+57	2.13231e+54	1.74113	10.962	1.264	10.962
142.45	516.604	502.076	1588.65	2.80189e+56	4.29739e+56	1.13512	6.284	5.982	6.284
1873.5	2757.42	7634.57	4154.23	3.41374e+56	4.84617e+56	1.16051	5.409	5.338	5.409
110.094	6794.4	429.759	8667.19	1.03989e+55	1.02485e+57	1.3878	2.163	5.85	5.85
2131.1	2757.42	8730.97	4154.23	3.61727e+56	4.51444e+56	1.1373	5.491	5.252	5.491
162.036	516.604	576.514	1588.65	3.19567e+56	4.14333e+56	1.14022	6.535	5.918	6.535
110.094	65.7602	429.759	990.691	1.85219e+57	3.28303e+55	1.57362	12.545	3.638	12.545
2424.12	2757.42	9983.45	4154.23	3.82828e+56	4.18765e+56	1.11448	5.588	5.163	5.588
10.831	7.359	224.53	830.925	4.66518e+56	1.1631e+54	0.398549	12.948	1.76	12.948
6794.4	184.315	29044	1170.27	2.23694e+57	1.76576e+54	1.73273	10.973	1.187	10.973
8.37083	20.6261	210.002	889.099	9.44259e+55	7.76692e+54	0.144176	11.433	2.762	11.433
184.315	516.604	661.803	1588.65	3.64503e+56	3.97536e+56	1.14804	6.807	5.849	6.807
2757.42	2757.42	11414.1	4154.23	4.05134e+56	3.86778e+56	1.09205	5.703	5.068	5.703
3136.56	2757.42	13048	4154.23	4.29084e+56	3.55685e+56	1.07102	5.84	4.97	5.84
125.231	65.7602	447.575	990.691	2.0783e+57	3.12537e+55	1.72058	12.706	3.58	12.706
7728.6	184.315	33174.7	1170.27	2.22957e+57	1.46105e+54	1.72722	10.993	1.115	10.993
125.231	6794.4	447.575	8667.19	1.22801e+55	1.021e+57	1.38644	2.26	5.848	5.848
209.657	516.604	759.504	1588.65	4.16351e+56	3.79253e+56	1.15932	7.101	5.774	7.101
3567.82	2757.42	14913.9	4154.23	4.55295e+56	3.25664e+56	1.05156	6.002	4.866	6.002
9.52178	1272.93	217.13	2471.53	3.80871e+54	9.65741e+56	1.50181	2.117	6.723	6.723
8791.24	184.315	37888.9	1170.27	2.22382e+57	1.20805e+54	1.72285	11.015	1.046	11.015
4058.38	2757.42	17044.5	4154.23	4.84456e+56	2.9688e+56	1.03487	6.193	4.759	6.193
238.484	516.604	871.402	1588.65	4.7639e+56	3.59548e+56	1.17424	7.414	5.689	7.414
142.45	65.7602	502.076	990.691	2.30086e+57	2.93733e+55	1.86027	12.835	3.51	12.835
4616.39	2757.42	19477.2	4154.23	5.17548e+56	2.69465e+56	1.02154	6.417	4.647	6.417
10000	184.315	43268.7	1170.27	2.22316e+57	9.98315e+53	1.72175	11.046	0.982	11.046
271.275	516.604	999.536	1588.65	5.4549e+56	3.38603e+56	1.194	7.742	5.596	7.742
142.45	6794.4	502.076	8667.19	1.44451e+55	1.01656e+57	1.38472	2.36	5.845	5.845
5251.12	2757.42	22254.5	4154.23	5.55698e+56	2.43524e+56	1.01272	6.677	4.531	6.677
12.3202	7.359	232.216	830.925	5.39476e+56	1.14363e+54	0.456271	12.806	1.75	12.806
162.036	65.7602	576.514	990.691	2.50632e+57	2.69477e+55	1.98301	12.93	3.417	12.93
308.574	516.604	1146.23	1588.65	6.24397e+56	3.16674e+56	1.21889	8.081	5.493	8.081
5973.12	2757.42	25425	4154.23	6.00252e+56	2.19139e+56	1.00956	6.974	4.411	6.974
10.831	1272.93	224.53	2471.53	4.51883e+54	9.64143e+56	1.50075	2.191	6.721	6.721
9.52178	20.6261	217.13	889.099	1.27178e+56	7.65481e+54	0.170536	11.705	2.749	11.705
351.001	516.604	1314.16	1588.65	7.13313e+56	2.94076e+56	1.24921	8.424	5.38	8.424
6794.4	2757.42	29044	4154.23	6.52701e+56	1.96361e+56	1.01325	7.308	4.287	7.308
162.036	6794.4	576.514	8667.19	1.68287e+55	1.01167e+57	1.38269	2.457	5.841	5.841
184.315	65.7602	661.803	990.691	2.68492e+57	2.44338e+55	2.08505	12.986	3.31	12.986
399.262	516.604	1506.35	1588.65	8.11835e+56	2.71152e+56	1.28483	8.764	5.257	8.764
5	209.657	183.959	1204.53	9.3336e+54	2.93853e+56	0.839614	3.248	6.089	6.089
7728.6	2757.42	33174.7	4154.23	7.14458e+56	1.75219e+56	1.02502	7.675	4.16	7.675
454.159	516.604	1726.27	1588.65	9.18854e+56	2.48258e+56	1.3251	9.092	5.124	9.092
209.657	65.7602	759.504	990.691	2.83143e+57	2.20039e+55	2.16533	13.003	3.199	13.003
12.3202	1272.93	232.216	2471.53	5.36075e+54	9.62286e+56	1.49992	2.27	6.72	6.72
14.0142	7.359	240.205	830.925	6.20681e+56	1.12333e+54	0.520004	12.729	1.74	12.729
8791.24	2757.42	37888.9	4154.23	7.8669e+56	1.55716e+56	1.04583	8.067	4.031	8.067
184.315	6794.4	661.803	8667.19	1.94546e+55	1.00626e+57	1.38054	2.551	5.837	5.837
516.604	516.604	1977.88	1588.65	1.03234e+57	2.25734e+56	1.36904	9.4	4.983	9.4
238.484	65.7602	871.402	990.691	2.9446e+57	1.9687e+55	2.2243	12.984	3.085	12.984
10000	2757.42	43268.7	4154.23	8.70134e+56	1.37833e+56	1.07602	8.474	3.899	8.474
5.68748	209.657	190.122	1204.53	1.10023e+55	2.91635e+56	0.836202	3.34	6.078	6.078
587.635	516.604	2265.72	1588.65	1.1499e+57	2.0389e+56	1.41513	9.682	4.834	9.682
271.275	65.7602	999.536	990.691	3.02566e+57	1.75018e+55	2.26358	12.932	2.968	12.932
209.657	6794.4	759.504	8667.19	2.23479e+55	1.00028e+57	1.37827	2.643	5.833	5.833
10.831	20.6261	224.53	889.099	1.69261e+56	7.53865e+54	0.204439	11.806	2.735	11.806
14.0142	1272.93	240.205	2471.53	6.35823e+54	9.60125e+56	1.49845	2.354	6.717	6.717
15.9411	7.359	248.512	830.925	7.10475e+56	1.10215e+54	0.589842	12.701	1.729	12.701
668.432	516.604	2594.94	1588.65	1.26855e+57	1.82987e+56	1.46176	9.934	4.679	9.934
308.574	65.7602	1146.23	990.691	3.07783e+57	1.54626e+55	2.28587	12.853	2.85	12.853
6.46948	209.657	196.51	1204.53	1.29759e+55	2.89166e+56	0.83235	3.439	6.065	6.065
5	3136.56	183.959	4580.43	5.02039e+53	1.0903e+57	1.49516	1.216	6.302	6.302
238.484	6794.4	871.402	8667.19	2.55332e+55	9.93649e+56	1.37542	2.732	5.827	5.827
760.338	516.604	2971.44	1588.65	1.38535e+57	1.63226e+56	1.50725	10.155	4.519	10.155
351.001	65.7602	1314.16	990.691	3.10476e+57	1.3579e+55	2.29373	12.751	2.731	12.751
15.9411	1272.93	248.512	2471.53	7.53911e+54	9.57617e+56	1.49719	2.442	6.715	6.715
399.262	65.7602	1506.35	990.691	3.11043e+57	1.18563e+55	2.28979	12.632	2.612	12.632
864.881	516.604	3401.96	1588.65	1.49755e+57	1.4474e+56	1.55021	10.343	4.356	10.343
18.1329	7.359	257.157	830.925	8.09002e+56	1.08005e+54	0.66572	12.711	1.717	12.711
12.3202	20.6261	232.216	889.099	2.21605e+56	7.41809e+54	0.246535	11.828	2.72	11.828
454.159	65.7602	1726.27	990.691	3.09872e+57	1.02958e+55	2.27645	12.502	2.494	12.502
983.798	516.604	3894.16	1588.65	1.60292e+57	1.27614e+56	1.58937	10.499	4.19	10.499
5.68748	3136.56	190.122	4580.43	5.95506e+53	1.0901e+57	1.4951	1.254	6.302	6.302
271.275	6794.4	999.536	8667.19	2.90351e+55	9.86309e+56	1.37262	2.819	5.822	5.822
7.359	209.657	203.133	1204.53	1.53068e+55	2.86427e+56	0.828047	3.543	6.05	6.05
1119.07	516.604	4456.83	1588.65	1.69964e+57	1.11893e+56	1.62387	10.626	4.022	10.626
516.604	65.7602	1977.88	990.691	3.07283e+57	8.8945e+54	2.25561	12.364	2.377	12.364
18.1329	1272.93	257.157	2471.53	8.93597e+54	9.54706e+56	1.49526	2.535	6.711	6.711
308.574	6794.4	1146.23	8667.19	3.28784e+55	9.78191e+56	1.36922	2.905	5.815	5.815
1272.93	516.604	5099.96	1588.65	1.78665e+57	9.75917e+55	1.65344	10.727	3.854	10.727
20.6261	7.359	266.159	830.925	9.16227e+56	1.05696e+54	0.747438	12.748	1.705	12.748
8.37083	209.657	210.002	1204.53	1.80567e+55	2.83398e+56	0.823322	3.653	6.033	6.033
587.635	65.7602	2265.72	990.691	3.03561e+57	7.64677e+54	2.22888	12.223	2.261	12.223
6.46948	3136.56	196.51	4580.43	7.06885e+53	1.08985e+57	1.49503	1.295	6.302	6.302
1447.96	516.604	5834.96	1588.65	1.86348e+57	8.46924e+55	1.67804	10.806	3.687	10.806
351.001	6794.4	1314.16	8667.19	3.70877e+55	9.69225e+56	1.36561	2.988	5.808	5.808
668.432	65.7602	2594.94	990.691	2.99027e+57	6.54461e+54	2.19812	12.081	2.148	12.081
14.0142	20.6261	240.205	889.099	2.84815e+56	7.29277e+54	0.297205	11.835	2.705	11.835
20.6261	1272.93	266.159	2471.53	1.05869e+55	9.51335e+56	1.49323	2.633	6.707	6.707
1647.04	516.604	6674.88	1588.65	1.92944e+57	7.31499e+55	1.69728	10.865	3.52	10.865
760.338	65.7602	2971.44	990.691	2.93897e+57	5.57804e+54	2.16449	11.941	2.038	11.941
9.52178	209.657	217.13	1204.53	2.12966e+55	2.80065e+56	0.818227	3.769	6.014	6.014
23.462	7.359	275.541	830.925	1.03221e+57	1.03284e+54	0.83482	12.804	1.692	12.804
399.262	6794.4	1506.35	8667.19	4.16873e+55	9.59342e+56	1.36135	3.069	5.799	5.799
1873.5	516.604	7634.57	1588.65	1.98555e+57	6.29009e+55	1.71214	10.909	3.356	10.909
7.359	3136.56	203.133	4580.43	8.39527e+53	1.08957e+57	1.49494	1.338	6.302	6.302
864.881	65.7602	3401.96	990.691	2.88315e+57	4.73599e+54	2.12871	11.805	1.93	11.805
2131.1	516.604	8730.97	1588.65	2.03174e+57	5.38637e+55	1.72251	10.939	3.194	10.939
23.462	1272.93	275.541	2471.53	1.25361e+55	9.47438e+56	1.49112	2.735	6.703	6.703
454.159	6794.4	1726.27	8667.19	4.67008e+55	9.48477e+56	1.35686	3.148	5.79	5.79
10.831	209.657	224.53	1204.53	2.51092e+55	2.76416e+56	0.812817	3.892	5.993	5.993
983.798	65.7602	3894.16	990.691	2.82562e+57	4.00712e+54	2.09238	11.677	1.827	11.677
26.688	7.359	285.327	830.925	1.15677e+57	1.00766e+54	0.927522	12.874	1.678	12.874
15.9411	20.6261	248.512	889.099	3.5975e+56	7.16227e+54	0.356871	11.858	2.688	11.858
2424.12	516.604	9983.45	1588.65	2.06955e+57	4.59484e+55	1.7295	10.96	3.036	10.96
1119.07	65.7602	4456.83	990.691	2.7664e+57	3.37957e+54	2.05538	11.555	1.726	11.555
516.604	6794.4	1977.88	8667.19	5.21504e+55	9.36562e+56	1.35188	3.226	5.78	5.78
8.37083	3136.56	210.002	4580.43	9.97404e+53	1.08923e+57	1.49484	1.383	6.302	6.302
2757.42	516.604	11414.1	1588.65	2.09978e+57	3.90576e+55	1.73352	10.975	2.882	10.975
12.3202	209.657	232.216	1204.53	2.95896e+55	2.72441e+56	0.806927	4.021	5.969	5.969
1272.93	65.7602	5099.96	990.691	2.70796e+57	2.84218e+54	2.01911	11.443	1.63	11.443
26.688	1272.93	285.327	2471.53	1.48353e+55	9.42937e+56	1.48832	2.844	6.697	6.697
30.3574	7.359	295.544	830.925	1.28963e+57	9.81369e+53	1.02511	12.952	1.663	12.952
3136.56	516.604	13048	1588.65	2.12315e+57	3.30922e+55	1.73494	10.984	2.732	10.984
587.635	6794.4	2265.72	8667.19	5.80561e+55	9.23536e+56	1.3464	3.302	5.769	5.769
1447.96	65.7602	5834.96	990.691	2.65075e+57	2.38404e+54	1.98377	11.341	1.538	11.341
18.1329	20.6261	257.157	889.099	4.46552e+56	7.02629e+54	0.425504	11.912	2.671	11.912
14.0142	209.657	240.205	1204.53	3.48473e+55	2.68139e+56	0.800455	4.157	5.941	5.941
3567.82	516.604	14913.9	1588.65	2.14126e+57	2.79547e+55	1.73469	10.992	2.587	10.992
1647.04	65.7602	6674.88	990.691	2.59554e+57	1.99509e+54	1.94977	11.249	1.45	11.249
668.432	6794.4	2594.94	8667.19	6.44355e+55	9.09346e+56	1.34018	3.375	5.756	5.756
34.5315	7.359	306.22	830.925	1.43036e+57	9.53927e+53	1.12705	13.034	1.647	13.034
30.3574	1272.93	295.544	2471.53	1.75442e+55	9.37752e+56	1.4851	2.957	6.69	6.69
9.52178	3136.56	217.13	4580.43	1.18522e+54	1.08883e+57	1.49472	1.432	6.302	6.302
4058.38	516.604	17044.5	1588.65	2.15597e+57	2.35513e+55	1.73383	11.001	2.448	11.001
1873.5	65.7602	7634.57	990.691	2.54298e+57	1.66612e+54	1.91743	11.168	1.366	11.168
15.9411	209.657	248.512	1204.53	4.10077e+55	2.6352e+56	0.793947	4.3	5.911	5.911
760.338	6794.4	2971.44	8667.19	7.13024e+55	8.93945e+56	1.3334	3.447	5.742	5.742
4616.39	516.604	19477.2	1588.65	2.16614e+57	1.97926e+55	1.73143	11.007	2.313	11.007
39.2794	7.359	317.39	830.925	1.5783e+57	9.25346e+53	1.23267	13.116	1.631	13.116
2131.1	65.7602	8730.97	990.691	2.49354e+57	1.38879e+54	1.88703	11.098	1.286	11.098
34.5315	1272.93	306.22	2471.53	2.07319e+55	9.31795e+56	1.4815	3.076	6.682	6.682
20.6261	20.6261	266.159	889.099	5.45576e+56	6.88441e+54	0.503087	11.994	2.653	11.994
18.1329	209.657	257.157	1204.53	4.82139e+55	2.58598e+56	0.787097	4.449	5.877	5.877
864.881	6794.4	3401.96	8667.19	7.86662e+55	8.77301e+56	1.32604	3.518	5.727	5.727
5251.12	516.604	22254.5	1588.65	2.17454e+57	1.6597e+55	1.72914	11.017	2.184	11.017
10.831	3136.56	224.53	4580.43	1.40855e+54	1.08835e+57	1.49458	1.483	6.302	6.302
2424.12	65.7602	9983.45	990.691	2.44719e+57	1.15574e+54	1.85852	11.039	1.209	11.039
44.6801	7.359	329.088	830.925	1.73285e+57	8.95585e+53	1.34128	13.196	1.613	13.196
983.798	6794.4	3894.16	8667.19	8.65311e+55	8.59393e+56	1.31787	3.586	5.71	5.71
5973.12	516.604	25425	1588.65	2.1821e+57	1.38898e+55	1.72741	11.031	2.061	11.031
20.6261	209.657	266.159	1204.53	5.66286e+55	2.53404e+56	0.780322	4.605	5.84	5.84
2757.42	65.7602	11414.1	990.691	2.40533e+57	9.60405e+53	1.83273	10.991	1.137	10.991
39.2794	1272.93	317.39	2471.53	2.44779e+55	9.24966e+56	1.47719	3.2	6.672	6.672
6794.4	516.604	29044	1588.65	2.18817e+57	1.16032e+55	1.72567	11.046	1.943	11.046
3136.56	65.7602	13048	990.691	2.36772e+57	7.97067e+53	1.80952	10.955	1.069	10.955
23.462	20.6261	275.541	889.099	6.56793e+56	6.73627e+54	0.589313	12.101	2.634	12.101
1119.07	6794.4	4456.83	8667.19	9.48952e+55	8.40219e+56	1.30885	3.653	5.691	5.691
23.462	209.657	275.541	1204.53	6.64356e+55	2.4798e+56	0.773832	4.767	5.8	5.8
50.8234	7.359	341.354	830.925	1.89304e+57	8.64653e+53	1.45203	13.272	1.594	13.272
12.3202	3136.56	232.216	4580.43	1.67397e+54	1.08778e+57	1.4944	1.538	6.302	6.302
7728.6	516.604	33174.7	1588.65	2.19481e+57	9.67761e+54	1.72511	11.066	1.831	11.066
3567.82	65.7602	14913.9	990.691	2.33385e+57	6.6073e+53	1.78857	10.928	1.004	10.928
1272.93	6794.4	5099.96	8667.19	1.0375e+56	8.19799e+56	1.2992	3.717	5.671	5.671
26.688	209.657	285.327	1204.53	7.78419e+55	2.42382e+56	0.76766	4.937	5.756	5.756
44.6801	1272.93	329.088	2471.53	2.88737e+55	9.17168e+56	1.47251	3.33	6.661	6.661
4058.38	65.7602	17044.5	990.691	2.30463e+57	5.47186e+53	1.77045	10.912	0.943	10.912
8791.24	516.604	37888.9	1588.65	2.20271e+57	8.06009e+54	1.72604	11.091	1.725	11.091
57.8114	7.359	354.233	830.925	2.05784e+57	8.32582e+53	1.56403	13.34	1.574	13.34
26.688	20.6261	285.327	889.099	7.79949e+56	6.58152e+54	0.683678	12.225	2.614	12.225
1447.96	6794.4	5834.96	8667.19	1.13079e+56	7.98168e+56	1.28867	3.781	5.649	5.649
4616.39	65.7602	19477.2	990.691	2.28026e+57	4.52772e+53	1.75528	10.907	0.886	10.907
10000	516.604	43268.7	1588.65	2.20905e+57	6.70422e+54	1.7266	11.114	1.623	11.114
30.3574	209.657	295.544	1204.53	9.10794e+55	2.36678e+56	0.762535	5.113	5.71	5.71
65.7602	7.359	367.774	830.925	2.22606e+57	7.99418e+53	1.67635	13.4	1.553	13.4
5251.12	65.7602	22254.5	990.691	2.2591e+57	3.74338e+53	1.74208	10.908	0.831	10.908
14.0142	3136.56	240.205	4580.43	1.98926e+54	1.08711e+57	1.49396	1.596	6.301	6.301
50.8234	1272.93	341.354	2471.53	3.40237e+55	9.08288e+56	1.46686	3.466	6.647	6.647
1647.04	6794.4	6674.88	8667.19	1.22861e+56	7.75386e+56	1.27725	3.843	5.625	5.625
34.5315	209.657	306.22	1204.53	1.06407e+56	2.30943e+56	0.758592	5.295	5.661	5.661
5973.12	65.7602	25425	990.691	2.24296e+57	3.09308e+53	1.73195	10.918	0.78	10.918
39.2794	209.657	317.39	1204.53	1.24115e+56	2.2525e+56	0.756609	5.484	5.611	5.611
74.8019	7.359	382.032	830.925	2.39642e+57	7.65208e+53	1.78802	13.45	1.531	13.45
1873.5	6794.4	7634.57	8667.19	1.33063e+56	7.51538e+56	1.26495	3.904	5.599	5.599
30.3574	20.6261	295.544	889.099	9.14731e+56	6.41982e+54	0.785583	12.36	2.592	12.36
57.8114	1272.93	354.233	2471.53	4.00468e+55	8.98223e+56	1.46059	3.607	6.631	6.631
6794.4	65.7602	29044	990.691	2.23098e+57	2.5543e+53	1.72439	10.936	0.732	10.936
44.6801	209.657	329.088	1204.53	1.4453e+56	2.19652e+56	0.757192	5.686	5.561	5.686
5	587.635	183.959	1673.74	3.88176e+54	7.01775e+56	1.33328	2.417	6.78	6.78
2131.1	6794.4	8730.97	8667.19	1.4365e+56	7.26726e+56	1.25192	3.963	5.572	5.572
15.9411	3136.56	248.512	4580.43	2.3636e+54	1.08631e+57	1.49375	1.657	6.301	6.301
85.0869	7.359	397.069	830.925	2.56751e+57	7.30053e+53	1.89803	13.49	1.507	13.49
7728.6	65.7602	33174.7	990.691	2.22317e+57	2.10833e+53	1.71941	10.962	0.687	10.962
50.8234	209.657	341.354	1204.53	1.68122e+56	2.14138e+56	0.761002	5.925	5.512	5.925
34.5315	20.6261	306.22	889.099	1.06032e+57	6.25094e+54	0.894126	12.499	2.569	12.499
2424.12	6794.4	9983.45	8667.19	1.5458e+56	7.01075e+56	1.23785	4.022	5.542	5.542
8791.24	65.7602	37888.9	990.691	2.21831e+57	1.7394e+53	1.71625	10.99	0.644	10.99
65.7602	1272.93	367.774	2471.53	4.70778e+55	8.86867e+56	1.45342	3.754	6.612	6.612
96.7859	7.359	412.952	830.925	2.73787e+57	6.94054e+53	2.00544	13.517	1.482	13.517
57.8114	209.657	354.233	1204.53	1.96411e+56	2.08595e+56	0.76932	6.213	5.465	6.213
2757.42	6794.4	11414.1	8667.19	1.65806e+56	6.74726e+56	1.22274	4.081	5.509	5.509
10000	65.7602	43268.7	990.691	2.21752e+57	1.43457e+53	1.71562	11.024	0.604	11.024
18.1329	3136.56	257.157	4580.43	2.80781e+54	1.08537e+57	1.49349	1.721	6.301	6.301
110.094	7.359	429.759	830.925	2.90597e+57	6.57361e+53	2.10932	13.533	1.455	13.533
5.68748	587.635	190.122	1673.74	4.59023e+54	7.00194e+56	1.33183	2.489	6.777	6.777
65.7602	209.657	367.774	1204.53	2.31885e+56	2.02914e+56	0.783207	6.554	5.416	6.554
39.2794	20.6261	317.39	889.099	1.21589e+57	6.07471e+54	1.00836	12.638	2.545	12.638
3136.56	6794.4	13048	8667.19	1.77282e+56	6.47832e+56	1.20698	4.14	5.475	5.475
74.8019	1272.93	382.032	2471.53	5.52683e+55	8.74122e+56	1.44545	3.907	6.59	6.59
74.8019	209.657	382.032	1204.53	2.77558e+56	1.97042e+56	0.804961	6.957	5.365	6.957
5	74.8019	183.959	1006.62	1.59737e+55	7.28351e+55	0.346949	3.903	4.639	4.639
125.231	7.359	447.575	830.925	3.07034e+57	6.20136e+53	2.20883	13.536	1.427	13.536
3567.82	6794.4	14913.9	8667.19	1.88962e+56	6.20555e+56	1.19041	4.2	5.439	5.439
85.0869	209.657	397.069	1204.53	3.37088e+56	1.90953e+56	0.837395	7.42	5.312	7.42
44.6801	20.6261	329.088	889.099	1.38055e+57	5.89087e+54	1.1273	12.772	2.519	12.772
85.0869	1272.93	397.069	2471.53	6.47883e+55	8.59905e+56	1.43644	4.065	6.564	6.564
142.45	7.359	502.076	830.925	3.22348e+57	5.66979e+53	2.29944	13.526	1.385	13.526
4058.38	6794.4	17044.5	8667.19	2.00805e+56	5.93064e+56	1.17297	4.26	5.4	5.4
20.6261	3136.56	266.159	4580.43	3.33461e+54	1.08425e+57	1.49293	1.79	6.3	6.3
5.68748	74.8019	190.122	1006.62	1.87826e+55	7.16861e+55	0.344358	4.011	4.616	4.616
6.46948	587.635	196.51	1673.74	5.43125e+54	6.9838e+56	1.33033	2.566	6.774	6.774
96.7859	209.657	412.952	1204.53	4.14968e+56	1.84631e+56	0.883516	7.94	5.255	7.94
4616.39	6794.4	19477.2	8667.19	2.12776e+56	5.65522e+56	1.15486	4.322	5.359	5.359
162.036	7.359	576.514	830.925	3.33823e+57	5.08541e+53	2.36587	13.49	1.336	13.49
96.7859	1272.93	412.952	2471.53	7.58267e+55	8.44157e+56	1.42627	4.229	6.533	6.533
50.8234	20.6261	341.354	889.099	1.55297e+57	5.69945e+54	1.24973	12.899	2.492	12.899
184.315	7.359	661.803	830.925	3.41242e+57	4.5317e+53	2.40799	13.421	1.286	13.421
5251.12	6794.4	22254.5	8667.19	2.24852e+56	5.3809e+56	1.13599	4.387	5.315	5.315
6.46948	74.8019	196.51	1006.62	2.20964e+55	7.04931e+55	0.341724	4.125	4.59	4.59
110.094	209.657	429.759	1204.53	5.15738e+56	1.78067e+56	0.946902	8.5	5.196	8.5
5973.12	6794.4	25425	8667.19	2.37022e+56	5.10921e+56	1.11687	4.455	5.27	5.27
209.657	7.359	759.504	830.925	3.45234e+57	4.01267e+53	2.43014	13.324	1.235	13.324
125.231	209.657	447.575	1204.53	6.4368e+56	1.71259e+56	1.02983	9.078	5.132	9.078
110.094	1272.93	429.759	2471.53	8.8592e+55	8.26855e+56	1.41537	4.398	6.498	6.498
23.462	3136.56	275.541	4580.43	3.95897e+54	1.08293e+57	1.49257	1.862	6.3	6.3
7.359	74.8019	203.133	1006.62	2.60008e+55	6.92693e+55	0.339415	4.247	4.563	4.563
57.8114	20.6261	354.233	889.099	1.73192e+57	5.50039e+54	1.37449	13.016	2.463	13.016
6794.4	6794.4	29044	8667.19	2.49294e+56	4.84152e+56	1.09722	4.526	5.222	5.222
238.484	7.359	871.402	830.925	3.4642e+57	3.53121e+53	2.43627	13.205	1.183	13.205
7.359	587.635	203.133	1673.74	6.42865e+54	6.96296e+56	1.32845	2.647	6.77	6.77
142.45	209.657	502.076	1204.53	7.97943e+56	1.63841e+56	1.13029	9.638	5.062	9.638
125.231	1272.93	447.575	2471.53	1.03313e+56	8.08013e+56	1.4034	4.572	6.457	6.457
8.37083	74.8019	210.002	1006.62	3.05955e+55	6.80293e+55	0.337537	4.376	4.535	4.535
7728.6	6794.4	33174.7	8667.19	2.61693e+56	4.57907e+56	1.07738	4.602	5.172	5.172
271.275	7.359	999.536	830.925	3.4537e+57	3.08938e+53	2.42984	13.069	1.132	13.069
65.7602	20.6261	367.774	889.099	1.91588e+57	5.29386e+54	1.5003	13.12	2.432	13.12
8791.24	6794.4	37888.9	8667.19	2.74262e+56	4.32292e+56	1.05751	4.682	5.12	5.12
142.45	1272.93	502.076	2471.53	1.1986e+56	7.87981e+56	1.39107	4.748	6.412	6.412
162.036	209.657	576.514	1204.53	9.69418e+56	1.55022e+56	1.23887	10.138	4.98	10.138
26.688	3136.56	285.327	4580.43	4.69847e+54	1.08137e+57	1.49192	1.937	6.299	6.299
9.52178	74.8019	217.13	1006.62	3.59965e+55	6.67893e+55	0.336105	4.513	4.505	4.513
10000	6794.4	43268.7	8667.19	2.87071e+56	4.07394e+56	1.03776	4.769	5.066	5.066
308.574	7.359	1146.23	830.925	3.42533e+57	2.6875e+53	2.41347	12.922	1.081	12.922
162.036	1272.93	576.514	2471.53	1.37544e+56	7.67255e+56	1.37848	4.914	6.364	6.364
8.37083	587.635	210.002	1673.74	7.61045e+54	6.9391e+56	1.32652	2.733	6.766	6.766
184.315	209.657	661.803	1204.53	1.15265e+57	1.45075e+56	1.35099	10.571	4.884	10.571
74.8019	20.6261	382.032	889.099	2.10322e+57	5.08016e+54	1.62589	13.21	2.399	13.21
10.831	74.8019	224.53	1006.62	4.23393e+55	6.55665e+55	0.335511	4.67	4.475	4.67
351.001	7.359	1314.16	830.925	3.38305e+57	2.32562e+53	2.38941	12.767	1.03	12.767
184.315	1272.93	661.803	2471.53	1.56414e+56	7.45643e+56	1.36562	5.07	6.313	6.313
209.657	209.657	759.504	1204.53	1.34135e+57	1.34388e+56	1.46222	10.934	4.774	10.934
30.3574	3136.56	295.544	4580.43	5.57371e+54	1.07954e+57	1.49119	2.017	6.298	6.298
399.262	7.359	1506.35	830.925	3.33019e+57	2.00238e+53	2.35951	12.608	0.98	12.608
12.3202	74.8019	232.216	1006.62	4.97843e+55	6.43754e+55	0.335853	4.86	4.444	4.86
209.657	1272.93	759.504	2471.53	1.76509e+56	7.23031e+56	1.35226	5.217	6.258	6.258
85.0869	20.6261	397.069	889.099	2.2922e+57	4.85972e+54	1.74998	13.285	2.364	13.285
5	7728.6	183.959	9707.21	1.40955e+53	1.02954e+57	1.37449	0.794	5.787	5.787
238.484	209.657	871.402	1204.53	1.52888e+57	1.2335e+56	1.56841	11.229	4.651	11.229
454.159	7.359	1726.27	830.925	3.26952e+57	1.71604e+53	2.32526	12.448	0.931	12.448
14.0142	74.8019	240.205	1006.62	5.85669e+55	6.32199e+55	0.337689	5.089	4.415	5.089
9.52178	587.635	217.13	1673.74	9.00948e+54	6.91177e+56	1.3242	2.825	6.761	6.761
238.484	1272.93	871.402	2471.53	1.97844e+56	6.99349e+56	1.33868	5.356	6.2	6.2
96.7859	20.6261	412.952	889.099	2.48106e+57	4.63311e+54	1.87137	13.344	2.327	13.344
516.604	7.359	1977.88	830.925	3.20335e+57	1.46437e+53	2.28793	12.289	0.883	12.289
15.9411	74.8019	248.512	1006.62	6.92025e+55	6.20869e+55	0.341318	5.365	4.387	5.365
271.275	209.657	999.536	1204.53	1.70885e+57	1.12309e+56	1.66618	11.462	4.518	11.462
271.275	1272.93	999.536	2471.53	2.20408e+56	6.7456e+56	1.32466	5.487	6.138	6.138
34.5315	3136.56	306.22	4580.43	6.60881e+54	1.07737e+57	1.49013	2.101	6.296	6.296
587.635	7.359	2265.72	830.925	3.13354e+57	1.24463e+53	2.2485	12.135	0.836	12.135
5.68748	7728.6	190.122	9707.21	1.67297e+53	1.0295e+57	1.37448	0.819	5.787	5.787
308.574	1272.93	1146.23	2471.53	2.44169e+56	6.48662e+56	1.31051	5.609	6.073	6.073
110.094	20.6261	429.759	889.099	2.66799e+57	4.40111e+54	1.98889	13.388	2.287	13.388
18.1329	74.8019	257.157	1006.62	8.25726e+55	6.09581e+55	0.347314	5.695	4.359	5.695
308.574	209.657	1146.23	1204.53	1.87592e+57	1.01537e+56	1.75305	11.637	4.378	11.637
10.831	587.635	224.53	1673.74	1.06642e+55	6.88053e+56	1.32123	2.921	6.754	6.754
351.001	1272.93	1314.16	2471.53	2.69078e+56	6.21666e+56	1.29598	5.724	6.004	6.004
668.432	7.359	2594.94	830.925	3.06184e+57	1.05405e+53	2.20793	11.985	0.791	11.985
20.6261	74.8019	266.159	1006.62	9.98955e+55	5.98167e+55	0.356647	6.088	4.331	6.088
399.262	1272.93	1506.35	2471.53	2.95069e+56	5.93612e+56	1.28112	5.833	5.931	5.931
125.231	20.6261	447.575	889.099	2.85123e+57	4.16472e+54	2.10156	13.417	2.246	13.417
351.001	209.657	1314.16	1204.53	2.02609e+57	9.12048e+55	1.82729	11.762	4.232	11.762
454.159	1272.93	1726.27	2471.53	3.22069e+56	5.64554e+56	1.26603	5.937	5.854	5.937
39.2794	3136.56	317.39	4580.43	7.83193e+54	1.07483e+57	1.48924	2.19	6.295	6.295
516.604	1272.93	1977.88	2471.53	3.50233e+56	5.34513e+56	1.2508	6.051	5.773	6.051
760.338	7.359	2971.44	830.925	2.98958e+57	8.89715e+52	2.16693	11.843	0.748	11.843
6.46948	7728.6	196.51	9707.21	1.98713e+53	1.02946e+57	1.37447	0.845	5.787	5.787
23.462	74.8019	275.541	1006.62	1.2294e+56	5.8646e+55	0.370612	6.552	4.302	6.552
142.45	20.6261	502.076	889.099	3.02584e+57	3.84547e+54	2.20586	13.43	2.189	13.43
399.262	209.657	1506.35	1204.53	2.15688e+57	8.14061e+55	1.88823	11.842	4.082	11.842
587.635	1272.93	2265.72	2471.53	3.8031e+56	5.03553e+56	1.23557	6.177	5.686	6.177
12.3202	587.635	232.216	1673.74	1.26193e+55	6.84492e+56	1.31818	3.023	6.747	6.747
864.881	7.359	3401.96	830.925	2.91768e+57	7.48761e+52	2.12598	11.709	0.706	11.709
668.432	1272.93	2594.94	2471.53	4.12834e+56	4.71875e+56	1.22091	6.316	5.593	6.316
454.159	209.657	1726.27	1204.53	2.26727e+57	7.22109e+55	1.93611	11.885	3.93	11.885
162.036	20.6261	576.514	889.099	3.1705e+57	3.46828e+54	2.28956	13.42	2.115	13.42
26.688	74.8019	285.327	1006.62	1.54085e+56	5.74364e+55	0.391233	7.084	4.273	7.084
44.6801	3136.56	329.088	4580.43	9.27594e+54	1.07184e+57	1.48775	2.282	6.292	6.292
760.338	1272.93	2971.44	2471.53	4.4822e+56	4.39748e+56	1.2071	6.471	5.493	6.471
983.798	7.359	3894.16	830.925	2.84719e+57	6.28442e+52	2.08567	11.583	0.666	11.583
516.604	209.657	1977.88	1204.53	2.35695e+57	6.36692e+55	1.97121	11.895	3.775	11.895
864.881	1272.93	3401.96	2471.53	4.86895e+56	4.07476e+56	1.19471	6.643	5.386	6.643
184.315	20.6261	661.803	889.099	3.27581e+57	3.10761e+54	2.34881	13.378	2.04	13.378
7.359	7728.6	203.133	9707.21	2.36157e+53	1.0294e+57	1.37446	0.873	5.787	5.787
1119.07	7.359	4456.83	830.925	2.77885e+57	5.2618e+52	2.04643	11.467	0.628	11.467
30.3574	74.8019	295.544	1006.62	1.96485e+56	5.61812e+55	0.420784	7.676	4.242	7.676
983.798	1272.93	3894.16	2471.53	5.29375e+56	3.75378e+56	1.18421	6.835	5.271	6.835
14.0142	587.635	240.205	1673.74	1.49273e+55	6.80438e+56	1.31477	3.131	6.739	6.739
587.635	209.657	2265.72	1204.53	2.42676e+57	5.58128e+55	1.99473	11.878	3.619	11.878
209.657	20.6261	759.504	889.099	3.34372e+57	2.76647e+54	2.38567	13.304	1.963	13.304
1119.07	1272.93	4456.83	2471.53	5.76114e+56	3.43781e+56	1.17655	7.046	5.15	7.046
1272.93	7.359	5099.96	830.925	2.71309e+57	4.39606e+52	2.00848	11.361	0.591	11.361
50.8234	3136.56	341.354	4580.43	1.09791e+55	1.06833e+57	1.48641	2.379	6.29	6.29
1272.93	1272.93	5099.96	2471.53	6.2777e+56	3.12993e+56	1.17218	7.279	5.021	7.279
34.5315	74.8019	306.22	1006.62	2.53883e+56	5.48759e+55	0.462178	8.308	4.209	8.308
1447.96	7.359	5834.96	830.925	2.65055e+57	3.66554e+52	1.97222	11.265	0.556	11.265
668.432	209.657	2594.94	1204.53	2.47813e+57	4.86553e+55	2.00799	11.84	3.463	11.84
238.484	20.6261	871.402	889.099	3.37947e+57	2.44732e+54	2.40385	13.203	1.884	13.203
8.37083	7728.6	210.002	9707.21	2.80765e+53	1.02934e+57	1.37444	0.904	5.787	5.787
1447.96	1272.93	5834.96	2471.53	6.84825e+56	2.83298e+56	1.172	7.531	4.886	7.531
1647.04	7.359	6674.88	830.925	2.59164e+57	3.0514e+52	1.9379	11.18	0.523	11.18
271.275	20.6261	999.536	889.099	3.38894e+57	2.15183e+54	2.40711	13.082	1.806	13.082
760.338	209.657	2971.44	1204.53	2.51291e+57	4.21928e+55	2.01241	11.785	3.308	11.785
57.8114	3136.56	354.233	4580.43	1.29857e+55	1.06423e+57	1.48443	2.481	6.286	6.286
15.9411	587.635	248.512	1673.74	1.76487e+55	6.75831e+56	1.3107	3.244	6.729	6.729
1647.04	1272.93	6674.88	2471.53	7.47781e+56	2.54945e+56	1.17659	7.801	4.745	7.801
39.2794	74.8019	317.39	1006.62	3.3006e+56	5.35163e+55	0.518331	8.945	4.175	8.945
1873.5	7.359	7634.57	830.925	2.53669e+57	2.53657e+52	1.90571	11.107	0.492	11.107
308.574	20.6261	1146.23	889.099	3.3768e+57	1.88094e+54	2.39829	12.944	1.727	12.944
864.881	209.657	3401.96	1204.53	2.53291e+57	3.6408e+55	2.00924	11.718	3.154	11.718
1873.5	1272.93	7634.57	2471.53	8.16918e+56	2.28142e+56	1.1865	8.086	4.599	8.086
2131.1	7.359	8730.97	830.925	2.48592e+57	2.10573e+52	1.87584	11.044	0.463	11.044
351.001	20.6261	1314.16	889.099	3.3475e+57	1.63499e+54	2.38	12.796	1.648	12.796
983.798	209.657	3894.16	1204.53	2.54027e+57	3.1271e+55	1.99989	11.642	3.002	11.642
9.52178	7728.6	217.13	9707.21	3.33886e+53	1.02926e+57	1.37442	0.936	5.787	5.787
65.7602	3136.56	367.774	4580.43	1.53473e+55	1.05944e+57	1.48232	2.588	6.282	6.282
2131.1	1272.93	8730.97	2471.53	8.9231e+56	2.03046e+56	1.2019	8.38	4.448	8.38
18.1329	587.635	257.157	1673.74	2.08539e+55	6.70613e+56	1.30628	3.363	6.718	6.718
2424.12	7.359	9983.45	830.925	2.43933e+57	1.74602e+52	1.84828	10.992	0.435	10.992
44.6801	74.8019	329.088	1006.62	4.28484e+56	5.20989e+55	0.591421	9.559	4.138	9.559
1119.07	209.657	4456.83	1204.53	2.5372e+57	2.67432e+55	1.98572	11.562	2.853	11.562
399.262	20.6261	1506.35	889.099	3.30518e+57	1.41377e+54	2.35461	12.641	1.571	12.641
2424.12	1272.93	9983.45	2471.53	9.73539e+56	1.79766e+56	1.22284	8.677	4.294	8.677
2757.42	7.359	11414.1	830.925	2.39701e+57	1.44624e+52	1.82313	10.951	0.408	10.951
454.159	20.6261	1726.27	889.099	3.25253e+57	1.21643e+54	2.32359	12.483	1.494	12.483
1272.93	209.657	5099.96	1204.53	2.526e+57	2.27802e+55	1.96808	11.481	2.708	11.481
2757.42	1272.93	11414.1	2471.53	1.05986e+57	1.5836e+56	1.24895	8.971	4.138	8.971
74.8019	3136.56	382.032	4580.43	1.81232e+55	1.05386e+57	1.47982	2.699	6.277	6.277
3136.56	7.359	13048	830.925	2.35929e+57	1.19689e+52	1.80062	10.92	0.383	10.92
10.831	7728.6	224.53	9707.21	3.97119e+53	1.02916e+57	1.3744	0.97	5.787	5.787
20.6261	587.635	266.159	1673.74	2.46241e+55	6.64718e+56	1.30094	3.488	6.704	6.704
50.8234	74.8019	341.354	1006.62	5.50975e+56	5.06206e+55	0.682425	10.125	4.099	10.125
1447.96	209.657	5834.96	1204.53	2.50827e+57	1.93335e+55	1.94784	11.401	2.567	11.401
516.604	20.6261	1977.88	889.099	3.1926e+57	1.04184e+54	2.28864	12.325	1.419	12.325
3136.56	1272.93	13048	2471.53	1.15017e+57	1.38835e+56	1.27943	9.254	3.98	9.254
3567.82	7.359	14913.9	830.925	2.32624e+57	9.89916e+51	1.7808	10.899	0.36	10.899
587.635	20.6261	2265.72	889.099	3.12763e+57	8.8852e+53	2.25094	12.17	1.346	12.17
1647.04	209.657	6674.88	1204.53	2.48555e+57	1.63536e+55	1.92581	11.324	2.43	11.324
85.0869	3136.56	397.069	4580.43	2.13821e+55	1.04738e+57	1.47688	2.816	6.271	6.271
3567.82	1272.93	14913.9	2471.53	1.24307e+57	1.2116e+56	1.31349	9.524	3.822	9.524
57.8114	74.8019	354.233	1006.62	6.97633e+56	4.90797e+55	0.790721	10.632	4.058	10.632
668.432	20.6261	2594.94	889.099	3.05943e+57	7.54803e+53	2.21148	12.019	1.275	12.019
1873.5	209.657	7634.57	1204.53	2.4597e+57	1.3791e+55	1.903	11.252	2.298	11.252
4058.38	7.359	17044.5	830.925	2.2976e+57	8.18087e+51	1.76356	10.888	0.338	10.888
12.3202	7728.6	232.216	9707.21	4.72359e+53	1.02904e+57	1.37437	1.006	5.787	5.787
23.462	587.635	275.541	1673.74	2.90528e+55	6.58084e+56	1.2953	3.619	6.689	6.689
760.338	20.6261	2971.44	889.099	2.98955e+57	6.38908e+53	2.17106	11.874	1.206	11.874
4616.39	7.359	19477.2	830.925	2.27335e+57	6.75768e+51	1.7489	10.886	0.317	10.886
2131.1	209.657	8730.97	1204.53	2.43196e+57	1.15979e+55	1.88002	11.186	2.171	11.186
4058.38	1272.93	17044.5	2471.53	1.33696e+57	1.05273e+56	1.34996	9.775	3.664	9.775
96.7859	3136.56	412.952	4580.43	2.52026e+55	1.03988e+57	1.47328	2.938	6.263	6.263
65.7602	74.8019	367.774	1006.62	8.66892e+56	4.74747e+55	0.914303	11.079	4.015	11.079
864.881	20.6261	3401.96	889.099	2.91951e+57	5.39067e+53	2.13053	11.737	1.14	11.737
2424.12	209.657	9983.45	1204.53	2.40336e+57	9.72936e+54	1.85739	11.128	2.049	11.128
5251.12	7.359	22254.5	830.925	2.25337e+57	5.57852e+51	1.73679	10.892	0.297	10.892
4616.39	1272.93	19477.2	2471.53	1.43026e+57	9.10895e+55	1.3878	10.004	3.507	10.004
26.688	587.635	285.327	1673.74	3.42471e+55	6.50645e+56	1.28882	3.756	6.671	6.671
14.0142	7728.6	240.205	9707.21	5.61852e+53	1.02889e+57	1.37433	1.044	5.787	5.787
983.798	20.6261	3894.16	889.099	2.85007e+57	4.53474e+53	2.09028	11.609	1.076	11.609
2757.42	209.657	11414.1	1204.53	2.37475e+57	8.14357e+54	1.83548	11.078	1.932	11.078
5973.12	7.359	25425	830.925	2.23795e+57	4.60445e+51	1.72741	10.906	0.279	10.906
110.094	3136.56	429.759	4580.43	2.96749e+55	1.03121e+57	1.46899	3.065	6.253	6.253
74.8019	74.8019	382.032	1006.62	1.05625e+57	4.5805e+55	1.05028	11.468	3.968	11.468
5251.12	1272.93	22254.5	2471.53	1.5216e+57	7.85077e+55	1.42611	10.212	3.352	10.212
1119.07	20.6261	4456.83	889.099	2.7824e+57	3.80469e+53	2.05094	11.49	1.015	11.49
3136.56	209.657	13048	1204.53	2.34786e+57	6.80275e+54	1.81529	11.038	1.821	11.038
6794.4	7.359	29044	830.925	2.22622e+57	3.79726e+51	1.72025	10.925	0.261	10.925
5973.12	1272.93	25425	2471.53	1.60952e+57	6.74135e+55	1.46384	10.398	3.199	10.398
30.3574	587.635	295.544	1673.74	4.03294e+55	6.42341e+56	1.28155	3.899	6.65	6.65
1272.93	20.6261	5099.96	889.099	2.71718e+57	3.18463e+53	2.01293	11.381	0.957	11.381
85.0869	74.8019	397.069	1006.62	1.26169e+57	4.40718e+55	1.19511	11.803	3.919	11.803
15.9411	7728.6	248.512	9707.21	6.68256e+53	1.02871e+57	1.37428	1.085	5.787	5.787
3567.82	209.657	14913.9	1204.53	2.32247e+57	5.67251e+54	1.79655	11.006	1.715	11.006
7728.6	7.359	33174.7	830.925	2.21882e+57	3.13259e+51	1.71572	10.952	0.245	10.952
125.231	3136.56	447.575	4580.43	3.49021e+55	1.02126e+57	1.46428	3.198	6.242	6.242
6794.4	1272.93	29044	2471.53	1.69262e+57	5.76864e+55	1.5	10.56	3.048	10.56
1447.96	20.6261	5834.96	889.099	2.65469e+57	2.65984e+53	1.97637	11.283	0.901	11.283
4058.38	209.657	17044.5	1204.53	2.29911e+57	4.7225e+54	1.77952	10.983	1.614	10.983
8791.24	7.359	37888.9	830.925	2.21516e+57	2.58362e+51	1.71348	10.984	0.23	10.984
34.5315	587.635	306.22	1673.74	4.74385e+55	6.33122e+56	1.27357	4.049	6.626	6.626
96.7859	74.8019	412.952	1006.62	1.47943e+57	4.22769e+55	1.34526	12.087	3.866	12.087
7728.6	1272.93	33174.7	2471.53	1.77099e+57	4.92039e+55	1.5347	10.705	2.901	10.705
1647.04	20.6261	6674.88	889.099	2.59571e+57	2.21736e+53	1.94172	11.196	0.848	11.196
142.45	3136.56	502.076	4580.43	4.08721e+55	1.01008e+57	1.45866	3.333	6.228	6.228
4616.39	209.657	19477.2	1204.53	2.27947e+57	3.92614e+54	1.76517	10.972	1.519	10.972
10000	7.359	43268.7	830.925	2.21504e+57	2.13018e+51	1.7134	11.02	0.216	11.02
18.1329	7728.6	257.157	9707.21	7.94715e+53	1.0285e+57	1.37422	1.128	5.787	5.787
8791.24	1272.93	37888.9	2471.53	1.8441e+57	4.18429e+55	1.56753	10.832	2.758	10.832
1873.5	20.6261	7634.57	889.099	2.54061e+57	1.84545e+53	1.90922	11.12	0.798	11.12
5251.12	209.657	22254.5	1204.53	2.26171e+57	3.25995e+54	1.7523	10.966	1.428	10.966
110.094	74.8019	429.759	1006.62	1.70513e+57	4.0424e+55	1.49728	12.325	3.81	12.325
39.2794	587.635	317.39	1673.74	5.57315e+55	6.22945e+56	1.2647	4.204	6.598	6.598
162.036	3136.56	576.514	4580.43	4.73809e+55	9.98024e+56	1.4527	3.463	6.213	6.213
10000	1272.93	43268.7	2471.53	1.91152e+57	3.54842e+55	1.59811	10.943	2.619	10.943
5973.12	209.657	25425	1204.53	2.24724e+57	2.7038e+54	1.74175	10.969	1.342	10.969
2131.1	20.6261	8730.97	889.099	2.48933e+57	1.53354e+53	1.87885	11.055	0.75	11.055
125.231	74.8019	447.575	1006.62	1.93477e+57	3.85181e+55	1.64808	12.521	3.751	12.521
2424.12	20.6261	9983.45	889.099	2.44247e+57	1.27276e+53	1.85098	11.002	0.705	11.002
44.6801	587.635	329.088	1673.74	6.53846e+55	6.11788e+56	1.25507	4.366	6.566	6.566
6794.4	209.657	29044	1204.53	2.23654e+57	2.24039e+54	1.73376	10.981	1.261	10.981
20.6261	7728.6	266.159	9707.21	9.44942e+53	1.02824e+57	1.37437	1.173	5.788	5.788
142.45	74.8019	502.076	1006.62	2.16255e+57	3.62737e+55	1.79248	12.679	3.68	12.679
184.315	3136.56	661.803	4580.43	5.4476e+55	9.84965e+56	1.4461	3.588	6.196	6.196
2757.42	20.6261	11414.1	889.099	2.39981e+57	1.05502e+53	1.82549	10.959	0.662	10.959
7728.6	209.657	33174.7	1204.53	2.22995e+57	1.85483e+54	1.72852	11.001	1.185	11.001
50.8234	587.635	341.354	1673.74	7.65944e+55	5.99651e+56	1.24486	4.533	6.53	6.53
3136.56	20.6261	13048	889.099	2.36191e+57	8.73758e+52	1.80276	10.926	0.622	10.926
162.036	74.8019	576.514	1006.62	2.37506e+57	3.33871e+55	1.92064	12.8	3.587	12.8
8791.24	209.657	37888.9	1204.53	2.22453e+57	1.53442e+54	1.72417	11.021	1.112	11.021
5	1447.96	183.959	2671.86	1.38563e+54	1.00196e+57	1.51509	1.711	6.684	6.684
209.657	3136.56	759.504	4580.43	6.22046e+55	9.70794e+56	1.43912	3.708	6.178	6.178
23.462	7728.6	275.541	9707.21	1.12333e+54	1.02793e+57	1.3743	1.221	5.788	5.788
10000	209.657	43268.7	1204.53	2.22373e+57	1.26858e+54	1.72283	11.051	1.044	11.051
3567.82	20.6261	14913.9	889.099	2.32841e+57	7.22966e+52	1.78258	10.905	0.584	10.905
57.8114	587.635	354.233	1673.74	8.95785e+55	5.86564e+56	1.23401	4.706	6.489	6.489
184.315	74.8019	661.803	1006.62	2.5631e+57	3.03418e+55	2.02882	12.877	3.478	12.877
238.484	3136.56	871.402	4580.43	7.0608e+55	9.55409e+56	1.43121	3.824	6.157	6.157
4058.38	20.6261	17044.5	889.099	2.29935e+57	5.97723e+52	1.765	10.892	0.548	10.892
65.7602	587.635	367.774	1673.74	1.04576e+56	5.72592e+56	1.22279	4.884	6.443	6.443
209.657	74.8019	759.504	1006.62	2.72099e+57	2.73758e+55	2.11588	12.915	3.364	12.915
4616.39	20.6261	19477.2	889.099	2.27471e+57	4.9383e+52	1.75005	10.888	0.514	10.888
26.688	7728.6	285.327	9707.21	1.33504e+54	1.02755e+57	1.37421	1.272	5.788	5.788
5.68748	1447.96	190.122	2671.86	1.6419e+54	1.00133e+57	1.51462	1.763	6.683	6.683
271.275	3136.56	999.536	4580.43	7.97226e+55	9.3873e+56	1.42289	3.936	6.135	6.135
74.8019	587.635	382.032	1673.74	1.21846e+56	5.57841e+56	1.21154	5.068	6.392	6.392
5	238.484	183.959	1242.68	8.52946e+54	3.37554e+56	0.910118	3.151	6.226	6.226
238.484	74.8019	871.402	1006.62	2.84659e+57	2.45391e+55	2.18178	12.913	3.246	12.913
5251.12	20.6261	22254.5	889.099	2.25504e+57	4.07844e+52	1.73807	10.895	0.483	10.895
5	8.37083	183.959	837.36	1.52953e+56	1.60348e+54	0.148426	17.857	1.915	17.857
85.0869	587.635	397.069	1673.74	1.41669e+56	5.42459e+56	1.20061	5.256	6.336	6.336
308.574	3136.56	1146.23	4580.43	8.95795e+55	9.20679e+56	1.41363	4.043	6.11	6.11
271.275	74.8019	999.536	1006.62	2.94054e+57	2.18556e+55	2.22799	12.877	3.126	12.877
5973.12	20.6261	25425	889.099	2.2392e+57	3.36631e+52	1.72839	10.908	0.453	10.908
30.3574	7728.6	295.544	9707.21	1.58618e+54	1.0271e+57	1.3741	1.325	5.788	5.788
96.7859	587.635	412.952	1673.74	1.64343e+56	5.26633e+56	1.19057	5.449	6.275	6.275
6.46948	1447.96	196.51	2671.86	1.94688e+54	1.00059e+57	1.51437	1.819	6.683	6.683
6794.4	20.6261	29044	889.099	2.22762e+57	2.77733e+52	1.72129	10.928	0.425	10.928
5.68748	238.484	190.122	1242.68	1.00584e+55	3.35321e+56	0.906826	3.241	6.216	6.216
351.001	3136.56	1314.16	4580.43	1.00204e+56	9.01195e+56	1.40341	4.147	6.082	6.082
308.574	74.8019	1146.23	1006.62	3.00508e+57	1.93438e+55	2.25658	12.812	3.004	12.812
110.094	587.635	429.759	1673.74	1.90185e+56	5.10569e+56	1.1821	5.647	6.21	6.21
7728.6	20.6261	33174.7	889.099	2.21953e+57	2.29038e+52	1.71631	10.953	0.398	10.953
351.001	74.8019	1314.16	1006.62	3.04333e+57	1.70168e+55	2.26992	12.722	2.88	12.722
399.262	3136.56	1506.35	4580.43	1.11614e+56	8.80233e+56	1.3925	4.246	6.052	6.052
34.5315	7728.6	306.22	9707.21	1.88394e+54	1.02656e+57	1.37396	1.381	5.788	5.788
125.231	587.635	447.575	1673.74	2.19525e+56	4.94472e+56	1.17627	5.848	6.143	6.143
8791.24	20.6261	37888.9	889.099	2.21614e+57	1.88844e+52	1.7142	10.986	0.374	10.986
6.46948	238.484	196.51	1242.68	1.18675e+55	3.32823e+56	0.903264	3.337	6.205	6.205
399.262	74.8019	1506.35	1006.62	3.05949e+57	1.4883e+55	2.27096	12.613	2.757	12.613
454.159	3136.56	1726.27	4580.43	1.23817e+56	8.57765e+56	1.38062	4.342	6.019	6.019
7.359	1447.96	203.133	2671.86	2.30958e+54	9.99727e+56	1.51382	1.878	6.682	6.682
142.45	587.635	502.076	1673.74	2.51951e+56	4.78446e+56	1.17348	6.048	6.076	6.076
10000	20.6261	43268.7	889.099	2.21525e+57	1.55673e+52	1.71363	11.02	0.35	11.02
162.036	587.635	576.514	1673.74	2.86002e+56	4.61978e+56	1.17285	6.251	6.011	6.251
454.159	74.8019	1726.27	1006.62	3.05653e+57	1.29444e+55	2.2615	12.491	2.633	12.491
516.604	3136.56	1977.88	4580.43	1.36815e+56	8.33784e+56	1.36754	4.433	5.982	5.982
184.315	587.635	661.803	1673.74	3.22998e+56	4.44398e+56	1.17414	6.473	5.945	6.473
39.2794	7728.6	317.39	9707.21	2.23675e+54	1.0259e+57	1.3738	1.44	5.788	5.788
209.657	587.635	759.504	1673.74	3.64781e+56	4.25392e+56	1.17735	6.714	5.873	6.714
516.604	74.8019	1977.88	1006.62	3.03854e+57	1.11995e+55	2.24411	12.359	2.511	12.359
7.359	238.484	203.133	1242.68	1.40053e+55	3.30035e+56	0.899205	3.438	6.192	6.192
587.635	3136.56	2265.72	4580.43	1.50594e+56	8.08315e+56	1.35374	4.521	5.943	5.943
238.484	587.635	871.402	1673.74	4.12507e+56	4.04924e+56	1.18333	6.974	5.795	6.974
8.37083	1447.96	210.002	2671.86	2.74062e+54	9.98716e+56	1.51322	1.941	6.681	6.681
587.635	74.8019	2265.72	1006.62	3.00812e+57	9.64201e+54	2.22027	12.222	2.39	12.222
5.68748	8.37083	190.122	837.36	1.85868e+56	1.58385e+54	0.175372	16.095	1.907	16.095
44.6801	7728.6	329.088	9707.21	2.65455e+54	1.02512e+57	1.3736	1.502	5.788	5.788
668.432	3136.56	2594.94	4580.43	1.65132e+56	7.81399e+56	1.33851	4.605	5.899	5.899
271.275	587.635	999.536	1673.74	4.67221e+56	3.831e+56	1.1923	7.253	5.708	7.253
5	23.462	183.959	897.832	2.56481e+55	1.03013e+55	0.102691	6.674	2.969	6.674
668.432	74.8019	2594.94	1006.62	2.96857e+57	8.2632e+54	2.1919	12.084	2.272	12.084
308.574	587.635	1146.23	1673.74	5.29791e+56	3.60119e+56	1.20508	7.549	5.612	7.549
760.338	3136.56	2971.44	4580.43	1.80393e+56	7.53118e+56	1.32236	4.685	5.852	5.852
8.37083	238.484	210.002	1242.68	1.65287e+55	3.26935e+56	0.894668	3.546	6.177	6.177
760.338	74.8019	2971.44	1006.62	2.92176e+57	7.05139e+54	2.15996	11.947	2.156	11.947
351.001	587.635	1314.16	1673.74	6.00851e+56	3.36253e+56	1.22235	7.858	5.507	7.858
864.881	3136.56	3401.96	4580.43	1.96328e+56	7.23581e+56	1.30528	4.763	5.802	5.802
9.52178	1447.96	217.13	2671.86	3.25254e+54	9.97536e+56	1.51257	2.008	6.68	6.68
864.881	74.8019	3401.96	1006.62	2.8704e+57	5.99378e+54	2.126	11.814	2.044	11.814
50.8234	7728.6	341.354	9707.21	3.14899e+54	1.02418e+57	1.37336	1.568	5.788	5.788
399.262	587.635	1506.35	1673.74	6.8082e+56	3.11821e+56	1.24438	8.175	5.392	8.175
983.798	3136.56	3894.16	4580.43	2.12878e+56	6.92925e+56	1.28689	4.837	5.747	5.747
9.52178	238.484	217.13	1242.68	1.95034e+55	3.235e+56	0.889929	3.659	6.161	6.161
983.798	74.8019	3894.16	1006.62	2.81534e+57	5.0765e+54	2.09037	11.685	1.934	11.685
5.68748	23.462	190.122	897.832	3.24574e+55	1.01596e+55	0.107249	7.411	2.954	7.411
1119.07	3136.56	4456.83	4580.43	2.29973e+56	6.61316e+56	1.26743	4.909	5.688	5.688
454.159	587.635	1726.27	1673.74	7.69511e+56	2.87172e+56	1.27144	8.495	5.268	8.495
1119.07	74.8019	4456.83	1006.62	2.75927e+57	4.28567e+54	2.05461	11.565	1.829	11.565
57.8114	7728.6	354.233	9707.21	3.73373e+54	1.02305e+57	1.37286	1.637	5.787	5.787
516.604	587.635	1977.88	1673.74	8.6629e+56	2.62657e+56	1.30323	8.81	5.135	8.81
1272.93	3136.56	5099.96	4580.43	2.47538e+56	6.2895e+56	1.24699	4.978	5.625	5.625
10.831	1447.96	224.53	2671.86	3.86015e+54	9.96159e+56	1.51188	2.079	6.679	6.679
1272.93	74.8019	5099.96	1006.62	2.70296e+57	3.60729e+54	2.01906	11.453	1.728	11.453
10.831	238.484	224.53	1242.68	2.3006e+55	3.19711e+56	0.884551	3.779	6.142	6.142
587.635	587.635	2265.72	1673.74	9.6993e+56	2.38616e+56	1.33905	9.113	4.993	9.113
1447.96	3136.56	5834.96	4580.43	2.65491e+56	5.96039e+56	1.22563	5.046	5.558	5.558
1447.96	74.8019	5834.96	1006.62	2.64686e+57	3.02814e+54	1.9839	11.35	1.63	11.35
65.7602	7728.6	367.774	9707.21	4.42476e+54	1.02171e+57	1.37253	1.71	5.787	5.787
1647.04	3136.56	6674.88	4580.43	2.83752e+56	5.6281e+56	1.20347	5.112	5.487	5.487
668.432	587.635	2594.94	1673.74	1.07842e+57	2.15357e+56	1.37794	9.398	4.844	9.398
1873.5	3136.56	7634.57	4580.43	3.02248e+56	5.29498e+56	1.18082	5.179	5.413	5.413
6.46948	23.462	196.51	897.832	4.19535e+55	1.00215e+55	0.114134	8.237	2.94	8.237
6.46948	8.37083	196.51	837.36	2.236e+56	1.56359e+54	0.206163	14.933	1.899	14.933
1647.04	74.8019	6674.88	1006.62	2.59285e+57	2.53591e+54	1.95021	11.258	1.537	11.258
12.3202	238.484	232.216	1242.68	2.71248e+55	3.15551e+56	0.878626	3.905	6.12	6.12
2131.1	3136.56	8730.97	4580.43	3.20917e+56	4.9633e+56	1.1576	5.246	5.335	5.335
12.3202	1447.96	232.216	2671.86	4.58085e+54	9.94551e+56	1.51113	2.154	6.678	6.678
760.338	587.635	2971.44	1673.74	1.18942e+57	1.9314e+56	1.41858	9.659	4.689	9.659
2424.12	3136.56	9983.45	4580.43	3.39721e+56	4.63518e+56	1.13416	5.316	5.254	5.316
1873.5	74.8019	7634.57	1006.62	2.54108e+57	2.11911e+54	1.91801	11.176	1.448	11.176
74.8019	7728.6	382.032	9707.21	5.24081e+54	1.0201e+57	1.37213	1.786	5.787	5.787
2757.42	3136.56	11414.1	4580.43	3.58747e+56	4.31236e+56	1.11072	5.399	5.17	5.399
864.881	587.635	3401.96	1673.74	1.30038e+57	1.72171e+56	1.4595	9.893	4.529	9.893
2131.1	74.8019	8730.97	1006.62	2.49276e+57	1.76748e+54	1.888	11.106	1.364	11.106
3136.56	3136.56	13048	4580.43	3.78459e+56	3.99628e+56	1.08771	5.498	5.083	5.498
14.0142	238.484	240.205	1242.68	3.19616e+55	3.11007e+56	0.87239	4.038	6.096	6.096
3567.82	3136.56	14913.9	4580.43	3.99343e+56	3.6886e+56	1.06534	5.616	4.991	5.616
2424.12	74.8019	9983.45	1006.62	2.44707e+57	1.47162e+54	1.85964	11.046	1.283	11.046
983.798	587.635	3894.16	1673.74	1.40873e+57	1.52585e+56	1.49931	10.099	4.365	10.099
4058.38	3136.56	17044.5	4580.43	4.2189e+56	3.39094e+56	1.04445	5.757	4.896	5.757
14.0142	1447.96	240.205	2671.86	5.43513e+54	9.92676e+56	1.51003	2.234	6.676	6.676
7.359	23.462	203.133	897.832	5.53343e+55	9.88519e+54	0.124283	9.095	2.926	9.095
85.0869	7728.6	397.069	9707.21	6.20374e+54	1.01819e+57	1.37144	1.865	5.786	5.786
4616.39	3136.56	19477.2	4580.43	4.46755e+56	3.10476e+56	1.0254	5.926	4.796	5.926
15.9411	238.484	248.512	1242.68	3.76329e+55	3.06079e+56	0.865565	4.177	6.068	6.068
2757.42	74.8019	11414.1	1006.62	2.40573e+57	1.22348e+54	1.83397	10.998	1.207	10.998
1119.07	587.635	4456.83	1673.74	1.51223e+57	1.34465e+56	1.53685	10.275	4.199	10.275
5251.12	3136.56	22254.5	4580.43	4.74746e+56	2.83127e+56	1.00912	6.125	4.692	6.125
3136.56	74.8019	13048	1006.62	2.36838e+57	1.01581e+54	1.81075	10.961	1.135	10.961
1272.93	587.635	5099.96	1673.74	1.60913e+57	1.17853e+56	1.57127	10.424	4.032	10.424
5973.12	3136.56	25425	4580.43	5.06853e+56	2.57149e+56	0.996662	6.359	4.585	6.359
18.1329	238.484	257.157	1242.68	4.42721e+55	3.00769e+56	0.858433	4.324	6.037	6.037
96.7859	7728.6	412.952	9707.21	7.33907e+54	1.01591e+57	1.37066	1.949	5.785	5.785
3567.82	74.8019	14913.9	1006.62	2.33454e+57	8.42371e+53	1.78967	10.934	1.066	10.934
7.359	8.37083	203.133	837.36	2.6686e+56	1.54256e+54	0.241303	14.135	1.89	14.135
6794.4	3136.56	29044	4580.43	5.44405e+56	2.32615e+56	0.988864	6.633	4.473	6.633
1447.96	587.635	5834.96	1673.74	1.69796e+57	1.02758e+56	1.60175	10.548	3.864	10.548
15.9411	1447.96	248.512	2671.86	6.44701e+54	9.90492e+56	1.50886	2.318	6.674	6.674
7728.6	3136.56	33174.7	4580.43	5.88809e+56	2.0958e+56	0.987168	6.945	4.358	6.945
4058.38	74.8019	17044.5	1006.62	2.30593e+57	6.97852e+53	1.77181	10.918	1.002	10.918
20.6261	238.484	266.159	1242.68	5.2031e+55	2.95096e+56	0.851174	4.476	6.003	6.003
8791.24	3136.56	37888.9	4580.43	6.41684e+56	1.88075e+56	0.992835	7.297	4.24	7.297
1647.04	587.635	6674.88	1673.74	1.77777e+57	8.91537e+55	1.62792	10.648	3.696	10.648
4616.39	74.8019	19477.2	1006.62	2.28114e+57	5.77591e+53	1.75629	10.911	0.941	10.911
8.37083	23.462	210.002	897.832	7.412e+55	9.7481e+54	0.138942	9.886	2.912	9.886
110.094	7728.6	429.759	9707.21	8.67656e+54	1.0132e+57	1.36976	2.037	5.784	5.784
10000	3136.56	43268.7	4580.43	7.04696e+56	1.68111e+56	1.00702	7.684	4.118	7.684
5251.12	74.8019	22254.5	1006.62	2.26027e+57	4.77686e+53	1.74319	10.912	0.883	10.912
1873.5	587.635	7634.57	1673.74	1.8485e+57	7.69912e+55	1.65004	10.729	3.53	10.729
23.462	238.484	275.541	1242.68	6.10813e+55	2.89089e+56	0.84374	4.635	5.965	5.965
18.1329	1447.96	257.157	2671.86	7.64465e+54	9.87949e+56	1.50731	2.406	6.671	6.671
5973.12	74.8019	25425	1006.62	2.24422e+57	3.94789e+53	1.73306	10.922	0.829	10.922
2131.1	587.635	8730.97	1673.74	1.90997e+57	6.61975e+55	1.66806	10.794	3.366	10.794
26.688	238.484	285.327	1242.68	7.16166e+55	2.82795e+56	0.83636	4.801	5.923	5.923
125.231	7728.6	447.575	9707.21	1.02509e+55	1.01e+57	1.36856	2.128	5.782	5.782
6794.4	74.8019	29044	1006.62	2.23215e+57	3.2608e+53	1.72538	10.94	0.778	10.94
2424.12	587.635	9983.45	1673.74	1.9622e+57	5.66851e+55	1.68199	10.844	3.204	10.844
8.37083	8.37083	210.002	837.36	3.16281e+56	1.52075e+54	0.281264	13.581	1.881	13.581
30.3574	238.484	295.544	1242.68	8.38538e+55	2.76278e+56	0.829538	4.973	5.878	5.878
5	3567.82	183.959	5064.28	4.20557e+53	1.09015e+57	1.48176	1.146	6.227	6.227
7728.6	74.8019	33174.7	1006.62	2.22403e+57	2.69189e+53	1.72016	10.964	0.73	10.964
2757.42	587.635	11414.1	1673.74	2.00646e+57	4.83564e+55	1.69278	10.884	3.046	10.884
9.52178	23.462	217.13	897.832	1.00029e+56	9.60771e+54	0.159501	10.518	2.898	10.518
20.6261	1447.96	266.159	2671.86	9.06098e+54	9.84995e+56	1.50569	2.499	6.668	6.668
142.45	7728.6	502.076	9707.21	1.20642e+55	1.00629e+57	1.36701	2.223	5.779	5.779
34.5315	238.484	306.22	1242.68	9.80345e+55	2.69614e+56	0.823584	5.152	5.83	5.83
8791.24	74.8019	37888.9	1006.62	2.2186e+57	2.22116e+53	1.71662	10.991	0.684	10.991
3136.56	587.635	13048	1673.74	2.04338e+57	4.11076e+55	1.70074	10.916	2.892	10.916
39.2794	238.484	317.39	1242.68	1.14427e+56	2.62888e+56	0.818848	5.337	5.779	5.779
10000	74.8019	43268.7	1006.62	2.21842e+57	1.83227e+53	1.71632	11.027	0.642	11.027
162.036	7728.6	576.514	9707.21	1.40628e+55	1.00219e+57	1.3656	2.314	5.777	5.777
3567.82	587.635	14913.9	1673.74	2.07352e+57	3.48333e+55	1.70615	10.941	2.742	10.941
23.462	1447.96	275.541	2671.86	1.07344e+55	9.81565e+56	1.50368	2.598	6.664	6.664
44.6801	238.484	329.088	1242.68	1.33329e+56	2.56189e+56	0.816165	5.528	5.727	5.727
5.68748	3567.82	190.122	5064.28	4.98913e+53	1.08998e+57	1.48171	1.182	6.227	6.227
50.8234	238.484	341.354	1242.68	1.55074e+56	2.49584e+56	0.815949	5.727	5.674	5.727
4058.38	587.635	17044.5	1673.74	2.09836e+57	2.94302e+55	1.70986	10.963	2.597	10.963
57.8114	238.484	354.233	1242.68	1.80086e+56	2.43079e+56	0.819277	5.958	5.623	5.958
9.52178	8.37083	217.13	837.36	3.72639e+56	1.49812e+54	0.326587	13.199	1.872	13.199
5	85.0869	183.959	1023.96	1.5173e+55	8.88643e+55	0.395615	3.834	4.841	4.841
184.315	7728.6	661.803	9707.21	1.62673e+55	9.97653e+56	1.36387	2.404	5.774	5.774
10.831	23.462	224.53	897.832	1.34822e+56	9.46249e+54	0.187304	10.954	2.883	10.954
4616.39	587.635	19477.2	1673.74	2.11969e+57	2.47991e+55	1.71289	10.986	2.458	10.986
65.7602	238.484	367.774	1242.68	2.0975e+56	2.36553e+56	0.82675	6.236	5.572	6.236
26.688	1447.96	285.327	2671.86	1.27098e+55	9.77595e+56	1.50158	2.701	6.66	6.66
74.8019	238.484	382.032	1242.68	2.46657e+56	2.29873e+56	0.840231	6.567	5.521	6.567
5251.12	587.635	22254.5	1673.74	2.13628e+57	2.08459e+55	1.71427	11.004	2.323	11.004
5.68748	85.0869	190.122	1023.96	1.78446e+55	8.75319e+55	0.392469	3.94	4.818	4.818
209.657	7728.6	759.504	9707.21	1.86995e+55	9.92614e+56	1.36181	2.491	5.77	5.77
6.46948	3567.82	196.51	5064.28	5.923e+53	1.08979e+57	1.48186	1.22	6.228	6.228
85.0869	238.484	397.069	1242.68	2.93889e+56	2.2297e+56	0.861652	6.957	5.468	6.957
5973.12	587.635	25425	1673.74	2.15085e+57	1.74845e+55	1.71563	11.025	2.194	11.025
96.7859	238.484	412.952	1242.68	3.55173e+56	2.15815e+56	0.893654	7.407	5.412	7.407
30.3574	1447.96	295.544	2671.86	1.50391e+55	9.72999e+56	1.49901	2.809	6.655	6.655
6.46948	85.0869	196.51	1023.96	2.09968e+55	8.61315e+55	0.389483	4.052	4.794	4.794
238.484	7728.6	871.402	9707.21	2.1381e+55	9.87019e+56	1.35962	2.576	5.766	5.766
6794.4	587.635	29044	1673.74	2.16428e+57	1.46363e+55	1.71737	11.048	2.071	11.048
12.3202	23.462	232.216	897.832	1.79844e+56	9.31202e+54	0.223412	11.224	2.868	11.224
110.094	238.484	429.759	1242.68	4.34974e+56	2.08392e+56	0.939453	7.914	5.352	7.914
10.831	8.37083	224.53	837.36	4.36707e+56	1.47455e+54	0.377768	12.943	1.862	12.943
7.359	3567.82	203.133	5064.28	7.03533e+53	1.08956e+57	1.48182	1.261	6.228	6.228
7.359	85.0869	203.133	1023.96	2.4711e+55	8.46726e+55	0.38645	4.171	4.767	4.767
7728.6	587.635	33174.7	1673.74	2.17595e+57	1.22303e+55	1.71895	11.071	1.953	11.071
125.231	238.484	447.575	1242.68	5.37936e+56	2.00692e+56	1.00246	8.462	5.289	8.462
34.5315	1447.96	306.22	2671.86	1.77825e+55	9.677e+56	1.49588	2.923	6.648	6.648
271.275	7728.6	999.536	9707.21	2.43336e+55	9.8081e+56	1.35731	2.659	5.762	5.762
8791.24	587.635	37888.9	1673.74	2.18773e+57	1.02035e+55	1.72145	11.098	1.841	11.098
142.45	238.484	502.076	1242.68	6.65397e+56	1.92361e+56	1.08248	9.021	5.221	9.021
8.37083	85.0869	210.002	1023.96	2.90816e+55	8.31704e+55	0.383765	4.298	4.739	4.739
10000	587.635	43268.7	1673.74	2.19897e+57	8.50054e+54	1.72432	11.126	1.734	11.126
308.574	7728.6	1146.23	9707.21	2.75797e+55	9.73922e+56	1.35461	2.74	5.757	5.757
162.036	238.484	576.514	1242.68	8.11769e+56	1.82584e+56	1.17261	9.545	5.141	9.545
8.37083	3567.82	210.002	5064.28	8.35951e+53	1.08928e+57	1.48174	1.304	6.228	6.228
39.2794	1447.96	317.39	2671.86	2.10098e+55	9.61597e+56	1.49228	3.042	6.64	6.64
12.3202	8.37083	232.216	837.36	5.08851e+56	1.45001e+54	0.434996	12.783	1.852	12.783
9.52178	85.0869	217.13	1023.96	3.42185e+55	8.16415e+55	0.381277	4.431	4.708	4.708
14.0142	23.462	240.205	897.832	2.36296e+56	9.15568e+54	0.26862	11.394	2.852	11.394
10.831	85.0869	224.53	1023.96	4.02487e+55	8.01072e+55	0.379553	4.573	4.677	4.677
351.001	7728.6	1314.16	9707.21	3.11417e+55	9.66293e+56	1.35151	2.819	5.751	5.751
184.315	238.484	661.803	1242.68	9.73691e+56	1.71558e+56	1.26984	10.018	5.048	10.018
5	668.432	183.959	1769.66	3.39536e+54	7.54071e+56	1.37566	2.311	6.801	6.801
44.6801	1447.96	329.088	2671.86	2.48009e+55	9.54592e+56	1.48828	3.166	6.631	6.631
209.657	238.484	759.504	1242.68	1.14616e+57	1.59634e+56	1.37059	10.431	4.943	10.431
9.52178	3567.82	217.13	5064.28	9.93512e+53	1.08896e+57	1.48163	1.349	6.228	6.228
12.3202	85.0869	232.216	1023.96	4.73198e+55	7.85874e+55	0.37849	4.725	4.644	4.725
399.262	7728.6	1506.35	9707.21	3.50423e+55	9.57862e+56	1.34824	2.898	5.745	5.745
14.0142	8.37083	240.205	837.36	5.89543e+56	1.42442e+54	0.498479	12.695	1.841	12.695
238.484	238.484	871.402	1242.68	1.32377e+57	1.4719e+56	1.47079	10.78	4.824	10.78
14.0142	85.0869	240.205	1023.96	5.56044e+55	7.71019e+55	0.378689	4.906	4.612	4.906
50.8234	1447.96	341.354	2671.86	2.92478e+55	9.46576e+56	1.48358	3.296	6.62	6.62
454.159	7728.6	1726.27	9707.21	3.93036e+55	9.4856e+56	1.34453	2.974	5.738	5.738
5.68748	668.432	190.122	1769.66	4.01646e+54	7.52642e+56	1.37456	2.38	6.799	6.799
15.9411	23.462	248.512	897.832	3.04982e+56	8.99306e+54	0.323404	11.519	2.835	11.519
271.275	238.484	999.536	1242.68	1.50017e+57	1.34591e+56	1.56675	11.066	4.694	11.066
15.9411	85.0869	248.512	1023.96	6.53249e+55	7.56595e+55	0.380253	5.124	4.58	5.124
10.831	3567.82	224.53	5064.28	1.1809e+54	1.08856e+57	1.48129	1.398	6.227	6.227
18.1329	85.0869	257.157	1023.96	7.69552e+55	7.42475e+55	0.383697	5.387	4.549	5.387
308.574	238.484	1146.23	1242.68	1.6695e+57	1.22156e+56	1.65539	11.293	4.556	11.293
516.604	7728.6	1977.88	9707.21	4.39472e+55	9.38326e+56	1.34037	3.048	5.73	5.73
57.8114	1447.96	354.233	2671.86	3.44557e+55	9.37436e+56	1.47794	3.432	6.606	6.606
15.9411	8.37083	248.512	837.36	6.79029e+56	1.39772e+54	0.568248	12.662	1.829	12.662
20.6261	85.0869	266.159	1023.96	9.14208e+55	7.28414e+55	0.389738	5.702	4.519	5.702
351.001	238.484	1314.16	1242.68	1.82702e+57	1.10125e+56	1.73417	11.466	4.41	11.466
6.46948	668.432	196.51	1769.66	4.75409e+54	7.50994e+56	1.37311	2.454	6.796	6.796
587.635	7728.6	2265.72	9707.21	4.89934e+55	9.27098e+56	1.33594	3.121	5.722	5.722
18.1329	23.462	257.157	897.832	3.86462e+56	8.82365e+54	0.38799	11.635	2.817	11.635
23.462	85.0869	275.541	1023.96	1.10004e+56	7.14186e+55	0.399258	6.078	4.489	6.078
399.262	238.484	1506.35	1242.68	1.96895e+57	9.86476e+55	1.80173	11.591	4.26	11.591
12.3202	3567.82	232.216	5064.28	1.40366e+54	1.0881e+57	1.48116	1.45	6.227	6.227
65.7602	1447.96	367.774	2671.86	4.05438e+55	9.2706e+56	1.47192	3.573	6.591	6.591
668.432	7728.6	2594.94	9707.21	5.44609e+55	9.14818e+56	1.33083	3.192	5.712	5.712
454.159	238.484	1726.27	1242.68	2.09319e+57	8.7815e+55	1.85745	11.674	4.107	11.674
26.688	85.0869	285.327	1023.96	1.34543e+56	6.99583e+55	0.413588	6.521	4.458	6.521
18.1329	8.37083	257.157	837.36	7.77347e+56	1.36986e+54	0.644172	12.669	1.817	12.669
74.8019	1447.96	382.032	2671.86	4.76474e+55	9.15336e+56	1.46476	3.72	6.572	6.572
7.359	668.432	203.133	1769.66	5.62927e+54	7.49098e+56	1.3716	2.531	6.793	6.793
30.3574	85.0869	295.544	1023.96	1.67531e+56	6.84485e+55	0.434721	7.033	4.426	7.033
14.0142	3567.82	240.205	5064.28	1.66835e+54	1.08755e+57	1.481	1.504	6.227	6.227
516.604	238.484	1977.88	1242.68	2.19842e+57	7.76953e+55	1.90098	11.72	3.95	11.72
760.338	7728.6	2971.44	9707.21	6.03654e+55	9.01435e+56	1.32518	3.262	5.701	5.701
20.6261	23.462	266.159	897.832	4.81049e+56	8.64695e+54	0.462357	11.759	2.798	11.759
85.0869	1447.96	397.069	2671.86	5.59188e+55	9.02158e+56	1.45675	3.872	6.55	6.55
34.5315	85.0869	306.22	1023.96	2.12158e+56	6.68819e+55	0.465179	7.606	4.393	7.606
587.635	238.484	2265.72	1242.68	2.28473e+57	6.83368e+55	1.9332	11.735	3.792	11.735
20.6261	8.37083	266.159	837.36	8.8467e+56	1.34076e+54	0.72617	12.705	1.804	12.705
864.881	7728.6	3401.96	9707.21	6.67198e+55	8.86908e+56	1.31899	3.33	5.689	5.689
8.37083	668.432	210.002	1769.66	6.66678e+54	7.46918e+56	1.37001	2.614	6.79	6.79
668.432	238.484	2594.94	1242.68	2.3526e+57	5.97652e+55	1.95482	11.725	3.633	11.725
15.9411	3567.82	248.512	5064.28	1.98269e+54	1.08689e+57	1.48083	1.562	6.227	6.227
96.7859	1447.96	412.952	2671.86	6.55282e+55	8.8744e+56	1.44771	4.03	6.524	6.524
39.2794	85.0869	317.39	1023.96	2.72339e+56	6.52519e+55	0.507842	8.224	4.358	8.224
23.462	23.462	275.541	897.832	5.88769e+56	8.4625e+54	0.546226	11.896	2.778	11.896
983.798	7728.6	3894.16	9707.21	7.35328e+55	8.71205e+56	1.31224	3.397	5.676	5.676
760.338	238.484	2971.44	1242.68	2.40325e+57	5.19868e+55	1.967	11.694	3.474	11.694
110.094	1447.96	429.759	2671.86	7.66649e+55	8.71115e+56	1.43776	4.194	6.494	6.494
23.462	8.37083	275.541	837.36	1.00094e+57	1.31036e+54	0.813991	12.763	1.79	12.763
864.881	238.484	3401.96	1242.68	2.4387e+57	4.49902e+55	1.97131	11.649	3.317	11.649
1119.07	7728.6	4456.83	9707.21	8.0808e+55	8.54309e+56	1.30489	3.462	5.662	5.662
44.6801	85.0869	329.088	1023.96	3.52196e+56	6.35545e+55	0.565731	8.859	4.32	8.859
9.52178	668.432	217.13	1769.66	7.89567e+54	7.44413e+56	1.36776	2.702	6.785	6.785
18.1329	3567.82	257.157	5064.28	2.35581e+54	1.08611e+57	1.48062	1.623	6.227	6.227
983.798	238.484	3894.16	1242.68	2.45979e+57	3.87485e+55	1.96826	11.59	3.16	11.59
125.231	1447.96	447.575	2671.86	8.95378e+55	8.53155e+56	1.42679	4.363	6.459	6.459
26.688	23.462	285.327	897.832	7.09381e+56	8.26985e+54	0.639082	12.044	2.757	12.044
1272.93	7728.6	5099.96	9707.21	8.85439e+55	8.36216e+56	1.29672	3.525	5.646	5.646
50.8234	85.0869	341.354	1023.96	4.55041e+56	6.17851e+55	0.641219	9.476	4.281	9.476
1119.07	238.484	4456.83	1242.68	2.46975e+57	3.32238e+55	1.96009	11.526	3.007	11.526
26.688	8.37083	285.327	837.36	1.12591e+57	1.27861e+54	0.907242	12.835	1.776	12.835
142.45	1447.96	502.076	2671.86	1.04048e+56	8.33866e+56	1.41495	4.533	6.419	6.419
1447.96	7728.6	5834.96	9707.21	9.67324e+55	8.16946e+56	1.28791	3.587	5.629	5.629
20.6261	3567.82	266.159	5064.28	2.79845e+54	1.08519e+57	1.48036	1.688	6.227	6.227
10.831	668.432	224.53	1769.66	9.34998e+54	7.41541e+56	1.36543	2.795	6.78	6.78
1272.93	238.484	5099.96	1242.68	2.46985e+57	2.83684e+55	1.94746	11.457	2.857	11.457
30.3574	23.462	295.544	897.832	8.42547e+56	8.06859e+54	0.740278	12.199	2.734	12.199
57.8114	85.0869	354.233	1023.96	5.83091e+56	5.99407e+55	0.735259	10.053	4.239	10.053
162.036	1447.96	576.514	2671.86	1.19609e+56	8.13764e+56	1.40294	4.695	6.377	6.377
1447.96	238.484	5834.96	1242.68	2.46168e+57	2.41299e+55	1.93125	11.385	2.71	11.385
1647.04	7728.6	6674.88	9707.21	1.05359e+56	7.96532e+56	1.27823	3.648	5.61	5.61
30.3574	8.37083	295.544	837.36	1.25943e+57	1.24547e+54	1.00556	12.916	1.76	12.916
1647.04	238.484	6674.88	1242.68	2.44782e+57	2.04528e+55	1.91302	11.317	2.568	11.317
65.7602	85.0869	367.774	1023.96	7.36449e+56	5.80193e+55	0.847168	10.573	4.194	10.573
184.315	1447.96	661.803	2671.86	1.36273e+56	7.92672e+56	1.39022	4.847	6.331	6.331
23.462	3567.82	275.541	5064.28	3.32326e+54	1.08409e+57	1.47982	1.756	6.226	6.226
1873.5	7728.6	7634.57	9707.21	1.14403e+56	7.75035e+56	1.26789	3.708	5.59	5.59
12.3202	668.432	232.216	1769.66	1.10695e+55	7.38254e+56	1.36302	2.893	6.775	6.775
34.5315	23.462	306.22	897.832	9.87404e+56	7.85838e+54	0.848843	12.357	2.71	12.357
1873.5	238.484	7634.57	1242.68	2.42907e+57	1.72804e+55	1.89307	11.25	2.43	11.25
209.657	1447.96	759.504	2671.86	1.54087e+56	7.70484e+56	1.37734	4.992	6.283	6.283
2131.1	7728.6	8730.97	9707.21	1.23836e+56	7.52528e+56	1.25667	3.767	5.568	5.568
34.5315	8.37083	306.22	837.36	1.40092e+57	1.21087e+54	1.1083	13.001	1.744	13.001
74.8019	85.0869	382.032	1023.96	9.13315e+56	5.60195e+55	0.974695	11.032	4.146	11.032
2131.1	238.484	8730.97	1242.68	2.40728e+57	1.45575e+55	1.87243	11.188	2.297	11.188
2424.12	7728.6	9983.45	9707.21	1.33625e+56	7.29113e+56	1.24477	3.825	5.545	5.545
26.688	3567.82	285.327	5064.28	3.9451e+54	1.0828e+57	1.47947	1.828	6.226	6.226
238.484	1447.96	871.402	2671.86	1.73073e+56	7.47125e+56	1.36376	5.128	6.231	6.231
2424.12	238.484	9983.45	1242.68	2.38446e+57	1.22316e+55	1.85221	11.135	2.17	11.135
14.0142	668.432	240.205	1769.66	1.31007e+55	7.34496e+56	1.35995	2.997	6.768	6.768
2757.42	7728.6	11414.1	9707.21	1.43732e+56	7.04901e+56	1.23198	3.883	5.52	5.52
271.275	1447.96	999.536	2671.86	1.93233e+56	7.22564e+56	1.34937	5.257	6.174	6.174
85.0869	85.0869	397.069	1023.96	1.11018e+57	5.39428e+55	1.11446	11.43	4.096	11.43
39.2794	23.462	317.39	897.832	1.14304e+57	7.63898e+54	0.963749	12.512	2.685	12.512
39.2794	8.37083	317.39	837.36	1.54991e+57	1.17481e+54	1.21489	13.087	1.726	13.087
2757.42	238.484	11414.1	1242.68	2.36078e+57	1.02528e+55	1.83235	11.088	2.048	11.088
308.574	1447.96	1146.23	2671.86	2.14552e+56	6.96795e+56	1.33462	5.379	6.114	6.114
3136.56	7728.6	13048	9707.21	1.54114e+56	6.80024e+56	1.21834	3.94	5.493	5.493
30.3574	3567.82	295.544	5064.28	4.6814e+54	1.08126e+57	1.47884	1.903	6.225	6.225
351.001	1447.96	1314.16	2671.86	2.36992e+56	6.69839e+56	1.31933	5.493	6.05	6.05
96.7859	85.0869	412.952	1023.96	1.32325e+57	5.17901e+55	1.26269	11.771	4.042	11.771
3136.56	238.484	13048	1242.68	2.3371e+57	8.57587e+54	1.81326	11.049	1.931	11.049
15.9411	668.432	248.512	1769.66	1.54976e+55	7.30207e+56	1.35648	3.106	6.76	6.76
399.262	1447.96	1506.35	2671.86	2.605e+56	6.41747e+56	1.30354	5.6	5.982	5.982
44.6801	8.37083	329.088	837.36	1.70552e+57	1.13726e+54	1.3245	13.17	1.708	13.17
44.6801	23.462	329.088	897.832	1.3085e+57	7.41007e+54	1.08391	12.662	2.658	12.662
3567.82	7728.6	14913.9	9707.21	1.64731e+56	6.54625e+56	1.20388	3.998	5.464	5.464
454.159	1447.96	1726.27	2671.86	2.85003e+56	6.12593e+56	1.2873	5.702	5.91	5.91
3567.82	238.484	14913.9	1242.68	2.31407e+57	7.15946e+54	1.79523	11.017	1.819	11.017
516.604	1447.96	1977.88	2671.86	3.10421e+56	5.82469e+56	1.27065	5.798	5.834	5.834
110.094	85.0869	429.759	1023.96	1.54774e+57	4.95658e+55	1.41541	12.058	3.985	12.058
34.5315	3567.82	306.22	5064.28	5.55261e+54	1.07945e+57	1.47813	1.983	6.224	6.224
4058.38	7728.6	17044.5	9707.21	1.75539e+56	6.28852e+56	1.18861	4.056	5.433	5.433
587.635	1447.96	2265.72	2671.86	3.36682e+56	5.51475e+56	1.25367	5.894	5.754	5.894
50.8234	8.37083	341.354	837.36	1.86695e+57	1.09825e+54	1.43635	13.248	1.688	13.248
4058.38	238.484	17044.5	1242.68	2.29343e+57	5.96691e+54	1.77924	10.995	1.713	10.995
668.432	1447.96	2594.94	2671.86	3.64115e+56	5.19683e+56	1.23641	6.002	5.669	6.002
18.1329	668.432	257.157	1769.66	1.83229e+55	7.25326e+56	1.35238	3.221	6.75	6.75
50.8234	23.462	341.354	897.832	1.48248e+57	7.17154e+54	1.20808	12.802	2.629	12.802
4616.39	7728.6	19477.2	9707.21	1.86503e+56	6.02858e+56	1.17279	4.116	5.401	5.401
125.231	85.0869	447.575	1023.96	1.77921e+57	4.72748e+55	1.56896	12.295	3.924	12.295
4616.39	238.484	19477.2	1242.68	2.27468e+57	4.96543e+54	1.76491	10.981	1.612	10.981
760.338	1447.96	2971.44	2671.86	3.93361e+56	4.87245e+56	1.21943	6.122	5.579	6.122
57.8114	8.37083	354.233	837.36	2.03308e+57	1.05776e+54	1.54949	13.32	1.667	13.32
864.881	1447.96	3401.96	2671.86	4.24861e+56	4.5441e+56	1.20264	6.257	5.481	6.257
5251.12	7728.6	22254.5	9707.21	1.97592e+56	5.76793e+56	1.15611	4.177	5.366	5.366
39.2794	3567.82	317.39	5064.28	6.58261e+54	1.07731e+57	1.47733	2.066	6.223	6.223
5251.12	238.484	22254.5	1242.68	2.25958e+57	4.12658e+54	1.75325	10.978	1.517	10.978
142.45	85.0869	502.076	1023.96	2.01087e+57	4.46103e+55	1.71756	12.49	3.854	12.49
983.798	1447.96	3894.16	2671.86	4.58963e+56	4.2147e+56	1.18712	6.408	5.378	6.408
57.8114	23.462	354.233	897.832	1.66344e+57	6.92357e+54	1.3349	12.931	2.599	12.931
20.6261	668.432	266.159	1769.66	2.16491e+55	7.19784e+56	1.34789	3.341	6.739	6.739
5973.12	7728.6	25425	9707.21	2.08786e+56	5.50801e+56	1.13902	4.242	5.33	5.33
1119.07	1447.96	4456.83	2671.86	4.96161e+56	3.88733e+56	1.17292	6.578	5.267	6.578
65.7602	8.37083	367.774	837.36	2.20273e+57	1.01586e+54	1.66297	13.383	1.645	13.383
5973.12	238.484	25425	1242.68	2.24607e+57	3.42532e+54	1.7429	10.98	1.426	10.98
162.036	85.0869	576.514	1023.96	2.22964e+57	4.12e+55	1.85078	12.64	3.76	12.64
1272.93	1447.96	5099.96	2671.86	5.36963e+56	3.5651e+56	1.16086	6.769	5.149	6.769
6794.4	7728.6	29044	9707.21	2.20076e+56	5.25016e+56	1.12122	4.309	5.291	5.291
65.7602	23.462	367.774	897.832	1.8499e+57	6.66611e+54	1.46307	13.047	2.567	13.047
44.6801	3567.82	329.088	5064.28	7.79933e+54	1.07479e+57	1.47622	2.154	6.221	6.221
74.8019	8.37083	382.032	837.36	2.37456e+57	9.72662e+53	1.77578	13.435	1.621	13.435
6794.4	238.484	29044	1242.68	2.23566e+57	2.84023e+54	1.73478	10.989	1.34	10.989
1447.96	1447.96	5834.96	2671.86	5.81924e+56	3.25101e+56	1.15182	6.982	5.025	6.982
184.315	85.0869	661.803	1023.96	2.42659e+57	3.75439e+55	1.96516	12.744	3.651	12.744
23.462	668.432	275.541	1769.66	2.55602e+55	7.13512e+56	1.34277	3.468	6.726	6.726
7728.6	7728.6	33174.7	9707.21	2.3147e+56	4.99565e+56	1.10321	4.38	5.251	5.251
1647.04	1447.96	6674.88	2671.86	6.31698e+56	2.94782e+56	1.14651	7.219	4.895	7.219
7728.6	238.484	33174.7	1242.68	2.22881e+57	2.35293e+54	1.72912	11.007	1.259	11.007
8791.24	7728.6	37888.9	9707.21	2.42991e+56	4.74552e+56	1.08492	4.455	5.209	5.209
85.0869	8.37083	397.069	837.36	2.54716e+57	9.28229e+53	1.88695	13.477	1.596	13.477
74.8019	23.462	382.032	897.832	2.04019e+57	6.3996e+54	1.59122	13.147	2.532	13.147
209.657	85.0869	759.504	1023.96	2.59571e+57	3.39433e+55	2.05901	12.804	3.533	12.804
1873.5	1447.96	7634.57	2671.86	6.86982e+56	2.65794e+56	1.14566	7.477	4.759	7.477
10000	7728.6	43268.7	9707.21	2.54681e+56	4.50072e+56	1.06629	4.535	5.164	5.164
8791.24	238.484	37888.9	1242.68	2.22596e+57	1.94771e+54	1.72614	11.032	1.183	11.032
50.8234	3567.82	341.354	5064.28	9.23532e+54	1.07183e+57	1.47501	2.246	6.219	6.219
26.688	668.432	285.327	1769.66	3.01522e+55	7.06436e+56	1.33703	3.6	6.711	6.711
238.484	85.0869	871.402	1023.96	2.73412e+57	3.04879e+55	2.13226	12.823	3.412	12.823
96.7859	8.37083	412.952	837.36	2.71904e+57	8.82706e+53	1.99547	13.507	1.569	13.507
2131.1	1447.96	8730.97	2671.86	7.48368e+56	2.38341e+56	1.15004	7.756	4.618	7.756
85.0869	23.462	397.069	897.832	2.2324e+57	6.12452e+54	1.71802	13.231	2.496	13.231
10000	238.484	43268.7	1242.68	2.22562e+57	1.61109e+54	1.7249	11.06	1.111	11.06
2424.12	1447.96	9983.45	2671.86	8.16327e+56	2.12582e+56	1.16019	8.052	4.472	8.052
271.275	85.0869	999.536	1023.96	2.84162e+57	2.72084e+55	2.18589	12.807	3.289	12.807
110.094	8.37083	429.759	837.36	2.88867e+57	8.36293e+53	2.10043	13.524	1.541	13.524
30.3574	668.432	295.544	1769.66	3.55354e+55	6.98488e+56	1.33045	3.739	6.693	6.693
96.7859	23.462	412.952	897.832	2.42474e+57	5.8416e+54	1.84215	13.299	2.457	13.299
2757.42	1447.96	11414.1	2671.86	8.91031e+56	1.88629e+56	1.17642	8.36	4.322	8.36
5	8791.24	183.959	10889.2	1.17031e+53	1.01296e+57	1.35454	0.746	5.72	5.72
57.8114	3567.82	354.233	5064.28	1.09284e+55	1.06835e+57	1.47342	2.343	6.216	6.216
308.574	85.0869	1146.23	1023.96	2.91933e+57	2.41284e+55	2.22124	12.757	3.162	12.757
125.231	8.37083	447.575	837.36	3.05457e+57	7.892e+53	2.20099	13.529	1.512	13.529
3136.56	1447.96	13048	2671.86	9.72174e+56	1.66546e+56	1.19881	8.671	4.17	8.671
110.094	23.462	429.759	897.832	2.61533e+57	5.55176e+54	1.96244	13.35	2.416	13.35
5	271.275	183.959	1285.24	7.75102e+54	3.84435e+56	0.97971	3.051	6.349	6.349
351.001	85.0869	1314.16	1023.96	2.9705e+57	2.12666e+55	2.24112	12.682	3.035	12.682
34.5315	668.432	306.22	1769.66	4.18353e+55	6.89597e+56	1.32305	3.884	6.672	6.672
142.45	8.37083	502.076	837.36	3.20956e+57	7.22206e+53	2.29274	13.52	1.468	13.52
3567.82	1447.96	14913.9	2671.86	1.05913e+57	1.46354e+56	1.22691	8.981	4.016	8.981
65.7602	3567.82	367.774	5064.28	1.29226e+55	1.06427e+57	1.47173	2.444	6.213	6.213
399.262	85.0869	1506.35	1023.96	2.99816e+57	1.86337e+55	2.24761	12.585	2.907	12.585
125.231	23.462	447.575	897.832	2.80228e+57	5.2561e+54	2.07775	13.384	2.372	13.384
5.68748	8791.24	190.122	10889.2	1.3891e+53	1.01293e+57	1.35454	0.769	5.72	5.72
162.036	8.37083	576.514	837.36	3.32689e+57	6.48116e+53	2.36066	13.486	1.416	13.486
4058.38	1447.96	17044.5	2671.86	1.15076e+57	1.28027e+56	1.25997	9.279	3.861	9.279
454.159	85.0869	1726.27	1023.96	3.00552e+57	1.62349e+55	2.24289	12.472	2.778	12.472
39.2794	668.432	317.39	1769.66	4.91944e+55	6.79705e+56	1.31491	4.034	6.648	6.648
5.68748	271.275	190.122	1285.24	9.14417e+54	3.82222e+56	0.976831	3.138	6.341	6.341
142.45	23.462	502.076	897.832	2.98096e+57	4.86177e+54	2.18479	13.403	2.314	13.403
184.315	8.37083	661.803	837.36	3.40353e+57	5.77859e+53	2.40412	13.419	1.363	13.419
4616.39	1447.96	19477.2	2671.86	1.24564e+57	1.1151e+56	1.29704	9.563	3.706	9.563
516.604	85.0869	1977.88	1023.96	2.99665e+57	1.40698e+55	2.22956	12.349	2.651	12.349
74.8019	3567.82	382.032	5064.28	1.52688e+55	1.0595e+57	1.46964	2.55	6.209	6.209
162.036	23.462	576.514	897.832	3.13104e+57	4.38912e+54	2.27167	13.399	2.237	13.399
209.657	8.37083	759.504	837.36	3.44552e+57	5.11944e+53	2.42735	13.324	1.309	13.324
5251.12	1447.96	22254.5	2671.86	1.34218e+57	9.67234e+55	1.337	9.827	3.552	9.827
44.6801	668.432	329.088	1769.66	5.77733e+55	6.68765e+56	1.30615	4.191	6.621	6.621
587.635	85.0869	2265.72	1023.96	2.97419e+57	1.21321e+55	2.20915	12.218	2.525	12.218
6.46948	8791.24	196.51	10889.2	1.65003e+53	1.0129e+57	1.35453	0.794	5.72	5.72
6.46948	271.275	196.51	1285.24	1.07933e+55	3.79732e+56	0.973395	3.232	6.331	6.331
238.484	8.37083	871.402	837.36	3.45921e+57	4.50772e+53	2.43442	13.207	1.255	13.207
184.315	23.462	661.803	897.832	3.24243e+57	3.9363e+54	2.33429	13.363	2.158	13.363
5973.12	1447.96	25425	2671.86	1.43856e+57	8.35678e+55	1.37854	10.068	3.399	10.068
668.432	85.0869	2594.94	1023.96	2.94109e+57	1.04123e+55	2.18338	12.085	2.401	12.085
85.0869	3567.82	397.069	5064.28	1.80259e+55	1.05393e+57	1.46715	2.661	6.204	6.204
50.8234	668.432	341.354	1769.66	6.77518e+55	6.56745e+56	1.29631	4.353	6.589	6.589
209.657	23.462	759.504	897.832	3.31624e+57	3.50743e+54	2.37429	13.294	2.077	13.294
760.338	85.0869	2971.44	1023.96	2.90009e+57	8.89744e+54	2.15382	11.951	2.28	11.951
271.275	8.37083	999.536	837.36	3.45009e+57	3.94556e+53	2.42867	13.072	1.201	13.072
6794.4	1447.96	29044	2671.86	1.53287e+57	7.19335e+55	1.42026	10.283	3.247	10.283
7.359	8791.24	203.133	10889.2	1.96106e+53	1.01286e+57	1.35452	0.821	5.72	5.72
238.484	23.462	871.402	897.832	3.35739e+57	3.10554e+54	2.39522	13.199	1.995	13.199
57.8114	668.432	354.233	1769.66	7.933e+55	6.43644e+56	1.28586	4.521	6.553	6.553
308.574	8.37083	1146.23	837.36	3.42269e+57	3.43392e+53	2.41273	12.924	1.146	12.924
864.881	85.0869	3401.96	1023.96	2.85323e+57	7.57247e+54	2.12154	11.82	2.162	11.82
7728.6	1447.96	33174.7	2671.86	1.62413e+57	6.17029e+55	1.46161	10.476	3.098	10.476
7.359	271.275	203.133	1285.24	1.27431e+55	3.7694e+56	0.969676	3.33	6.32	6.32
96.7859	3567.82	412.952	5064.28	2.12616e+55	1.04746e+57	1.46426	2.777	6.198	6.198
271.275	23.462	999.536	897.832	3.37125e+57	2.73289e+54	2.40058	13.08	1.912	13.08
351.001	8.37083	1314.16	837.36	3.38138e+57	2.97285e+53	2.38912	12.77	1.093	12.77
983.798	85.0869	3894.16	1023.96	2.8027e+57	6.42115e+54	2.08776	11.695	2.048	11.695
65.7602	668.432	367.774	1769.66	9.27291e+55	6.29488e+56	1.27473	4.695	6.512	6.512
8791.24	1447.96	37888.9	2671.86	1.7111e+57	5.27542e+55	1.50167	10.646	2.952	10.646
308.574	23.462	1146.23	897.832	3.36295e+57	2.39081e+54	2.39355	12.945	1.829	12.945
399.262	8.37083	1506.35	837.36	3.32917e+57	2.56072e+53	2.35949	12.611	1.04	12.611
1119.07	85.0869	4456.83	1023.96	2.74951e+57	5.42652e+54	2.05295	11.575	1.937	11.575
8.37083	8791.24	210.002	10889.2	2.33163e+53	1.01281e+57	1.35451	0.849	5.72	5.72
110.094	3567.82	429.759	5064.28	2.5054e+55	1.03995e+57	1.46067	2.898	6.19	6.19
8.37083	271.275	210.002	1285.24	1.50458e+55	3.73818e+56	0.965429	3.435	6.307	6.307
74.8019	668.432	382.032	1769.66	1.08191e+56	6.14345e+56	1.26319	4.874	6.466	6.466
10000	1447.96	43268.7	2671.86	1.79337e+57	4.49655e+55	1.54016	10.796	2.81	10.796
351.001	23.462	1314.16	897.832	3.33686e+57	2.0798e+54	2.37671	12.799	1.746	12.799
454.159	8.37083	1726.27	837.36	3.26898e+57	2.19542e+53	2.32543	12.451	0.988	12.451
1272.93	85.0869	5099.96	1023.96	2.69539e+57	4.57193e+54	2.01804	11.463	1.83	11.463
85.0869	668.432	397.069	1769.66	1.25977e+56	5.98327e+56	1.25136	5.058	6.414	6.414
516.604	8.37083	1977.88	837.36	3.20312e+57	1.87407e+53	2.2882	12.293	0.937	12.293
399.262	23.462	1506.35	897.832	3.29719e+57	1.79973e+54	2.35247	12.645	1.665	12.645
1447.96	85.0869	5834.96	1023.96	2.64198e+57	3.8414e+54	1.98394	11.361	1.728	11.361
125.231	3567.82	447.575	5064.28	2.94923e+55	1.03127e+57	1.45668	3.024	6.181	6.181
587.635	8.37083	2265.72	837.36	3.13368e+57	1.59339e+53	2.24893	12.138	0.888	12.138
454.159	23.462	1726.27	897.832	3.24667e+57	1.5496e+54	2.32234	12.488	1.584	12.488
9.52178	271.275	217.13	1285.24	1.7762e+55	3.70339e+56	0.960939	3.546	6.293	6.293
9.52178	8791.24	217.13	10889.2	2.77296e+53	1.01274e+57	1.3545	0.879	5.72	5.72
96.7859	668.432	412.952	1769.66	1.4637e+56	5.81591e+56	1.23985	5.247	6.357	6.357
1647.04	85.0869	6674.88	1023.96	2.58963e+57	3.21954e+54	1.95076	11.269	1.63	11.269
668.432	8.37083	2594.94	837.36	3.06211e+57	1.34979e+53	2.20838	11.988	0.84	11.988
516.604	23.462	1977.88	897.832	3.18846e+57	1.32805e+54	2.28806	12.331	1.505	12.331
5	1647.04	183.959	2898.82	1.17788e+54	1.02828e+57	1.52062	1.62	6.632	6.632
142.45	3567.82	502.076	5064.28	3.45697e+55	1.02149e+57	1.45202	3.153	6.17	6.17
1873.5	85.0869	7634.57	1023.96	2.53907e+57	2.69234e+54	1.91888	11.186	1.536	11.186
110.094	668.432	429.759	1769.66	1.69667e+56	5.64337e+56	1.22939	5.44	6.296	6.296
760.338	8.37083	2971.44	837.36	2.9899e+57	1.13965e+53	2.16735	11.846	0.794	11.846
10.831	271.275	224.53	1285.24	2.09623e+55	3.66475e+56	0.955735	3.663	6.276	6.276
125.231	668.432	447.575	1769.66	1.96183e+56	5.46794e+56	1.22032	5.638	6.23	6.23
587.635	23.462	2265.72	897.832	3.12483e+57	1.13329e+54	2.25087	12.176	1.428	12.176
10.831	8791.24	224.53	10889.2	3.29834e+53	1.01267e+57	1.35448	0.911	5.72	5.72
864.881	8.37083	3401.96	837.36	2.91815e+57	9.59324e+52	2.12645	11.711	0.75	11.711
2131.1	85.0869	8730.97	1023.96	2.49154e+57	2.247e+54	1.889	11.116	1.447	11.116
142.45	668.432	502.076	1769.66	2.25554e+56	5.29214e+56	1.21335	5.834	6.162	6.162
162.036	3567.82	576.514	5064.28	4.01166e+55	1.01088e+57	1.447	3.277	6.158	6.158
983.798	8.37083	3894.16	837.36	2.84758e+57	8.05312e+52	2.08607	11.585	0.707	11.585
2424.12	85.0869	9983.45	1023.96	2.44696e+57	1.87201e+54	1.86102	11.055	1.362	11.055
668.432	23.462	2594.94	897.832	3.05766e+57	9.63257e+53	2.21176	12.025	1.353	12.025
5.68748	1647.04	190.122	2898.82	1.39603e+54	1.02775e+57	1.52045	1.67	6.632	6.632
12.3202	271.275	232.216	1285.24	2.47281e+55	3.62202e+56	0.950107	3.786	6.257	6.257
162.036	668.432	576.514	1769.66	2.56394e+56	5.11401e+56	1.20844	6.017	6.096	6.096
1119.07	8.37083	4456.83	837.36	2.77932e+57	6.74425e+52	2.04684	11.469	0.667	11.469
184.315	668.432	661.803	1769.66	2.88766e+56	4.92877e+56	1.2047	6.197	6.029	6.197
2757.42	85.0869	11414.1	1023.96	2.40574e+57	1.55715e+54	1.83518	11.006	1.281	11.006
760.338	23.462	2971.44	897.832	2.98855e+57	8.15785e+53	2.17158	11.88	1.28	11.88
184.315	3567.82	661.803	5064.28	4.61766e+55	9.99349e+56	1.44135	3.397	6.144	6.144
12.3202	8791.24	232.216	10889.2	3.92355e+53	1.01257e+57	1.35445	0.945	5.72	5.72
209.657	668.432	759.504	1769.66	3.23489e+56	4.73201e+56	1.20245	6.392	5.961	6.392
1272.93	8.37083	5099.96	837.36	2.71357e+57	5.63566e+52	2.00889	11.362	0.628	11.362
3136.56	85.0869	13048	1023.96	2.36816e+57	1.29341e+54	1.81161	10.967	1.204	10.967
14.0142	271.275	240.205	1285.24	2.91534e+55	3.57498e+56	0.943865	3.916	6.235	6.235
864.881	23.462	3401.96	897.832	2.91904e+57	6.88609e+53	2.13119	11.743	1.21	11.743
238.484	668.432	871.402	1769.66	3.62206e+56	4.52108e+56	1.20151	6.604	5.887	6.604
3567.82	85.0869	14913.9	1023.96	2.33535e+57	1.07308e+54	1.791	10.94	1.132	10.94
1447.96	8.37083	5834.96	837.36	2.65104e+57	4.70008e+52	1.97261	11.267	0.591	11.267
271.275	668.432	999.536	1769.66	4.0596e+56	4.296e+56	1.20269	6.835	5.807	6.835
983.798	23.462	3894.16	897.832	2.84994e+57	5.79508e+53	2.09098	11.614	1.142	11.614
209.657	3567.82	759.504	5064.28	5.27936e+55	9.86782e+56	1.43529	3.513	6.129	6.129
6.46948	1647.04	196.51	2898.82	1.65571e+54	1.02713e+57	1.52025	1.723	6.632	6.632
4058.38	85.0869	17044.5	1023.96	2.3059e+57	8.89265e+53	1.77248	10.922	1.063	10.922
308.574	668.432	1146.23	1769.66	4.55613e+56	4.058e+56	1.20629	7.082	5.719	7.082
15.9411	271.275	248.512	1285.24	3.43464e+55	3.52349e+56	0.937336	4.052	6.211	6.211
1647.04	8.37083	6674.88	837.36	2.59211e+57	3.91316e+52	1.93826	11.181	0.556	11.181
1119.07	23.462	4456.83	897.832	2.78275e+57	4.86406e+53	2.05181	11.495	1.078	11.495
14.0142	8791.24	240.205	10889.2	4.66729e+53	1.01246e+57	1.35442	0.981	5.72	5.72
351.001	668.432	1314.16	1769.66	5.12001e+56	3.80925e+56	1.21275	7.347	5.621	7.347
238.484	3567.82	871.402	5064.28	6.00068e+55	9.73084e+56	1.42857	3.624	6.112	6.112
1873.5	8.37083	7634.57	837.36	2.53711e+57	3.25313e+52	1.90603	11.108	0.523	11.108
4616.39	85.0869	19477.2	1023.96	2.28178e+57	7.36298e+53	1.75726	10.916	0.999	10.916
1272.93	23.462	5099.96	897.832	2.71758e+57	4.07265e+53	2.01371	11.386	1.016	11.386
399.262	668.432	1506.35	1769.66	5.75674e+56	3.55256e+56	1.22306	7.627	5.515	7.627
2131.1	8.37083	8730.97	837.36	2.48604e+57	2.70038e+52	1.87596	11.045	0.491	11.045
18.1329	271.275	257.157	1285.24	4.04308e+55	3.46747e+56	0.930135	4.194	6.183	6.183
1447.96	23.462	5834.96	897.832	2.65532e+57	3.40262e+53	1.97719	11.287	0.957	11.287
5251.12	85.0869	22254.5	1023.96	2.26132e+57	6.09116e+53	1.7443	10.917	0.938	10.917
271.275	3567.82	999.536	5064.28	6.78524e+55	9.5817e+56	1.4214	3.732	6.094	6.094
7.359	1647.04	203.133	2898.82	1.96463e+54	1.02639e+57	1.51973	1.779	6.631	6.631
454.159	668.432	1726.27	1769.66	6.47107e+56	3.29117e+56	1.23761	7.919	5.4	7.919
15.9411	8791.24	248.512	10889.2	5.55167e+53	1.01232e+57	1.35439	1.019	5.72	5.72
2424.12	8.37083	9983.45	837.36	2.43958e+57	2.23957e+52	1.84848	10.993	0.462	10.993
1647.04	23.462	6674.88	897.832	2.59647e+57	2.83736e+53	1.94255	11.2	0.901	11.2
5973.12	85.0869	25425	1023.96	2.2445e+57	5.03527e+53	1.73362	10.925	0.88	10.925
20.6261	271.275	266.159	1285.24	4.75474e+55	3.40695e+56	0.922618	4.343	6.152	6.152
516.604	668.432	1977.88	1769.66	7.26551e+56	3.02852e+56	1.25661	8.219	5.275	8.219
308.574	3567.82	1146.23	5064.28	7.63626e+55	9.41958e+56	1.41329	3.837	6.073	6.073
1873.5	23.462	7634.57	897.832	2.54104e+57	2.36183e+53	1.9098	11.123	0.847	11.123
2757.42	8.37083	11414.1	837.36	2.39738e+57	1.85521e+52	1.8234	10.952	0.434	10.952
6794.4	85.0869	29044	1023.96	2.23249e+57	4.15998e+53	1.72591	10.942	0.826	10.942
587.635	668.432	2265.72	1769.66	8.13585e+56	2.76817e+56	1.28033	8.52	5.142	8.52
8.37083	1647.04	210.002	2898.82	2.33187e+54	1.02554e+57	1.51947	1.839	6.631	6.631
3136.56	8.37083	13048	837.36	2.35951e+57	1.53537e+52	1.80078	10.921	0.407	10.921
7728.6	85.0869	33174.7	1023.96	2.22421e+57	3.43493e+53	1.72054	10.965	0.775	10.965
351.001	3567.82	1314.16	5064.28	8.55652e+55	9.24377e+56	1.40446	3.937	6.05	6.05
18.1329	8791.24	257.157	10889.2	6.60287e+53	1.01215e+57	1.35435	1.06	5.72	5.72
23.462	271.275	275.541	1285.24	5.58562e+55	3.3421e+56	0.914714	4.499	6.117	6.117
668.432	668.432	2594.94	1769.66	9.07496e+56	2.51347e+56	1.30843	8.817	5.001	8.817
2131.1	23.462	8730.97	897.832	2.49011e+57	1.96323e+53	1.87958	11.058	0.797	11.058
3567.82	8.37083	14913.9	837.36	2.32628e+57	1.26975e+52	1.78085	10.899	0.382	10.899
8791.24	85.0869	37888.9	1023.96	2.21967e+57	2.83491e+53	1.71749	10.994	0.727	10.994
760.338	668.432	2971.44	1769.66	1.00704e+57	2.2675e+56	1.34021	9.103	4.852	9.103
399.262	3567.82	1506.35	5064.28	9.54827e+55	9.05373e+56	1.39489	4.034	6.025	6.025
2424.12	23.462	9983.45	897.832	2.44313e+57	1.62964e+53	1.85159	11.004	0.749	11.004
26.688	271.275	285.327	1285.24	6.55378e+55	3.27322e+56	0.906613	4.661	6.078	6.078
4058.38	8.37083	17044.5	837.36	2.29773e+57	1.0495e+52	1.76366	10.889	0.359	10.889
10000	85.0869	43268.7	1023.96	2.21886e+57	2.3388e+53	1.71678	11.028	0.682	11.028
864.881	668.432	3401.96	1769.66	1.11033e+57	2.03285e+56	1.37481	9.372	4.697	9.372
20.6261	8791.24	266.159	10889.2	7.85185e+53	1.01195e+57	1.35451	1.102	5.721	5.721
2757.42	23.462	11414.1	897.832	2.4007e+57	1.35114e+53	1.82621	10.961	0.704	10.961
454.159	3567.82	1726.27	5064.28	1.0613e+56	8.84898e+56	1.38456	4.127	5.998	5.998
9.52178	1647.04	217.13	2898.82	2.76818e+54	1.02453e+57	1.51888	1.902	6.63	6.63
4616.39	8.37083	19477.2	837.36	2.27353e+57	8.66846e+51	1.74903	10.886	0.337	10.886
30.3574	271.275	295.544	1285.24	7.67946e+55	3.20084e+56	0.898785	4.829	6.036	6.036
983.798	668.432	3894.16	1769.66	1.21517e+57	1.81158e+56	1.41111	9.62	4.538	9.62
3136.56	23.462	13048	897.832	2.36254e+57	1.1191e+53	1.80328	10.928	0.661	10.928
5251.12	8.37083	22254.5	837.36	2.25363e+57	7.15719e+51	1.73696	10.892	0.316	10.892
516.604	3567.82	1977.88	5064.28	1.17517e+56	8.62929e+56	1.37303	4.217	5.967	5.967
5	96.7859	183.959	1042.89	1.43554e+55	1.07764e+56	0.44877	3.761	5.04	5.04
34.5315	271.275	306.22	1285.24	8.98526e+55	3.12563e+56	0.891061	5.004	5.989	5.989
1119.07	668.432	4456.83	1769.66	1.3194e+57	1.60513e+56	1.44777	9.844	4.375	9.844
3567.82	23.462	14913.9	897.832	2.32866e+57	9.25986e+52	1.78286	10.905	0.62	10.905
5973.12	8.37083	25425	837.36	2.23788e+57	5.90588e+51	1.72737	10.906	0.296	10.906
23.462	8791.24	275.541	10889.2	9.33515e+53	1.0117e+57	1.35446	1.147	5.721	5.721
587.635	3567.82	2265.72	5064.28	1.29639e+56	8.39461e+56	1.36071	4.304	5.934	5.934
10.831	1647.04	224.53	2898.82	3.28623e+54	1.02335e+57	1.51825	1.97	6.629	6.629
39.2794	271.275	317.39	1285.24	1.04962e+56	3.04845e+56	0.884222	5.185	5.939	5.939
4058.38	23.462	17044.5	897.832	2.29965e+57	7.6568e+52	1.76529	10.893	0.582	10.893
1272.93	668.432	5099.96	1769.66	1.42081e+57	1.4143e+56	1.48354	10.041	4.209	10.041
6794.4	8.37083	29044	837.36	2.22658e+57	4.87299e+51	1.72048	10.926	0.278	10.926
5.68748	96.7859	190.122	1042.89	1.68873e+55	1.06252e+56	0.445408	3.865	5.019	5.019
668.432	3567.82	2594.94	5064.28	1.42488e+56	8.14513e+56	1.34715	4.387	5.897	5.897
44.6801	271.275	329.088	1285.24	1.224e+56	2.97032e+56	0.878877	5.372	5.887	5.887
4616.39	23.462	19477.2	897.832	2.27553e+57	6.32727e+52	1.75064	10.89	0.547	10.89
7728.6	8.37083	33174.7	837.36	2.21916e+57	4.01859e+51	1.71594	10.953	0.261	10.953
1447.96	668.432	5834.96	1769.66	1.51754e+57	1.23949e+56	1.51753	10.213	4.042	10.213
26.688	8791.24	285.327	10889.2	1.10959e+54	1.0114e+57	1.35439	1.195	5.721	5.721
760.338	3567.82	2971.44	5064.28	1.56039e+56	7.88133e+56	1.33259	4.467	5.857	5.857
50.8234	271.275	341.354	1285.24	1.42471e+56	2.89222e+56	0.875209	5.565	5.832	5.832
5251.12	23.462	22254.5	897.832	2.25529e+57	5.22553e+52	1.73829	10.895	0.513	10.895
6.46948	96.7859	196.51	1042.89	1.9875e+55	1.04642e+56	0.441816	3.975	4.995	4.995
1647.04	668.432	6674.88	1769.66	1.60816e+57	1.08074e+56	1.54901	10.362	3.875	10.362
8791.24	8.37083	37888.9	837.36	2.21502e+57	3.31315e+51	1.7134	10.984	0.244	10.984
57.8114	271.275	354.233	1285.24	1.6551e+56	2.81501e+56	0.874322	5.764	5.777	5.777
12.3202	1647.04	232.216	2898.82	3.90096e+54	1.02197e+57	1.51757	2.041	6.628	6.628
5973.12	23.462	25425	897.832	2.23929e+57	4.31318e+52	1.7285	10.908	0.481	10.908
864.881	3567.82	3401.96	5064.28	1.70259e+56	7.604e+56	1.31703	4.543	5.814	5.814
65.7602	271.275	367.774	1285.24	1.9192e+56	2.73893e+56	0.876678	5.988	5.722	5.988
10000	8.37083	43268.7	837.36	2.21485e+57	2.73197e+51	1.71328	11.019	0.229	11.019
1873.5	668.432	7634.57	1769.66	1.69143e+57	9.37738e+55	1.57728	10.487	3.708	10.487
6794.4	23.462	29044	897.832	2.22749e+57	3.55856e+52	1.72125	10.928	0.451	10.928
74.8019	271.275	382.032	1285.24	2.2291e+56	2.6628e+56	0.88381	6.257	5.67	6.257
7.359	96.7859	203.133	1042.89	2.3396e+55	1.02946e+56	0.438395	4.093	4.97	4.97
30.3574	8791.24	295.544	10889.2	1.3185e+54	1.01104e+57	1.3543	1.245	5.721	5.721
983.798	3567.82	3894.16	5064.28	1.85103e+56	7.31417e+56	1.30026	4.617	5.767	5.767
2131.1	668.432	8730.97	1769.66	1.76665e+57	8.09923e+55	1.60206	10.591	3.542	10.591
85.0869	271.275	397.069	1285.24	2.61177e+56	2.58492e+56	0.896582	6.577	5.616	6.577
7728.6	23.462	33174.7	897.832	2.2198e+57	2.93507e+52	1.71651	10.954	0.423	10.954
8.37083	96.7859	210.002	1042.89	2.75398e+55	1.01172e+56	0.434922	4.217	4.942	4.942
1119.07	3567.82	4456.83	5064.28	2.00515e+56	7.01322e+56	1.28255	4.688	5.717	5.717
96.7859	271.275	412.952	1285.24	3.09888e+56	2.5045e+56	0.917365	6.956	5.56	6.956
2424.12	668.432	9983.45	1769.66	1.8336e+57	6.96515e+55	1.62333	10.678	3.378	10.678
14.0142	1647.04	240.205	2898.82	4.62994e+54	1.02036e+57	1.51683	2.117	6.627	6.627
8791.24	23.462	37888.9	897.832	2.21612e+57	2.42025e+52	1.71422	10.985	0.397	10.985
1272.93	3567.82	5099.96	5064.28	2.16431e+56	6.70276e+56	1.26348	4.757	5.662	5.662
34.5315	8791.24	306.22	10889.2	1.56625e+54	1.0106e+57	1.35419	1.298	5.721	5.721
110.094	271.275	429.759	1285.24	3.7279e+56	2.42119e+56	0.948821	7.394	5.501	7.394
9.52178	96.7859	217.13	1042.89	3.24104e+55	9.9339e+55	0.431674	4.348	4.912	4.912
2757.42	668.432	11414.1	1769.66	1.89252e+57	5.96581e+55	1.64135	10.75	3.217	10.75
10000	23.462	43268.7	897.832	2.21547e+57	1.99499e+52	1.71379	11.02	0.372	11.02
1447.96	3567.82	5834.96	5064.28	2.32779e+56	6.3847e+56	1.24357	4.824	5.604	5.604
125.231	271.275	447.575	1285.24	4.54298e+56	2.33481e+56	0.994202	7.887	5.439	7.887
10.831	96.7859	224.53	1042.89	3.81279e+55	9.74665e+55	0.428791	4.486	4.88	4.88
1647.04	3567.82	6674.88	5064.28	2.49486e+56	6.0611e+56	1.22265	4.89	5.542	5.542
3136.56	668.432	13048	1769.66	1.94349e+57	5.09074e+55	1.65614	10.81	3.059	10.81
15.9411	1647.04	248.512	2898.82	5.49384e+54	1.01847e+57	1.51575	2.197	6.625	6.625
1873.5	3567.82	7634.57	5064.28	2.66477e+56	5.73418e+56	1.20102	4.955	5.477	5.477
142.45	271.275	502.076	1285.24	5.56891e+56	2.24201e+56	1.05431	8.415	5.371	8.415
12.3202	96.7859	232.216	1042.89	4.48308e+55	9.55789e+55	0.426585	4.632	4.847	4.847
39.2794	8791.24	317.39	10889.2	1.85987e+54	1.01008e+57	1.35406	1.354	5.721	5.721
3567.82	668.432	14913.9	1769.66	1.98736e+57	4.32905e+55	1.66823	10.86	2.905	10.86
2131.1	3567.82	8730.97	5064.28	2.83683e+56	5.40624e+56	1.17842	5.02	5.407	5.407
5	26.688	183.959	907.032	2.3081e+55	1.29189e+55	0.115149	5.69	3.13	5.69
2424.12	3567.82	9983.45	5064.28	3.01047e+56	5.07954e+56	1.15534	5.086	5.334	5.334
162.036	271.275	576.514	1285.24	6.77222e+56	2.13454e+56	1.12491	8.932	5.295	8.932
14.0142	96.7859	240.205	1042.89	5.26791e+55	9.37015e+55	0.425104	4.786	4.812	4.812
2757.42	3567.82	11414.1	5064.28	3.18529e+56	4.75627e+56	1.13211	5.155	5.259	5.259
4058.38	668.432	17044.5	1769.66	2.02537e+57	3.66965e+55	1.67839	10.904	2.756	10.904
3136.56	3567.82	13048	5064.28	3.36113e+56	4.43837e+56	1.10856	5.226	5.18	5.226
184.315	271.275	661.803	1285.24	8.14566e+56	2.01355e+56	1.2043	9.421	5.206	9.421
15.9411	96.7859	248.512	1042.89	6.18584e+55	9.1859e+55	0.424853	4.959	4.777	4.959
3567.82	3567.82	14913.9	5064.28	3.53885e+56	4.12737e+56	1.08523	5.31	5.099	5.31
18.1329	1647.04	257.157	2898.82	6.51687e+54	1.01627e+57	1.51459	2.281	6.623	6.623
4616.39	668.432	19477.2	1769.66	2.05732e+57	3.10165e+55	1.6863	10.941	2.611	10.941
18.1329	96.7859	257.157	1042.89	7.25921e+55	9.00668e+55	0.426217	5.168	4.743	5.168
209.657	271.275	759.504	1285.24	9.66068e+56	1.88202e+56	1.29036	9.868	5.105	9.868
44.6801	8791.24	329.088	10889.2	2.20767e+54	1.00945e+57	1.3539	1.413	5.721	5.721
5	9.52178	183.959	843.984	1.2827e+56	2.0306e+54	0.131906	18.694	2.026	18.694
4058.38	3567.82	17044.5	5064.28	3.72299e+56	3.82444e+56	1.06239	5.412	5.015	5.412
5251.12	668.432	22254.5	1769.66	2.08457e+57	2.6146e+55	1.69277	10.974	2.471	10.974
238.484	271.275	871.402	1285.24	1.12768e+57	1.74351e+56	1.37995	10.262	4.991	10.262
5.68748	26.688	190.122	907.032	2.84029e+55	1.27367e+55	0.118221	6.223	3.114	6.223
4616.39	3567.82	19477.2	5064.28	3.91881e+56	3.53084e+56	1.0404	5.534	4.927	5.534
20.6261	96.7859	266.159	1042.89	8.52959e+55	8.83156e+55	0.429557	5.419	4.71	5.419
50.8234	8791.24	341.354	10889.2	2.61939e+54	1.00869e+57	1.35371	1.475	5.721	5.721
271.275	271.275	999.536	1285.24	1.29401e+57	1.60172e+56	1.46967	10.6	4.866	10.6
5973.12	668.432	25425	1769.66	2.10885e+57	2.19874e+55	1.69877	11.007	2.337	11.007
5251.12	3567.82	22254.5	5064.28	4.13171e+56	3.24784e+56	1.01996	5.68	4.836	5.68
23.462	96.7859	275.541	1042.89	1.00919e+56	8.65727e+55	0.435459	5.72	4.677	5.72
20.6261	1647.04	266.159	2898.82	7.72741e+54	1.01371e+57	1.51336	2.37	6.621	6.621
5973.12	3567.82	25425	5064.28	4.36859e+56	2.97653e+56	1.00161	5.855	4.741	5.855
308.574	271.275	1146.23	1285.24	1.45961e+57	1.46009e+56	1.55612	10.88	4.731	10.88
6.46948	26.688	196.51	907.032	3.56354e+55	1.25593e+55	0.122921	6.856	3.098	6.856
6794.4	668.432	29044	1769.66	2.12863e+57	1.84497e+55	1.70314	11.035	2.207	11.035
26.688	96.7859	285.327	1042.89	1.20812e+56	8.4809e+55	0.445112	6.08	4.645	6.08
6794.4	3567.82	29044	5064.28	4.63824e+56	2.7178e+56	0.98615	6.063	4.642	6.063
57.8114	8791.24	354.233	10889.2	3.10647e+54	1.00778e+57	1.35349	1.54	5.721	5.721
7728.6	3567.82	33174.7	5064.28	4.95177e+56	2.47234e+56	0.974549	6.308	4.539	6.308
7728.6	668.432	33174.7	1769.66	2.14814e+57	1.5451e+55	1.70849	11.068	2.084	11.068
351.001	271.275	1314.16	1285.24	1.61924e+57	1.32157e+56	1.6363	11.105	4.587	11.105
30.3574	96.7859	295.544	1042.89	1.46886e+56	8.29983e+55	0.459743	6.505	4.612	6.505
23.462	1647.04	275.541	2898.82	9.15864e+54	1.01072e+57	1.51175	2.464	6.618	6.618
8791.24	3567.82	37888.9	5064.28	5.32235e+56	2.24066e+56	0.968059	6.593	4.433	6.593
8791.24	668.432	37888.9	1769.66	2.16548e+57	1.29166e+55	1.71344	11.099	1.966	11.099
399.262	271.275	1506.35	1285.24	1.76822e+57	1.18841e+56	1.70813	11.28	4.438	11.28
34.5315	96.7859	306.22	1042.89	1.8174e+56	8.11249e+55	0.481289	6.998	4.577	6.998
7.359	26.688	203.133	907.032	4.56425e+55	1.2385e+55	0.130028	7.58	3.083	7.58
10000	3567.82	43268.7	5064.28	5.76579e+56	2.0231e+56	0.967937	6.92	4.324	6.92
65.7602	8791.24	367.774	10889.2	3.68231e+54	1.00668e+57	1.35322	1.607	5.721	5.721
10000	668.432	43268.7	1769.66	2.18109e+57	1.07807e+55	1.71815	11.129	1.853	11.129
454.159	271.275	1726.27	1285.24	1.90326e+57	1.06194e+56	1.76999	11.408	4.284	11.408
5.68748	9.52178	190.122	843.984	1.59619e+56	2.0057e+54	0.15758	16.561	2.017	16.561
26.688	1647.04	285.327	2898.82	1.08492e+55	1.00725e+57	1.50976	2.562	6.614	6.614
39.2794	96.7859	317.39	1042.89	2.28649e+56	7.91809e+55	0.512465	7.554	4.541	7.554
516.604	271.275	1977.88	1285.24	2.02221e+57	9.43082e+55	1.82126	11.496	4.127	11.496
74.8019	8791.24	382.032	10889.2	4.3626e+54	1.00537e+57	1.35289	1.679	5.721	5.721
587.635	271.275	2265.72	1285.24	2.12401e+57	8.32509e+55	1.86188	11.55	3.968	11.55
5	4058.38	183.959	5613.72	3.51696e+53	1.08653e+57	1.46673	1.08	6.152	6.152
44.6801	96.7859	329.088	1042.89	2.91635e+56	7.71587e+55	0.556235	8.158	4.503	8.158
8.37083	26.688	210.002	907.032	5.96749e+55	1.22114e+55	0.140514	8.361	3.068	8.361
30.3574	1647.04	295.544	2898.82	1.28443e+55	1.00322e+57	1.50767	2.665	6.61	6.61
668.432	271.275	2594.94	1285.24	2.20827e+57	7.30652e+55	1.89206	11.573	3.807	11.573
760.338	271.275	2971.44	1285.24	2.27544e+57	6.37711e+55	1.91258	11.572	3.645	11.572
85.0869	8791.24	397.069	10889.2	5.1657e+54	1.00381e+57	1.35228	1.754	5.72	5.72
50.8234	96.7859	341.354	1042.89	3.74925e+56	7.50523e+55	0.615701	8.785	4.463	8.785
864.881	271.275	3401.96	1285.24	2.32676e+57	5.53664e+55	1.92463	11.552	3.484	11.552
34.5315	1647.04	306.22	2898.82	1.5196e+55	9.98551e+56	1.50519	2.774	6.605	6.605
5.68748	4058.38	190.122	5613.72	4.17266e+53	1.0864e+57	1.46669	1.113	6.152	6.152
983.798	271.275	3894.16	1285.24	2.36345e+57	4.78307e+55	1.92913	11.516	3.324	11.516
9.52178	26.688	217.13	907.032	7.93624e+55	1.20354e+55	0.155714	9.133	3.053	9.133
96.7859	8791.24	412.952	10889.2	6.11307e+54	1.00194e+57	1.35181	1.834	5.72	5.72
57.8114	96.7859	354.233	1042.89	4.82226e+56	7.28578e+55	0.693282	9.404	4.42	9.404
1119.07	271.275	4456.83	1285.24	2.38722e+57	4.11285e+55	1.92731	11.469	3.166	11.469
6.46948	9.52178	196.51	843.984	1.96006e+56	1.98009e+54	0.1873	15.192	2.008	15.192
39.2794	1647.04	317.39	2898.82	1.7965e+55	9.93153e+56	1.50225	2.887	6.599	6.599
65.7602	96.7859	367.774	1042.89	6.15719e+56	7.05712e+55	0.790005	9.987	4.374	9.987
1272.93	271.275	5099.96	1285.24	2.40001e+57	3.52123e+55	1.92041	11.416	3.011	11.416
110.094	8791.24	429.759	10889.2	7.22977e+54	9.99707e+56	1.35105	1.916	5.719	5.719
6.46948	4058.38	196.51	5613.72	4.95425e+53	1.08625e+57	1.46664	1.149	6.152	6.152
1447.96	271.275	5834.96	1285.24	2.40385e+57	3.00261e+55	1.90969	11.359	2.86	11.359
10.831	26.688	224.53	907.032	1.06617e+56	1.18541e+55	0.177169	9.812	3.038	9.812
44.6801	1647.04	329.088	2898.82	2.12211e+55	9.86932e+56	1.49871	3.006	6.591	6.591
74.8019	96.7859	382.032	1042.89	7.75209e+56	6.81916e+55	0.905035	10.516	4.326	10.516
1647.04	271.275	6674.88	1285.24	2.39972e+57	2.55094e+55	1.8956	11.299	2.712	11.299
125.231	8791.24	447.575	10889.2	8.54503e+54	9.97053e+56	1.34997	2.003	5.717	5.717
7.359	4058.38	203.133	5613.72	5.88534e+53	1.08606e+57	1.46659	1.187	6.152	6.152
1873.5	271.275	7634.57	1285.24	2.3901e+57	2.15988e+55	1.87962	11.242	2.569	11.242
85.0869	96.7859	397.069	1042.89	9.58763e+56	6.5718e+55	1.03586	10.984	4.275	10.984
50.8234	1647.04	341.354	2898.82	2.50448e+55	9.79778e+56	1.49472	3.131	6.582	6.582
142.45	8791.24	502.076	10889.2	1.00612e+55	9.93977e+56	1.34901	2.092	5.716	5.716
2131.1	271.275	8730.97	1285.24	2.37633e+57	1.82313e+55	1.86243	11.188	2.431	11.188
12.3202	26.688	232.216	907.032	1.43547e+56	1.16664e+55	0.206448	10.351	3.021	10.351
96.7859	96.7859	412.952	1042.89	1.16283e+57	6.31526e+55	1.17882	11.39	4.22	11.39
2424.12	271.275	9983.45	1285.24	2.35891e+57	1.53457e+55	1.84417	11.136	2.297	11.136
57.8114	1647.04	354.233	2898.82	2.95282e+55	9.71578e+56	1.49004	3.261	6.571	6.571
7.359	9.52178	203.133	843.984	2.37908e+56	1.9536e+54	0.221407	14.277	1.999	14.277
8.37083	4058.38	210.002	5613.72	6.99394e+53	1.08584e+57	1.46652	1.228	6.152	6.152
162.036	8791.24	576.514	10889.2	1.17338e+55	9.90568e+56	1.34776	2.179	5.714	5.714
110.094	96.7859	429.759	1042.89	1.38257e+57	6.04989e+55	1.32968	11.734	4.162	11.734
2757.42	271.275	11414.1	1285.24	2.34034e+57	1.28843e+55	1.82628	11.093	2.169	11.093
65.7602	1647.04	367.774	2898.82	3.47766e+55	9.62215e+56	1.48468	3.396	6.558	6.558
3136.56	271.275	13048	1285.24	2.32176e+57	1.07932e+55	1.80933	11.057	2.047	11.057
125.231	96.7859	447.575	1042.89	1.61307e+57	5.77626e+55	1.4842	12.022	4.1	12.022
184.315	8791.24	661.803	10889.2	1.35808e+55	9.86783e+56	1.34641	2.263	5.712	5.712
9.52178	4058.38	217.13	5613.72	8.31326e+53	1.08557e+57	1.46644	1.271	6.152	6.152
3567.82	271.275	14913.9	1285.24	2.30306e+57	9.02288e+54	1.7931	11.028	1.93	11.028
14.0142	26.688	240.205	907.032	1.91733e+56	1.14718e+55	0.244848	10.743	3.004	10.743
142.45	96.7859	502.076	1042.89	1.84679e+57	5.4616e+55	1.63578	12.259	4.029	12.259
74.8019	1647.04	382.032	2898.82	4.09097e+55	9.51569e+56	1.47865	3.537	6.543	6.543
4058.38	271.275	17044.5	1285.24	2.2849e+57	7.52916e+54	1.7779	11.006	1.818	11.006
209.657	8791.24	759.504	10889.2	1.5621e+55	9.82572e+56	1.34476	2.346	5.709	5.709
162.036	96.7859	576.514	1042.89	2.0703e+57	5.06173e+55	1.77348	12.445	3.936	12.445
4616.39	271.275	19477.2	1285.24	2.26904e+57	6.27254e+54	1.76472	10.994	1.712	10.994
8.37083	9.52178	210.002	843.984	2.85993e+56	1.92613e+54	0.260376	13.65	1.99	13.65
85.0869	1647.04	397.069	2898.82	4.80628e+55	9.39523e+56	1.47148	3.684	6.524	6.524
10.831	4058.38	224.53	5613.72	9.88266e+53	1.08526e+57	1.46635	1.317	6.152	6.152
184.315	96.7859	661.803	1042.89	2.27513e+57	4.62704e+55	1.89359	12.581	3.826	12.581
238.484	8791.24	871.402	10889.2	1.78732e+55	9.77883e+56	1.343	2.427	5.706	5.706
5251.12	271.275	22254.5	1285.24	2.25489e+57	5.21807e+54	1.7531	10.988	1.611	10.988
15.9411	26.688	248.512	907.032	2.52432e+56	1.12696e+55	0.293238	11.028	2.987	11.028
5973.12	271.275	25425	1285.24	2.24287e+57	4.33524e+54	1.74322	10.99	1.515	10.99
209.657	96.7859	759.504	1042.89	2.45504e+57	4.19296e+55	1.99439	12.668	3.707	12.668
96.7859	1647.04	412.952	2898.82	5.63883e+55	9.25965e+56	1.46345	3.836	6.502	6.502
271.275	8791.24	999.536	10889.2	2.03567e+55	9.72668e+56	1.34112	2.505	5.703	5.703
6794.4	271.275	29044	1285.24	2.23494e+57	3.59779e+54	1.73625	11.002	1.425	11.002
12.3202	4058.38	232.216	5613.72	1.17487e+54	1.08488e+57	1.46625	1.366	6.152	6.152
238.484	96.7859	871.402	1042.89	2.60621e+57	3.77441e+55	2.07515	12.712	3.583	12.712
110.094	1647.04	429.759	2898.82	6.60565e+55	9.10805e+56	1.45468	3.994	6.477	6.477
7728.6	271.275	33174.7	1285.24	2.22851e+57	2.98274e+54	1.73052	11.017	1.339	11.017
18.1329	26.688	257.157	907.032	3.26795e+56	1.1059e+55	0.352231	11.251	2.968	11.251
271.275	96.7859	999.536	1042.89	2.72752e+57	3.37573e+55	2.13642	12.717	3.456	12.717
308.574	8791.24	1146.23	10889.2	2.30912e+55	9.66867e+56	1.33888	2.583	5.699	5.699
9.52178	9.52178	217.13	843.984	3.41155e+56	1.89758e+54	0.304827	13.22	1.98	13.22
125.231	1647.04	447.575	2898.82	7.72567e+55	8.9397e+56	1.44471	4.157	6.447	6.447
8791.24	271.275	37888.9	1285.24	2.22538e+57	2.47065e+54	1.72711	11.039	1.258	11.039
308.574	96.7859	1146.23	1042.89	2.81955e+57	3.00001e+55	2.17942	12.687	3.326	12.687
14.0142	4058.38	240.205	5613.72	1.39664e+54	1.08443e+57	1.46612	1.417	6.152	6.152
351.001	8791.24	1314.16	10889.2	2.60971e+55	9.60429e+56	1.3365	2.659	5.695	5.695
10000	271.275	43268.7	1285.24	2.22599e+57	2.04491e+54	1.72623	11.068	1.182	11.068
142.45	1647.04	502.076	2898.82	8.9915e+55	8.7572e+56	1.43394	4.321	6.413	6.413
351.001	96.7859	1314.16	1042.89	2.88451e+57	2.64967e+55	2.20629	12.628	3.195	12.628
20.6261	26.688	266.159	907.032	4.15223e+56	1.08394e+55	0.42193	11.445	2.948	11.445
399.262	96.7859	1506.35	1042.89	2.92493e+57	2.3263e+55	2.21897	12.545	3.062	12.545
162.036	1647.04	576.514	2898.82	1.03533e+56	8.56569e+56	1.42258	4.478	6.376	6.376
399.262	8791.24	1506.35	10889.2	2.93948e+55	9.53289e+56	1.33372	2.733	5.69	5.69
15.9411	4058.38	248.512	5613.72	1.66008e+54	1.08389e+57	1.46598	1.472	6.152	6.152
454.159	96.7859	1726.27	1042.89	2.94423e+57	2.03074e+55	2.2199	12.445	2.929	12.445
184.315	1647.04	661.803	2898.82	1.18168e+56	8.36355e+56	1.41091	4.627	6.337	6.337
10.831	9.52178	224.53	843.984	4.03997e+56	1.86788e+54	0.355161	12.934	1.97	12.934
454.159	8791.24	1726.27	10889.2	3.30051e+55	9.45394e+56	1.33077	2.806	5.685	5.685
516.604	96.7859	1977.88	1042.89	2.94579e+57	1.76312e+55	2.21129	12.331	2.797	12.331
23.462	26.688	275.541	907.032	5.17867e+56	1.06102e+55	0.502146	11.631	2.927	11.631
209.657	1647.04	759.504	2898.82	1.33869e+56	8.14963e+56	1.39841	4.768	6.294	6.294
18.1329	4058.38	257.157	5613.72	1.97286e+54	1.08325e+57	1.4658	1.53	6.152	6.152
587.635	96.7859	2265.72	1042.89	2.93253e+57	1.52293e+55	2.19492	12.209	2.666	12.209
516.604	8791.24	1977.88	10889.2	3.69483e+55	9.36677e+56	1.3274	2.878	5.679	5.679
668.432	96.7859	2594.94	1042.89	2.90746e+57	1.30917e+55	2.17258	12.082	2.537	12.082
238.484	1647.04	871.402	2898.82	1.50668e+56	7.92322e+56	1.38533	4.902	6.248	6.248
20.6261	4058.38	266.159	5613.72	2.34404e+54	1.08249e+57	1.4656	1.591	6.152	6.152
587.635	8791.24	2265.72	10889.2	4.12442e+55	9.27085e+56	1.3238	2.948	5.673	5.673
271.275	1647.04	999.536	2898.82	1.68577e+56	7.6839e+56	1.37147	5.029	6.198	6.198
760.338	96.7859	2971.44	1042.89	2.87296e+57	1.12038e+55	2.14561	11.953	2.41	11.953
12.3202	9.52178	232.216	843.984	4.75181e+56	1.83696e+54	0.411767	12.753	1.959	12.753
26.688	26.688	285.327	907.032	6.34539e+56	1.0371e+55	0.592382	11.815	2.905	11.815
308.574	1647.04	1146.23	2898.82	1.87592e+56	7.43154e+56	1.35685	5.149	6.144	6.144
864.881	96.7859	3401.96	1042.89	2.83198e+57	9.54883e+54	2.11573	11.826	2.287	11.826
668.432	8791.24	2594.94	10889.2	4.59115e+55	9.16553e+56	1.31972	3.017	5.666	5.666
351.001	1647.04	1314.16	2898.82	2.07694e+56	7.16627e+56	1.34151	5.262	6.086	6.086
983.798	96.7859	3894.16	1042.89	2.78595e+57	8.10741e+54	2.08361	11.702	2.167	11.702
23.462	4058.38	275.541	5613.72	2.78426e+54	1.08159e+57	1.46536	1.655	6.152	6.152
30.3574	26.688	295.544	907.032	7.64753e+56	1.01212e+55	0.691891	11.999	2.882	11.999
399.262	1647.04	1506.35	2898.82	2.28842e+56	6.88854e+56	1.32549	5.369	6.024	6.024
1119.07	96.7859	4456.83	1042.89	2.73688e+57	6.85971e+54	2.05038	11.584	2.051	11.584
760.338	8791.24	2971.44	10889.2	5.09673e+55	9.05033e+56	1.31498	3.084	5.657	5.657
454.159	1647.04	1726.27	2898.82	2.50981e+56	6.59907e+56	1.30881	5.47	5.958	5.958
14.0142	9.52178	240.205	843.984	5.55126e+56	1.80475e+54	0.474825	12.653	1.947	12.653
1272.93	96.7859	5099.96	1042.89	2.68606e+57	5.78569e+54	2.01667	11.474	1.939	11.474
516.604	1647.04	1977.88	2898.82	2.74038e+56	6.29888e+56	1.29137	5.565	5.887	5.887
864.881	8791.24	3401.96	10889.2	5.64261e+55	8.92477e+56	1.30993	3.15	5.648	5.648
26.688	4058.38	285.327	5613.72	3.30606e+54	1.08052e+57	1.46483	1.723	6.151	6.151
587.635	1647.04	2265.72	2898.82	2.97928e+56	5.98919e+56	1.27339	5.656	5.812	5.812
34.5315	26.688	306.22	907.032	9.07927e+56	9.86019e+54	0.799792	12.182	2.857	12.182
1447.96	96.7859	5834.96	1042.89	2.63499e+57	4.86603e+54	1.9833	11.372	1.831	11.372
668.432	1647.04	2594.94	2898.82	3.22561e+56	5.67142e+56	1.25495	5.742	5.733	5.742
760.338	1647.04	2971.44	2898.82	3.47894e+56	5.34695e+56	1.23614	5.833	5.65	5.833
1647.04	96.7859	6674.88	1042.89	2.58421e+57	4.08191e+54	1.95048	11.279	1.727	11.279
983.798	8791.24	3894.16	10889.2	6.22996e+55	8.78847e+56	1.30456	3.215	5.639	5.639
864.881	1647.04	3401.96	2898.82	3.7436e+56	5.01698e+56	1.21714	5.936	5.562	5.936
15.9411	9.52178	248.512	843.984	6.43987e+56	1.77114e+54	0.544313	12.613	1.935	12.613
39.2794	26.688	317.39	907.032	1.06291e+57	9.5877e+54	0.914877	12.359	2.831	12.359
1873.5	96.7859	7634.57	1042.89	2.53581e+57	3.41627e+54	1.91942	11.197	1.629	11.197
30.3574	4058.38	295.544	5613.72	3.92415e+54	1.07925e+57	1.4645	1.794	6.151	6.151
983.798	1647.04	3894.16	2898.82	4.02484e+56	4.6836e+56	1.19847	6.052	5.469	6.052
1119.07	8791.24	4456.83	10889.2	6.85959e+55	8.64112e+56	1.29843	3.278	5.628	5.628
2131.1	96.7859	8730.97	1042.89	2.48898e+57	2.8533e+54	1.88954	11.125	1.534	11.125
1119.07	1647.04	4456.83	2898.82	4.3265e+56	4.34949e+56	1.1802	6.183	5.369	6.183
1272.93	1647.04	5099.96	2898.82	4.65271e+56	4.0176e+56	1.16291	6.334	5.262	6.334
2424.12	96.7859	9983.45	1042.89	2.44515e+57	2.37866e+54	1.86167	11.063	1.444	11.063
44.6801	26.688	329.088	907.032	1.22865e+57	9.30339e+54	1.03595	12.527	2.803	12.527
1272.93	8791.24	5099.96	10889.2	7.53184e+55	8.48256e+56	1.29172	3.34	5.616	5.616
1447.96	1647.04	5834.96	2898.82	5.0077e+56	3.69092e+56	1.14754	6.503	5.15	6.503
34.5315	4058.38	306.22	5613.72	4.65579e+54	1.07774e+57	1.46387	1.869	6.15	6.15
1647.04	1647.04	6674.88	2898.82	5.39778e+56	3.37228e+56	1.13444	6.697	5.031	6.697
2757.42	96.7859	11414.1	1042.89	2.40504e+57	1.97979e+54	1.83621	11.014	1.359	11.014
18.1329	9.52178	257.157	843.984	7.42044e+56	1.73605e+54	0.620244	12.618	1.922	12.618
1447.96	8791.24	5834.96	10889.2	8.24656e+55	8.3128e+56	1.28441	3.4	5.603	5.603
1873.5	1647.04	7634.57	2898.82	5.82955e+56	3.06434e+56	1.12453	6.914	4.906	6.914
50.8234	26.688	341.354	907.032	1.40375e+57	9.00712e+54	1.16165	12.685	2.773	12.685
3136.56	96.7859	13048	1042.89	2.36828e+57	1.64537e+54	1.8129	10.975	1.278	10.975
2131.1	1647.04	8730.97	2898.82	6.31087e+56	2.76945e+56	1.11864	7.158	4.775	7.158
39.2794	4058.38	317.39	5613.72	5.52122e+54	1.07595e+57	1.46318	1.948	6.149	6.149
1647.04	8791.24	6674.88	10889.2	9.00302e+55	8.13199e+56	1.27647	3.46	5.589	5.589
3567.82	96.7859	14913.9	1042.89	2.33595e+57	1.36569e+54	1.79237	10.948	1.202	10.948
2424.12	1647.04	9983.45	2898.82	6.84955e+56	2.48959e+56	1.11769	7.427	4.639	7.427
20.6261	9.52178	266.159	843.984	8.49351e+56	1.69939e+54	0.702457	12.654	1.908	12.654
57.8114	26.688	354.233	907.032	1.58664e+57	8.69885e+54	1.29054	12.829	2.741	12.829
4058.38	96.7859	17044.5	1042.89	2.30687e+57	1.1323e+54	1.77391	10.929	1.129	10.929
2757.42	1647.04	11414.1	2898.82	7.45291e+56	2.22635e+56	1.12252	7.719	4.499	7.719
1873.5	8791.24	7634.57	10889.2	9.79991e+55	7.94048e+56	1.2677	3.518	5.573	5.573
4616.39	96.7859	19477.2	1042.89	2.28263e+57	9.3782e+53	1.75847	10.921	1.061	10.921
3136.56	1647.04	13048	2898.82	8.12748e+56	1.98085e+56	1.13371	8.03	4.355	8.03
44.6801	4058.38	329.088	5613.72	6.54408e+54	1.07385e+57	1.46241	2.031	6.148	6.148
2131.1	8791.24	8730.97	10889.2	1.06353e+56	7.73882e+56	1.25848	3.576	5.557	5.557
65.7602	26.688	367.774	907.032	1.77564e+57	8.37873e+54	1.42114	12.958	2.707	12.958
3567.82	1647.04	14913.9	2898.82	8.87624e+56	1.7538e+56	1.15164	8.354	4.208	8.354
5251.12	96.7859	22254.5	1042.89	2.26202e+57	7.76116e+53	1.74531	10.921	0.996	10.921
23.462	9.52178	275.541	843.984	9.65733e+56	1.66113e+54	0.790624	12.714	1.894	12.714
2424.12	8791.24	9983.45	10889.2	1.15066e+56	7.52773e+56	1.24839	3.633	5.539	5.539
4058.38	1647.04	17044.5	2898.82	9.69805e+56	1.54552e+56	1.17629	8.684	4.058	8.684
5973.12	96.7859	25425	1042.89	2.24572e+57	6.41788e+53	1.73484	10.93	0.935	10.93
74.8019	26.688	382.032	907.032	1.9689e+57	8.04717e+54	1.55201	13.071	2.671	13.071
50.8234	4058.38	341.354	5613.72	7.75197e+54	1.07136e+57	1.46151	2.119	6.147	6.147
2757.42	8791.24	11414.1	10889.2	1.24109e+56	7.3081e+56	1.23743	3.689	5.519	5.519
4616.39	1647.04	19477.2	2898.82	1.05858e+57	1.35587e+56	1.20729	9.01	3.907	9.01
6794.4	96.7859	29044	1042.89	2.23279e+57	5.30332e+53	1.7265	10.944	0.877	10.944
26.688	9.52178	285.327	843.984	1.09114e+57	1.62114e+54	0.884462	12.788	1.879	12.788
85.0869	26.688	397.069	907.032	2.16453e+57	7.70479e+54	1.6817	13.166	2.633	13.166
3136.56	8791.24	13048	10889.2	1.33447e+56	7.08105e+56	1.22602	3.745	5.499	5.499
5251.12	1647.04	22254.5	2898.82	1.15284e+57	1.1844e+56	1.24387	9.326	3.756	9.326
7728.6	96.7859	33174.7	1042.89	2.22457e+57	4.38007e+53	1.72109	10.967	0.823	10.967
57.8114	4058.38	354.233	5613.72	9.17707e+54	1.06842e+57	1.46035	2.211	6.145	6.145
3567.82	8791.24	14913.9	10889.2	1.43041e+56	6.84775e+56	1.21376	3.801	5.477	5.477
5973.12	1647.04	25425	2898.82	1.2509e+57	1.03036e+56	1.28468	9.623	3.604	9.623
96.7859	26.688	412.952	907.032	2.3606e+57	7.35244e+54	1.80887	13.244	2.593	13.244
8791.24	96.7859	37888.9	1042.89	2.2198e+57	3.61565e+53	1.71785	10.995	0.772	10.995
30.3574	9.52178	295.544	843.984	1.22533e+57	1.57939e+54	0.983532	12.873	1.862	12.873
4058.38	8791.24	17044.5	10889.2	1.52854e+56	6.6095e+56	1.20067	3.858	5.453	5.453
6794.4	1647.04	29044	2898.82	1.35117e+57	8.92848e+55	1.32875	9.9	3.454	9.9
110.094	26.688	429.759	907.032	2.55516e+57	6.99118e+54	1.93219	13.303	2.55	13.303
10000	96.7859	43268.7	1042.89	2.22008e+57	2.98362e+53	1.71775	11.031	0.725	11.031
65.7602	4058.38	367.774	5613.72	1.08568e+55	1.06498e+57	1.4588	2.306	6.142	6.142
4616.39	8791.24	19477.2	10889.2	1.62849e+56	6.3677e+56	1.18699	3.916	5.428	5.428
7728.6	1647.04	33174.7	2898.82	1.45153e+57	7.70802e+55	1.37443	10.15	3.305	10.15
5251.12	8791.24	22254.5	10889.2	1.72992e+56	6.12371e+56	1.17275	3.975	5.402	5.402
34.5315	9.52178	306.22	843.984	1.36766e+57	1.53583e+54	1.08717	12.962	1.845	12.962
125.231	26.688	447.575	907.032	2.74624e+57	6.62247e+54	2.05055	13.345	2.505	13.345
8791.24	1647.04	37888.9	2898.82	1.54985e+57	6.63093e+55	1.42021	10.373	3.157	10.373
5973.12	8791.24	25425	10889.2	1.83257e+56	5.87887e+56	1.15781	4.036	5.374	5.374
74.8019	4058.38	382.032	5613.72	1.28346e+55	1.06093e+57	1.45713	2.407	6.139	6.139
142.45	26.688	502.076	907.032	2.9293e+57	6.13696e+54	2.1605	13.371	2.444	13.371
10000	1647.04	43268.7	2898.82	1.64554e+57	5.68541e+55	1.4658	10.572	3.013	10.572
6794.4	8791.24	29044	10889.2	1.93625e+56	5.63448e+56	1.14225	4.099	5.344	5.344
39.2794	9.52178	317.39	843.984	1.51762e+57	1.49039e+54	1.19475	13.051	1.827	13.051
162.036	26.688	576.514	907.032	3.08516e+57	5.54642e+54	2.25082	13.373	2.364	13.373
85.0869	4058.38	397.069	5613.72	1.51608e+55	1.05619e+57	1.45506	2.512	6.135	6.135
7728.6	8791.24	33174.7	10889.2	2.04092e+56	5.39173e+56	1.12633	4.166	5.313	5.313
184.315	26.688	661.803	907.032	3.2032e+57	4.97916e+54	2.31714	13.344	2.281	13.344
8791.24	8791.24	37888.9	10889.2	2.14664e+56	5.15167e+56	1.10994	4.236	5.28	5.28
44.6801	9.52178	329.088	843.984	1.67449e+57	1.44307e+54	1.3055	13.139	1.807	13.139
96.7859	4058.38	412.952	5613.72	1.78936e+55	1.05065e+57	1.4526	2.622	6.13	6.13
10000	8791.24	43268.7	10889.2	2.25363e+56	4.91526e+56	1.09321	4.311	5.245	5.245
209.657	26.688	759.504	907.032	3.28371e+57	4.44103e+54	2.36073	13.282	2.197	13.282
238.484	26.688	871.402	907.032	3.33087e+57	3.93594e+54	2.38473	13.191	2.111	13.191
50.8234	9.52178	341.354	843.984	1.83725e+57	1.39386e+54	1.41854	13.221	1.786	13.221
110.094	4058.38	429.759	5613.72	2.11e+55	1.0442e+57	1.44972	2.737	6.124	6.124
5	10000	183.959	12232.8	9.70903e+52	9.95456e+56	1.33462	0.7	5.656	5.656
271.275	26.688	999.536	907.032	3.34999e+57	3.46686e+54	2.39266	13.077	2.024	13.077
57.8114	9.52178	354.233	843.984	2.00484e+57	1.34281e+54	1.53293	13.296	1.764	13.296
308.574	26.688	1146.23	907.032	3.34619e+57	3.03562e+54	2.38776	12.945	1.937	12.945
125.231	4058.38	447.575	5613.72	2.48572e+55	1.0367e+57	1.44643	2.858	6.117	6.117
351.001	26.688	1314.16	907.032	3.32391e+57	2.64303e+54	2.37263	12.802	1.85	12.802
5.68748	10000	190.122	12232.8	1.15246e+53	9.95435e+56	1.33462	0.722	5.656	5.656
65.7602	9.52178	367.774	843.984	2.17604e+57	1.28999e+54	1.6477	13.362	1.741	13.362
399.262	26.688	1506.35	907.032	3.28716e+57	2.28891e+54	2.34963	12.65	1.764	12.65
142.45	4058.38	502.076	5613.72	2.91615e+55	1.02821e+57	1.44248	2.98	6.108	6.108
74.8019	9.52178	382.032	843.984	2.34952e+57	1.23545e+54	1.76182	13.418	1.716	13.418
454.159	26.688	1726.27	907.032	3.23922e+57	1.97228e+54	2.32058	12.494	1.679	12.494
516.604	26.688	1977.88	907.032	3.18285e+57	1.69146e+54	2.28699	12.337	1.595	12.337
162.036	4058.38	576.514	5613.72	3.38728e+55	1.01897e+57	1.43817	3.099	6.098	6.098
85.0869	9.52178	397.069	843.984	2.52381e+57	1.17936e+54	1.87429	13.462	1.69	13.462
6.46948	10000	196.51	12232.8	1.36901e+53	9.9541e+56	1.33461	0.746	5.656	5.656
587.635	26.688	2265.72	907.032	3.12089e+57	1.44437e+54	2.25044	12.183	1.514	12.183
96.7859	9.52178	412.952	843.984	2.69741e+57	1.12188e+54	1.98408	13.494	1.662	13.494
184.315	4058.38	661.803	5613.72	3.90303e+55	1.00889e+57	1.43368	3.214	6.088	6.088
668.432	26.688	2594.94	907.032	3.05503e+57	1.2284e+54	2.21181	12.032	1.435	12.032
110.094	9.52178	429.759	843.984	2.86876e+57	1.06322e+54	2.09025	13.514	1.632	13.514
7.359	10000	203.133	12232.8	1.62715e+53	9.95378e+56	1.3346	0.771	5.656	5.656
760.338	26.688	2971.44	907.032	2.98691e+57	1.04091e+54	2.17197	11.887	1.358	11.887
209.657	4058.38	759.504	5613.72	4.46741e+55	9.9786e+56	1.42839	3.324	6.075	6.075
125.231	9.52178	447.575	843.984	3.03634e+57	1.00366e+54	2.19195	13.52	1.601	13.52
864.881	26.688	3401.96	907.032	2.91815e+57	8.79077e+53	2.13179	11.749	1.284	11.749
238.484	4058.38	871.402	5613.72	5.08411e+55	9.85794e+56	1.42288	3.432	6.062	6.062
142.45	9.52178	502.076	843.984	3.19341e+57	9.19391e+53	2.28502	13.514	1.556	13.514
983.798	26.688	3894.16	907.032	2.84956e+57	7.40146e+53	2.0917	11.62	1.212	11.62
8.37083	10000	210.002	12232.8	1.93473e+53	9.95339e+56	1.3346	0.797	5.656	5.656
1119.07	26.688	4456.83	907.032	2.7827e+57	6.21489e+53	2.05257	11.5	1.144	11.5
162.036	9.52178	576.514	843.984	3.31364e+57	8.25557e+53	2.3546	13.482	1.501	13.482
1272.93	26.688	5099.96	907.032	2.71766e+57	5.20544e+53	2.01442	11.39	1.078	11.39
271.275	4058.38	999.536	5613.72	5.75659e+55	9.72603e+56	1.41666	3.535	6.047	6.047
184.315	9.52178	661.803	843.984	3.39307e+57	7.36487e+53	2.39959	13.418	1.445	13.418
1447.96	26.688	5834.96	907.032	2.65577e+57	4.35064e+53	1.97801	11.292	1.016	11.292
9.52178	10000	217.13	12232.8	2.30106e+53	9.95291e+56	1.33458	0.826	5.656	5.656
209.657	9.52178	759.504	843.984	3.43747e+57	6.52846e+53	2.42408	13.324	1.388	13.324
1647.04	26.688	6674.88	907.032	2.59678e+57	3.62881e+53	1.94319	11.203	0.956	11.203
308.574	4058.38	1146.23	5613.72	6.48806e+55	9.58207e+56	1.40977	3.636	6.03	6.03
1873.5	26.688	7634.57	907.032	2.54187e+57	3.02172e+53	1.91067	11.127	0.9	11.127
238.484	9.52178	871.402	843.984	3.45316e+57	5.75148e+53	2.43216	13.208	1.331	13.208
351.001	4058.38	1314.16	5613.72	7.28144e+55	9.4253e+56	1.40214	3.733	6.011	6.011
10.831	10000	224.53	12232.8	2.7372e+53	9.95231e+56	1.33457	0.856	5.656	5.656
2131.1	26.688	8730.97	907.032	2.49058e+57	2.51214e+53	1.88018	11.061	0.846	11.061
271.275	9.52178	999.536	843.984	3.44552e+57	5.03667e+53	2.42711	13.074	1.273	13.074
399.262	4058.38	1506.35	5613.72	8.13923e+55	9.25503e+56	1.39377	3.828	5.99	5.99
2424.12	26.688	9983.45	907.032	2.44354e+57	2.08564e+53	1.8521	11.006	0.795	11.006
308.574	9.52178	1146.23	843.984	3.41956e+57	4.38595e+53	2.41187	12.928	1.216	12.928
2757.42	26.688	11414.1	907.032	2.40097e+57	1.72955e+53	1.82659	10.963	0.747	10.963
454.159	4058.38	1726.27	5613.72	9.06345e+55	9.07075e+56	1.38489	3.919	5.968	5.968
12.3202	10000	232.216	12232.8	3.25626e+53	9.95159e+56	1.33455	0.888	5.656	5.656
351.001	9.52178	1314.16	843.984	3.37912e+57	3.79868e+53	2.38862	12.773	1.159	12.773
3136.56	26.688	13048	907.032	2.36304e+57	1.43281e+53	1.80377	10.93	0.702	10.93
516.604	4058.38	1977.88	5613.72	1.00555e+56	8.87198e+56	1.37476	4.006	5.942	5.942
399.262	9.52178	1506.35	843.984	3.32769e+57	3.2735e+53	2.35932	12.614	1.103	12.614
3567.82	26.688	14913.9	907.032	2.32935e+57	1.18582e+53	1.78342	10.907	0.659	10.907
454.159	9.52178	1726.27	843.984	3.26809e+57	2.80765e+53	2.3255	12.454	1.048	12.454
587.635	4058.38	2265.72	5613.72	1.1116e+56	8.65856e+56	1.36408	4.091	5.915	5.915
14.0142	10000	240.205	12232.8	3.87378e+53	9.9507e+56	1.33453	0.922	5.656	5.656
4058.38	26.688	17044.5	907.032	2.30048e+57	9.80654e+52	1.76592	10.895	0.619	10.895
516.604	9.52178	1977.88	843.984	3.20283e+57	2.39766e+53	2.28854	12.296	0.995	12.296
668.432	4058.38	2594.94	5613.72	1.22448e+56	8.43037e+56	1.35211	4.173	5.884	5.884
587.635	9.52178	2265.72	843.984	3.13352e+57	2.03917e+53	2.24925	12.141	0.942	12.141
4616.39	26.688	19477.2	907.032	2.27592e+57	8.10405e+52	1.75097	10.891	0.581	10.891
15.9411	10000	248.512	12232.8	4.60816e+53	9.94963e+56	1.33471	0.957	5.657	5.657
668.432	9.52178	2594.94	843.984	3.06232e+57	1.72806e+53	2.20885	11.992	0.892	11.992
760.338	4058.38	2971.44	5613.72	1.34409e+56	8.18767e+56	1.33935	4.252	5.851	5.851
5251.12	26.688	22254.5	907.032	2.25565e+57	6.69328e+52	1.7386	10.896	0.545	10.896
760.338	9.52178	2971.44	843.984	2.99021e+57	1.45942e+53	2.16783	11.848	0.843	11.848
5973.12	26.688	25425	907.032	2.23957e+57	5.52503e+52	1.72874	10.908	0.511	10.908
864.881	4058.38	3401.96	5613.72	1.4702e+56	7.9309e+56	1.32554	4.328	5.815	5.815
864.881	9.52178	3401.96	843.984	2.91849e+57	1.2288e+53	2.1269	11.713	0.796	11.713
6794.4	26.688	29044	907.032	2.2276e+57	4.55842e+52	1.72138	10.928	0.479	10.928
18.1329	10000	257.157	12232.8	5.48117e+53	9.94833e+56	1.33469	0.996	5.657	5.657
983.798	4058.38	3894.16	5613.72	1.6025e+56	7.66079e+56	1.31067	4.401	5.776	5.776
7728.6	26.688	33174.7	907.032	2.22045e+57	3.76027e+52	1.71695	10.955	0.45	10.955
983.798	9.52178	3894.16	843.984	2.84807e+57	1.0318e+53	2.08656	11.587	0.751	11.587
1119.07	4058.38	4456.83	5613.72	1.74057e+56	7.37839e+56	1.29457	4.472	5.733	5.733
8791.24	26.688	37888.9	907.032	2.21647e+57	3.1006e+52	1.71448	10.986	0.422	10.986
20.6261	10000	266.159	12232.8	6.51857e+53	9.94673e+56	1.33466	1.036	5.657	5.657
1119.07	9.52178	4456.83	843.984	2.77972e+57	8.64256e+52	2.04725	11.47	0.708	11.47
1272.93	4058.38	5099.96	5613.72	1.88389e+56	7.08499e+56	1.27744	4.54	5.687	5.687
10000	26.688	43268.7	907.032	2.21537e+57	2.55565e+52	1.71376	11.02	0.395	11.02
1272.93	9.52178	5099.96	843.984	2.71404e+57	7.22327e+52	2.0093	11.364	0.667	11.364
1447.96	4058.38	5834.96	5613.72	2.03187e+56	6.78216e+56	1.25913	4.607	5.637	5.637
1647.04	4058.38	6674.88	5613.72	2.18385e+56	6.47172e+56	1.2399	4.672	5.584	5.584
23.462	10000	275.541	12232.8	7.75078e+53	9.94478e+56	1.33461	1.078	5.657	5.657
1447.96	9.52178	5834.96	843.984	2.65154e+57	6.02524e+52	1.97302	11.268	0.628	11.268
1873.5	4058.38	7634.57	5613.72	2.33914e+56	6.15566e+56	1.21959	4.736	5.527	5.527
5	30.3574	183.959	916.759	2.14935e+55	1.61724e+55	0.13084	5.059	3.297	5.059
1647.04	9.52178	6674.88	843.984	2.59261e+57	5.01716e+52	1.93865	11.183	0.591	11.183
2131.1	4058.38	8730.97	5613.72	2.49707e+56	5.83613e+56	1.1985	4.8	5.467	5.467
1873.5	9.52178	7634.57	843.984	2.53757e+57	4.17104e+52	1.90639	11.109	0.556	11.109
5.68748	30.3574	190.122	916.759	2.58685e+55	1.59383e+55	0.132834	5.445	3.28	5.445
26.688	10000	285.327	12232.8	9.21372e+53	9.94242e+56	1.33456	1.123	5.657	5.657
2424.12	4058.38	9983.45	5613.72	2.65701e+56	5.5153e+56	1.17652	4.864	5.403	5.403
2757.42	4058.38	11414.1	5613.72	2.81843e+56	5.1954e+56	1.15398	4.929	5.336	5.336
2131.1	9.52178	8730.97	843.984	2.48647e+57	3.46324e+52	1.87629	11.046	0.522	11.046
3136.56	4058.38	13048	5613.72	2.98095e+56	4.87855e+56	1.131	4.996	5.266	5.266
2424.12	9.52178	9983.45	843.984	2.43993e+57	2.87208e+52	1.84875	10.994	0.491	10.994
3567.82	4058.38	14913.9	5613.72	3.1444e+56	4.56671e+56	1.10776	5.066	5.193	5.193
30.3574	10000	295.544	12232.8	1.09498e+54	9.93956e+56	1.33449	1.17	5.657	5.657
6.46948	30.3574	196.51	916.759	3.16186e+55	1.57102e+55	0.136013	5.912	3.263	5.912
4058.38	4058.38	17044.5	5613.72	3.30886e+56	4.26163e+56	1.0846	5.14	5.118	5.14
2757.42	9.52178	11414.1	843.984	2.39764e+57	2.37944e+52	1.8236	10.952	0.461	10.952
4616.39	4058.38	19477.2	5613.72	3.47517e+56	3.96461e+56	1.06172	5.226	5.041	5.226
5251.12	4058.38	22254.5	5613.72	3.64759e+56	3.6765e+56	1.03937	5.331	4.961	5.331
3136.56	9.52178	13048	843.984	2.3599e+57	1.96941e+52	1.80106	10.921	0.433	10.921
5973.12	4058.38	25425	5613.72	3.83183e+56	3.39817e+56	1.01807	5.457	4.878	5.457
34.5315	10000	306.22	12232.8	1.30089e+54	9.93609e+56	1.3344	1.22	5.657	5.657
7.359	30.3574	203.133	916.759	3.93413e+55	1.5487e+55	0.140941	6.468	3.247	6.468
6794.4	4058.38	29044	5613.72	4.0338e+56	3.13053e+56	0.998245	5.609	4.791	5.609
3567.82	9.52178	14913.9	843.984	2.32652e+57	1.62875e+52	1.78103	10.9	0.406	10.9
7728.6	4058.38	33174.7	5613.72	4.26049e+56	2.87435e+56	0.980854	5.79	4.702	5.79
4058.38	9.52178	17044.5	843.984	2.29777e+57	1.34613e+52	1.76371	10.889	0.381	10.889
8791.24	4058.38	37888.9	5613.72	4.52155e+56	2.63023e+56	0.966303	6.005	4.608	6.005
39.2794	10000	317.39	12232.8	1.54499e+54	9.9319e+56	1.3343	1.273	5.657	5.657
4616.39	9.52178	19477.2	843.984	2.27368e+57	1.11196e+52	1.74914	10.887	0.358	10.887
10000	4058.38	43268.7	5613.72	4.8279e+56	2.39863e+56	0.955962	6.259	4.512	6.259
8.37083	30.3574	210.002	916.759	4.99492e+55	1.5266e+55	0.148304	7.113	3.231	7.113
44.6801	10000	329.088	12232.8	1.8342e+54	9.92683e+56	1.33417	1.328	5.657	5.657
5251.12	9.52178	22254.5	843.984	2.25382e+57	9.17938e+51	1.73709	10.893	0.336	10.893
5973.12	9.52178	25425	843.984	2.23818e+57	7.57659e+51	1.72757	10.906	0.315	10.906
9.52178	30.3574	217.13	916.759	6.47637e+55	1.50443e+55	0.159143	7.831	3.214	7.831
6794.4	9.52178	29044	843.984	2.2265e+57	6.24987e+51	1.72044	10.926	0.295	10.926
50.8234	10000	341.354	12232.8	2.17666e+54	9.92075e+56	1.33423	1.386	5.658	5.658
7728.6	9.52178	33174.7	843.984	2.21913e+57	5.15522e+51	1.71593	10.953	0.277	10.953
8791.24	9.52178	37888.9	843.984	2.21545e+57	4.25053e+51	1.71367	10.985	0.26	10.985
57.8114	10000	354.233	12232.8	2.58192e+54	9.9134e+56	1.33405	1.447	5.658	5.658
10.831	30.3574	224.53	916.759	8.54737e+55	1.48181e+55	0.174946	8.569	3.198	8.569
10000	9.52178	43268.7	843.984	2.21469e+57	3.50304e+51	1.7132	11.019	0.243	11.019
65.7602	10000	367.774	12232.8	3.06118e+54	9.90456e+56	1.33383	1.511	5.658	5.658
12.3202	30.3574	232.216	916.759	1.14253e+56	1.45846e+55	0.197349	9.266	3.181	9.266
74.8019	10000	382.032	12232.8	3.62758e+54	9.89393e+56	1.33336	1.579	5.657	5.657
14.0142	30.3574	240.205	916.759	1.53349e+56	1.43427e+55	0.228135	9.865	3.163	9.865
85.0869	10000	397.069	12232.8	4.29651e+54	9.8812e+56	1.33305	1.65	5.657	5.657
5	10.831	183.959	850.817	1.03867e+56	2.56933e+54	0.116272	19.357	2.142	19.357
15.9411	30.3574	248.512	916.759	2.04683e+56	1.40915e+55	0.268813	10.343	3.145	10.343
96.7859	10000	412.952	12232.8	5.08597e+54	9.86595e+56	1.33267	1.724	5.657	5.657
110.094	10000	429.759	12232.8	6.017e+54	9.84768e+56	1.332	1.802	5.656	5.656
18.1329	30.3574	257.157	916.759	2.69993e+56	1.38303e+55	0.32051	10.719	3.125	10.719
125.231	10000	447.575	12232.8	7.1142e+54	9.82588e+56	1.33125	1.884	5.655	5.655
5.68748	10.831	190.122	850.817	1.32817e+56	2.53762e+54	0.139986	16.99	2.133	16.99
142.45	10000	502.076	12232.8	8.37983e+54	9.8005e+56	1.33041	1.968	5.654	5.654
20.6261	30.3574	266.159	916.759	3.50206e+56	1.35581e+55	0.38377	11.022	3.104	11.022
162.036	10000	576.514	12232.8	9.77737e+54	9.77233e+56	1.32952	2.051	5.653	5.653
23.462	30.3574	275.541	916.759	4.45599e+56	1.32743e+55	0.458565	11.284	3.083	11.284
184.315	10000	661.803	12232.8	1.13221e+55	9.74095e+56	1.32832	2.131	5.651	5.651
26.688	30.3574	285.327	916.759	5.56491e+56	1.2978e+55	0.544673	11.523	3.06	11.523
209.657	10000	759.504	12232.8	1.30301e+55	9.706e+56	1.32727	2.209	5.65	5.65
6.46948	10.831	196.51	850.817	1.67208e+56	2.50531e+54	0.168085	15.438	2.123	15.438
238.484	10000	871.402	12232.8	1.49179e+55	9.66699e+56	1.32591	2.285	5.648	5.648
30.3574	30.3574	295.544	916.759	6.8248e+56	1.26686e+55	0.641378	11.749	3.035	11.749
271.275	10000	999.536	12232.8	1.70021e+55	9.62346e+56	1.32422	2.36	5.645	5.645
7.359	10.831	203.133	850.817	2.07235e+56	2.47194e+54	0.200724	14.412	2.114	14.412
34.5315	30.3574	306.22	916.759	8.22621e+56	1.23454e+55	0.747584	11.964	3.009	11.964
308.574	10000	1146.23	12232.8	1.93003e+55	9.57499e+56	1.32264	2.434	5.643	5.643
351.001	10000	1314.16	12232.8	2.18303e+55	9.52103e+56	1.32071	2.506	5.64	5.64
39.2794	30.3574	317.39	916.759	9.75846e+56	1.2008e+55	0.862056	12.17	2.982	12.17
399.262	10000	1506.35	12232.8	2.46108e+55	9.46105e+56	1.31842	2.577	5.636	5.636
8.37083	10.831	210.002	850.817	2.53697e+56	2.43731e+54	0.238437	13.71	2.104	13.71
44.6801	30.3574	329.088	916.759	1.14103e+57	1.16559e+55	0.983487	12.363	2.953	12.363
454.159	10000	1726.27	12232.8	2.76606e+55	9.39453e+56	1.31617	2.646	5.633	5.633
50.8234	30.3574	341.354	916.759	1.31666e+57	1.12889e+55	1.11036	12.542	2.922	12.542
516.604	10000	1977.88	12232.8	3.09985e+55	9.3209e+56	1.31335	2.715	5.628	5.628
57.8114	30.3574	354.233	916.759	1.50102e+57	1.09068e+55	1.24111	12.706	2.889	12.706
9.52178	10.831	217.13	850.817	3.07311e+56	2.40133e+54	0.281723	13.231	2.093	13.231
587.635	10000	2265.72	12232.8	3.46434e+55	9.23959e+56	1.31031	2.782	5.623	5.623
65.7602	30.3574	367.774	916.759	1.69229e+57	1.05099e+55	1.37412	12.852	2.854	12.852
668.432	10000	2594.94	12232.8	3.86133e+55	9.15008e+56	1.30706	2.848	5.618	5.618
74.8019	30.3574	382.032	916.759	1.88858e+57	1.00987e+55	1.50781	12.979	2.816	12.979
10.831	10.831	224.53	850.817	3.68685e+56	2.36395e+54	0.330996	12.913	2.082	12.913
760.338	10000	2971.44	12232.8	4.29255e+55	9.0518e+56	1.30336	2.913	5.612	5.612
864.881	10000	3401.96	12232.8	4.75955e+55	8.94429e+56	1.29941	2.977	5.606	5.606
85.0869	30.3574	397.069	916.759	2.08773e+57	9.67367e+54	1.6406	13.088	2.777	13.088
96.7859	30.3574	412.952	916.759	2.28779e+57	9.23595e+54	1.771	13.177	2.734	13.177
983.798	10000	3894.16	12232.8	5.26368e+55	8.82706e+56	1.29475	3.039	5.598	5.598
12.3202	10.831	232.216	850.817	4.3845e+56	2.32508e+54	0.386638	12.713	2.071	12.713
1119.07	10000	4456.83	12232.8	5.80602e+55	8.69982e+56	1.28979	3.1	5.59	5.59
110.094	30.3574	429.759	916.759	2.4866e+57	8.787e+54	1.89769	13.247	2.69	13.247
1272.93	10000	5099.96	12232.8	6.3873e+55	8.5623e+56	1.2845	3.161	5.582	5.582
125.231	30.3574	447.575	916.759	2.68217e+57	8.32832e+54	2.01937	13.298	2.643	13.298
142.45	30.3574	502.076	916.759	2.87008e+57	7.73275e+54	2.13268	13.332	2.581	13.332
1447.96	10000	5834.96	12232.8	7.00785e+55	8.41431e+56	1.27845	3.22	5.572	5.572
162.036	30.3574	576.514	916.759	3.03207e+57	6.99755e+54	2.22665	13.342	2.497	13.342
14.0142	10.831	240.205	850.817	5.17218e+56	2.28454e+54	0.448962	12.601	2.059	12.601
1647.04	10000	6674.88	12232.8	7.66754e+55	8.25591e+56	1.27202	3.278	5.562	5.562
184.315	30.3574	661.803	916.759	3.15743e+57	6.28873e+54	2.29712	13.32	2.411	13.32
209.657	30.3574	759.504	916.759	3.24515e+57	5.61494e+54	2.34453	13.264	2.322	13.264
1873.5	10000	7634.57	12232.8	8.3657e+55	8.08722e+56	1.26479	3.335	5.55	5.55
15.9411	10.831	248.512	850.817	6.05299e+56	2.24226e+54	0.51804	12.554	2.046	12.554
238.484	30.3574	871.402	916.759	3.2991e+57	4.98152e+54	2.37201	13.18	2.232	13.18
2131.1	10000	8730.97	12232.8	9.10114e+55	7.90861e+56	1.25715	3.391	5.538	5.538
271.275	30.3574	999.536	916.759	3.32425e+57	4.39224e+54	2.38291	13.071	2.141	13.071
2424.12	10000	9983.45	12232.8	9.8721e+55	7.72057e+56	1.24888	3.447	5.525	5.525
18.1329	10.831	257.157	850.817	7.02872e+56	2.19809e+54	0.593821	12.556	2.032	12.556
308.574	30.3574	1146.23	916.759	3.32569e+57	3.84966e+54	2.38048	12.944	2.05	12.944
2757.42	10000	11414.1	12232.8	1.06763e+56	7.52379e+56	1.23996	3.502	5.511	5.511
351.001	30.3574	1314.16	916.759	3.30784e+57	3.35488e+54	2.36739	12.803	1.959	12.803
3136.56	10000	13048	12232.8	1.1511e+56	7.31911e+56	1.23021	3.556	5.495	5.495
3567.82	10000	14913.9	12232.8	1.23729e+56	7.10756e+56	1.22002	3.611	5.479	5.479
399.262	30.3574	1506.35	916.759	3.2746e+57	2.90793e+54	2.34588	12.653	1.868	12.653
20.6261	10.831	266.159	850.817	8.09856e+56	2.15203e+54	0.67606	12.593	2.018	12.593
4058.38	10000	17044.5	12232.8	1.32588e+56	6.89022e+56	1.2092	3.666	5.462	5.462
454.159	30.3574	1726.27	916.759	3.22976e+57	2.50774e+54	2.31815	12.499	1.779	12.499
4616.39	10000	19477.2	12232.8	1.41652e+56	6.66831e+56	1.19757	3.722	5.443	5.443
516.604	30.3574	1977.88	916.759	3.17594e+57	2.15238e+54	2.2856	12.344	1.691	12.344
23.462	10.831	275.541	850.817	9.26325e+56	2.1039e+54	0.764567	12.654	2.003	12.654
5251.12	10000	22254.5	12232.8	1.50887e+56	6.44307e+56	1.18556	3.779	5.424	5.424
587.635	30.3574	2265.72	916.759	3.11577e+57	1.83924e+54	2.2497	12.189	1.605	12.189
5973.12	10000	25425	12232.8	1.60264e+56	6.21574e+56	1.1728	3.837	5.403	5.403
668.432	30.3574	2594.94	916.759	3.05126e+57	1.56526e+54	2.21151	12.038	1.521	12.038
6794.4	10000	29044	12232.8	1.69759e+56	5.98753e+56	1.15954	3.897	5.381	5.381
26.688	10.831	285.327	850.817	1.05209e+57	2.05362e+54	0.858958	12.733	1.987	12.733
760.338	30.3574	2971.44	916.759	2.98442e+57	1.32715e+54	2.17212	11.893	1.44	11.893
7728.6	10000	33174.7	12232.8	1.79358e+56	5.75958e+56	1.14582	3.96	5.358	5.358
864.881	30.3574	3401.96	916.759	2.91664e+57	1.12145e+54	2.13226	11.756	1.362	11.756
30.3574	10.831	295.544	850.817	1.1868e+57	2.0011e+54	0.958743	12.821	1.97	12.821
8791.24	10000	37888.9	12232.8	1.89054e+56	5.5329e+56	1.13154	4.026	5.333	5.333
983.798	30.3574	3894.16	916.759	2.84876e+57	9.44684e+53	2.09237	11.626	1.286	11.626
10000	10000	43268.7	12232.8	1.98857e+56	5.30842e+56	1.11695	4.096	5.307	5.307
1119.07	30.3574	4456.83	916.759	2.78241e+57	7.93597e+53	2.05335	11.506	1.214	11.506
34.5315	10.831	306.22	850.817	1.33e+57	1.94627e+54	1.06332	12.915	1.952	12.915
1272.93	30.3574	5099.96	916.759	2.71802e+57	6.64988e+53	2.01543	11.396	1.145	11.396
1447.96	30.3574	5834.96	916.759	2.65589e+57	5.55958e+53	1.97875	11.296	1.078	11.296
39.2794	10.831	317.39	850.817	1.48111e+57	1.88906e+54	1.17202	13.01	1.932	13.01
1647.04	30.3574	6674.88	916.759	2.59727e+57	4.63889e+53	1.94404	11.208	1.015	11.208
1873.5	30.3574	7634.57	916.759	2.54258e+57	3.86381e+53	1.91156	11.131	0.956	11.131
44.6801	10.831	329.088	850.817	1.63919e+57	1.82953e+54	1.28396	13.102	1.912	13.102
2131.1	30.3574	8730.97	916.759	2.49147e+57	3.21323e+53	1.8811	11.065	0.899	11.065
50.8234	10.831	341.354	850.817	1.80341e+57	1.76758e+54	1.39832	13.188	1.89	13.188
2424.12	30.3574	9983.45	916.759	2.4445e+57	2.66843e+53	1.85299	11.01	0.845	11.01
2757.42	30.3574	11414.1	916.759	2.40189e+57	2.21326e+53	1.82741	10.966	0.794	10.966
57.8114	10.831	354.233	850.817	1.9726e+57	1.70329e+54	1.5141	13.267	1.867	13.267
3136.56	30.3574	13048	916.759	2.36381e+57	1.83374e+53	1.80446	10.933	0.746	10.933
65.7602	10.831	367.774	850.817	2.14555e+57	1.6367e+54	1.6303	13.337	1.842	13.337
3567.82	30.3574	14913.9	916.759	2.3299e+57	1.51788e+53	1.78394	10.909	0.7	10.909
74.8019	10.831	382.032	850.817	2.32083e+57	1.56797e+54	1.74588	13.397	1.816	13.397
4058.38	30.3574	17044.5	916.759	2.30068e+57	1.25539e+53	1.76619	10.896	0.657	10.896
85.0869	10.831	397.069	850.817	2.49702e+57	1.49724e+54	1.85981	13.444	1.789	13.444
4616.39	30.3574	19477.2	916.759	2.27628e+57	1.03761e+53	1.75132	10.892	0.617	10.892
96.7859	10.831	412.952	850.817	2.67253e+57	1.42471e+54	1.97101	13.479	1.759	13.479
5251.12	30.3574	22254.5	916.759	2.25607e+57	8.57057e+52	1.73896	10.897	0.579	10.897
5973.12	30.3574	25425	916.759	2.23999e+57	7.07537e+52	1.72909	10.909	0.543	10.909
110.094	10.831	429.759	850.817	2.84582e+57	1.35069e+54	2.07858	13.501	1.728	13.501
6794.4	30.3574	29044	916.759	2.22794e+57	5.838e+52	1.72166	10.929	0.509	10.929
125.231	10.831	447.575	850.817	3.01535e+57	1.27549e+54	2.18163	13.51	1.696	13.51
7728.6	30.3574	33174.7	916.759	2.22066e+57	4.81598e+52	1.71715	10.955	0.478	10.955
142.45	10.831	502.076	850.817	3.17462e+57	1.16961e+54	2.27606	13.506	1.648	13.506
8791.24	30.3574	37888.9	916.759	2.21641e+57	3.97122e+52	1.71449	10.986	0.448	10.986
162.036	10.831	576.514	850.817	3.29805e+57	1.05087e+54	2.34747	13.477	1.59	13.477
10000	30.3574	43268.7	916.759	2.21584e+57	3.27372e+52	1.71409	11.021	0.42	11.021
184.315	10.831	661.803	850.817	3.38073e+57	9.38089e+53	2.39426	13.415	1.532	13.415
5	34.5315	183.959	927.079	2.04704e+55	2.02062e+55	0.149898	4.645	3.472	4.645
209.657	10.831	759.504	850.817	3.42791e+57	8.32064e+53	2.42021	13.324	1.472	13.324
5.68748	34.5315	190.122	927.079	2.42736e+55	1.99051e+55	0.15101	4.931	3.453	4.931
238.484	10.831	871.402	850.817	3.4458e+57	7.33444e+53	2.42938	13.209	1.411	13.209
271.275	10.831	999.536	850.817	3.4402e+57	6.42664e+53	2.42534	13.076	1.351	13.076
6.46948	34.5315	196.51	927.079	2.90738e+55	1.96118e+55	0.153063	5.277	3.435	5.277
308.574	10.831	1146.23	850.817	3.41565e+57	5.59926e+53	2.41074	12.931	1.29	12.931
7.359	34.5315	203.133	927.079	3.5313e+55	1.93251e+55	0.156363	5.695	3.417	5.695
351.001	10.831	1314.16	850.817	3.37643e+57	4.85203e+53	2.38805	12.777	1.23	12.777
399.262	10.831	1506.35	850.817	3.32597e+57	4.18319e+53	2.35917	12.618	1.171	12.618
8.37083	34.5315	210.002	927.079	4.36208e+55	1.90432e+55	0.161432	6.195	3.399	6.195
454.159	10.831	1726.27	850.817	3.26711e+57	3.58941e+53	2.32565	12.459	1.113	12.459
9.52178	34.5315	217.13	927.079	5.49434e+55	1.87625e+55	0.169048	6.782	3.381	6.782
516.604	10.831	1977.88	850.817	3.20225e+57	3.06647e+53	2.2888	12.3	1.056	12.3
587.635	10.831	2265.72	850.817	3.13333e+57	2.60896e+53	2.24965	12.144	1	12.144
668.432	10.831	2594.94	850.817	3.06241e+57	2.21165e+53	2.20933	11.995	0.947	11.995
10.831	34.5315	224.53	927.079	7.06079e+55	1.84793e+55	0.180373	7.441	3.364	7.441
760.338	10.831	2971.44	850.817	2.99047e+57	1.86839e+53	2.16833	11.852	0.895	11.852
864.881	10.831	3401.96	850.817	2.91882e+57	1.57354e+53	2.12739	11.716	0.845	11.716
12.3202	34.5315	232.216	927.079	9.25014e+55	1.8189e+55	0.196803	8.145	3.346	8.145
983.798	10.831	3894.16	850.817	2.84863e+57	1.32167e+53	2.08714	11.59	0.798	11.59
1119.07	10.831	4456.83	850.817	2.78023e+57	1.10729e+53	2.04776	11.473	0.752	11.473
1272.93	10.831	5099.96	850.817	2.71443e+57	9.25557e+52	2.00971	11.366	0.708	11.366
14.0142	34.5315	240.205	927.079	1.22933e+56	1.78888e+55	0.220202	8.841	3.327	8.841
1447.96	10.831	5834.96	850.817	2.65201e+57	7.72231e+52	1.97345	11.27	0.667	11.27
1647.04	10.831	6674.88	850.817	2.59312e+57	6.43106e+52	1.93907	11.185	0.628	11.185
1873.5	10.831	7634.57	850.817	2.53786e+57	5.34754e+52	1.90667	11.11	0.59	11.11
15.9411	34.5315	248.512	927.079	1.64307e+56	1.75777e+55	0.252542	9.474	3.308	9.474
2131.1	10.831	8730.97	850.817	2.48697e+57	4.44061e+52	1.87667	11.047	0.555	11.047
2424.12	10.831	9983.45	850.817	2.44012e+57	3.68276e+52	1.84893	10.994	0.521	10.994
2757.42	10.831	11414.1	850.817	2.398e+57	3.05117e+52	1.82387	10.953	0.49	10.953
18.1329	34.5315	257.157	927.079	2.18996e+56	1.72545e+55	0.295553	10.013	3.288	10.013
3136.56	10.831	13048	850.817	2.36017e+57	2.52571e+52	1.80127	10.922	0.46	10.922
3567.82	10.831	14913.9	850.817	2.32689e+57	2.08872e+52	1.7813	10.901	0.432	10.901
20.6261	34.5315	266.159	927.079	2.88914e+56	1.6918e+55	0.35053	10.458	3.266	10.458
4058.38	10.831	17044.5	850.817	2.29803e+57	1.72659e+52	1.7639	10.889	0.405	10.889
4616.39	10.831	19477.2	850.817	2.27372e+57	1.42622e+52	1.7492	10.886	0.38	10.886
5251.12	10.831	22254.5	850.817	2.25359e+57	1.17725e+52	1.73698	10.892	0.356	10.892
23.462	34.5315	275.541	927.079	3.75091e+56	1.65672e+55	0.418065	10.828	3.243	10.828
5973.12	10.831	25425	850.817	2.23799e+57	9.71584e+51	1.72748	10.906	0.334	10.906
6794.4	10.831	29044	850.817	2.22684e+57	8.01682e+51	1.72067	10.927	0.314	10.927
26.688	34.5315	285.327	927.079	4.77754e+56	1.62014e+55	0.498046	11.147	3.22	11.147
7728.6	10.831	33174.7	850.817	2.21905e+57	6.61136e+51	1.7159	10.952	0.294	10.952
8791.24	10.831	37888.9	850.817	2.21542e+57	5.45187e+51	1.71366	10.984	0.276	10.984
10000	10.831	43268.7	850.817	2.21522e+57	4.49428e+51	1.71353	11.02	0.259	11.02
30.3574	34.5315	295.544	927.079	5.97213e+56	1.58194e+55	0.590119	11.432	3.194	11.432
34.5315	34.5315	306.22	927.079	7.32465e+56	1.54204e+55	0.69316	11.694	3.167	11.694
39.2794	34.5315	317.39	927.079	8.82404e+56	1.50039e+55	0.805858	11.937	3.139	11.937
44.6801	34.5315	329.088	927.079	1.04583e+57	1.45691e+55	0.926776	12.162	3.109	12.162
5	12.3202	183.959	857.883	8.11019e+55	3.24797e+54	0.102801	19.174	2.264	19.174
50.8234	34.5315	341.354	927.079	1.22119e+57	1.41158e+55	1.05427	12.368	3.076	12.368
57.8114	34.5315	354.233	927.079	1.40636e+57	1.36439e+55	1.1865	12.555	3.042	12.555
65.7602	34.5315	367.774	927.079	1.59959e+57	1.31533e+55	1.32175	12.722	3.005	12.722
74.8019	34.5315	382.032	927.079	1.79855e+57	1.26449e+55	1.45822	12.869	2.967	12.869
5.68748	12.3202	190.122	857.883	1.06811e+56	3.20745e+54	0.123803	17.077	2.254	17.077
85.0869	34.5315	397.069	927.079	2.00129e+57	1.21189e+55	1.59421	12.993	2.925	12.993
96.7859	34.5315	412.952	927.079	2.20539e+57	1.1577e+55	1.72812	13.097	2.882	13.097
110.094	34.5315	429.759	927.079	2.40875e+57	1.10206e+55	1.85839	13.179	2.835	13.179
125.231	34.5315	447.575	927.079	2.60913e+57	1.04517e+55	1.98372	13.241	2.786	13.241
142.45	34.5315	502.076	927.079	2.80226e+57	9.72362e+54	2.10071	13.284	2.723	13.284
6.46948	12.3202	196.51	857.883	1.38212e+56	3.16665e+54	0.149459	15.55	2.244	15.55
162.036	34.5315	576.514	927.079	2.9709e+57	8.81254e+54	2.19877	13.303	2.637	13.303
184.315	34.5315	661.803	927.079	3.10396e+57	7.92899e+54	2.27357	13.289	2.546	13.289
209.657	34.5315	759.504	927.079	3.19989e+57	7.08774e+54	2.32546	13.242	2.454	13.242
238.484	34.5315	871.402	927.079	3.26153e+57	6.29527e+54	2.3569	13.165	2.36	13.165
7.359	12.3202	203.133	857.883	1.75713e+56	3.12458e+54	0.180048	14.477	2.234	14.477
271.275	34.5315	999.536	927.079	3.29359e+57	5.55665e+54	2.37122	13.062	2.265	13.062
308.574	34.5315	1146.23	927.079	3.30089e+57	4.87535e+54	2.37154	12.94	2.169	12.94
351.001	34.5315	1314.16	927.079	3.28803e+57	4.25303e+54	2.36069	12.803	2.073	12.803
399.262	34.5315	1506.35	927.079	3.25919e+57	3.68997e+54	2.34115	12.656	1.978	12.656
8.37083	12.3202	210.002	857.883	2.198e+56	3.081e+54	0.215899	13.732	2.224	13.732
454.159	34.5315	1726.27	927.079	3.2178e+57	3.18503e+54	2.31484	12.504	1.884	12.504
516.604	34.5315	1977.88	927.079	3.16674e+57	2.73595e+54	2.28338	12.349	1.791	12.349
587.635	34.5315	2265.72	927.079	3.10909e+57	2.33978e+54	2.24849	12.196	1.701	12.196
9.52178	12.3202	217.13	857.883	2.71205e+56	3.03578e+54	0.257499	13.218	2.213	13.218
668.432	34.5315	2594.94	927.079	3.04662e+57	1.99269e+54	2.21109	12.046	1.613	12.046
760.338	34.5315	2971.44	927.079	2.9811e+57	1.69069e+54	2.1721	11.901	1.527	11.901
864.881	34.5315	3401.96	927.079	2.91426e+57	1.42948e+54	2.13249	11.763	1.444	11.763
983.798	34.5315	3894.16	927.079	2.84768e+57	1.20487e+54	2.09311	11.634	1.365	11.634
10.831	12.3202	224.53	857.883	3.30647e+56	2.98877e+54	0.305326	12.873	2.201	12.873
1119.07	34.5315	4456.83	927.079	2.78171e+57	1.01266e+54	2.05408	11.513	1.288	11.513
1272.93	34.5315	5099.96	927.079	2.71782e+57	8.48946e+53	2.01627	11.402	1.215	11.402
1447.96	34.5315	5834.96	927.079	2.65636e+57	7.10067e+53	1.97983	11.302	1.145	11.302
1647.04	34.5315	6674.88	927.079	2.59787e+57	5.92694e+53	1.94507	11.213	1.078	11.213
12.3202	12.3202	232.216	857.883	3.98677e+56	2.93987e+54	0.359725	12.656	2.189	12.656
1873.5	34.5315	7634.57	927.079	2.54276e+57	4.93803e+53	1.91222	11.135	1.014	11.135
2131.1	34.5315	8730.97	927.079	2.49187e+57	4.10777e+53	1.8818	11.068	0.954	11.068
2424.12	34.5315	9983.45	927.079	2.44502e+57	3.41217e+53	1.8537	11.013	0.897	11.013
14.0142	12.3202	240.205	857.883	4.75974e+56	2.88891e+54	0.42106	12.532	2.176	12.532
2757.42	34.5315	11414.1	927.079	2.40246e+57	2.8308e+53	1.82807	10.968	0.843	10.968
3136.56	34.5315	13048	927.079	2.36433e+57	2.3459e+53	1.80503	10.935	0.792	10.935
3567.82	34.5315	14913.9	927.079	2.33077e+57	1.94217e+53	1.78468	10.912	0.744	10.912
15.9411	12.3202	248.512	857.883	5.62761e+56	2.83581e+54	0.48936	12.48	2.163	12.48
4058.38	34.5315	17044.5	927.079	2.3013e+57	1.60655e+53	1.76675	10.898	0.698	10.898
4616.39	34.5315	19477.2	927.079	2.2765e+57	1.32795e+53	1.75161	10.893	0.655	10.893
5251.12	34.5315	22254.5	927.079	2.25647e+57	1.09704e+53	1.73933	10.898	0.615	10.898
18.1329	12.3202	257.157	857.883	6.59394e+56	2.78037e+54	0.56468	12.48	2.149	12.48
5973.12	34.5315	25425	927.079	2.24049e+57	9.05755e+52	1.72949	10.911	0.577	10.911
6794.4	34.5315	29044	927.079	2.22845e+57	7.47448e+52	1.72206	10.93	0.541	10.93
7728.6	34.5315	33174.7	927.079	2.22106e+57	6.16566e+52	1.71746	10.956	0.508	10.956
20.6261	12.3202	266.159	857.883	7.65927e+56	2.72248e+54	0.646847	12.519	2.134	12.519
8791.24	34.5315	37888.9	927.079	2.21668e+57	5.08474e+52	1.71471	10.986	0.476	10.986
10000	34.5315	43268.7	927.079	2.21577e+57	4.19153e+52	1.7141	11.021	0.446	11.021
23.462	12.3202	275.541	857.883	8.82287e+56	2.66201e+54	0.735572	12.584	2.118	12.584
26.688	12.3202	285.327	857.883	1.00827e+57	2.59884e+54	0.830455	12.666	2.101	12.666
30.3574	12.3202	295.544	857.883	1.14353e+57	2.53286e+54	0.930977	12.76	2.083	12.76
34.5315	12.3202	306.22	857.883	1.28755e+57	2.46397e+54	1.03651	12.86	2.064	12.86
39.2794	12.3202	317.39	857.883	1.43969e+57	2.39211e+54	1.14632	12.96	2.044	12.96
44.6801	12.3202	329.088	857.883	1.59918e+57	2.31723e+54	1.2596	13.057	2.022	13.057
50.8234	12.3202	341.354	857.883	1.76495e+57	2.23933e+54	1.37539	13.149	1.999	13.149
57.8114	12.3202	354.233	857.883	1.93587e+57	2.15848e+54	1.4927	13.233	1.975	13.233
65.7602	12.3202	367.774	857.883	2.11071e+57	2.0747e+54	1.6105	13.308	1.949	13.308
74.8019	12.3202	382.032	857.883	2.28801e+57	1.98818e+54	1.72771	13.372	1.922	13.372
85.0869	12.3202	397.069	857.883	2.46629e+57	1.8991e+54	1.84325	13.423	1.893	13.423
96.7859	12.3202	412.952	857.883	2.64396e+57	1.80773e+54	1.95607	13.461	1.862	13.461
110.094	12.3202	429.759	857.883	2.81942e+57	1.71439e+54	2.06518	13.486	1.829	13.486
125.231	12.3202	447.575	857.883	2.99109e+57	1.61954e+54	2.16971	13.498	1.795	13.498
142.45	12.3202	502.076	857.883	3.15283e+57	1.48679e+54	2.2657	13.496	1.745	13.496
162.036	12.3202	576.514	857.883	3.27988e+57	1.33679e+54	2.33921	13.47	1.685	13.47
184.315	12.3202	661.803	857.883	3.36606e+57	1.19408e+54	2.3879	13.411	1.623	13.411
209.657	12.3202	759.504	857.883	3.41641e+57	1.05979e+54	2.41552	13.322	1.56	13.322
238.484	12.3202	871.402	857.883	3.43699e+57	9.34765e+53	2.42606	13.21	1.496	13.21
271.275	12.3202	999.536	857.883	3.43349e+57	8.19558e+53	2.42302	13.078	1.432	13.078
308.574	12.3202	1146.23	857.883	3.41075e+57	7.14439e+53	2.40926	12.934	1.368	12.934
351.001	12.3202	1314.16	857.883	3.373e+57	6.19427e+53	2.38724	12.78	1.305	12.78
399.262	12.3202	1506.35	857.883	3.32354e+57	5.34309e+53	2.35876	12.623	1.242	12.623
454.159	12.3202	1726.27	857.883	3.26558e+57	4.58682e+53	2.32562	12.463	1.181	12.463
516.604	12.3202	1977.88	857.883	3.20123e+57	3.92015e+53	2.28893	12.304	1.12	12.304
587.635	12.3202	2265.72	857.883	3.13304e+57	3.33685e+53	2.25009	12.149	1.062	12.149
668.432	12.3202	2594.94	857.883	3.0623e+57	2.82956e+53	2.20977	11.999	1.005	11.999
760.338	12.3202	2971.44	857.883	2.9906e+57	2.39118e+53	2.16884	11.855	0.95	11.855
864.881	12.3202	3401.96	857.883	2.91934e+57	2.01459e+53	2.12805	11.72	0.898	11.72
983.798	12.3202	3894.16	857.883	2.849e+57	1.69246e+53	2.08766	11.593	0.847	11.593
1119.07	12.3202	4456.83	857.883	2.78082e+57	1.4183e+53	2.04835	11.476	0.799	11.476
1272.93	12.3202	5099.96	857.883	2.71495e+57	1.18578e+53	2.01022	11.368	0.752	11.368
1447.96	12.3202	5834.96	857.883	2.65241e+57	9.89453e+52	1.97386	11.272	0.708	11.272
1647.04	12.3202	6674.88	857.883	2.59361e+57	8.24216e+52	1.93951	11.187	0.667	11.187
1873.5	12.3202	7634.57	857.883	2.5384e+57	6.85455e+52	1.9071	11.111	0.627	11.111
2131.1	12.3202	8730.97	857.883	2.48723e+57	5.69221e+52	1.87693	11.048	0.589	11.048
2424.12	12.3202	9983.45	857.883	2.44065e+57	4.72177e+52	1.84933	10.996	0.554	10.996
2757.42	12.3202	11414.1	857.883	2.39819e+57	3.91225e+52	1.82406	10.954	0.52	10.954
3136.56	12.3202	13048	857.883	2.36024e+57	3.23833e+52	1.80136	10.922	0.488	10.922
3567.82	12.3202	14913.9	857.883	2.32687e+57	2.67842e+52	1.78133	10.901	0.458	10.901
4058.38	12.3202	17044.5	857.883	2.29813e+57	2.214e+52	1.764	10.889	0.43	10.889
4616.39	12.3202	19477.2	857.883	2.27401e+57	1.82907e+52	1.74941	10.887	0.404	10.887
5251.12	12.3202	22254.5	857.883	2.25407e+57	1.51016e+52	1.73729	10.893	0.379	10.893
5973.12	12.3202	25425	857.883	2.23816e+57	1.24612e+52	1.7276	10.906	0.355	10.906
6794.4	12.3202	29044	857.883	2.22666e+57	1.02804e+52	1.72057	10.926	0.333	10.926
7728.6	12.3202	33174.7	857.883	2.21944e+57	8.47848e+51	1.71615	10.953	0.313	10.953
8791.24	12.3202	37888.9	857.883	2.21535e+57	6.99124e+51	1.71363	10.984	0.293	10.984
10000	12.3202	43268.7	857.883	2.2152e+57	5.7637e+51	1.71353	11.02	0.275	11.02


==> anc/n4_mb1000_eos1.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	4616.39	220.077	38365.8	6.75021e+52	8.56679e+56	0.198305	0.613	1.96	1.96
5	760.338	220.077	12230.8	4.77025e+53	6.92252e+56	0.155827	1.207	2.406	2.406
5	1873.5	220.077	21238.9	1.85231e+53	8.07628e+56	0.183302	0.868	2.196	2.196
5	308.574	220.077	7264.26	1.17173e+54	5.4174e+56	0.122195	1.674	2.571	2.571
5	110.094	220.077	4116.37	3.21519e+54	3.67669e+56	0.0849933	2.538	2.679	2.679
5.68748	1873.5	229.361	21238.9	2.20556e+53	8.07184e+56	0.183238	0.895	2.196	2.196
5.68748	4616.39	229.361	38365.8	8.02436e+52	8.56526e+56	0.198282	0.632	1.96	1.96
5.68748	760.338	229.361	12230.8	5.69635e+53	6.91196e+56	0.155681	1.247	2.405	2.405
5.68748	308.574	229.361	7264.26	1.40678e+54	5.39677e+56	0.121953	1.735	2.568	2.568
5.68748	110.094	229.361	4116.37	3.9161e+54	3.64436e+56	0.0848895	2.676	2.669	2.676
5	39.2794	220.077	2379.31	9.93241e+54	2.23972e+56	0.0586213	5.955	2.669	5.955
6.46948	308.574	239.057	7264.26	1.69246e+54	5.37359e+56	0.121701	1.802	2.564	2.564
6.46948	4616.39	239.057	38365.8	9.54448e+52	8.56346e+56	0.198256	0.652	1.96	1.96
6.46948	760.338	239.057	12230.8	6.8103e+53	6.89982e+56	0.155519	1.29	2.404	2.404
6.46948	110.094	239.057	4116.37	4.79491e+54	3.61024e+56	0.0848989	2.844	2.658	2.844
6.46948	1873.5	239.057	21238.9	2.62822e+53	8.06666e+56	0.183164	0.924	2.196	2.196
7.359	308.574	249.187	7264.26	2.04084e+54	5.3477e+56	0.121444	1.875	2.56	2.56
7.359	4616.39	249.187	38365.8	1.13588e+53	8.56132e+56	0.198226	0.673	1.96	1.96
7.359	1873.5	249.187	21238.9	3.1343e+53	8.06063e+56	0.18308	0.955	2.195	2.195
7.359	760.338	249.187	12230.8	8.15216e+53	6.88591e+56	0.155338	1.336	2.403	2.403
8.37083	308.574	259.773	7264.26	2.46737e+54	5.31895e+56	0.121194	1.957	2.555	2.555
7.359	110.094	249.187	4116.37	5.90958e+54	3.57488e+56	0.085083	3.053	2.645	3.053
8.37083	4616.39	259.773	38365.8	1.3525e+53	8.5588e+56	0.198191	0.695	1.96	1.96
8.37083	760.338	259.773	12230.8	9.77166e+53	6.87001e+56	0.15514	1.386	2.402	2.402
8.37083	1873.5	259.773	21238.9	3.74085e+53	8.05363e+56	0.182984	0.988	2.195	2.195
9.52178	308.574	270.84	7264.26	2.99215e+54	5.28731e+56	0.120967	2.048	2.55	2.55
9.52178	1873.5	270.84	21238.9	4.46851e+53	8.0455e+56	0.182875	1.024	2.195	2.195
9.52178	760.338	270.84	12230.8	1.17301e+54	6.85188e+56	0.154925	1.44	2.4	2.4
5.68748	39.2794	229.361	2379.31	1.29181e+55	2.21185e+56	0.0605418	6.955	2.652	6.955
9.52178	4616.39	270.84	38365.8	1.61129e+53	8.55584e+56	0.19815	0.72	1.96	1.96
10.831	308.574	282.413	7264.26	3.64172e+54	5.25281e+56	0.120787	2.151	2.543	2.543
10.831	760.338	282.413	12230.8	1.41046e+54	6.8313e+56	0.154693	1.498	2.398	2.398
10.831	1873.5	282.413	21238.9	5.34258e+53	8.03606e+56	0.182751	1.062	2.194	2.194
8.37083	110.094	259.773	4116.37	7.34619e+54	3.53901e+56	0.0855305	3.316	2.631	3.316
12.3202	308.574	294.52	7264.26	4.4519e+54	5.21566e+56	0.120688	2.268	2.535	2.535
12.3202	1873.5	294.52	21238.9	6.39405e+53	8.02515e+56	0.182612	1.103	2.194	2.194
12.3202	760.338	294.52	12230.8	1.69919e+54	6.80802e+56	0.15445	1.561	2.395	2.395
10.831	4616.39	282.413	38365.8	1.92069e+53	8.55234e+56	0.198102	0.746	1.959	1.959
9.52178	110.094	270.84	4116.37	9.24108e+54	3.50336e+56	0.0863728	3.651	2.617	3.651
14.0142	308.574	307.191	7264.26	5.47231e+54	5.17629e+56	0.120723	2.405	2.526	2.526
14.0142	1873.5	307.191	21238.9	7.66088e+53	8.01255e+56	0.182457	1.146	2.193	2.193
14.0142	760.338	307.191	12230.8	2.05155e+54	6.78183e+56	0.154201	1.631	2.392	2.392
12.3202	4616.39	294.52	38365.8	2.29081e+53	8.54824e+56	0.198047	0.773	1.959	1.959
5	5	220.077	821.853	1.40059e+56	6.42757e+55	0.131633	17.948	2.418	17.948
15.9411	308.574	320.459	7264.26	6.77433e+54	5.13532e+56	0.120965	2.57	2.516	2.57
15.9411	1873.5	320.459	21238.9	9.19039e+53	7.99803e+56	0.182286	1.194	2.192	2.192
6.46948	39.2794	239.057	2379.31	1.72261e+55	2.18464e+56	0.0635935	8.222	2.636	8.222
15.9411	760.338	320.459	12230.8	2.48339e+54	6.75256e+56	0.153957	1.707	2.389	2.389
14.0142	4616.39	307.191	38365.8	2.73405e+53	8.54342e+56	0.197983	0.802	1.959	1.959
10.831	110.094	282.413	4116.37	1.18237e+55	3.46835e+56	0.0878133	4.084	2.603	4.084
18.1329	308.574	334.358	7264.26	8.4659e+54	5.09361e+56	0.121526	2.778	2.505	2.778
18.1329	1873.5	334.358	21238.9	1.10411e+54	7.98135e+56	0.182097	1.244	2.191	2.191
18.1329	760.338	334.358	12230.8	3.01544e+54	6.72009e+56	0.153732	1.791	2.384	2.384
15.9411	4616.39	320.459	38365.8	3.26529e+53	8.53776e+56	0.19791	0.834	1.959	1.959
20.6261	1873.5	348.925	21238.9	1.32868e+54	7.96227e+56	0.181894	1.3	2.189	2.189
20.6261	308.574	348.925	7264.26	1.07227e+55	5.05201e+56	0.122571	3.043	2.494	3.043
20.6261	760.338	348.925	12230.8	3.6753e+54	6.68443e+56	0.153552	1.886	2.379	2.379
23.462	1873.5	364.202	21238.9	1.60207e+54	7.94053e+56	0.181679	1.36	2.187	2.187
18.1329	4616.39	334.358	38365.8	3.90281e+53	8.53113e+56	0.197826	0.867	1.959	1.959
12.3202	110.094	294.52	4116.37	1.54888e+55	3.43387e+56	0.0901834	4.647	2.589	4.647
23.462	308.574	364.202	7264.26	1.38561e+55	5.01072e+56	0.124371	3.388	2.483	3.388
23.462	760.338	364.202	12230.8	4.5004e+54	6.64573e+56	0.153451	1.993	2.373	2.373
26.688	760.338	380.233	12230.8	5.54335e+54	6.60435e+56	0.153484	2.116	2.366	2.366
20.6261	4616.39	348.925	38365.8	4.6689e+53	8.52337e+56	0.19773	0.903	1.958	1.958
26.688	1873.5	380.233	21238.9	1.93622e+54	7.91588e+56	0.181457	1.425	2.185	2.185
30.3574	760.338	397.065	12230.8	6.88068e+54	6.56092e+56	0.153727	2.261	2.358	2.358
26.688	308.574	380.233	7264.26	1.84311e+55	4.96906e+56	0.127389	3.84	2.473	3.84
23.462	4616.39	364.202	38365.8	5.59099e+53	8.51432e+56	0.197621	0.941	1.958	1.958
30.3574	1873.5	397.065	21238.9	2.3466e+54	7.88811e+56	0.181238	1.496	2.182	2.182
34.5315	760.338	414.752	12230.8	8.63001e+54	6.51629e+56	0.154301	2.44	2.35	2.44
26.688	4616.39	380.233	38365.8	6.70297e+53	8.50376e+56	0.197498	0.981	1.958	1.958
39.2794	760.338	433.351	12230.8	1.09874e+55	6.47131e+56	0.15539	2.67	2.341	2.67
14.0142	110.094	307.191	4116.37	2.0913e+55	3.39937e+56	0.0940412	5.373	2.577	5.373
7.359	39.2794	249.187	2379.31	2.3588e+55	2.15772e+56	0.0683827	9.693	2.62	9.693
34.5315	1873.5	414.752	21238.9	2.85365e+54	7.85708e+56	0.181037	1.575	2.179	2.179
30.3574	4616.39	397.065	38365.8	8.04699e+53	8.4915e+56	0.197361	1.025	1.957	1.957
44.6801	760.338	452.925	12230.8	1.43134e+55	6.42599e+56	0.157302	2.971	2.332	2.971
30.3574	308.574	397.065	7264.26	2.54537e+55	4.92618e+56	0.132456	4.437	2.463	4.437
39.2794	1873.5	433.351	21238.9	3.48485e+54	7.82272e+56	0.180877	1.663	2.175	2.175
34.5315	4616.39	414.752	38365.8	9.67589e+53	8.47729e+56	0.197209	1.073	1.956	1.956
50.8234	760.338	473.542	12230.8	1.9288e+55	6.3793e+56	0.160592	3.373	2.324	3.373
44.6801	1873.5	452.925	21238.9	4.27818e+54	7.78513e+56	0.180792	1.763	2.17	2.17
39.2794	4616.39	433.351	38365.8	1.16563e+54	8.46089e+56	0.197044	1.124	1.955	1.955
50.8234	1873.5	473.542	21238.9	5.28786e+54	7.74463e+56	0.180838	1.877	2.165	2.165
57.8114	760.338	495.278	12230.8	2.7174e+55	6.33037e+56	0.166314	3.916	2.315	3.916
15.9411	110.094	320.459	4116.37	2.92204e+55	3.36428e+56	0.100319	6.275	2.564	6.275
44.6801	4616.39	452.925	38365.8	1.40736e+54	8.44203e+56	0.196868	1.18	1.954	1.954
57.8114	1873.5	495.278	21238.9	6.59494e+54	7.70179e+56	0.181094	2.013	2.159	2.159
34.5315	308.574	414.752	7264.26	3.67045e+55	4.88154e+56	0.141058	5.21	2.453	5.21
5	14.0142	220.077	1392.85	5.19259e+55	1.25292e+56	0.0718809	29.67	2.577	29.67
50.8234	4616.39	473.542	38365.8	1.70383e+54	8.42049e+56	0.196686	1.24	1.952	1.952
65.7602	1873.5	518.216	21238.9	8.32799e+54	7.65743e+56	0.18169	2.179	2.152	2.179
65.7602	760.338	518.216	12230.8	4.03664e+55	6.27871e+56	0.176471	4.646	2.307	4.646
5.68748	5	229.361	821.853	1.6448e+56	6.28732e+55	0.151539	15.869	2.397	15.869
57.8114	4616.39	495.278	38365.8	2.06958e+54	8.39601e+56	0.196507	1.307	1.95	1.95
74.8019	1873.5	542.449	21238.9	1.0711e+55	7.61222e+56	0.18283	2.395	2.145	2.395
65.7602	4616.39	518.216	38365.8	2.5241e+54	8.36842e+56	0.196344	1.381	1.947	1.947
85.0869	1873.5	568.076	21238.9	1.41779e+55	7.56576e+56	0.184878	2.682	2.138	2.682
39.2794	308.574	433.351	7264.26	5.51998e+55	4.83477e+56	0.155703	6.147	2.442	6.147
74.8019	4616.39	542.449	38365.8	3.09424e+54	8.33766e+56	0.19622	1.464	1.944	1.944
96.7859	1873.5	595.211	21238.9	1.9575e+55	7.51687e+56	0.188534	3.076	2.131	3.076
74.8019	760.338	542.449	12230.8	6.32704e+55	6.22386e+56	0.19473	5.581	2.298	5.581
18.1329	110.094	334.358	4116.37	4.21772e+55	3.3282e+56	0.110484	7.303	2.552	7.303
85.0869	4616.39	568.076	38365.8	3.81804e+54	8.30377e+56	0.196169	1.559	1.94	1.94
8.37083	39.2794	259.773	2379.31	3.30396e+55	2.13076e+56	0.0757688	11.117	2.605	11.117
110.094	1873.5	623.978	21238.9	2.85829e+55	7.46486e+56	0.19521	3.626	2.124	3.626
96.7859	4616.39	595.211	38365.8	4.75171e+54	8.26704e+56	0.196247	1.669	1.936	1.936
110.094	4616.39	623.978	38365.8	5.98277e+54	8.22799e+56	0.196541	1.801	1.931	1.931
125.231	1873.5	654.514	21238.9	4.46788e+55	7.40919e+56	0.207825	4.397	2.117	4.397
44.6801	308.574	452.925	7264.26	8.54053e+55	4.78557e+56	0.180063	7.145	2.431	7.145
125.231	4616.39	654.514	38365.8	7.6584e+54	8.18733e+56	0.197191	1.966	1.926	1.966
85.0869	760.338	568.076	12230.8	1.02909e+56	6.16539e+56	0.226854	6.641	2.288	6.641
142.45	4616.39	686.972	38365.8	1.00556e+55	8.14538e+56	0.198443	2.187	1.92	2.187
162.036	4616.39	721.524	38365.8	1.37447e+55	8.1012e+56	0.200771	2.491	1.915	2.491
142.45	1873.5	686.972	21238.9	7.48174e+55	7.34933e+56	0.232166	5.424	2.109	5.424
20.6261	110.094	348.925	4116.37	6.22352e+55	3.29083e+56	0.126562	8.298	2.539	8.298
184.315	4616.39	758.36	38365.8	1.99064e+55	8.05389e+56	0.205167	2.925	1.909	2.925
209.657	4616.39	797.692	38365.8	3.11707e+55	8.00286e+56	0.213857	3.565	1.903	3.565
50.8234	308.574	473.542	7264.26	1.32378e+56	4.73361e+56	0.218197	8.034	2.42	8.034
96.7859	760.338	595.211	12230.8	1.67378e+56	6.1029e+56	0.279272	7.638	2.278	7.638
162.036	1873.5	721.524	21238.9	1.30506e+56	7.28478e+56	0.277625	6.604	2.101	6.604
6.46948	5	239.057	821.853	1.92355e+56	6.14511e+55	0.174224	14.476	2.376	14.476
238.484	4616.39	839.757	38365.8	5.36624e+55	7.94757e+56	0.231989	4.508	1.897	4.508
9.52178	39.2794	270.84	2379.31	4.68592e+55	2.10349e+56	0.0868073	12.095	2.59	12.095
184.315	1873.5	758.36	21238.9	2.23628e+56	7.215e+56	0.353411	7.689	2.092	7.689
23.462	110.094	364.202	4116.37	9.21472e+55	3.25197e+56	0.150792	9.073	2.526	9.073
110.094	760.338	623.978	12230.8	2.61502e+56	6.03594e+56	0.355363	8.428	2.267	8.428
271.275	4616.39	884.821	38365.8	1.00558e+56	7.88745e+56	0.27048	5.776	1.89	5.776
209.657	1873.5	797.692	21238.9	3.57253e+56	7.13947e+56	0.460836	8.514	2.082	8.514
57.8114	308.574	495.278	7264.26	1.99727e+56	4.67859e+56	0.272792	8.707	2.408	8.707
125.231	760.338	654.514	12230.8	3.8406e+56	5.96408e+56	0.453261	9.004	2.255	9.004
308.574	4616.39	933.181	38365.8	1.91616e+56	7.82198e+56	0.345167	7.123	1.883	7.123
26.688	110.094	380.233	4116.37	1.34188e+56	3.21144e+56	0.184952	9.556	2.513	9.556
238.484	1873.5	839.757	21238.9	5.23541e+56	7.05764e+56	0.592091	9.094	2.072	9.094
351.001	4616.39	985.173	38365.8	3.37869e+56	7.75056e+56	0.463554	8.196	1.875	8.196
5.68748	14.0142	229.361	1392.85	6.84068e+55	1.23301e+56	0.0852582	22.971	2.559	22.971
65.7602	308.574	518.216	7264.26	2.88144e+56	4.6202e+56	0.343959	9.185	2.395	9.185
7.359	5	249.187	821.853	2.23936e+56	6.00081e+55	0.199868	13.51	2.354	13.51
271.275	1873.5	884.821	21238.9	7.10317e+56	6.96893e+56	0.736289	9.498	2.061	9.498
10.831	39.2794	282.413	2379.31	6.63559e+55	2.07562e+56	0.102566	12.415	2.575	12.415
142.45	760.338	686.972	12230.8	5.29493e+56	5.88689e+56	0.567566	9.422	2.243	9.422
399.262	4616.39	1041.17	38365.8	5.28936e+56	7.6726e+56	0.614986	8.921	1.867	8.921
308.574	1873.5	933.181	21238.9	9.06442e+56	6.87278e+56	0.884054	9.778	2.048	9.778
30.3574	110.094	397.065	4116.37	1.89548e+56	3.16905e+56	0.229849	9.824	2.499	9.824
162.036	760.338	721.524	12230.8	6.90981e+56	5.8039e+56	0.692089	9.732	2.23	9.732
74.8019	308.574	542.449	7264.26	3.95777e+56	4.55814e+56	0.429645	9.533	2.381	9.533
351.001	1873.5	985.173	21238.9	1.10337e+57	6.76861e+56	1.02867	9.969	2.035	9.969
454.159	4616.39	1101.59	38365.8	7.44179e+56	7.58748e+56	0.781254	9.393	1.857	9.393
184.315	760.338	758.36	12230.8	8.62198e+56	5.71467e+56	0.821359	9.964	2.215	9.964
399.262	1873.5	1041.17	21238.9	1.29498e+57	6.65585e+56	1.16573	10.091	2.021	10.091
516.604	4616.39	1313.86	38365.8	9.57423e+56	7.49455e+56	0.94146	9.689	1.848	9.689
454.159	1873.5	1101.59	21238.9	1.47701e+57	6.53396e+56	1.29253	10.161	2.005	10.161
209.657	760.338	797.692	12230.8	1.03782e+57	5.61875e+56	0.951009	10.133	2.2	10.133
85.0869	308.574	568.076	7264.26	5.19494e+56	4.49209e+56	0.526779	9.802	2.367	9.802
34.5315	110.094	414.752	4116.37	2.58316e+56	3.12462e+56	0.285317	9.983	2.484	9.983
587.635	4616.39	1563.82	38365.8	1.15167e+57	7.38823e+56	1.08329	9.867	1.838	9.867
8.37083	5	259.773	821.853	2.59447e+56	5.8543e+55	0.228614	12.823	2.331	12.823
516.604	1873.5	1313.86	21238.9	1.6413e+57	6.39699e+56	1.4038	10.189	1.989	10.189
238.484	760.338	839.757	12230.8	1.21351e+57	5.51571e+56	1.07771	10.254	2.183	10.254
96.7859	308.574	595.211	7264.26	6.55854e+56	4.42174e+56	0.632138	10.016	2.351	10.016
668.432	4616.39	1857.45	38365.8	1.32505e+57	7.26377e+56	1.20639	9.972	1.827	9.972
587.635	1873.5	1563.82	21238.9	1.78383e+57	6.23146e+56	1.49733	10.189	1.971	10.189
271.275	760.338	884.821	12230.8	1.3858e+57	5.40513e+56	1.199	10.333	2.165	10.333
12.3202	39.2794	294.52	2379.31	9.26217e+55	2.04697e+56	0.123913	12.232	2.56	12.232
760.338	4616.39	2201.98	38365.8	1.4782e+57	7.11846e+56	1.31215	10.03	1.814	10.03
668.432	1873.5	1857.45	21238.9	1.90704e+57	6.03431e+56	1.57554	10.17	1.949	10.17
110.094	308.574	623.978	7264.26	8.01563e+56	4.34678e+56	0.74275	10.189	2.335	10.189
308.574	760.338	933.181	12230.8	1.55193e+57	5.28664e+56	1.31312	10.378	2.146	10.378
39.2794	110.094	433.351	4116.37	3.39812e+56	3.07797e+56	0.350523	10.102	2.468	10.102
760.338	1873.5	2201.98	21238.9	2.01266e+57	5.8081e+56	1.64028	10.138	1.923	10.138
864.881	4616.39	2605.84	38365.8	1.61263e+57	6.95105e+56	1.40244	10.056	1.799	10.056
351.001	760.338	985.173	12230.8	1.70975e+57	5.15994e+56	1.41886	10.393	2.125	10.393
864.881	1873.5	2605.84	21238.9	2.10186e+57	5.55854e+56	1.69293	10.098	1.893	10.098
125.231	308.574	654.514	7264.26	9.53607e+56	4.26691e+56	0.856003	10.327	2.317	10.327
983.798	4616.39	3078.78	38365.8	1.73002e+57	6.76162e+56	1.47908	10.059	1.782	10.059
399.262	760.338	1041.17	12230.8	1.85762e+57	5.02474e+56	1.51545	10.382	2.102	10.382
983.798	1873.5	3078.78	21238.9	2.1754e+57	5.29173e+56	1.73457	10.05	1.86	10.05
9.52178	5	270.84	821.853	2.99079e+56	5.7055e+55	0.260573	12.329	2.308	12.329
6.46948	14.0142	239.057	1392.85	8.86841e+55	1.21293e+56	0.10177	18.799	2.541	18.799
1119.07	4616.39	3632.11	38365.8	1.83193e+57	6.55127e+56	1.54367	10.048	1.762	10.048
1119.07	1873.5	3632.11	21238.9	2.23392e+57	5.01115e+56	1.76602	9.997	1.823	9.997
454.159	760.338	1101.59	12230.8	1.99432e+57	4.8809e+56	1.6025	10.35	2.078	10.35
142.45	308.574	686.972	7264.26	1.10926e+57	4.18184e+56	0.969651	10.434	2.298	10.434
44.6801	110.094	452.925	4116.37	4.32945e+56	3.02891e+56	0.424289	10.21	2.452	10.21
1272.93	1873.5	4278.96	21238.9	2.27807e+57	4.71886e+56	1.78804	9.94	1.784	9.94
1272.93	4616.39	4278.96	38365.8	1.91967e+57	6.32188e+56	1.59758	10.025	1.74	10.025
516.604	760.338	1313.86	12230.8	2.11625e+57	4.7123e+56	1.67773	10.304	2.052	10.304
1447.96	1873.5	5034.51	21238.9	2.30883e+57	4.4173e+56	1.8015	9.879	1.743	9.879
162.036	308.574	721.524	7264.26	1.26608e+57	4.09129e+56	1.08178	10.514	2.278	10.514
14.0142	39.2794	307.191	2379.31	1.26417e+56	2.01743e+56	0.151419	11.847	2.544	11.847
1447.96	4616.39	5034.51	38365.8	1.99435e+57	6.07519e+56	1.64189	9.994	1.715	9.994
587.635	760.338	1563.82	12230.8	2.22102e+57	4.50037e+56	1.73972	10.25	2.02	10.25
1647.04	1873.5	5916.37	21238.9	2.32756e+57	4.10934e+56	1.80744	9.814	1.699	9.814
1647.04	4616.39	5916.37	38365.8	2.05686e+57	5.81231e+56	1.67752	9.957	1.688	9.957
668.432	760.338	1857.45	12230.8	2.30858e+57	4.25638e+56	1.78927	10.191	1.981	10.191
184.315	308.574	758.36	7264.26	1.42186e+57	3.99504e+56	1.19078	10.568	2.256	10.568
50.8234	110.094	473.542	4116.37	5.36448e+56	2.97728e+56	0.505308	10.314	2.435	10.314
1873.5	4616.39	6944.91	38365.8	2.10801e+57	5.53435e+56	1.70521	9.916	1.659	9.916
1873.5	1873.5	6944.91	21238.9	2.33595e+57	3.79816e+56	1.80703	9.748	1.652	9.748
10.831	5	282.413	821.853	3.43005e+56	5.55431e+55	0.295835	11.971	2.284	11.971
760.338	760.338	2201.98	12230.8	2.37835e+57	3.99611e+56	1.82685	10.128	1.936	10.128
209.657	308.574	797.692	7264.26	1.57463e+57	3.89289e+56	1.29533	10.599	2.233	10.599
2131.1	4616.39	8143.69	38365.8	2.14859e+57	5.24287e+56	1.72568	9.87	1.628	9.87
2131.1	1873.5	8143.69	21238.9	2.33581e+57	3.48713e+56	1.80147	9.681	1.604	9.681
864.881	760.338	2605.84	12230.8	2.43002e+57	3.72809e+56	1.85289	10.06	1.888	10.06
2424.12	4616.39	9540	38365.8	2.17949e+57	4.93989e+56	1.73968	9.823	1.595	9.823
2424.12	1873.5	9540	21238.9	2.32893e+57	3.17974e+56	1.7919	9.615	1.553	9.615
238.484	308.574	839.757	7264.26	1.72265e+57	3.78468e+56	1.39434	10.609	2.209	10.609
57.8114	110.094	495.278	4116.37	6.48992e+56	2.92289e+56	0.592249	10.414	2.417	10.414
983.798	760.338	3078.78	12230.8	2.46406e+57	3.45535e+56	1.8681	9.987	1.837	9.987
2757.42	4616.39	11165.4	38365.8	2.20176e+57	4.62787e+56	1.74799	9.773	1.56	9.773
2757.42	1873.5	11165.4	21238.9	2.317e+57	2.8794e+56	1.77939	9.551	1.501	9.551
15.9411	39.2794	320.459	2379.31	1.68193e+56	1.98691e+56	0.185372	11.468	2.528	11.468
271.275	308.574	884.821	7264.26	1.8644e+57	3.67035e+56	1.48697	10.599	2.182	10.599
1119.07	760.338	3632.11	12230.8	2.48191e+57	3.18089e+56	1.87365	9.909	1.783	9.909
3136.56	1873.5	13056.3	21238.9	2.30152e+57	2.5893e+56	1.76488	9.491	1.448	9.491
3136.56	4616.39	13056.3	38365.8	2.21658e+57	4.30968e+56	1.75145	9.723	1.522	9.723
1272.93	760.338	4278.96	12230.8	2.48582e+57	2.90784e+56	1.87107	9.829	1.727	9.829
308.574	308.574	933.181	7264.26	1.99859e+57	3.5499e+56	1.57261	10.572	2.154	10.572
3567.82	1873.5	15254.9	21238.9	2.28384e+57	2.31233e+56	1.74922	9.435	1.393	9.435
12.3202	5	294.52	821.853	3.91376e+56	5.40069e+55	0.334463	11.71	2.26	11.71
3567.82	4616.39	15254.9	38365.8	2.22515e+57	3.98845e+56	1.75091	9.672	1.483	9.672
65.7602	110.094	518.216	4116.37	7.69232e+56	2.86559e+56	0.68381	10.508	2.397	10.508
7.359	14.0142	249.187	1392.85	1.13135e+56	1.19249e+56	0.1217	16.159	2.523	16.159
1447.96	760.338	5034.51	12230.8	2.47832e+57	2.63937e+56	1.86196	9.746	1.669	9.746
4058.38	1873.5	17809.9	21238.9	2.26507e+57	2.05089e+56	1.73312	9.385	1.337	9.385
351.001	308.574	985.173	7264.26	2.12415e+57	3.4234e+56	1.65083	10.529	2.124	10.529
4058.38	4616.39	17809.9	38365.8	2.2287e+57	3.66757e+56	1.74719	9.622	1.441	9.622
1647.04	760.338	5916.37	12230.8	2.46194e+57	2.37852e+56	1.84785	9.664	1.61	9.664
4616.39	1873.5	20777.5	21238.9	2.24619e+57	1.80689e+56	1.71719	9.342	1.281	9.342
399.262	308.574	1041.17	7264.26	2.24022e+57	3.29107e+56	1.72138	10.473	2.093	10.473
74.8019	110.094	542.449	4116.37	8.95813e+56	2.80521e+56	0.778722	10.592	2.377	10.592
4616.39	4616.39	20777.5	38365.8	2.22838e+57	3.35047e+56	1.74105	9.575	1.398	9.575
5251.12	1873.5	24222.6	21238.9	2.22799e+57	1.58165e+56	1.70192	9.305	1.225	9.305
1873.5	760.338	6944.91	12230.8	2.43898e+57	2.12807e+56	1.83014	9.584	1.549	9.584
18.1329	39.2794	334.358	2379.31	2.18153e+56	1.95531e+56	0.22583	11.171	2.511	11.171
5251.12	4616.39	24222.6	38365.8	2.22523e+57	3.04051e+56	1.73321	9.53	1.353	9.53
2131.1	760.338	8143.69	12230.8	2.41152e+57	1.89047e+56	1.81002	9.508	1.487	9.508
5973.12	1873.5	28220.4	21238.9	2.21107e+57	1.37591e+56	1.68771	9.275	1.169	9.275
454.159	308.574	1101.59	7264.26	2.34617e+57	3.1532e+56	1.78417	10.404	2.059	10.404
14.0142	5	307.191	821.853	4.44325e+56	5.24459e+55	0.376502	11.523	2.235	11.523
85.0869	110.094	568.076	4116.37	1.02737e+57	2.7416e+56	0.875763	10.665	2.355	10.665
5973.12	4616.39	28220.4	38365.8	2.22021e+57	2.74089e+56	1.72431	9.489	1.308	9.489
2424.12	760.338	9540	12230.8	2.38133e+57	1.66767e+56	1.78855	9.438	1.424	9.438
6794.4	1873.5	32857.3	21238.9	2.19594e+57	1.18989e+56	1.67487	9.252	1.114	9.252
516.604	308.574	1313.86	7264.26	2.44025e+57	2.98265e+56	1.83782	10.33	2.02	10.33
2757.42	760.338	11165.4	12230.8	2.34989e+57	1.46115e+56	1.76659	9.373	1.361	9.373
6794.4	4616.39	32857.3	38365.8	2.21411e+57	2.45445e+56	1.71489	9.452	1.261	9.452
7728.6	1873.5	38233.3	21238.9	2.18292e+57	1.0233e+56	1.6636	9.235	1.059	9.235
587.635	308.574	1563.82	7264.26	2.51807e+57	2.7703e+56	1.87989	10.254	1.969	10.254
3136.56	760.338	13056.3	12230.8	2.31844e+57	1.27184e+56	1.74486	9.317	1.298	9.317
96.7859	110.094	595.211	4116.37	1.16253e+57	2.67464e+56	0.973756	10.725	2.332	10.725
7728.6	4616.39	38233.3	38365.8	2.20763e+57	2.1836e+56	1.70542	9.42	1.213	9.42
8791.24	1873.5	44463.4	21238.9	2.17226e+57	8.75477e+55	1.65406	9.225	1.006	9.225
668.432	308.574	1857.45	7264.26	2.57594e+57	2.54792e+56	1.90939	10.177	1.91	10.177
3567.82	760.338	15254.9	12230.8	2.28801e+57	1.10015e+56	1.72397	9.268	1.236	9.268
8791.24	4616.39	44463.4	38365.8	2.20132e+57	1.93026e+56	1.69629	9.393	1.165	9.393
15.9411	5	320.459	821.853	5.01965e+56	5.08598e+55	0.42197	11.389	2.209	11.389
110.094	110.094	623.978	4116.37	1.29991e+57	2.60422e+56	1.07158	10.772	2.308	10.772
760.338	308.574	2201.98	7264.26	2.61251e+57	2.32654e+56	1.92624	10.095	1.849	10.095
4058.38	760.338	17809.9	12230.8	2.25938e+57	9.46016e+55	1.70436	9.228	1.174	9.228
20.6261	39.2794	348.925	2379.31	2.76306e+56	1.92255e+56	0.272674	10.968	2.494	10.968
10000	1873.5	51680.6	21238.9	2.16405e+57	7.45393e+55	1.64629	9.22	0.953	9.22
10000	4616.39	51680.6	38365.8	2.19563e+57	1.69578e+56	1.6878	9.37	1.116	9.37
864.881	308.574	2605.84	7264.26	2.62895e+57	2.1089e+56	1.93154	10.007	1.785	10.007
4616.39	760.338	20777.5	12230.8	2.23315e+57	8.08976e+55	1.68641	9.196	1.114	9.196
8.37083	14.0142	259.773	1392.85	1.42124e+56	1.17161e+56	0.145318	14.445	2.505	14.445
125.231	110.094	654.514	4116.37	1.43813e+57	2.53026e+56	1.16817	10.805	2.282	10.805
5	2131.1	220.077	23050.9	1.61019e+53	8.19265e+56	0.186325	0.826	2.163	2.163
5	5251.12	220.077	41901.2	5.81097e+52	8.57214e+56	0.199207	0.583	1.925	1.925
5251.12	760.338	24222.6	12230.8	2.20979e+57	6.88227e+55	1.67037	9.172	1.055	9.172
983.798	308.574	3078.78	7264.26	2.62809e+57	1.89754e+56	1.92716	9.915	1.72	9.915
5.68748	2131.1	229.361	23050.9	1.91671e+53	8.18878e+56	0.186269	0.852	2.163	2.163
5973.12	760.338	28220.4	12230.8	2.18956e+57	5.82717e+55	1.6564	9.155	0.997	9.155
142.45	110.094	686.972	4116.37	1.57583e+57	2.45274e+56	1.26255	10.823	2.255	10.823
5.68748	5251.12	229.361	41901.2	6.90658e+52	8.57085e+56	0.199189	0.6	1.925	1.925
18.1329	5	334.358	821.853	5.64379e+56	4.92488e+55	0.470858	11.296	2.183	11.296
1119.07	308.574	3632.11	7264.26	2.61332e+57	1.6948e+56	1.91514	9.821	1.653	9.821
6794.4	760.338	32857.3	12230.8	2.17266e+57	4.9124e+55	1.6446	9.146	0.942	9.146
1272.93	308.574	4278.96	7264.26	2.58792e+57	1.50268e+56	1.8974	9.727	1.585	9.727
6.46948	5251.12	239.057	41901.2	8.21326e+52	8.56932e+56	0.199167	0.619	1.925	1.925
23.462	39.2794	364.202	2379.31	3.42513e+56	1.88852e+56	0.325646	10.843	2.476	10.843
162.036	110.094	721.524	4116.37	1.71167e+57	2.37164e+56	1.35381	10.827	2.226	10.827
6.46948	2131.1	239.057	23050.9	2.28326e+53	8.18428e+56	0.186204	0.88	2.163	2.163
7728.6	760.338	38233.3	12230.8	2.15911e+57	4.12481e+55	1.63498	9.143	0.888	9.143
1447.96	308.574	5034.51	7264.26	2.55489e+57	1.32281e+56	1.87562	9.635	1.516	9.635
7.359	5251.12	249.187	41901.2	9.77248e+52	8.56751e+56	0.199141	0.639	1.925	1.925
7.359	2131.1	249.187	23050.9	2.72189e+53	8.17902e+56	0.18613	0.909	2.163	2.163
8791.24	760.338	44463.4	12230.8	2.14888e+57	3.45114e+55	1.62751	9.147	0.837	9.147
184.315	110.094	758.36	4116.37	1.84438e+57	2.28703e+56	1.44115	10.818	2.195	10.818
1647.04	308.574	5916.37	7264.26	2.51677e+57	1.15638e+56	1.85122	9.547	1.447	9.547
8.37083	5251.12	259.773	41901.2	1.16332e+53	8.56538e+56	0.199111	0.661	1.925	1.925
20.6261	5	348.925	821.853	6.3162e+56	4.76131e+55	0.523122	11.233	2.155	11.233
8.37083	2131.1	259.773	23050.9	3.24725e+53	8.17289e+56	0.186045	0.94	2.163	2.163
10000	760.338	51680.6	12230.8	2.14183e+57	2.87822e+55	1.6221	9.154	0.788	9.154
1873.5	308.574	6944.91	7264.26	2.47571e+57	1.00413e+56	1.82539	9.464	1.378	9.464
9.52178	5251.12	270.84	41901.2	1.38558e+53	8.56285e+56	0.199076	0.684	1.925	1.925
209.657	110.094	797.692	4116.37	1.97275e+57	2.19903e+56	1.52388	10.794	2.163	10.794
9.52178	2131.1	270.84	23050.9	3.87706e+53	8.16575e+56	0.185949	0.974	2.162	2.162
2131.1	308.574	8143.69	7264.26	2.4335e+57	8.66372e+55	1.79911	9.389	1.31	9.389
26.688	39.2794	380.233	2379.31	4.16535e+56	1.85315e+56	0.384394	10.778	2.457	10.778
5	864.881	220.077	13206.4	4.18148e+53	7.11704e+56	0.160296	1.152	2.378	2.378
2424.12	308.574	9540	7264.26	2.39157e+57	7.43018e+55	1.77316	9.322	1.244	9.322
10.831	2131.1	282.413	23050.9	4.63287e+53	8.15747e+56	0.18584	1.01	2.162	2.162
10.831	5251.12	282.413	41901.2	1.65111e+53	8.55988e+56	0.199035	0.708	1.925	1.925
238.484	110.094	839.757	4116.37	2.09567e+57	2.1078e+56	1.60141	10.759	2.128	10.759
9.52178	14.0142	270.84	1392.85	1.75985e+56	1.15024e+56	0.172857	13.304	2.486	13.304
23.462	5	364.202	821.853	7.03697e+56	4.59534e+55	0.578683	11.193	2.127	11.193
5.68748	864.881	229.361	13206.4	4.99062e+53	7.1076e+56	0.160164	1.19	2.378	2.378
12.3202	5251.12	294.52	41901.2	1.96862e+53	8.55637e+56	0.198988	0.734	1.925	1.925
2757.42	308.574	11165.4	7264.26	2.35106e+57	6.33638e+55	1.74818	9.264	1.178	9.264
12.3202	2131.1	294.52	23050.9	5.54116e+53	8.14785e+56	0.185716	1.049	2.161	2.161
271.275	110.094	884.821	4116.37	2.21212e+57	2.01361e+56	1.67327	10.711	2.092	10.711
14.0142	5251.12	307.191	41901.2	2.34862e+53	8.55224e+56	0.198933	0.762	1.925	1.925
3136.56	308.574	13056.3	7264.26	2.31287e+57	5.37535e+55	1.72466	9.215	1.114	9.215
6.46948	864.881	239.057	13206.4	5.96294e+53	7.09672e+56	0.160016	1.23	2.377	2.377
14.0142	2131.1	307.191	23050.9	6.63433e+53	8.13672e+56	0.185576	1.09	2.161	2.161
30.3574	39.2794	397.065	2379.31	4.98053e+56	1.81636e+56	0.4485	10.754	2.437	10.754
308.574	110.094	933.181	4116.37	2.32123e+57	1.91677e+56	1.73912	10.652	2.054	10.652
3567.82	308.574	15254.9	7264.26	2.27764e+57	4.53813e+55	1.70297	9.175	1.052	9.175
15.9411	5251.12	320.459	41901.2	2.80374e+53	8.54737e+56	0.19887	0.791	1.925	1.925
15.9411	2131.1	320.459	23050.9	7.95224e+53	8.12386e+56	0.185421	1.135	2.16	2.16
7.359	864.881	249.187	13206.4	7.13301e+53	7.08423e+56	0.159852	1.274	2.376	2.376
18.1329	5251.12	334.358	41901.2	3.34948e+53	8.54166e+56	0.198797	0.822	1.924	1.924
4058.38	308.574	17809.9	7264.26	2.24587e+57	3.81445e+55	1.68338	9.145	0.992	9.145
26.688	5	380.233	821.853	7.80572e+56	4.42708e+55	0.637416	11.17	2.098	11.17
351.001	110.094	985.173	4116.37	2.42223e+57	1.81767e+56	1.79871	10.583	2.014	10.583
18.1329	2131.1	334.358	23050.9	9.54449e+53	8.10903e+56	0.185249	1.182	2.159	2.159
20.6261	5251.12	348.925	41901.2	4.00468e+53	8.53497e+56	0.198713	0.856	1.924	1.924
8.37083	864.881	259.773	13206.4	8.54317e+53	7.0699e+56	0.159669	1.321	2.375	2.375
4616.39	308.574	20777.5	7264.26	2.21784e+57	3.19338e+55	1.66606	9.122	0.934	9.122
399.262	110.094	1041.17	4116.37	2.51452e+57	1.7168e+56	1.85193	10.505	1.972	10.505
20.6261	2131.1	348.925	23050.9	1.14729e+54	8.09201e+56	0.185062	1.234	2.158	2.158
23.462	5251.12	364.202	41901.2	4.79251e+53	8.52713e+56	0.198618	0.892	1.924	1.924
5251.12	308.574	24222.6	7264.26	2.19373e+57	2.66385e+55	1.65111	9.108	0.879	9.108
34.5315	39.2794	414.752	2379.31	5.86687e+56	1.77805e+56	0.517496	10.759	2.417	10.759
9.52178	864.881	270.84	13206.4	1.02461e+54	7.05351e+56	0.159469	1.371	2.373	2.373
23.462	2131.1	364.202	23050.9	1.38154e+54	8.07252e+56	0.184859	1.29	2.156	2.156
454.159	110.094	1101.59	4116.37	2.59763e+57	1.61469e+56	1.89873	10.418	1.929	10.418
26.688	5251.12	380.233	41901.2	5.74135e+53	8.51796e+56	0.198509	0.93	1.923	1.923
30.3574	5	397.065	821.853	8.62154e+56	4.25665e+55	0.699152	11.158	2.068	11.158
5973.12	308.574	28220.4	7264.26	2.17359e+57	2.21496e+55	1.63856	9.101	0.826	9.101
10.831	14.0142	282.413	1392.85	2.14996e+56	1.12835e+56	0.204494	12.533	2.467	12.533
26.688	2131.1	380.233	23050.9	1.6671e+54	8.05031e+56	0.184647	1.351	2.154	2.154
10.831	864.881	282.413	13206.4	1.23069e+54	7.03484e+56	0.159252	1.426	2.372	2.372
30.3574	5251.12	397.065	41901.2	6.88663e+53	8.50728e+56	0.198387	0.972	1.923	1.923
516.604	110.094	1313.86	4116.37	2.66975e+57	1.4804e+56	1.9376	10.33	1.873	10.33
30.3574	2131.1	397.065	23050.9	2.01669e+54	8.02516e+56	0.18443	1.417	2.152	2.152
6794.4	308.574	32857.3	7264.26	2.15737e+57	1.83646e+55	1.62838	9.101	0.776	9.101
12.3202	864.881	294.52	13206.4	1.48077e+54	7.01363e+56	0.159019	1.485	2.37	2.37
34.5315	5251.12	414.752	41901.2	8.27224e+53	8.49486e+56	0.198251	1.016	1.922	1.922
39.2794	39.2794	433.351	2379.31	6.81996e+56	1.73817e+56	0.590866	10.782	2.395	10.782
34.5315	2131.1	414.752	23050.9	2.44694e+54	7.99685e+56	0.184219	1.489	2.149	2.149
7728.6	308.574	38233.3	7264.26	2.14492e+57	1.51878e+55	1.62047	9.107	0.728	9.107
587.635	110.094	1563.82	4116.37	2.72164e+57	1.32847e+56	1.96394	10.242	1.803	10.242
39.2794	5251.12	433.351	41901.2	9.95357e+53	8.48046e+56	0.1981	1.064	1.921	1.921
39.2794	2131.1	433.351	23050.9	2.97991e+54	7.96525e+56	0.184031	1.57	2.146	2.146
14.0142	864.881	307.191	13206.4	1.7852e+54	6.98966e+56	0.158777	1.55	2.367	2.367
34.5315	5	414.752	821.853	9.48286e+56	4.08424e+55	0.763671	11.155	2.037	11.155
8791.24	308.574	44463.4	7264.26	2.13604e+57	1.25327e+55	1.61474	9.117	0.683	9.117
44.6801	2131.1	452.925	23050.9	3.64561e+54	7.93034e+56	0.183893	1.66	2.142	2.142
668.432	110.094	1857.45	4116.37	2.74919e+57	1.18285e+56	1.97645	10.151	1.73	10.151
44.6801	5251.12	452.925	41901.2	1.2001e+54	8.46384e+56	0.197938	1.115	1.92	1.92
15.9411	864.881	320.459	13206.4	2.15718e+54	6.96271e+56	0.15853	1.621	2.364	2.364
50.8234	2131.1	473.542	23050.9	4.48599e+54	7.89226e+56	0.183843	1.763	2.137	2.137
10000	308.574	51680.6	7264.26	2.13049e+57	1.03216e+55	1.61102	9.131	0.64	9.131
50.8234	5251.12	473.542	41901.2	1.45049e+54	8.44474e+56	0.197765	1.172	1.919	1.919
760.338	110.094	2201.98	4116.37	2.75434e+57	1.04534e+56	1.97662	10.053	1.656	10.053
57.8114	2131.1	495.278	23050.9	5.56183e+54	7.85139e+56	0.183942	1.882	2.132	2.132
44.6801	39.2794	452.925	2379.31	7.83471e+56	1.69663e+56	0.668049	10.814	2.372	10.814
18.1329	864.881	334.358	13206.4	2.61382e+54	6.93261e+56	0.158292	1.698	2.36	2.36
65.7602	2131.1	518.216	23050.9	6.96586e+54	7.80837e+56	0.184283	2.024	2.126	2.126
57.8114	5251.12	495.278	41901.2	1.75828e+54	8.42292e+56	0.197589	1.233	1.917	1.917
39.2794	5	433.351	821.853	1.03874e+57	3.91009e+55	0.830705	11.157	2.004	11.157
864.881	110.094	2605.84	4116.37	2.74117e+57	9.17076e+55	1.96691	9.952	1.582	9.952
5	351.001	220.077	7813.27	1.03257e+54	5.64089e+56	0.127107	1.597	2.55	2.55
20.6261	864.881	348.925	13206.4	3.17759e+54	6.89929e+56	0.15808	1.785	2.356	2.356
74.8019	2131.1	542.449	23050.9	8.84969e+54	7.76404e+56	0.185014	2.201	2.119	2.201
65.7602	5251.12	518.216	41901.2	2.13912e+54	8.39815e+56	0.197419	1.302	1.915	1.915
85.0869	2131.1	568.076	23050.9	1.14888e+55	7.71882e+56	0.18638	2.435	2.112	2.435
12.3202	14.0142	294.52	1392.85	2.59372e+56	1.10589e+56	0.240342	12.007	2.447	12.007
983.798	110.094	3078.78	4116.37	2.71398e+57	7.9887e+55	1.94976	9.849	1.508	9.849
23.462	864.881	364.202	13206.4	3.87858e+54	6.86275e+56	0.157919	1.881	2.351	2.351
74.8019	5251.12	542.449	41901.2	2.61421e+54	8.37028e+56	0.197271	1.378	1.912	1.912
96.7859	2131.1	595.211	23050.9	1.54278e+55	7.67183e+56	0.18883	2.749	2.106	2.749
50.8234	39.2794	473.542	2379.31	8.90533e+56	1.6534e+56	0.748442	10.851	2.349	10.851
5.68748	351.001	229.361	7813.27	1.23845e+54	5.6219e+56	0.126876	1.654	2.548	2.548
26.688	864.881	380.233	13206.4	4.75812e+54	6.82321e+56	0.157851	1.991	2.345	2.345
85.0869	5251.12	568.076	41901.2	3.213e+54	8.33928e+56	0.19717	1.463	1.909	1.909
44.6801	5	452.925	821.853	1.13324e+57	3.73448e+55	0.89993	11.161	1.971	11.161
1119.07	110.094	3632.11	4116.37	2.67663e+57	6.91187e+55	1.92729	9.746	1.434	9.746
30.3574	864.881	397.065	13206.4	5.8748e+54	6.7811e+56	0.157935	2.118	2.338	2.338
110.094	2131.1	623.978	23050.9	2.17333e+55	7.62208e+56	0.193254	3.184	2.099	3.184
96.7859	5251.12	595.211	41901.2	3.97802e+54	8.30524e+56	0.197156	1.561	1.905	1.905
1272.93	110.094	4278.96	4116.37	2.63242e+57	5.94175e+55	1.90126	9.647	1.362	9.647
34.5315	864.881	414.752	13206.4	7.31543e+54	6.73709e+56	0.15826	2.269	2.33	2.33
6.46948	351.001	239.057	7813.27	1.48818e+54	5.60047e+56	0.126631	1.716	2.545	2.545
110.094	5251.12	623.978	41901.2	4.97331e+54	8.26852e+56	0.197291	1.676	1.901	1.901
39.2794	864.881	433.351	13206.4	9.21668e+54	6.6921e+56	0.158961	2.458	2.321	2.458
125.231	2131.1	654.514	23050.9	3.25863e+55	7.56892e+56	0.201487	3.8	2.092	3.8
125.231	5251.12	654.514	41901.2	6.30151e+54	8.2297e+56	0.197678	1.817	1.896	1.896
1447.96	110.094	5034.51	4116.37	2.58406e+57	5.07691e+55	1.87312	9.553	1.29	9.553
50.8234	5	473.542	821.853	1.23138e+57	3.55775e+55	0.970975	11.166	1.937	11.166
142.45	5251.12	686.972	41901.2	8.14206e+54	8.18945e+56	0.198484	1.997	1.891	1.997
57.8114	39.2794	495.278	2379.31	1.00252e+57	1.60841e+56	0.831397	10.888	2.324	10.888
44.6801	864.881	452.925	13206.4	1.1814e+55	6.64681e+56	0.160254	2.703	2.313	2.703
7.359	351.001	249.187	7813.27	1.79197e+54	5.57641e+56	0.126376	1.784	2.542	2.542
162.036	5251.12	721.524	41901.2	1.08505e+55	8.14765e+56	0.200015	2.241	1.885	2.241
1647.04	110.094	5916.37	4116.37	2.53378e+57	4.31347e+55	1.84403	9.465	1.22	9.465
142.45	2131.1	686.972	23050.9	5.25681e+55	7.51184e+56	0.21737	4.661	2.085	4.661
50.8234	864.881	473.542	13206.4	1.55516e+55	6.6008e+56	0.162509	3.025	2.304	3.025
184.315	5251.12	758.36	41901.2	1.51652e+55	8.10321e+56	0.202883	2.584	1.88	2.584
14.0142	14.0142	307.191	1392.85	3.09264e+56	1.08284e+56	0.280447	11.648	2.427	11.648
8.37083	351.001	259.773	7813.27	2.16288e+54	5.54955e+56	0.12612	1.859	2.538	2.538
209.657	5251.12	797.692	41901.2	2.26678e+55	8.0554e+56	0.208428	3.082	1.875	3.082
1873.5	110.094	6944.91	4116.37	2.48332e+57	3.64573e+55	1.81491	9.386	1.152	9.386
57.8114	864.881	495.278	13206.4	2.12645e+55	6.55297e+56	0.166412	3.459	2.296	3.459
57.8114	5	495.278	821.853	1.33274e+57	3.38028e+55	1.04342	11.169	1.901	11.169
65.7602	39.2794	518.216	2379.31	1.11871e+57	1.56163e+56	0.916229	10.923	2.297	10.923
162.036	2131.1	721.524	23050.9	9.06258e+55	7.45031e+56	0.248314	5.775	2.077	5.775
238.484	5251.12	839.757	41901.2	3.70295e+55	8.00367e+56	0.219754	3.828	1.869	3.828
9.52178	351.001	270.84	7813.27	2.61762e+54	5.51977e+56	0.125874	1.943	2.533	2.533
65.7602	864.881	518.216	13206.4	3.05266e+55	6.50262e+56	0.173281	4.05	2.288	4.05
65.7602	5	518.216	821.853	1.43678e+57	3.20254e+55	1.1168	11.169	1.865	11.169
74.8019	39.2794	542.449	2379.31	1.23829e+57	1.51306e+56	1.00222	10.952	2.27	10.952
10.831	351.001	282.413	7813.27	3.1781e+54	5.48704e+56	0.125656	2.035	2.527	2.527
74.8019	864.881	542.449	13206.4	4.63552e+55	6.44924e+56	0.185638	4.842	2.28	4.842
271.275	5251.12	884.821	41901.2	6.69146e+55	7.94746e+56	0.244115	4.918	1.863	4.918
85.0869	39.2794	568.076	2379.31	1.36037e+57	1.4627e+56	1.08864	10.974	2.24	10.974
74.8019	5	542.449	821.853	1.5429e+57	3.02502e+55	1.19062	11.166	1.827	11.166
2131.1	110.094	8143.69	4116.37	2.43406e+57	3.06662e+55	1.78651	9.315	1.086	9.315
184.315	2131.1	758.36	23050.9	1.60061e+56	7.38381e+56	0.30505	6.975	2.069	6.975
12.3202	351.001	294.52	7813.27	3.87339e+54	5.45143e+56	0.125494	2.14	2.52	2.52
14.0142	351.001	307.191	7813.27	4.74306e+54	5.41321e+56	0.125426	2.26	2.512	2.512
2424.12	110.094	9540	4116.37	2.38707e+57	2.56829e+55	1.75939	9.254	1.023	9.254
85.0869	864.881	568.076	13206.4	7.42162e+55	6.3924e+56	0.20802	5.835	2.271	5.835
308.574	5251.12	933.181	41901.2	1.29687e+56	7.88624e+56	0.295778	6.293	1.856	6.293
85.0869	5	568.076	821.853	1.65043e+57	2.84829e+55	1.26436	11.157	1.788	11.157
96.7859	39.2794	595.211	2379.31	1.48402e+57	1.41059e+56	1.17473	10.988	2.21	10.988
15.9411	351.001	320.459	7813.27	5.8425e+54	5.37284e+56	0.12551	2.401	2.503	2.503
2757.42	110.094	11165.4	4116.37	2.34313e+57	2.14249e+55	1.73398	9.202	0.962	9.202
209.657	2131.1	797.692	23050.9	2.71227e+56	7.31178e+56	0.39523	7.997	2.06	7.997
18.1329	351.001	334.358	7813.27	7.25248e+54	5.33104e+56	0.12583	2.573	2.493	2.573
15.9411	14.0142	320.459	1392.85	3.64771e+56	1.05915e+56	0.324806	11.405	2.406	11.405
3136.56	110.094	13056.3	4116.37	2.30282e+57	1.78099e+55	1.71061	9.16	0.904	9.16
96.7859	5	595.211	821.853	1.75864e+57	2.67295e+55	1.33747	11.142	1.748	11.142
110.094	39.2794	623.978	2379.31	1.60824e+57	1.35677e+56	1.25976	10.993	2.178	10.993
20.6261	351.001	348.925	7813.27	9.09759e+54	5.2887e+56	0.126512	2.789	2.483	2.789
351.001	5251.12	985.173	41901.2	2.45508e+56	7.81944e+56	0.390453	7.591	1.849	7.591
96.7859	864.881	595.211	13206.4	1.22279e+56	6.33166e+56	0.24708	6.912	2.261	6.912
3567.82	110.094	15254.9	4116.37	2.2665e+57	1.47582e+55	1.68949	9.128	0.848	9.128
238.484	2131.1	839.757	23050.9	4.22516e+56	7.2337e+56	0.516086	8.74	2.05	8.74
23.462	351.001	364.202	7813.27	1.15866e+55	5.24656e+56	0.127748	3.068	2.472	3.068
110.094	5	623.978	821.853	1.86676e+57	2.49965e+55	1.40939	11.12	1.707	11.12
4058.38	110.094	17809.9	4116.37	2.23441e+57	1.21957e+55	1.67077	9.104	0.796	9.104
125.231	39.2794	654.514	2379.31	1.73201e+57	1.30134e+56	1.34299	10.988	2.144	10.988
26.688	351.001	380.233	7813.27	1.50971e+55	5.20453e+56	0.129857	3.43	2.462	3.43
399.262	5251.12	1041.17	41901.2	4.16853e+56	7.74647e+56	0.528084	8.533	1.841	8.533
4616.39	110.094	20777.5	4116.37	2.20664e+57	1.00534e+55	1.65452	9.088	0.746	9.088
110.094	864.881	623.978	13206.4	1.9863e+56	6.26657e+56	0.309107	7.871	2.251	7.871
125.231	5	654.514	821.853	1.97397e+57	2.32907e+55	1.4796	11.092	1.665	11.092
142.45	39.2794	686.972	2379.31	1.85429e+57	1.24443e+56	1.42374	10.973	2.108	10.973
5251.12	110.094	24222.6	4116.37	2.18319e+57	8.26972e+54	1.64073	9.08	0.698	9.08
271.275	2131.1	884.821	23050.9	6.02604e+56	7.14897e+56	0.657015	9.254	2.04	9.254
18.1329	14.0142	334.358	1392.85	4.25947e+56	1.03479e+56	0.37337	11.244	2.384	11.244
30.3574	351.001	397.065	7813.27	2.03147e+55	5.16171e+56	0.133401	3.909	2.452	3.909
5973.12	110.094	28220.4	4116.37	2.16396e+57	6.78993e+54	1.62939	9.078	0.654	9.078
454.159	5251.12	1101.59	41901.2	6.25484e+56	7.66673e+56	0.691691	9.148	1.832	9.148
142.45	5	686.972	821.853	2.07944e+57	2.16191e+55	1.54756	11.056	1.622	11.056
162.036	39.2794	721.524	2379.31	1.97405e+57	1.18618e+56	1.50136	10.948	2.071	10.948
308.574	2131.1	933.181	23050.9	7.98375e+56	7.05703e+56	0.806623	9.609	2.028	9.609
125.231	864.881	654.514	13206.4	3.06303e+56	6.19669e+56	0.395834	8.605	2.24	8.605
34.5315	351.001	414.752	7813.27	2.84652e+55	5.11735e+56	0.139398	4.542	2.442	4.542
6794.4	110.094	32857.3	4116.37	2.14879e+57	5.5659e+54	1.62039	9.083	0.611	9.083
162.036	5	721.524	821.853	2.18232e+57	1.99887e+55	1.61276	11.012	1.578	11.012
516.604	5251.12	1313.86	41901.2	8.40964e+56	7.57996e+56	0.856123	9.531	1.823	9.531
184.315	39.2794	758.36	2379.31	2.09026e+57	1.1268e+56	1.57526	10.913	2.033	10.913
7728.6	110.094	38233.3	4116.37	2.13746e+57	4.55639e+54	1.61364	9.092	0.572	9.092
351.001	2131.1	985.173	23050.9	9.99052e+56	6.95729e+56	0.956118	9.851	2.016	9.851
184.315	5	758.36	821.853	2.28179e+57	1.84064e+55	1.67475	10.961	1.534	10.961
39.2794	351.001	433.351	7813.27	4.17269e+55	5.07098e+56	0.149666	5.356	2.432	5.356
142.45	864.881	686.972	13206.4	4.41842e+56	6.12156e+56	0.50347	9.136	2.228	9.136
587.635	5251.12	1563.82	41901.2	1.04148e+57	7.48144e+56	1.00487	9.763	1.814	9.763
8791.24	110.094	44463.4	4116.37	2.12969e+57	3.72549e+54	1.60896	9.106	0.535	9.106
20.6261	14.0142	348.925	1392.85	4.92806e+56	1.00975e+56	0.42605	11.141	2.361	11.141
209.657	39.2794	797.692	2379.31	2.20197e+57	1.06653e+56	1.64492	10.868	1.992	10.868
209.657	5	797.692	821.853	2.37704e+57	1.68788e+55	1.73312	10.902	1.488	10.902
10000	110.094	51680.6	4116.37	2.1252e+57	3.04313e+54	1.60621	9.123	0.5	9.123
399.262	2131.1	1041.17	23050.9	1.1968e+57	6.84914e+56	1.09959	10.01	2.002	10.01
668.432	5251.12	1857.45	41901.2	1.22256e+57	7.36669e+56	1.13551	9.904	1.804	9.904
238.484	39.2794	839.757	2379.31	2.30825e+57	1.00562e+56	1.70992	10.813	1.95	10.813
44.6801	351.001	452.925	7813.27	6.37363e+55	5.02225e+56	0.167221	6.324	2.421	6.324
5	125.231	220.077	4413.68	2.82992e+54	3.88337e+56	0.0892775	2.391	2.671	2.671
162.036	864.881	721.524	13206.4	5.98294e+56	6.04072e+56	0.625505	9.521	2.216	9.521
454.159	2131.1	1101.59	23050.9	1.3862e+57	6.73204e+56	1.2334	10.107	1.988	10.107
238.484	5	839.757	821.853	2.46733e+57	1.54121e+55	1.78751	10.835	1.442	10.835
760.338	5251.12	2201.98	41901.2	1.38365e+57	7.23288e+56	1.2486	9.987	1.792	9.987
271.275	39.2794	884.821	2379.31	2.40829e+57	9.44378e+55	1.76989	10.75	1.906	10.75
5.68748	125.231	229.361	4413.68	3.43732e+54	3.85199e+56	0.0891158	2.509	2.663	2.663
23.462	14.0142	364.202	1392.85	5.65317e+56	9.83981e+55	0.482714	11.078	2.338	11.078
271.275	5	884.821	821.853	2.55196e+57	1.4012e+55	1.83762	10.762	1.395	10.762
184.315	864.881	758.36	13206.4	7.68302e+56	5.95369e+56	0.755422	9.806	2.202	9.806
6.46948	125.231	239.057	4413.68	4.19402e+54	3.81847e+56	0.0890354	2.649	2.653	2.653
308.574	39.2794	933.181	2379.31	2.50136e+57	8.83137e+55	1.82457	10.678	1.861	10.678
516.604	2131.1	1313.86	23050.9	1.55791e+57	6.60108e+56	1.35135	10.154	1.973	10.154
50.8234	351.001	473.542	7813.27	9.96137e+55	4.97082e+56	0.196252	7.318	2.411	7.318
864.881	5251.12	2605.84	41901.2	1.52578e+57	7.07844e+56	1.3457	10.03	1.779	10.03
308.574	5	933.181	821.853	2.6303e+57	1.26832e+55	1.88323	10.682	1.348	10.682
7.359	125.231	249.187	4413.68	5.14567e+54	3.78322e+56	0.0890844	2.82	2.641	2.82
587.635	2131.1	1563.82	23050.9	1.70721e+57	6.44401e+56	1.45081	10.168	1.956	10.168
351.001	39.2794	985.173	2379.31	2.58682e+57	8.22251e+55	1.87377	10.597	1.813	10.597
983.798	5251.12	3078.78	41901.2	1.65049e+57	6.90284e+56	1.4286	10.047	1.764	10.047
209.657	864.881	797.692	13206.4	9.45445e+56	5.86001e+56	0.887819	10.015	2.188	10.015
351.001	5	985.173	821.853	2.70184e+57	1.14297e+55	1.92417	10.595	1.3	10.595
8.37083	125.231	259.773	4413.68	6.35758e+54	3.74687e+56	0.0893319	3.032	2.629	3.032
399.262	39.2794	1041.17	2379.31	2.66417e+57	7.62087e+55	1.91741	10.51	1.765	10.51
26.688	14.0142	380.233	1392.85	6.43401e+56	9.57478e+55	0.543187	11.045	2.313	11.045
668.432	2131.1	1857.45	23050.9	1.83662e+57	6.25693e+56	1.53429	10.159	1.936	10.159
399.262	5	1041.17	821.853	2.76612e+57	1.02546e+55	1.96035	10.503	1.253	10.503
1119.07	5251.12	3632.11	41901.2	1.75935e+57	6.70657e+56	1.49895	10.045	1.746	10.045
57.8114	351.001	495.278	7813.27	1.54585e+56	4.91637e+56	0.240894	8.169	2.399	8.169
238.484	864.881	839.757	13206.4	1.1245e+57	5.75921e+56	1.01855	10.165	2.172	10.165
454.159	39.2794	1101.59	2379.31	2.73302e+57	7.03014e+55	1.95546	10.416	1.715	10.416
9.52178	125.231	270.84	4413.68	7.92839e+54	3.71019e+56	0.0898783	3.3	2.615	3.3
760.338	2131.1	2201.98	23050.9	1.94807e+57	6.04104e+56	1.60382	10.135	1.913	10.135
454.159	5	1101.59	821.853	2.82282e+57	9.15958e+54	1.99174	10.404	1.205	10.404
516.604	39.2794	1313.86	2379.31	2.78946e+57	6.22706e+55	1.98541	10.322	1.646	10.322
1272.93	5251.12	4278.96	41901.2	1.85377e+57	6.4909e+56	1.5582	10.03	1.726	10.03
271.275	864.881	884.821	13206.4	1.30133e+57	5.65085e+56	1.14458	10.267	2.155	10.267
10.831	125.231	282.413	4413.68	1.00175e+55	3.67387e+56	0.0908737	3.643	2.601	3.643
864.881	2131.1	2605.84	23050.9	2.04295e+57	5.8006e+56	1.66094	10.1	1.886	10.1
516.604	5	1313.86	821.853	2.86359e+57	7.67945e+54	2.01378	10.307	1.136	10.307
30.3574	14.0142	397.065	1392.85	7.26922e+56	9.30223e+55	0.607247	11.032	2.288	11.032
587.635	39.2794	1563.82	2379.31	2.82111e+57	5.41729e+55	2.00119	10.227	1.568	10.227
1447.96	5251.12	5034.51	41901.2	1.93496e+57	6.25739e+56	1.60755	10.006	1.704	10.006
587.635	5	1563.82	821.853	2.87713e+57	6.37886e+54	2.0208	10.206	1.066	10.206
983.798	2131.1	3078.78	23050.9	2.12225e+57	5.54108e+56	1.70687	10.057	1.854	10.057
308.574	864.881	933.181	13206.4	1.47268e+57	5.53451e+56	1.26372	10.329	2.137	10.329
668.432	39.2794	1857.45	2379.31	2.82767e+57	4.68012e+55	2.00326	10.126	1.49	10.126
65.7602	351.001	518.216	7813.27	2.31623e+56	4.85857e+56	0.303216	8.802	2.387	8.802
12.3202	125.231	294.52	4413.68	1.28976e+55	3.63819e+56	0.092555	4.086	2.588	4.086
1647.04	5251.12	5916.37	41901.2	2.00392e+57	6.0072e+56	1.64799	9.974	1.679	9.974
1119.07	2131.1	3632.11	23050.9	2.1867e+57	5.2664e+56	1.74252	10.008	1.82	10.008
760.338	39.2794	2201.98	2379.31	2.81378e+57	4.01666e+55	1.99437	10.022	1.413	10.022
668.432	5	1857.45	821.853	2.86771e+57	5.27819e+54	2.01544	10.101	1	10.101
351.001	864.881	985.173	13206.4	1.63604e+57	5.40982e+56	1.3745	10.358	2.117	10.358
1272.93	2131.1	4278.96	23050.9	2.23698e+57	4.97856e+56	1.76868	9.955	1.784	9.955
864.881	39.2794	2605.84	2379.31	2.78438e+57	3.42596e+55	1.9773	9.914	1.338	9.914
1873.5	5251.12	6944.91	41901.2	2.0615e+57	5.7412e+56	1.68032	9.937	1.652	9.937
34.5315	14.0142	414.752	1392.85	8.15679e+56	9.02208e+55	0.674619	11.033	2.261	11.033
760.338	5	2201.98	821.853	2.84083e+57	4.35254e+54	2.00078	9.993	0.936	9.993
14.0142	125.231	307.191	4413.68	1.70414e+55	3.60285e+56	0.0953149	4.663	2.575	4.663
1447.96	2131.1	5034.51	23050.9	2.2739e+57	4.67971e+56	1.78614	9.897	1.745	9.897
399.262	864.881	1041.17	13206.4	1.78953e+57	5.27646e+56	1.47597	10.359	2.096	10.359
74.8019	351.001	542.449	7813.27	3.30378e+56	4.7971e+56	0.382393	9.255	2.374	9.255
983.798	39.2794	3078.78	2379.31	2.74388e+57	2.90528e+55	1.95439	9.807	1.264	9.807
2131.1	5251.12	8143.69	41901.2	2.10847e+57	5.46059e+56	1.70528	9.895	1.624	9.895
864.881	5	2605.84	821.853	2.80134e+57	3.57852e+54	1.97942	9.884	0.876	9.884
1647.04	2131.1	5916.37	23050.9	2.29861e+57	4.37245e+56	1.79583	9.837	1.703	9.837
454.159	864.881	1101.59	13206.4	1.93178e+57	5.1342e+56	1.56763	10.336	2.073	10.336
1119.07	39.2794	3632.11	2379.31	2.69593e+57	2.45067e+55	1.92757	9.703	1.193	9.703
2424.12	5251.12	9540	41901.2	2.14563e+57	5.16703e+56	1.72354	9.851	1.593	9.851
983.798	5	3078.78	821.853	2.75325e+57	2.93449e+54	1.95347	9.776	0.82	9.776
39.2794	14.0142	433.351	1392.85	9.09406e+56	8.7343e+55	0.744976	11.042	2.233	11.042
1873.5	2131.1	6944.91	23050.9	2.31261e+57	4.05978e+56	1.79884	9.773	1.659	9.773
1272.93	39.2794	4278.96	2379.31	2.64351e+57	2.05714e+55	1.8984	9.604	1.124	9.604
15.9411	125.231	320.459	4413.68	2.32591e+55	3.5672e+56	0.099822	5.405	2.563	5.405
516.604	864.881	1313.86	13206.4	2.05872e+57	4.9686e+56	1.64695	10.296	2.049	10.296
2757.42	5251.12	11165.4	41901.2	2.17389e+57	4.86263e+56	1.73584	9.805	1.56	9.805
1119.07	5	3632.11	821.853	2.69979e+57	2.40092e+54	1.92461	9.673	0.766	9.673
2131.1	2131.1	8143.69	23050.9	2.31758e+57	3.74497e+56	1.79629	9.709	1.613	9.709
85.0869	351.001	568.076	7813.27	4.481e+56	4.73163e+56	0.475594	9.59	2.36	9.59
1447.96	39.2794	5034.51	2379.31	2.58897e+57	1.71918e+55	1.8681	9.511	1.057	9.511
1272.93	5	4278.96	821.853	2.64351e+57	1.96054e+54	1.89415	9.575	0.715	9.575
3136.56	5251.12	13056.3	41901.2	2.1943e+57	4.54995e+56	1.74295	9.757	1.525	9.757
587.635	864.881	1563.82	13206.4	2.168e+57	4.76116e+56	1.71255	10.247	2.019	10.247
2424.12	2131.1	9540	23050.9	2.31523e+57	3.43147e+56	1.78933	9.644	1.565	9.644
44.6801	14.0142	452.925	1392.85	1.00775e+57	8.43899e+55	0.817935	11.055	2.205	11.055
1647.04	39.2794	5916.37	2379.31	2.5342e+57	1.43103e+55	1.83763	9.426	0.994	9.426
3567.82	5251.12	15254.9	41901.2	2.20798e+57	4.23187e+56	1.74567	9.708	1.488	9.708
1447.96	5	5034.51	821.853	2.58641e+57	1.59832e+54	1.86314	9.485	0.668	9.485
668.432	864.881	1857.45	13206.4	2.26006e+57	4.52018e+56	1.7655	10.192	1.983	10.192
18.1329	125.231	334.358	4413.68	3.28937e+55	3.53071e+56	0.107192	6.32	2.551	6.32
2757.42	2131.1	11165.4	23050.9	2.30723e+57	3.12277e+56	1.779	9.581	1.515	9.581
1873.5	39.2794	6944.91	2379.31	2.48062e+57	1.18695e+55	1.80777	9.35	0.933	9.35
4058.38	5251.12	17809.9	41901.2	2.21608e+57	3.9116e+56	1.74479	9.66	1.449	9.66
96.7859	351.001	595.211	7813.27	5.81074e+56	4.66184e+56	0.579275	9.85	2.346	9.85
760.338	864.881	2201.98	13206.4	2.33468e+57	4.25981e+56	1.80646	10.131	1.941	10.131
1647.04	5	5916.37	821.853	2.53005e+57	1.30118e+54	1.83239	9.402	0.623	9.402
3136.56	2131.1	13056.3	23050.9	2.2951e+57	2.82224e+56	1.76628	9.521	1.464	9.521
50.8234	14.0142	473.542	1392.85	1.1103e+57	8.13632e+55	0.893065	11.07	2.175	11.07
2131.1	39.2794	8143.69	2379.31	2.42933e+57	9.81392e+54	1.77908	9.283	0.875	9.283
1873.5	5	6944.91	821.853	2.47562e+57	1.05803e+54	1.80254	9.329	0.581	9.329
4616.39	5251.12	20777.5	41901.2	2.21972e+57	3.59247e+56	1.74108	9.613	1.408	9.613
864.881	864.881	2605.84	13206.4	2.39164e+57	3.98961e+56	1.83594	10.066	1.895	10.066
3567.82	2131.1	15254.9	23050.9	2.28021e+57	2.53301e+56	1.75204	9.466	1.411	9.466
2131.1	5	8143.69	821.853	2.42399e+57	8.59504e+53	1.77408	9.265	0.542	9.265
2424.12	39.2794	9540	2379.31	2.38114e+57	8.0917e+54	1.75203	9.225	0.819	9.225
983.798	864.881	3078.78	13206.4	2.43124e+57	3.7129e+56	1.85457	9.997	1.846	9.997
110.094	351.001	623.978	7813.27	7.25517e+56	4.58738e+56	0.689973	10.057	2.33	10.057
5251.12	5251.12	24222.6	41901.2	2.21997e+57	3.2779e+56	1.73525	9.569	1.366	9.569
20.6261	125.231	348.925	4413.68	4.8029e+55	3.49301e+56	0.119155	7.339	2.539	7.339
2424.12	5	9540	821.853	2.37584e+57	6.97657e+53	1.74739	9.21	0.506	9.21
4058.38	2131.1	17809.9	23050.9	2.26372e+57	2.25784e+56	1.73701	9.415	1.357	9.415
2757.42	39.2794	11165.4	2379.31	2.33665e+57	6.65548e+54	1.72694	9.177	0.767	9.177
1119.07	864.881	3632.11	13206.4	2.45463e+57	3.43258e+56	1.86338	9.923	1.795	9.923
5973.12	5251.12	28220.4	41901.2	2.21778e+57	2.97119e+56	1.72797	9.527	1.322	9.527
57.8114	14.0142	495.278	1392.85	1.21653e+57	7.82656e+55	0.969881	11.084	2.143	11.084
2757.42	5	11165.4	821.853	2.33162e+57	5.65938e+53	1.72274	9.165	0.471	9.165
3136.56	39.2794	13056.3	2379.31	2.29624e+57	5.46255e+54	1.70405	9.139	0.718	9.139
4616.39	2131.1	20777.5	23050.9	2.24664e+57	1.99899e+56	1.72184	9.37	1.302	9.37
1272.93	864.881	4278.96	13206.4	2.46377e+57	3.15176e+56	1.86375	9.845	1.741	9.845
125.231	351.001	654.514	7813.27	8.7793e+56	4.50793e+56	0.80461	10.221	2.313	10.221
6794.4	5251.12	32857.3	41901.2	2.214e+57	2.67543e+56	1.71979	9.489	1.277	9.489
3136.56	5	13056.3	821.853	2.29163e+57	4.58853e+53	1.70032	9.129	0.439	9.129
5251.12	2131.1	24222.6	23050.9	2.22982e+57	1.75819e+56	1.70707	9.331	1.247	9.331
7728.6	5251.12	38233.3	41901.2	2.20935e+57	2.39333e+56	1.71123	9.455	1.231	9.455
65.7602	14.0142	518.216	1392.85	1.32586e+57	7.51016e+55	1.04786	11.095	2.111	11.095
3567.82	39.2794	15254.9	2379.31	2.26015e+57	4.47514e+54	1.68352	9.11	0.671	9.11
3567.82	5	15254.9	821.853	2.25605e+57	3.71883e+53	1.68026	9.102	0.409	9.102
1447.96	864.881	5034.51	13206.4	2.46101e+57	2.87369e+56	1.85722	9.765	1.686	9.765
8791.24	5251.12	44463.4	41901.2	2.20445e+57	2.12719e+56	1.70272	9.425	1.184	9.425
4058.38	39.2794	17809.9	2379.31	2.2285e+57	3.66046e+54	1.66544	9.089	0.628	9.089
142.45	351.001	686.972	7813.27	1.03518e+57	4.42317e+56	0.920551	10.35	2.296	10.35
4058.38	5	17809.9	821.853	2.22493e+57	3.01311e+53	1.66264	9.083	0.381	9.083
23.462	125.231	364.202	4413.68	7.14588e+55	3.45384e+56	0.138012	8.297	2.526	8.297
5973.12	2131.1	28220.4	23050.9	2.21392e+57	1.5366e+56	1.69314	9.299	1.192	9.299
1647.04	864.881	5916.37	13206.4	2.44881e+57	2.60155e+56	1.8453	9.685	1.628	9.685
10000	5251.12	51680.6	41901.2	2.1998e+57	1.87877e+56	1.69459	9.401	1.137	9.401
4616.39	39.2794	20777.5	2379.31	2.20131e+57	2.99004e+54	1.64983	9.076	0.586	9.076
74.8019	14.0142	542.449	1392.85	1.43763e+57	7.18764e+55	1.12642	11.102	2.077	11.102
4616.39	5	20777.5	821.853	2.19826e+57	2.44086e+53	1.64747	9.071	0.355	9.071
6794.4	2131.1	32857.3	23050.9	2.19948e+57	1.33478e+56	1.68036	9.274	1.137	9.274
1873.5	864.881	6944.91	13206.4	2.42946e+57	2.33834e+56	1.8294	9.606	1.568	9.606
5	5973.12	220.077	45806.9	4.99516e+52	8.56111e+56	0.199791	0.553	1.89	1.89
162.036	351.001	721.524	7813.27	1.19449e+57	4.33281e+56	1.03558	10.447	2.276	10.447
5251.12	39.2794	24222.6	2379.31	2.17849e+57	2.43966e+54	1.63669	9.07	0.548	9.07
5251.12	5	24222.6	821.853	2.17595e+57	1.97712e+53	1.63472	9.067	0.331	9.067
7728.6	2131.1	38233.3	23050.9	2.18689e+57	1.15281e+56	1.66902	9.255	1.083	9.255
2131.1	864.881	8143.69	13206.4	2.40504e+57	2.08679e+56	1.81074	9.53	1.508	9.53
85.0869	14.0142	568.076	1392.85	1.55109e+57	6.85972e+55	1.205	11.103	2.042	11.103
5.68748	5973.12	229.361	45806.9	5.93606e+52	8.56002e+56	0.199776	0.57	1.89	1.89
5973.12	5	28220.4	821.853	2.15784e+57	1.60137e+53	1.62433	9.068	0.309	9.068
5973.12	39.2794	28220.4	2379.31	2.15992e+57	1.98863e+54	1.62594	9.071	0.511	9.071
8791.24	2131.1	44463.4	23050.9	2.17642e+57	9.90252e+55	1.65927	9.242	1.03	9.242
184.315	351.001	758.36	7813.27	1.35339e+57	4.23657e+56	1.14784	10.515	2.256	10.515
2424.12	864.881	9540	13206.4	2.37735e+57	1.84919e+56	1.79039	9.459	1.446	9.459
6794.4	5	32857.3	821.853	2.14371e+57	1.29701e+53	1.6162	9.076	0.288	9.076
6.46948	5973.12	239.057	45806.9	7.05793e+52	8.55874e+56	0.199757	0.588	1.89	1.89
6794.4	39.2794	32857.3	2379.31	2.14538e+57	1.61971e+54	1.61751	9.078	0.477	9.078
10000	2131.1	51680.6	23050.9	2.16823e+57	8.46323e+55	1.6512	9.235	0.978	9.235
96.7859	14.0142	595.211	1392.85	1.66545e+57	6.52724e+55	1.28296	11.097	2.005	11.097
26.688	125.231	380.233	4413.68	1.06126e+56	3.413e+56	0.166137	9.023	2.513	9.023
2757.42	864.881	11165.4	13206.4	2.34794e+57	1.62738e+56	1.76927	9.395	1.384	9.395
7728.6	5	38233.3	821.853	2.13333e+57	1.05062e+53	1.61021	9.087	0.268	9.087
209.657	351.001	797.692	7813.27	1.50971e+57	4.1342e+56	1.25584	10.557	2.234	10.557
7.359	5973.12	249.187	45806.9	8.39605e+52	8.55721e+56	0.199736	0.607	1.89	1.89
7728.6	39.2794	38233.3	2379.31	2.13464e+57	1.31839e+54	1.61125	9.089	0.446	9.089
5	2424.12	220.077	25038.2	1.39784e+53	8.29442e+56	0.189072	0.787	2.13	2.13
3136.56	864.881	13056.3	13206.4	2.31809e+57	1.42262e+56	1.74813	9.337	1.322	9.337
8791.24	5	44463.4	821.853	2.12641e+57	8.5108e+52	1.60622	9.103	0.25	9.103
8791.24	39.2794	44463.4	2379.31	2.12742e+57	1.07256e+54	1.60703	9.103	0.416	9.103
110.094	14.0142	623.978	1392.85	1.77986e+57	6.19122e+55	1.35972	11.084	1.967	11.084
8.37083	5973.12	259.773	45806.9	9.99259e+52	8.5554e+56	0.19971	0.627	1.89	1.89
3567.82	864.881	15254.9	13206.4	2.28888e+57	1.23566e+56	1.7276	9.287	1.261	9.287
5.68748	2424.12	229.361	25038.2	1.66349e+53	8.29108e+56	0.189023	0.811	2.13	2.13
10000	5	51680.6	821.853	2.12265e+57	6.89535e+52	1.60404	9.121	0.233	9.121
10000	39.2794	51680.6	2379.31	2.1234e+57	8.72195e+53	1.60466	9.121	0.388	9.121
238.484	351.001	839.757	7813.27	1.66153e+57	4.02552e+56	1.35836	10.577	2.211	10.577
125.231	14.0142	654.514	1392.85	1.89342e+57	5.85283e+55	1.43466	11.063	1.927	11.063
9.52178	5973.12	270.84	45806.9	1.18986e+53	8.55327e+56	0.199681	0.649	1.89	1.89
4058.38	864.881	17809.9	13206.4	2.26112e+57	1.06674e+56	1.70819	9.245	1.199	9.245
6.46948	2424.12	239.057	25038.2	1.98101e+53	8.28716e+56	0.188967	0.838	2.13	2.13
271.275	351.001	884.821	7813.27	1.80721e+57	3.9104e+56	1.45445	10.575	2.185	10.575
4616.39	864.881	20777.5	13206.4	2.23551e+57	9.15626e+55	1.69028	9.211	1.139	9.211
30.3574	125.231	397.065	4413.68	1.54209e+56	3.37029e+56	0.205193	9.48	2.499	9.48
10.831	5973.12	282.413	45806.9	1.4175e+53	8.55074e+56	0.199646	0.672	1.89	1.89
7.359	2424.12	249.187	25038.2	2.36079e+53	8.28259e+56	0.188902	0.865	2.13	2.13
142.45	14.0142	686.972	1392.85	2.00524e+57	5.51338e+55	1.5072	11.033	1.886	11.033
5	44.6801	220.077	2545.98	8.44032e+54	2.39476e+56	0.0608211	5.035	2.676	5.035
5251.12	864.881	24222.6	13206.4	2.21251e+57	7.81698e+55	1.67416	9.186	1.08	9.186
308.574	351.001	933.181	7813.27	1.94535e+57	3.78878e+56	1.54343	10.555	2.159	10.555
12.3202	5973.12	294.52	45806.9	1.68956e+53	8.54775e+56	0.199606	0.696	1.89	1.89
8.37083	2424.12	259.773	25038.2	2.81531e+53	8.27725e+56	0.188828	0.895	2.13	2.13
162.036	14.0142	721.524	1392.85	2.11441e+57	5.17433e+55	1.5768	10.995	1.843	10.995
5973.12	864.881	28220.4	13206.4	2.19245e+57	6.64034e+55	1.66001	9.168	1.022	9.168
14.0142	5973.12	307.191	45806.9	2.01494e+53	8.54423e+56	0.199559	0.723	1.89	1.89
351.001	351.001	985.173	7813.27	2.07482e+57	3.6607e+56	1.62481	10.518	2.13	10.518
6794.4	864.881	32857.3	13206.4	2.17557e+57	5.61501e+55	1.64798	9.157	0.967	9.157
15.9411	5973.12	320.459	45806.9	2.40445e+53	8.54007e+56	0.199504	0.75	1.89	1.89
9.52178	2424.12	270.84	25038.2	3.35985e+53	8.27102e+56	0.188743	0.927	2.129	2.129
184.315	14.0142	758.36	1392.85	2.22003e+57	4.83725e+55	1.64296	10.949	1.8	10.949
18.1329	5973.12	334.358	45806.9	2.87117e+53	8.53518e+56	0.199441	0.78	1.89	1.89
7728.6	864.881	38233.3	13206.4	2.16193e+57	4.7281e+55	1.63808	9.152	0.913	9.152
399.262	351.001	1041.17	7813.27	2.1947e+57	3.52628e+56	1.69833	10.465	2.1	10.465
10.831	2424.12	282.413	25038.2	4.01286e+53	8.26377e+56	0.188647	0.961	2.129	2.129
209.657	14.0142	797.692	1392.85	2.32124e+57	4.50379e+55	1.70524	10.894	1.754	10.894
34.5315	125.231	414.752	4413.68	2.16588e+56	3.32552e+56	0.255685	9.75	2.485	9.75
20.6261	5973.12	348.925	45806.9	3.43102e+53	8.52943e+56	0.199369	0.812	1.89	1.89
454.159	351.001	1101.59	7813.27	2.3043e+57	3.38579e+56	1.76386	10.4	2.067	10.4
8791.24	864.881	44463.4	13206.4	2.15152e+57	3.96616e+55	1.6303	9.154	0.86	9.154
5.68748	44.6801	229.361	2545.98	1.08053e+55	2.36556e+56	0.0621892	5.772	2.659	5.772
23.462	5973.12	364.202	45806.9	4.10356e+53	8.52267e+56	0.199286	0.845	1.89	1.89
12.3202	2424.12	294.52	25038.2	4.79682e+53	8.25534e+56	0.188537	0.998	2.129	2.129
238.484	14.0142	839.757	1392.85	2.41725e+57	4.17569e+55	1.76326	10.831	1.708	10.831
10000	864.881	51680.6	13206.4	2.14424e+57	3.31564e+55	1.62457	9.16	0.811	9.16
516.604	351.001	1313.86	7813.27	2.40173e+57	3.21339e+56	1.81998	10.328	2.03	10.328
26.688	5973.12	380.233	45806.9	4.9127e+53	8.51475e+56	0.199191	0.881	1.889	1.889
14.0142	2424.12	307.191	25038.2	5.73936e+53	8.24555e+56	0.188413	1.036	2.128	2.128
271.275	14.0142	884.821	1392.85	2.50731e+57	3.85466e+55	1.8167	10.761	1.661	10.761
587.635	351.001	1563.82	7813.27	2.48306e+57	2.99752e+56	1.86444	10.255	1.982	10.255
5	983.798	220.077	14269.2	3.66149e+53	7.30335e+56	0.164617	1.1	2.35	2.35
30.3574	5973.12	397.065	45806.9	5.88803e+53	8.50549e+56	0.199083	0.92	1.889	1.889
15.9411	2424.12	320.459	25038.2	6.87433e+53	8.23421e+56	0.188273	1.078	2.128	2.128
308.574	14.0142	933.181	1392.85	2.59078e+57	3.54241e+55	1.86534	10.683	1.612	10.683
34.5315	5973.12	414.752	45806.9	7.06632e+53	8.49468e+56	0.198961	0.962	1.888	1.888
668.432	351.001	1857.45	7813.27	2.54506e+57	2.76804e+56	1.89649	10.18	1.926	10.18
39.2794	125.231	433.351	4413.68	2.92972e+56	3.27848e+56	0.317095	9.928	2.471	9.928
5.68748	983.798	229.361	14269.2	4.36794e+53	7.29494e+56	0.164499	1.135	2.349	2.349
351.001	14.0142	985.173	1392.85	2.66708e+57	3.24056e+55	1.909	10.598	1.563	10.598
6.46948	44.6801	239.057	2545.98	1.4145e+55	2.33711e+56	0.064398	6.729	2.643	6.729
18.1329	2424.12	334.358	25038.2	8.24361e+53	8.22109e+56	0.188118	1.124	2.127	2.127
39.2794	5973.12	433.351	45806.9	8.49351e+53	8.48211e+56	0.198826	1.007	1.888	1.888
760.338	351.001	2201.98	7813.27	2.58623e+57	2.53793e+56	1.91599	10.1	1.867	10.1
6.46948	983.798	239.057	14269.2	5.21611e+53	7.28523e+56	0.164365	1.173	2.349	2.349
44.6801	5973.12	452.925	45806.9	1.02278e+54	8.46754e+56	0.198678	1.055	1.887	1.887
20.6261	2424.12	348.925	25038.2	9.89919e+53	8.20598e+56	0.187947	1.172	2.126	2.126
399.262	14.0142	1041.17	1392.85	2.73578e+57	2.95066e+55	1.94761	10.507	1.512	10.507
50.8234	5973.12	473.542	45806.9	1.23432e+54	8.45071e+56	0.198518	1.107	1.885	1.885
5	5.68748	220.077	877.599	1.29478e+56	7.02218e+55	0.124197	18.749	2.442	18.749
864.881	351.001	2605.84	7813.27	2.60733e+57	2.31019e+56	1.92385	10.015	1.805	10.015
7.359	983.798	249.187	14269.2	6.23565e+53	7.27406e+56	0.164216	1.215	2.348	2.348
57.8114	5973.12	495.278	45806.9	1.49359e+54	8.43138e+56	0.19835	1.165	1.884	1.884
23.462	2424.12	364.202	25038.2	1.19064e+54	8.1886e+56	0.18776	1.224	2.125	2.125
454.159	14.0142	1101.59	1392.85	2.79651e+57	2.67403e+55	1.98113	10.41	1.461	10.41
983.798	351.001	3078.78	7813.27	2.61084e+57	2.08753e+56	1.92175	9.925	1.741	9.925
44.6801	125.231	452.925	4413.68	3.82338e+56	3.22899e+56	0.388277	10.07	2.455	10.07
65.7602	5973.12	518.216	45806.9	1.81315e+54	8.4093e+56	0.198181	1.227	1.882	1.882
26.688	2424.12	380.233	25038.2	1.43473e+54	8.16873e+56	0.187559	1.281	2.123	2.123
8.37083	983.798	259.773	14269.2	7.46303e+53	7.2612e+56	0.164049	1.259	2.347	2.347
516.604	14.0142	1313.86	1392.85	2.84279e+57	2.29687e+55	2.00588	10.313	1.388	10.313
1119.07	351.001	3632.11	7813.27	2.59998e+57	1.87247e+56	1.9117	9.833	1.676	9.833
74.8019	5973.12	542.449	45806.9	2.20988e+54	8.38428e+56	0.198021	1.297	1.88	1.88
30.3574	2424.12	397.065	25038.2	1.73275e+54	8.14609e+56	0.18735	1.342	2.121	2.121
9.52178	983.798	270.84	14269.2	8.94317e+53	7.24646e+56	0.163865	1.306	2.346	2.346
85.0869	5973.12	568.076	45806.9	2.7069e+54	8.35617e+56	0.19789	1.375	1.877	1.877
7.359	44.6801	249.187	2545.98	1.90121e+55	2.30917e+56	0.0679079	7.929	2.627	7.929
1272.93	351.001	4278.96	7813.27	2.57798e+57	1.66729e+56	1.89558	9.74	1.609	9.74
587.635	14.0142	1563.82	1392.85	2.86222e+57	1.9465e+55	2.01571	10.214	1.311	10.214
96.7859	5973.12	595.211	45806.9	3.33682e+54	8.32498e+56	0.197815	1.463	1.874	1.874
110.094	5973.12	623.978	45806.9	4.14752e+54	8.29087e+56	0.197842	1.565	1.87	1.87
10.831	983.798	282.413	14269.2	1.07316e+54	7.2296e+56	0.163663	1.357	2.344	2.344
34.5315	2424.12	414.752	25038.2	2.09826e+54	8.12046e+56	0.187139	1.409	2.119	2.119
668.432	14.0142	1857.45	1392.85	2.8577e+57	1.64049e+55	2.01259	10.11	1.236	10.11
1447.96	351.001	5034.51	7813.27	2.54781e+57	1.47388e+56	1.8751	9.649	1.541	9.649
125.231	5973.12	654.514	45806.9	5.21283e+54	8.25427e+56	0.198045	1.687	1.866	1.866
142.45	5973.12	686.972	45806.9	6.65491e+54	8.21579e+56	0.198542	1.837	1.861	1.861
39.2794	2424.12	433.351	25038.2	2.54913e+54	8.09163e+56	0.186938	1.484	2.116	2.116
50.8234	125.231	473.542	4413.68	4.83316e+56	3.17684e+56	0.467808	10.196	2.438	10.196
12.3202	983.798	294.52	14269.2	1.28977e+54	7.21039e+56	0.163444	1.413	2.343	2.343
760.338	14.0142	2201.98	1392.85	2.83462e+57	1.37564e+55	1.99958	10.003	1.164	10.003
162.036	5973.12	721.524	45806.9	8.69779e+54	8.17598e+56	0.199537	2.036	1.856	2.036
1647.04	351.001	5916.37	7813.27	2.51205e+57	1.29372e+56	1.85172	9.561	1.473	9.561
44.6801	2424.12	452.925	25038.2	3.10931e+54	8.05951e+56	0.186766	1.566	2.113	2.113
184.315	5973.12	758.36	45806.9	1.18036e+55	8.1342e+56	0.201418	2.309	1.851	2.309
864.881	14.0142	2605.84	1392.85	2.79795e+57	1.14828e+55	1.9794	9.894	1.095	9.894
50.8234	2424.12	473.542	25038.2	3.81163e+54	8.0241e+56	0.186652	1.659	2.109	2.109
209.657	5973.12	797.692	45806.9	1.69423e+55	8.08946e+56	0.204998	2.699	1.846	2.699
1873.5	351.001	6944.91	7813.27	2.4729e+57	1.12785e+56	1.82665	9.478	1.405	9.478
14.0142	983.798	307.191	14269.2	1.55289e+54	7.18857e+56	0.163212	1.473	2.34	2.34
57.8114	2424.12	495.278	25038.2	4.70261e+54	7.98562e+56	0.186641	1.764	2.104	2.104
238.484	5973.12	839.757	45806.9	2.62894e+55	8.04114e+56	0.212121	3.279	1.84	3.279
983.798	14.0142	3078.78	1392.85	2.75188e+57	9.54559e+54	1.95424	9.786	1.028	9.786
15.9411	983.798	320.459	14269.2	1.87354e+54	7.16392e+56	0.162971	1.539	2.338	2.338
2131.1	351.001	8143.69	7813.27	2.43219e+57	9.76826e+55	1.80091	9.403	1.338	9.403
65.7602	2424.12	518.216	25038.2	5.85097e+54	7.94449e+56	0.186802	1.888	2.098	2.098
74.8019	2424.12	542.449	25038.2	7.36384e+54	7.90142e+56	0.187241	2.038	2.092	2.092
57.8114	125.231	495.278	4413.68	5.94412e+56	3.12186e+56	0.554189	10.313	2.421	10.313
2424.12	351.001	9540	7813.27	2.39141e+57	8.40778e+55	1.77533	9.335	1.271	9.335
18.1329	983.798	334.358	14269.2	2.26591e+54	7.13622e+56	0.162728	1.611	2.335	2.335
1119.07	14.0142	3632.11	1392.85	2.6998e+57	7.90609e+54	1.92587	9.682	0.964	9.682
271.275	5973.12	884.821	45806.9	4.50883e+55	7.9887e+56	0.227213	4.156	1.834	4.156
65.7602	125.231	518.216	4413.68	7.14109e+56	3.06384e+56	0.645945	10.421	2.403	10.421
85.0869	2424.12	568.076	25038.2	9.42255e+54	7.8572e+56	0.188131	2.229	2.085	2.229
2757.42	351.001	11165.4	7813.27	2.35174e+57	7.19457e+55	1.75055	9.276	1.205	9.276
20.6261	983.798	348.925	14269.2	2.74845e+54	7.10533e+56	0.162498	1.69	2.331	2.331
1272.93	14.0142	4278.96	1392.85	2.64443e+57	6.52698e+54	1.89569	9.584	0.904	9.584
8.37083	44.6801	259.773	2545.98	2.62595e+55	2.28134e+56	0.0734254	9.296	2.612	9.296
308.574	5973.12	933.181	45806.9	8.56107e+55	7.93161e+56	0.260498	5.403	1.828	5.403
96.7859	2424.12	595.211	25038.2	1.23714e+55	7.81187e+56	0.189768	2.482	2.079	2.482
1447.96	14.0142	5034.51	1392.85	2.58788e+57	5.37296e+54	1.8648	9.492	0.846	9.492
23.462	983.798	364.202	14269.2	3.34554e+54	7.07117e+56	0.1623	1.778	2.327	2.327
3136.56	351.001	13056.3	7813.27	2.31413e+57	6.12294e+55	1.72712	9.226	1.141	9.226
110.094	2424.12	623.978	25038.2	1.68951e+55	7.76429e+56	0.192715	2.829	2.073	2.829
74.8019	125.231	542.449	4413.68	8.40896e+56	3.00262e+56	0.741656	10.518	2.383	10.518
26.688	983.798	380.233	14269.2	4.09009e+54	7.03381e+56	0.162163	1.877	2.321	2.321
5.68748	5.68748	229.361	877.599	1.53341e+56	6.87492e+55	0.143653	16.338	2.421	16.338
1647.04	14.0142	5916.37	1392.85	2.5318e+57	4.41198e+54	1.83406	9.409	0.792	9.409
3567.82	351.001	15254.9	7813.27	2.27928e+57	5.18468e+55	1.70542	9.185	1.079	9.185
125.231	2424.12	654.514	25038.2	2.4358e+55	7.71363e+56	0.198118	3.315	2.066	3.315
30.3574	983.798	397.065	14269.2	5.02777e+54	6.9935e+56	0.162132	1.99	2.315	2.315
351.001	5973.12	985.173	45806.9	1.69408e+56	7.8693e+56	0.329452	6.834	1.821	6.834
1873.5	14.0142	6944.91	1392.85	2.47746e+57	3.61494e+54	1.80414	9.335	0.74	9.335
34.5315	983.798	414.752	14269.2	6.2243e+54	6.95073e+56	0.162275	2.121	2.308	2.308
4058.38	351.001	17809.9	7813.27	2.24771e+57	4.36995e+55	1.68574	9.153	1.018	9.153
142.45	2424.12	686.972	25038.2	3.76325e+55	7.65932e+56	0.208397	4.006	2.06	4.006
85.0869	125.231	568.076	4413.68	9.73272e+56	2.93803e+56	0.839963	10.602	2.363	10.602
39.2794	983.798	433.351	14269.2	7.77881e+54	6.90626e+56	0.162693	2.28	2.3	2.3
2131.1	14.0142	8143.69	1392.85	2.42581e+57	2.95643e+54	1.77557	9.27	0.692	9.27
4616.39	351.001	20777.5	7813.27	2.21976e+57	3.66774e+55	1.66828	9.13	0.96	9.13
44.6801	983.798	452.925	14269.2	9.8515e+54	6.86101e+56	0.163541	2.48	2.292	2.48
399.262	5973.12	1041.17	45806.9	3.12919e+56	7.80121e+56	0.446095	8.027	1.814	8.027
2424.12	14.0142	9540	1392.85	2.37755e+57	2.41394e+54	1.74873	9.214	0.646	9.214
50.8234	983.798	473.542	14269.2	1.2729e+55	6.81538e+56	0.165072	2.742	2.284	2.742
162.036	2424.12	721.524	25038.2	6.27958e+55	7.60082e+56	0.228631	4.968	2.052	4.968
5251.12	351.001	24222.6	7813.27	2.19563e+57	3.06664e+55	1.65316	9.114	0.904	9.114
96.7859	125.231	595.211	4413.68	1.10975e+57	2.86991e+56	0.939577	10.672	2.341	10.672
57.8114	983.798	495.278	14269.2	1.69598e+55	6.76856e+56	0.167737	3.089	2.276	3.089
2757.42	14.0142	11165.4	1392.85	2.33318e+57	1.96836e+54	1.72392	9.168	0.604	9.168
5973.12	351.001	28220.4	7813.27	2.1754e+57	2.5553e+55	1.64041	9.106	0.85	9.106
9.52178	44.6801	270.84	2545.98	3.70801e+55	2.25331e+56	0.0819402	10.585	2.598	10.585
454.159	5973.12	1101.59	45806.9	5.07674e+56	7.72675e+56	0.601052	8.832	1.806	8.832
65.7602	983.798	518.216	14269.2	2.35746e+55	6.71953e+56	0.172392	3.561	2.268	3.561
3136.56	14.0142	13056.3	1392.85	2.29301e+57	1.60316e+54	1.70135	9.132	0.563	9.132
184.315	2424.12	758.36	25038.2	1.11171e+56	7.5376e+56	0.268142	6.161	2.045	6.161
6794.4	351.001	32857.3	7813.27	2.15903e+57	2.12271e+55	1.63002	9.105	0.799	9.105
110.094	125.231	623.978	4413.68	1.24884e+57	2.79812e+56	1.03928	10.728	2.317	10.728
3567.82	14.0142	15254.9	1392.85	2.25724e+57	1.30451e+54	1.68115	9.103	0.526	9.103
7728.6	351.001	38233.3	7813.27	2.14641e+57	1.75858e+55	1.62191	9.11	0.75	9.11
516.604	5973.12	1313.86	45806.9	7.21384e+56	7.64596e+56	0.766695	9.329	1.798	9.329
74.8019	983.798	542.449	14269.2	3.45535e+55	6.66768e+56	0.180694	4.205	2.26	4.205
4058.38	14.0142	17809.9	1392.85	2.22594e+57	1.06062e+54	1.66339	9.084	0.49	9.084
8791.24	351.001	44463.4	7813.27	2.13734e+57	1.45342e+55	1.61597	9.119	0.703	9.119
125.231	125.231	654.514	4413.68	1.38909e+57	2.72258e+56	1.13793	10.768	2.293	10.768
209.657	2424.12	797.692	25038.2	1.97143e+56	7.46914e+56	0.338334	7.348	2.036	7.348
4616.39	14.0142	20777.5	1392.85	2.19911e+57	8.61789e+53	1.64809	9.072	0.457	9.072
85.0869	983.798	568.076	14269.2	5.3715e+55	6.61255e+56	0.195835	5.064	2.252	5.064
587.635	5973.12	1563.82	45806.9	9.2646e+56	7.55494e+56	0.921274	9.631	1.789	9.631
10000	351.001	51680.6	7813.27	2.13161e+57	1.19871e+55	1.61207	9.133	0.66	9.133
6.46948	5.68748	239.057	877.599	1.80688e+56	6.72547e+55	0.165919	14.763	2.4	14.763
5251.12	14.0142	24222.6	1392.85	2.17664e+57	6.99899e+53	1.63523	9.068	0.427	9.068
142.45	125.231	686.972	4413.68	1.52904e+57	2.64321e+56	1.23447	10.793	2.266	10.793
668.432	5973.12	1857.45	45806.9	1.11469e+57	7.44947e+56	1.05928	9.818	1.78	9.818
5	399.262	220.077	8407.84	9.09496e+53	5.86312e+56	0.132016	1.523	2.529	2.529
96.7859	983.798	595.211	14269.2	8.77868e+55	6.55366e+56	0.223373	6.111	2.243	6.111
238.484	2424.12	839.757	25038.2	3.2768e+56	7.39488e+56	0.443729	8.287	2.027	8.287
5973.12	14.0142	28220.4	1392.85	2.15839e+57	5.68184e+53	1.62474	9.069	0.398	9.069
162.036	125.231	721.524	4413.68	1.66731e+57	2.55998e+56	1.32794	10.802	2.238	10.802
760.338	5973.12	2201.98	45806.9	1.28372e+57	7.32675e+56	1.17992	9.931	1.77	9.931
5.68748	399.262	229.361	8407.84	1.08983e+54	5.84571e+56	0.131798	1.577	2.527	2.527
6794.4	14.0142	32857.3	1392.85	2.14414e+57	4.61115e+53	1.61653	9.076	0.371	9.076
10.831	44.6801	282.413	2545.98	5.2913e+55	2.22477e+56	0.0946376	11.457	2.583	11.457
271.275	2424.12	884.821	25038.2	4.95981e+56	7.31423e+56	0.577161	8.947	2.017	8.947
110.094	983.798	623.978	14269.2	1.45962e+56	6.49056e+56	0.270722	7.189	2.233	7.189
184.315	125.231	758.36	4413.68	1.80257e+57	2.47292e+56	1.4175	10.798	2.209	10.798
6.46948	399.262	239.057	8407.84	1.30818e+54	5.826e+56	0.131563	1.635	2.525	2.525
7728.6	14.0142	38233.3	1392.85	2.13366e+57	3.74145e+53	1.61047	9.088	0.346	9.088
864.881	5973.12	2605.84	45806.9	1.4338e+57	7.18494e+56	1.2842	9.996	1.758	9.996
8791.24	14.0142	44463.4	1392.85	2.12666e+57	3.03518e+53	1.60641	9.103	0.322	9.103
7.359	399.262	249.187	8407.84	1.57327e+54	5.80377e+56	0.131315	1.699	2.522	2.522
983.798	5973.12	3078.78	45806.9	1.56616e+57	7.02311e+56	1.37374	10.029	1.745	10.029
209.657	125.231	797.692	4413.68	1.93355e+57	2.3821e+56	1.50241	10.779	2.178	10.779
308.574	2424.12	933.181	25038.2	6.88118e+56	7.22663e+56	0.726084	9.399	2.007	9.399
10000	14.0142	51680.6	1392.85	2.12283e+57	2.46229e+53	1.60418	9.121	0.301	9.121
8.37083	399.262	259.773	8407.84	1.89607e+54	5.77882e+56	0.13106	1.768	2.518	2.518
238.484	125.231	839.757	4413.68	2.05909e+57	2.28769e+56	1.58206	10.747	2.144	10.747
1119.07	5973.12	3632.11	45806.9	1.68228e+57	6.84121e+56	1.45021	10.039	1.729	10.039
125.231	983.798	654.514	14269.2	2.3563e+56	6.42281e+56	0.343424	8.1	2.223	8.1
351.001	2424.12	985.173	25038.2	8.90799e+56	7.13147e+56	0.879284	9.707	1.995	9.707
9.52178	399.262	270.84	8407.84	2.29064e+54	5.751e+56	0.130805	1.845	2.514	2.514
1272.93	5973.12	4278.96	45806.9	1.78363e+57	6.6399e+56	1.51511	10.032	1.711	10.032
271.275	125.231	884.821	4413.68	2.17816e+57	2.1899e+56	1.65594	10.702	2.109	10.702
7.359	5.68748	249.187	877.599	2.11789e+56	6.57367e+55	0.191189	13.687	2.378	13.687
10.831	399.262	282.413	8407.84	2.77518e+54	5.72019e+56	0.130565	1.929	2.509	2.509
1447.96	5973.12	5034.51	45806.9	1.87149e+57	6.42038e+56	1.56973	10.015	1.69	10.015
308.574	125.231	933.181	4413.68	2.28984e+57	2.08902e+56	1.7237	10.646	2.073	10.646
399.262	2424.12	1041.17	25038.2	1.09397e+57	7.02816e+56	1.02885	9.912	1.983	9.912
142.45	983.798	686.972	14269.2	3.57427e+56	6.34993e+56	0.441072	8.776	2.212	8.776
12.3202	399.262	294.52	8407.84	3.37349e+54	5.68639e+56	0.130359	2.024	2.504	2.504
12.3202	44.6801	294.52	2545.98	7.51779e+55	2.19546e+56	0.112671	11.759	2.568	11.759
351.001	125.231	985.173	4413.68	2.39335e+57	1.98544e+56	1.78508	10.579	2.034	10.579
1647.04	5973.12	5916.37	45806.9	1.94699e+57	6.18384e+56	1.61516	9.989	1.668	9.989
14.0142	399.262	307.191	8407.84	4.11752e+54	5.64971e+56	0.130218	2.131	2.497	2.497
454.159	2424.12	1101.59	25038.2	1.29063e+57	6.91608e+56	1.16978	10.041	1.969	10.041
399.262	125.231	1041.17	4413.68	2.48806e+57	1.87962e+56	1.83994	10.503	1.993	10.503
15.9411	399.262	320.459	8407.84	5.05106e+54	5.61046e+56	0.130185	2.255	2.489	2.489
1873.5	5973.12	6944.91	45806.9	2.01103e+57	5.931e+56	1.65228	9.956	1.643	9.956
162.036	983.798	721.524	14269.2	5.05676e+56	6.27144e+56	0.558013	9.262	2.2	9.262
18.1329	399.262	334.358	8407.84	6.23612e+54	5.56916e+56	0.130326	2.401	2.48	2.48
454.159	125.231	1101.59	4413.68	2.57349e+57	1.7721e+56	1.88827	10.418	1.95	10.418
516.604	2424.12	1313.86	25038.2	1.47e+57	6.79133e+56	1.29477	10.112	1.955	10.112
2131.1	5973.12	8143.69	45806.9	2.06443e+57	5.66277e+56	1.68185	9.919	1.617	9.919
20.6261	399.262	348.925	8407.84	7.76465e+54	5.52661e+56	0.130736	2.579	2.47	2.579
516.604	125.231	1313.86	4413.68	2.64797e+57	1.63164e+56	1.9286	10.331	1.897	10.331
587.635	2424.12	1563.82	25038.2	1.62643e+57	6.64285e+56	1.40056	10.141	1.94	10.141
23.462	399.262	364.202	8407.84	9.78162e+54	5.48371e+56	0.131556	2.806	2.459	2.806
2424.12	5973.12	9540	45806.9	2.10794e+57	5.38042e+56	1.70454	9.879	1.589	9.879
184.315	983.798	758.36	14269.2	6.72321e+56	6.18686e+56	0.686914	9.615	2.188	9.615
587.635	125.231	1563.82	4413.68	2.70287e+57	1.47029e+56	1.95662	10.244	1.828	10.244
26.688	399.262	380.233	8407.84	1.25374e+55	5.44103e+56	0.133012	3.099	2.449	3.099
8.37083	5.68748	259.773	877.599	2.46879e+56	6.41939e+55	0.219618	12.932	2.356	12.932
2757.42	5973.12	11165.4	45806.9	2.14236e+57	5.08572e+56	1.72103	9.836	1.558	9.836
668.432	2424.12	1857.45	25038.2	1.76239e+57	6.46619e+56	1.4897	10.144	1.922	10.144
668.432	125.231	1857.45	4413.68	2.7338e+57	1.31439e+56	1.9709	10.154	1.757	10.154
30.3574	399.262	397.065	8407.84	1.64916e+55	5.39813e+56	0.135485	3.482	2.439	3.482
3136.56	5973.12	13056.3	45806.9	2.16861e+57	4.78086e+56	1.73203	9.791	1.526	9.791
209.657	983.798	797.692	14269.2	8.49698e+56	6.09569e+56	0.82116	9.873	2.174	9.873
14.0142	44.6801	307.191	2545.98	1.04998e+56	2.16525e+56	0.136923	11.652	2.553	11.652
760.338	2424.12	2201.98	25038.2	1.87995e+57	6.26138e+56	1.56434	10.129	1.901	10.129
760.338	125.231	2201.98	4413.68	2.74222e+57	1.16622e+56	1.97269	10.058	1.684	10.058
3567.82	5973.12	15254.9	45806.9	2.1877e+57	4.46843e+56	1.73828	9.745	1.491	9.745
34.5315	399.262	414.752	8407.84	2.24773e+55	5.35405e+56	0.13966	3.991	2.43	3.991
864.881	125.231	2605.84	4413.68	2.73196e+57	1.02713e+56	1.96437	9.958	1.611	9.958
864.881	2424.12	2605.84	25038.2	1.98072e+57	6.03135e+56	1.62618	10.1	1.876	10.1
238.484	983.798	839.757	14269.2	1.03145e+57	5.99745e+56	0.955558	10.06	2.159	10.06
983.798	125.231	3078.78	4413.68	2.70725e+57	8.98151e+55	1.94835	9.856	1.537	9.856
4058.38	5973.12	17809.9	45806.9	2.20069e+57	4.15137e+56	1.74053	9.698	1.455	9.698
983.798	2424.12	3078.78	25038.2	2.06586e+57	5.78067e+56	1.67657	10.062	1.847	10.062
39.2794	399.262	433.351	8407.84	3.19956e+55	5.30813e+56	0.146788	4.664	2.42	4.664
271.275	983.798	884.821	14269.2	1.21256e+57	5.89167e+56	1.08628	10.189	2.143	10.189
1119.07	125.231	3632.11	4413.68	2.67195e+57	7.79943e+55	1.92677	9.754	1.464	9.754
4616.39	5973.12	20777.5	45806.9	2.20867e+57	3.83289e+56	1.73955	9.652	1.416	9.652
1119.07	2424.12	3632.11	25038.2	2.13628e+57	5.51344e+56	1.71656	10.018	1.816	10.018
1272.93	125.231	4278.96	4413.68	2.62939e+57	6.72828e+55	1.90141	9.655	1.391	9.655
5251.12	5973.12	24222.6	45806.9	2.21268e+57	3.5163e+56	1.73603	9.608	1.376	9.608
308.574	983.798	933.181	14269.2	1.38914e+57	5.77788e+56	1.21061	10.273	2.126	10.273
1272.93	2424.12	4278.96	25038.2	2.19269e+57	5.23178e+56	1.74697	9.969	1.782	9.969
44.6801	399.262	452.925	8407.84	4.77179e+55	5.25995e+56	0.159097	5.522	2.41	5.522
9.52178	5.68748	270.84	877.599	2.86162e+56	6.26249e+55	0.251326	12.395	2.334	12.395
1447.96	125.231	5034.51	4413.68	2.58233e+57	5.76805e+55	1.87376	9.561	1.319	9.561
5973.12	5973.12	28220.4	45806.9	2.21368e+57	3.20497e+56	1.73064	9.566	1.335	9.566
1447.96	2424.12	5034.51	25038.2	2.23583e+57	4.93755e+56	1.76858	9.916	1.745	9.916
351.001	983.798	985.173	14269.2	1.55824e+57	5.65567e+56	1.32671	10.318	2.108	10.318
1647.04	125.231	5916.37	4413.68	2.53302e+57	4.91601e+55	1.845	9.473	1.249	9.473
15.9411	44.6801	320.459	2545.98	1.43094e+56	2.13403e+56	0.167915	11.385	2.537	11.385
1647.04	2424.12	5916.37	25038.2	2.26669e+57	4.63306e+56	1.78222	9.858	1.706	9.858
6794.4	5973.12	32857.3	45806.9	2.21256e+57	2.90212e+56	1.72398	9.527	1.292	9.527
1873.5	125.231	6944.91	4413.68	2.48329e+57	4.16711e+55	1.8161	9.393	1.181	9.393
399.262	983.798	1041.17	14269.2	1.71764e+57	5.52467e+56	1.4334	10.332	2.088	10.332
1873.5	2424.12	6944.91	25038.2	2.28654e+57	4.32106e+56	1.78887	9.798	1.665	9.798
50.8234	399.262	473.542	8407.84	7.39997e+55	5.20915e+56	0.180189	6.517	2.4	6.517
7728.6	5973.12	38233.3	45806.9	2.21007e+57	2.61072e+56	1.71658	9.492	1.248	9.492
2131.1	125.231	8143.69	4413.68	2.43454e+57	3.51465e+55	1.78781	9.322	1.114	9.322
2131.1	2424.12	8143.69	25038.2	2.29689e+57	4.00464e+56	1.7896	9.736	1.621	9.736
454.159	983.798	1101.59	14269.2	1.86575e+57	5.38457e+56	1.53001	10.318	2.066	10.318
2424.12	125.231	9540	4413.68	2.38789e+57	2.95083e+55	1.76073	9.26	1.05	9.26
8791.24	5973.12	44463.4	45806.9	2.20687e+57	2.33338e+56	1.70889	9.461	1.203	9.461
2424.12	2424.12	9540	25038.2	2.29939e+57	3.68716e+56	1.78549	9.673	1.575	9.673
2757.42	125.231	11165.4	4413.68	2.34415e+57	2.4672e+55	1.73531	9.207	0.988	9.207
10000	5973.12	51680.6	45806.9	2.20349e+57	2.07224e+56	1.70131	9.434	1.157	9.434
5	15.9411	220.077	1488.5	4.24596e+55	1.35345e+56	0.0661913	28.93	2.592	28.93
516.604	983.798	1313.86	14269.2	1.99802e+57	5.22255e+56	1.61373	10.286	2.043	10.286
10.831	5.68748	282.413	877.599	3.29813e+56	6.10288e+55	0.286405	12.008	2.311	12.008
57.8114	399.262	495.278	8407.84	1.16587e+56	5.15539e+56	0.21473	7.498	2.389	7.498
3136.56	125.231	13056.3	4413.68	2.30393e+57	2.05516e+55	1.71188	9.165	0.929	9.165
5	6794.4	220.077	50126.2	4.28782e+52	8.53398e+56	0.20006	0.525	1.856	1.856
2757.42	2424.12	11165.4	25038.2	2.29565e+57	3.37212e+56	1.77761	9.612	1.528	9.612
587.635	983.798	1563.82	14269.2	2.11206e+57	5.0205e+56	1.6832	10.242	2.016	10.242
3567.82	125.231	15254.9	4413.68	2.26763e+57	1.70623e+55	1.69067	9.131	0.873	9.131
18.1329	44.6801	334.358	2545.98	1.8983e+56	2.10171e+56	0.205841	11.122	2.521	11.122
5.68748	6794.4	229.361	50126.2	5.09479e+52	8.53307e+56	0.200047	0.541	1.856	1.856
668.432	983.798	1857.45	14269.2	2.20877e+57	4.784e+56	1.73974	10.191	1.983	10.191
3136.56	2424.12	13056.3	25038.2	2.28718e+57	3.06298e+56	1.76692	9.553	1.478	9.553
6.46948	6794.4	239.057	50126.2	6.0566e+52	8.53199e+56	0.200032	0.558	1.856	1.856
4058.38	125.231	17809.9	4413.68	2.2355e+57	1.41235e+55	1.67184	9.107	0.819	9.107
760.338	983.798	2201.98	14269.2	2.28828e+57	4.52525e+56	1.78421	10.135	1.943	10.135
65.7602	399.262	518.216	8407.84	1.80615e+56	5.09832e+56	0.266698	8.307	2.377	8.307
3567.82	2424.12	15254.9	25038.2	2.27537e+57	2.76308e+56	1.7543	9.497	1.427	9.497
7.359	6794.4	249.187	50126.2	7.20348e+52	8.53071e+56	0.200014	0.576	1.856	1.856
864.881	983.798	2605.84	14269.2	2.35053e+57	4.25439e+56	1.81722	10.073	1.9	10.073
4058.38	2424.12	17809.9	25038.2	2.26143e+57	2.47544e+56	1.74055	9.446	1.375	9.446
4616.39	125.231	20777.5	4413.68	2.20766e+57	1.16604e+55	1.65547	9.09	0.768	9.09
12.3202	5.68748	294.52	877.599	3.77986e+56	5.94046e+55	0.324919	11.73	2.287	11.73
8.37083	6794.4	259.773	50126.2	8.57156e+52	8.52919e+56	0.199992	0.595	1.856	1.856
983.798	983.798	3078.78	14269.2	2.39575e+57	3.97526e+56	1.83941	10.007	1.854	10.007
5251.12	125.231	24222.6	4413.68	2.18411e+57	9.60465e+54	1.64158	9.082	0.719	9.082
9.52178	6794.4	270.84	50126.2	1.02042e+53	8.52738e+56	0.199967	0.616	1.856	1.856
4616.39	2424.12	20777.5	25038.2	2.2464e+57	2.20269e+56	1.72633	9.4	1.322	9.4
1119.07	983.798	3632.11	14269.2	2.42483e+57	3.69063e+56	1.85164	9.936	1.805	9.936
5973.12	125.231	28220.4	4413.68	2.16478e+57	7.89562e+54	1.63012	9.08	0.674	9.08
10.831	6794.4	282.413	50126.2	1.21532e+53	8.52525e+56	0.199938	0.637	1.856	1.856
74.8019	399.262	542.449	8407.84	2.68118e+56	5.03761e+56	0.337287	8.901	2.365	8.901
20.6261	44.6801	348.925	2545.98	2.4529e+56	2.06817e+56	0.250642	10.922	2.505	10.922
5251.12	2424.12	24222.6	25038.2	2.23118e+57	1.94695e+56	1.71221	9.36	1.268	9.36
1272.93	983.798	4278.96	14269.2	2.43941e+57	3.40354e+56	1.85517	9.861	1.754	9.861
6794.4	125.231	32857.3	4413.68	2.14949e+57	6.47941e+54	1.62101	9.084	0.63	9.084
12.3202	6794.4	294.52	50126.2	1.44816e+53	8.52271e+56	0.199904	0.66	1.856	1.856
7728.6	125.231	38233.3	4413.68	2.13806e+57	5.30935e+54	1.61416	9.093	0.59	9.093
5973.12	2424.12	28220.4	25038.2	2.21649e+57	1.70977e+56	1.69867	9.326	1.214	9.326
1447.96	983.798	5034.51	14269.2	2.44167e+57	3.11724e+56	1.85144	9.784	1.7	9.784
14.0142	5.68748	307.191	877.599	4.30813e+56	5.77516e+55	0.366911	11.53	2.262	11.53
14.0142	6794.4	307.191	50126.2	1.7265e+53	8.51972e+56	0.199864	0.685	1.856	1.856
8791.24	125.231	44463.4	4413.68	2.13018e+57	4.34493e+54	1.60939	9.107	0.551	9.107
6794.4	2424.12	32857.3	25038.2	2.2029e+57	1.49213e+56	1.68608	9.298	1.16	9.298
1647.04	983.798	5916.37	14269.2	2.43394e+57	2.83501e+56	1.84193	9.705	1.644	9.705
85.0869	399.262	568.076	8407.84	3.77579e+56	4.97291e+56	0.424639	9.33	2.352	9.33
15.9411	6794.4	320.459	50126.2	2.05949e+53	8.51618e+56	0.199817	0.711	1.856	1.856
10000	125.231	51680.6	4413.68	2.12559e+57	3.55187e+54	1.60656	9.124	0.515	9.124
7728.6	2424.12	38233.3	25038.2	2.19087e+57	1.29447e+56	1.67474	9.277	1.107	9.277
1873.5	983.798	6944.91	14269.2	2.41847e+57	2.56003e+56	1.82803	9.628	1.587	9.628
18.1329	6794.4	334.358	50126.2	2.4582e+53	8.512e+56	0.199763	0.739	1.856	1.856
2131.1	983.798	8143.69	14269.2	2.39736e+57	2.29528e+56	1.81101	9.553	1.528	9.553
23.462	44.6801	364.202	2545.98	3.09353e+56	2.03332e+56	0.302072	10.793	2.487	10.793
5	142.45	220.077	4734	2.49297e+54	4.0944e+56	0.0937012	2.261	2.662	2.662
8791.24	2424.12	44463.4	25038.2	2.18071e+57	1.11668e+56	1.66483	9.262	1.054	9.262
20.6261	6794.4	348.925	50126.2	2.93614e+53	8.50707e+56	0.199701	0.769	1.855	1.855
2424.12	983.798	9540	14269.2	2.37244e+57	2.04336e+56	1.79196	9.482	1.468	9.482
96.7859	399.262	595.211	8407.84	5.05377e+56	4.90388e+56	0.52519	9.652	2.339	9.652
10000	2424.12	51680.6	25038.2	2.17261e+57	9.58223e+55	1.6565	9.252	1.002	9.252
15.9411	5.68748	320.459	877.599	4.88403e+56	5.60695e+55	0.412396	11.389	2.237	11.389
5.68748	142.45	229.361	4734	3.02089e+54	4.06422e+56	0.0934987	2.365	2.654	2.654
23.462	6794.4	364.202	50126.2	3.50977e+53	8.50128e+56	0.199629	0.801	1.855	1.855
2757.42	983.798	11165.4	14269.2	2.34529e+57	1.80643e+56	1.77182	9.417	1.407	9.417
5	2757.42	220.077	27220.2	1.21185e+53	8.38099e+56	0.191531	0.749	2.097	2.097
26.688	6794.4	380.233	50126.2	4.19922e+53	8.49447e+56	0.199546	0.835	1.855	1.855
3136.56	983.798	13056.3	14269.2	2.31724e+57	1.58616e+56	1.75139	9.359	1.346	9.359
110.094	399.262	623.978	8407.84	6.47286e+56	4.83015e+56	0.635003	9.902	2.324	9.902
6.46948	142.45	239.057	4734	3.67507e+54	4.03164e+56	0.0933526	2.485	2.646	2.646
30.3574	6794.4	397.065	50126.2	5.02936e+53	8.48647e+56	0.199451	0.872	1.855	1.855
5.68748	2757.42	229.361	27220.2	1.44179e+53	8.3781e+56	0.191488	0.773	2.097	2.097
3567.82	983.798	15254.9	14269.2	2.28941e+57	1.38363e+56	1.73133	9.308	1.285	9.308
26.688	44.6801	380.233	2545.98	3.81757e+56	1.99705e+56	0.359752	10.725	2.469	10.725
7.359	142.45	249.187	4734	4.49211e+54	3.99694e+56	0.0933002	2.626	2.636	2.636
34.5315	6794.4	414.752	50126.2	6.0308e+53	8.47712e+56	0.199344	0.91	1.854	1.854
5.68748	15.9411	229.361	1488.5	5.70983e+55	1.3327e+56	0.0780256	23.594	2.574	23.594
4058.38	983.798	17809.9	14269.2	2.26269e+57	1.1994e+56	1.71218	9.264	1.224	9.264
18.1329	5.68748	334.358	877.599	5.50839e+56	5.4358e+55	0.461361	11.29	2.211	11.29
6.46948	2757.42	239.057	27220.2	1.71652e+53	8.37472e+56	0.19144	0.797	2.097	2.097
125.231	399.262	654.514	8407.84	7.99241e+56	4.75139e+56	0.750443	10.098	2.308	10.098
39.2794	6794.4	433.351	50126.2	7.24192e+53	8.4662e+56	0.199224	0.953	1.854	1.854
8.37083	142.45	259.773	4734	5.523e+54	3.9606e+56	0.0933953	2.8	2.624	2.8
4616.39	983.798	20777.5	14269.2	2.2378e+57	1.03353e+56	1.69437	9.229	1.164	9.229
7.359	2757.42	249.187	27220.2	2.04492e+53	8.37076e+56	0.191384	0.824	2.096	2.096
44.6801	6794.4	452.925	50126.2	8.71078e+53	8.45349e+56	0.19909	0.998	1.853	1.853
9.52178	142.45	270.84	4734	6.84179e+54	3.92331e+56	0.0937158	3.016	2.612	3.016
5251.12	983.798	24222.6	14269.2	2.21526e+57	8.85623e+55	1.67821	9.201	1.105	9.201
50.8234	6794.4	473.542	50126.2	1.04986e+54	8.43875e+56	0.198944	1.047	1.852	1.852
8.37083	2757.42	259.773	27220.2	2.43778e+53	8.36613e+56	0.191319	0.852	2.096	2.096
30.3574	44.6801	397.065	2545.98	4.62144e+56	1.95929e+56	0.423222	10.7	2.45	10.7
142.45	399.262	686.972	8407.84	9.57595e+56	4.66723e+56	0.868385	10.252	2.291	10.252
57.8114	6794.4	495.278	50126.2	1.26835e+54	8.42173e+56	0.198787	1.1	1.851	1.851
5973.12	983.798	28220.4	14269.2	2.19547e+57	7.54938e+55	1.66393	9.181	1.048	9.181
9.52178	2757.42	270.84	27220.2	2.90811e+53	8.36072e+56	0.191245	0.882	2.096	2.096
10.831	142.45	282.413	4734	8.56209e+54	3.88587e+56	0.0943754	3.291	2.598	3.291
65.7602	6794.4	518.216	50126.2	1.53677e+54	8.40217e+56	0.198624	1.158	1.849	1.849
6794.4	983.798	32857.3	14269.2	2.17866e+57	6.40437e+55	1.65167	9.168	0.991	9.168
10.831	2757.42	282.413	27220.2	3.47171e+53	8.3544e+56	0.19116	0.914	2.096	2.096
20.6261	5.68748	348.925	877.599	6.18171e+56	5.26172e+55	0.513761	11.225	2.184	11.225
74.8019	6794.4	542.449	50126.2	1.86864e+54	8.37987e+56	0.198462	1.222	1.848	1.848
7728.6	983.798	38233.3	14269.2	2.16497e+57	5.40907e+55	1.6415	9.162	0.937	9.162
12.3202	142.45	294.52	4734	1.08717e+55	3.84891e+56	0.095547	3.643	2.585	3.643
162.036	399.262	721.524	8407.84	1.11914e+57	4.57737e+56	0.986219	10.369	2.273	10.369
34.5315	44.6801	414.752	2545.98	5.50088e+56	1.91992e+56	0.491963	10.706	2.43	10.706
85.0869	6794.4	568.076	50126.2	2.28223e+54	8.35462e+56	0.198315	1.293	1.845	1.845
12.3202	2757.42	294.52	27220.2	4.14776e+53	8.34703e+56	0.191064	0.948	2.096	2.096
8791.24	983.798	44463.4	14269.2	2.1544e+57	4.55001e+55	1.6334	9.162	0.884	9.162
96.7859	6794.4	595.211	50126.2	2.80289e+54	8.32632e+56	0.198203	1.373	1.843	1.843
184.315	399.262	758.36	8407.84	1.28109e+57	4.48147e+56	1.1018	10.454	2.254	10.454
14.0142	142.45	307.191	4734	1.40961e+55	3.81252e+56	0.0975082	4.099	2.572	4.099
110.094	6794.4	623.978	50126.2	3.46699e+54	8.29501e+56	0.198158	1.465	1.839	1.839
23.462	5.68748	364.202	877.599	6.90405e+56	5.08475e+55	0.569511	11.183	2.157	11.183
10000	983.798	51680.6	14269.2	2.14691e+57	3.81347e+55	1.62735	9.167	0.834	9.167
14.0142	2757.42	307.191	27220.2	4.95978e+53	8.33846e+56	0.190954	0.985	2.095	2.095
125.231	6794.4	654.514	50126.2	4.32901e+54	8.26092e+56	0.198234	1.571	1.835	1.835
142.45	6794.4	686.972	50126.2	5.47514e+54	8.22454e+56	0.198516	1.7	1.831	1.831
162.036	6794.4	721.524	50126.2	7.0535e+54	8.18651e+56	0.199144	1.864	1.826	1.864
39.2794	44.6801	433.351	2545.98	6.45096e+56	1.87888e+56	0.56541	10.731	2.409	10.731
184.315	6794.4	758.36	50126.2	9.35093e+54	8.14705e+56	0.200373	2.084	1.821	2.084
209.657	399.262	797.692	8407.84	1.44099e+57	4.37927e+56	1.21339	10.51	2.233	10.51
15.9411	2757.42	320.459	27220.2	5.93655e+53	8.3285e+56	0.19083	1.025	2.095	2.095
15.9411	142.45	320.459	4734	1.88031e+55	3.7762e+56	0.100727	4.694	2.56	4.694
5	1119.07	220.077	15428	3.20263e+53	7.4804e+56	0.16877	1.05	2.32	2.32
209.657	6794.4	797.692	50126.2	1.29728e+55	8.1052e+56	0.202704	2.393	1.816	2.393
18.1329	2757.42	334.358	27220.2	7.11338e+53	8.31696e+56	0.19069	1.067	2.094	2.094
238.484	6794.4	839.757	50126.2	1.92241e+55	8.06014e+56	0.207243	2.844	1.811	2.844
238.484	399.262	839.757	8407.84	1.59673e+57	4.27053e+56	1.3196	10.541	2.211	10.541
5.68748	1119.07	229.361	15428	3.81889e+53	7.47295e+56	0.168665	1.083	2.32	2.32
271.275	6794.4	884.821	50126.2	3.11826e+55	8.01132e+56	0.216598	3.527	1.806	3.527
26.688	5.68748	380.233	877.599	7.675e+56	4.90499e+55	0.628483	11.159	2.128	11.159
20.6261	2757.42	348.925	27220.2	8.5342e+53	8.3036e+56	0.190535	1.112	2.093	2.093
44.6801	44.6801	452.925	2545.98	7.46617e+56	1.83607e+56	0.642957	10.767	2.387	10.767
18.1329	142.45	334.358	4734	2.59643e+55	3.73928e+56	0.106008	5.457	2.548	5.457
6.46948	1119.07	239.057	15428	4.55817e+53	7.46431e+56	0.168545	1.119	2.319	2.319
271.275	399.262	884.821	8407.84	1.74652e+57	4.15506e+56	1.41937	10.548	2.187	10.548
23.462	2757.42	364.202	27220.2	1.02537e+54	8.2882e+56	0.190364	1.162	2.092	2.092
308.574	6794.4	933.181	50126.2	5.64861e+55	7.9582e+56	0.237193	4.561	1.8	4.561
26.688	2757.42	380.233	27220.2	1.23406e+54	8.27051e+56	0.190178	1.214	2.091	2.091
7.359	1119.07	249.187	15428	5.446e+53	7.45436e+56	0.16841	1.158	2.319	2.319
308.574	399.262	933.181	8407.84	1.88883e+57	4.03276e+56	1.51191	10.535	2.161	10.535
30.3574	5.68748	397.065	877.599	8.49362e+56	4.72254e+55	0.690505	11.147	2.098	11.147
30.3574	2757.42	397.065	27220.2	1.4882e+54	8.25025e+56	0.18998	1.272	2.089	2.089
50.8234	44.6801	473.542	2545.98	8.54029e+56	1.79143e+56	0.723957	10.808	2.364	10.808
8.37083	1119.07	259.773	15428	6.51361e+53	7.44288e+56	0.168259	1.199	2.318	2.318
6.46948	15.9411	239.057	1488.5	7.55848e+55	1.31186e+56	0.093051	19.501	2.557	19.501
351.001	6794.4	985.173	50126.2	1.12222e+56	7.90023e+56	0.283161	5.959	1.794	5.959
351.001	399.262	985.173	8407.84	2.02243e+57	3.90359e+56	1.5967	10.504	2.134	10.504
20.6261	142.45	348.925	4734	3.71868e+55	3.70127e+56	0.114687	6.385	2.536	6.385
34.5315	2757.42	414.752	27220.2	1.79897e+54	8.2272e+56	0.189775	1.334	2.087	2.087
9.52178	1119.07	270.84	15428	7.79956e+53	7.42967e+56	0.16809	1.244	2.317	2.317
399.262	399.262	1041.17	8407.84	2.14633e+57	3.76763e+56	1.6734	10.456	2.105	10.456
39.2794	2757.42	433.351	27220.2	2.1809e+54	8.20111e+56	0.189571	1.403	2.085	2.085
57.8114	44.6801	495.278	2545.98	9.66641e+56	1.7449e+56	0.807723	10.85	2.34	10.85
399.262	6794.4	1041.17	50126.2	2.22387e+56	7.83687e+56	0.373545	7.372	1.787	7.372
10.831	1119.07	282.413	15428	9.35108e+53	7.41453e+56	0.167904	1.292	2.316	2.316
44.6801	2757.42	452.925	27220.2	2.65327e+54	8.17181e+56	0.189381	1.478	2.082	2.082
34.5315	5.68748	414.752	877.599	9.35831e+56	4.53759e+55	0.755352	11.145	2.068	11.145
454.159	399.262	1101.59	8407.84	2.2598e+57	3.62507e+56	1.74189	10.395	2.074	10.395
50.8234	2757.42	473.542	27220.2	3.24208e+54	8.13922e+56	0.189228	1.563	2.079	2.079
12.3202	1119.07	294.52	15428	1.12272e+54	7.3972e+56	0.167701	1.345	2.315	2.315
516.604	399.262	1313.86	8407.84	2.36076e+57	3.45154e+56	1.80064	10.326	2.039	10.326
57.8114	2757.42	495.278	27220.2	3.98348e+54	8.10339e+56	0.189142	1.658	2.075	2.075
65.7602	44.6801	518.216	2545.98	1.08368e+57	1.69643e+56	0.893534	10.889	2.315	10.889
23.462	142.45	364.202	4734	5.49191e+55	3.66185e+56	0.128794	7.396	2.524	7.396
454.159	6794.4	1101.59	50126.2	3.94432e+56	7.76753e+56	0.512284	8.418	1.779	8.418
65.7602	2757.42	518.216	27220.2	4.92938e+54	8.06458e+56	0.189176	1.767	2.07	2.07
14.0142	1119.07	307.191	15428	1.35015e+54	7.37746e+56	0.167482	1.401	2.313	2.313
39.2794	5.68748	433.351	877.599	1.02668e+57	4.35036e+55	0.82275	11.147	2.036	11.147
587.635	399.262	1563.82	8407.84	2.44569e+57	3.23334e+56	1.84764	10.256	1.994	10.256
74.8019	2757.42	542.449	27220.2	6.158e+54	8.0233e+56	0.189408	1.897	2.064	2.064
85.0869	2757.42	568.076	27220.2	7.79461e+54	7.98031e+56	0.189961	2.056	2.058	2.058
15.9411	1119.07	320.459	15428	1.62667e+54	7.35504e+56	0.16725	1.462	2.311	2.311
668.432	399.262	1857.45	8407.84	2.51185e+57	2.99786e+56	1.88232	10.182	1.94	10.182
74.8019	44.6801	542.449	2545.98	1.20432e+57	1.64599e+56	0.980641	10.922	2.288	10.922
96.7859	2757.42	595.211	27220.2	1.00599e+55	7.93626e+56	0.191038	2.262	2.052	2.262
516.604	6794.4	1313.86	50126.2	6.00477e+56	7.69253e+56	0.674453	9.07	1.772	9.07
18.1329	1119.07	334.358	15428	1.9641e+54	7.32972e+56	0.167011	1.529	2.308	2.308
110.094	2757.42	623.978	27220.2	1.33889e+55	7.89069e+56	0.193003	2.54	2.046	2.54
44.6801	5.68748	452.925	877.599	1.12161e+57	4.16113e+55	0.892371	11.152	2.003	11.152
760.338	399.262	2201.98	8407.84	2.55769e+57	2.75986e+56	1.90459	10.105	1.883	10.105
20.6261	1119.07	348.925	15428	2.37767e+54	7.3013e+56	0.166774	1.602	2.305	2.305
85.0869	44.6801	568.076	2545.98	1.32763e+57	1.59358e+56	1.06828	10.949	2.26	10.949
125.231	2757.42	654.514	27220.2	1.86472e+55	7.84245e+56	0.196575	2.924	2.04	2.924
587.635	6794.4	1563.82	50126.2	8.07286e+56	7.60866e+56	0.832857	9.463	1.764	9.463
864.881	399.262	2605.84	8407.84	2.58362e+57	2.52275e+56	1.91514	10.023	1.823	10.023
23.462	1119.07	364.202	15428	2.88727e+54	7.26964e+56	0.166554	1.683	2.301	2.301
26.688	142.45	380.233	4734	8.23064e+55	3.62078e+56	0.150909	8.317	2.512	8.317
142.45	2757.42	686.972	27220.2	2.76107e+55	7.79087e+56	0.203251	3.471	2.033	3.471
26.688	1119.07	380.233	15428	3.51939e+54	7.23469e+56	0.166372	1.773	2.297	2.297
983.798	399.262	3078.78	8407.84	2.59174e+57	2.28935e+56	1.91551	9.935	1.761	9.935
50.8234	5.68748	473.542	877.599	1.22024e+57	3.97023e+55	0.963838	11.158	1.969	11.158
30.3574	1119.07	397.065	15428	4.31013e+54	7.19656e+56	0.166262	1.875	2.291	2.291
668.432	6794.4	1857.45	50126.2	1.00153e+57	7.51202e+56	0.977621	9.707	1.756	9.707
96.7859	44.6801	595.211	2545.98	1.45265e+57	1.53921e+56	1.15566	10.967	2.23	10.967
162.036	2757.42	721.524	27220.2	4.41177e+55	7.73539e+56	0.216259	4.254	2.026	4.254
1119.07	399.262	3632.11	8407.84	2.58506e+57	2.06237e+56	1.90759	9.845	1.698	9.845
34.5315	1119.07	414.752	15428	5.31023e+54	7.15555e+56	0.166275	1.991	2.285	2.285
7.359	15.9411	249.187	1488.5	9.83321e+55	1.29068e+56	0.111582	16.686	2.54	16.686
39.2794	1119.07	433.351	15428	6.59369e+54	7.11224e+56	0.166485	2.128	2.278	2.278
760.338	6794.4	2201.98	50126.2	1.17825e+57	7.39986e+56	1.10582	9.858	1.746	9.858
44.6801	1119.07	452.925	15428	8.27458e+54	7.06742e+56	0.167009	2.294	2.271	2.294
1272.93	399.262	4278.96	8407.84	2.56671e+57	1.84431e+56	1.89326	9.753	1.632	9.753
57.8114	5.68748	495.278	877.599	1.32211e+57	3.77809e+55	1.03673	11.162	1.934	11.162
110.094	44.6801	623.978	2545.98	1.57836e+57	1.48293e+56	1.24203	10.975	2.199	10.975
184.315	2757.42	758.36	27220.2	7.6243e+55	7.67548e+56	0.242326	5.323	2.019	5.323
50.8234	1119.07	473.542	15428	1.05432e+55	7.02197e+56	0.168026	2.508	2.262	2.508
1447.96	399.262	5034.51	8407.84	2.53965e+57	1.63734e+56	1.87424	9.663	1.566	9.663
57.8114	1119.07	495.278	15428	1.37523e+55	6.97592e+56	0.169838	2.788	2.255	2.788
864.881	6794.4	2605.84	50126.2	1.33641e+57	7.27024e+56	1.21758	9.95	1.736	9.95
30.3574	142.45	397.065	4734	1.22413e+56	3.57784e+56	0.183476	8.997	2.499	8.997
1647.04	399.262	5916.37	8407.84	2.50648e+57	1.44325e+56	1.852	9.576	1.499	9.576
125.231	44.6801	654.514	2545.98	1.70372e+57	1.42481e+56	1.32662	10.973	2.166	10.973
65.7602	5.68748	518.216	877.599	1.42671e+57	3.58515e+55	1.11057	11.163	1.898	11.163
65.7602	1119.07	518.216	15428	1.85791e+55	6.92818e+56	0.173001	3.164	2.247	3.164
209.657	2757.42	797.692	27220.2	1.37876e+56	7.61058e+56	0.292784	6.572	2.011	6.572
983.798	6794.4	3078.78	50126.2	1.47669e+57	7.12191e+56	1.31416	10.002	1.724	10.002
74.8019	1119.07	542.449	15428	2.63077e+55	6.87789e+56	0.178585	3.68	2.239	3.68
1873.5	399.262	6944.91	8407.84	2.46944e+57	1.26334e+56	1.82781	9.493	1.432	9.493
2131.1	399.262	8143.69	8407.84	2.43041e+57	1.09848e+56	1.80271	9.418	1.364	9.418
1119.07	6794.4	3632.11	50126.2	1.60039e+57	6.95438e+56	1.39712	10.026	1.71	10.026
142.45	44.6801	686.972	2545.98	1.82765e+57	1.36496e+56	1.40874	10.961	2.132	10.961
74.8019	5.68748	542.449	877.599	1.5334e+57	3.39197e+55	1.18485	11.16	1.86	11.16
238.484	2757.42	839.757	27220.2	2.43018e+56	7.54018e+56	0.378407	7.711	2.003	7.711
2424.12	399.262	9540	8407.84	2.39093e+57	9.49056e+55	1.77755	9.349	1.298	9.349
85.0869	1119.07	568.076	15428	3.94525e+55	6.82451e+56	0.188701	4.385	2.231	4.385
34.5315	142.45	414.752	4734	1.77215e+56	3.53282e+56	0.227946	9.431	2.485	9.431
1272.93	6794.4	4278.96	50126.2	1.70895e+57	6.7678e+56	1.468	10.03	1.694	10.03
2757.42	399.262	11165.4	8407.84	2.35223e+57	8.15012e+55	1.75305	9.289	1.232	9.289
162.036	44.6801	721.524	2545.98	1.94909e+57	1.30354e+56	1.48771	10.938	2.095	10.938
85.0869	5.68748	568.076	877.599	1.64153e+57	3.19914e+55	1.25906	11.152	1.822	11.152
3136.56	399.262	13056.3	8407.84	2.31531e+57	6.95949e+55	1.72974	9.238	1.168	9.238
1447.96	6794.4	5034.51	50126.2	1.80372e+57	6.56293e+56	1.52817	10.021	1.675	10.021
96.7859	1119.07	595.211	15428	6.28548e+55	6.76756e+56	0.207382	5.315	2.223	5.315
271.275	2757.42	884.821	27220.2	3.93406e+56	7.46367e+56	0.499082	8.557	1.994	8.557
184.315	44.6801	758.36	2545.98	2.06702e+57	1.24072e+56	1.56293	10.905	2.057	10.905
3567.82	399.262	15254.9	8407.84	2.28092e+57	5.91158e+55	1.70805	9.195	1.105	9.195
1647.04	6794.4	5916.37	50126.2	1.88588e+57	6.34075e+56	1.57881	10.002	1.655	10.002
96.7859	5.68748	595.211	877.599	1.75035e+57	3.00731e+55	1.33263	11.138	1.782	11.138
4058.38	399.262	17809.9	8407.84	2.24962e+57	4.99716e+55	1.68831	9.162	1.044	9.162
209.657	44.6801	797.692	2545.98	2.18043e+57	1.17676e+56	1.63386	10.862	2.018	10.862
8.37083	15.9411	259.773	1488.5	1.25728e+56	1.26905e+56	0.133909	14.796	2.522	14.796
39.2794	142.45	433.351	4734	2.47186e+56	3.4855e+56	0.284442	9.705	2.471	9.705
308.574	2757.42	933.181	27220.2	5.77323e+56	7.38049e+56	0.643624	9.136	1.984	9.136
1873.5	6794.4	6944.91	50126.2	1.95647e+57	6.10205e+56	1.62088	9.975	1.633	9.975
110.094	1119.07	623.978	15428	1.04676e+56	6.70657e+56	0.241335	6.408	2.214	6.408
4616.39	399.262	20777.5	8407.84	2.22179e+57	4.20546e+55	1.67072	9.138	0.985	9.138
110.094	5.68748	623.978	877.599	1.85909e+57	2.8172e+55	1.40502	11.117	1.741	11.117
238.484	44.6801	839.757	2545.98	2.28841e+57	1.11191e+56	1.70006	10.809	1.976	10.809
2131.1	6794.4	8143.69	50126.2	2.01633e+57	5.84742e+56	1.6552	9.942	1.608	9.942
5251.12	399.262	24222.6	8407.84	2.19767e+57	3.52495e+55	1.65542	9.121	0.928	9.121
351.001	2757.42	985.173	27220.2	7.79351e+56	7.29003e+56	0.798578	9.528	1.973	9.528
5973.12	399.262	28220.4	8407.84	2.17736e+57	2.94384e+55	1.64247	9.112	0.874	9.112
2424.12	6794.4	9540	50126.2	2.06624e+57	5.57784e+56	1.68246	9.906	1.582	9.906
271.275	44.6801	884.821	2545.98	2.39011e+57	1.04648e+56	1.76117	10.747	1.933	10.747
125.231	1119.07	654.514	15428	1.74782e+56	6.64107e+56	0.298405	7.469	2.204	7.469
125.231	5.68748	654.514	877.599	1.96692e+57	2.62954e+55	1.47567	11.09	1.699	11.09
6794.4	399.262	32857.3	8407.84	2.16085e+57	2.45052e+55	1.63186	9.11	0.822	9.11
2757.42	6794.4	11165.4	50126.2	2.10693e+57	5.29469e+56	1.70332	9.866	1.554	9.866
308.574	44.6801	933.181	2545.98	2.48478e+57	9.80823e+55	1.81691	10.676	1.889	10.676
44.6801	142.45	452.925	4734	3.31609e+56	3.43569e+56	0.352055	9.899	2.456	9.899
399.262	2757.42	1041.17	27220.2	9.86681e+56	7.19169e+56	0.953476	9.791	1.962	9.791
142.45	5.68748	686.972	877.599	2.07299e+57	2.44513e+55	1.54405	11.054	1.656	11.054
7728.6	399.262	38233.3	8407.84	2.14806e+57	2.03396e+55	1.62353	9.114	0.772	9.114
3136.56	6794.4	13056.3	50126.2	2.13922e+57	4.99978e+56	1.71842	9.824	1.524	9.824
351.001	44.6801	985.173	2545.98	2.57179e+57	9.15306e+55	1.8671	10.597	1.842	10.597
142.45	1119.07	686.972	15428	2.78993e+56	6.57059e+56	0.382635	8.321	2.194	8.321
454.159	2757.42	1101.59	27220.2	1.19023e+57	7.08484e+56	1.10149	9.961	1.949	9.961
3567.82	6794.4	15254.9	50126.2	2.16398e+57	4.69536e+56	1.72846	9.781	1.492	9.781
8791.24	399.262	44463.4	8407.84	2.13881e+57	1.68388e+55	1.61738	9.122	0.725	9.122
399.262	44.6801	1041.17	2545.98	2.65062e+57	8.50322e+55	1.91163	10.51	1.794	10.51
162.036	5.68748	721.524	877.599	2.17647e+57	2.26474e+55	1.60966	11.011	1.612	11.011
10000	399.262	51680.6	8407.84	2.13287e+57	1.3909e+55	1.61327	9.135	0.68	9.135
4058.38	6794.4	17809.9	50126.2	2.1822e+57	4.38408e+56	1.73414	9.736	1.458	9.736
454.159	44.6801	1101.59	2545.98	2.72088e+57	7.8628e+55	1.9505	10.417	1.745	10.417
184.315	5.68748	758.36	877.599	2.27651e+57	2.08918e+55	1.67204	10.96	1.567	10.96
516.604	2757.42	1313.86	27220.2	1.37735e+57	6.96642e+56	1.2338	10.059	1.936	10.059
50.8234	142.45	473.542	4734	4.29105e+56	3.38317e+56	0.42932	10.057	2.441	10.057
4616.39	6794.4	20777.5	50126.2	2.19488e+57	4.0689e+56	1.73617	9.692	1.422	9.692
516.604	44.6801	1313.86	2545.98	2.77898e+57	6.99391e+55	1.98133	10.323	1.677	10.323
162.036	1119.07	721.524	15428	4.15112e+56	6.49464e+56	0.491151	8.94	2.183	8.94
5	454.159	220.077	9052.25	8.00601e+53	6.08318e+56	0.136904	1.454	2.507	2.507
9.52178	15.9411	270.84	1488.5	1.58129e+56	1.2469e+56	0.160284	13.526	2.504	13.526
209.657	5.68748	797.692	877.599	2.37232e+57	1.9192e+55	1.73076	10.901	1.522	10.901
587.635	2757.42	1563.82	27220.2	1.54123e+57	6.82659e+56	1.3463	10.108	1.922	10.108
5251.12	6794.4	24222.6	50126.2	2.20303e+57	3.753e+56	1.73526	9.649	1.385	9.649
587.635	44.6801	1563.82	2545.98	2.81272e+57	6.10669e+55	1.99816	10.229	1.599	10.229
5.68748	454.159	229.361	9052.25	9.58552e+53	6.0673e+56	0.136699	1.504	2.505	2.505
668.432	44.6801	1857.45	2545.98	2.82131e+57	5.29433e+55	2.0012	10.129	1.522	10.129
238.484	5.68748	839.757	877.599	2.46313e+57	1.75554e+55	1.78547	10.835	1.475	10.835
5973.12	6794.4	28220.4	50126.2	2.20759e+57	3.43968e+56	1.73206	9.607	1.345	9.607
57.8114	142.45	495.278	4734	5.38022e+56	3.32773e+56	0.514572	10.197	2.424	10.197
668.432	2757.42	1857.45	27220.2	1.68411e+57	6.66052e+56	1.44149	10.125	1.906	10.125
760.338	44.6801	2201.98	2545.98	2.80916e+57	4.55909e+55	1.99311	10.025	1.445	10.025
6.46948	454.159	239.057	9052.25	1.14949e+54	6.04925e+56	0.136477	1.559	2.503	2.503
184.315	1119.07	758.36	15428	5.75454e+56	6.41271e+56	0.616673	9.383	2.171	9.383
6794.4	6794.4	32857.3	50126.2	2.20949e+57	3.13223e+56	1.72721	9.567	1.305	9.567
271.275	5.68748	884.821	877.599	2.54825e+57	1.59885e+55	1.83588	10.762	1.428	10.762
864.881	44.6801	2605.84	2545.98	2.7812e+57	3.90098e+55	1.97666	9.918	1.369	9.918
760.338	2757.42	2201.98	27220.2	1.80811e+57	6.46732e+56	1.52158	10.119	1.887	10.119
7728.6	6794.4	38233.3	50126.2	2.2095e+57	2.83377e+56	1.72123	9.531	1.263	9.531
7.359	454.159	249.187	9052.25	1.38085e+54	6.02882e+56	0.13624	1.618	2.501	2.501
308.574	5.68748	933.181	877.599	2.62706e+57	1.44973e+55	1.88175	10.682	1.381	10.682
983.798	44.6801	3078.78	2545.98	2.74183e+57	3.318e+55	1.95422	9.811	1.295	9.811
864.881	2757.42	2605.84	27220.2	1.91499e+57	6.24876e+56	1.58843	10.098	1.864	10.098
209.657	1119.07	797.692	15428	7.51194e+56	6.32431e+56	0.751379	9.703	2.159	9.703
8791.24	6794.4	44463.4	50126.2	2.20829e+57	2.54718e+56	1.71461	9.498	1.22	9.498
65.7602	142.45	518.216	4734	6.56645e+56	3.26917e+56	0.606136	10.322	2.407	10.322
351.001	5.68748	985.173	877.599	2.69901e+57	1.30866e+55	1.92293	10.595	1.333	10.595
8.37083	454.159	259.773	9052.25	1.66197e+54	6.00579e+56	0.13599	1.683	2.498	2.498
1119.07	44.6801	3632.11	2545.98	2.69475e+57	2.80658e+55	1.92775	9.707	1.223	9.707
10000	6794.4	51680.6	50126.2	2.20648e+57	2.27493e+56	1.70778	9.469	1.176	9.469
983.798	2757.42	3078.78	27220.2	2.00613e+57	6.00836e+56	1.6435	10.067	1.838	10.067
399.262	5.68748	1041.17	877.599	2.76368e+57	1.17605e+55	1.95932	10.503	1.285	10.503
9.52178	454.159	270.84	9052.25	2.00468e+54	5.97996e+56	0.135734	1.754	2.494	2.494
1272.93	44.6801	4278.96	2545.98	2.64297e+57	2.36194e+55	1.89881	9.608	1.153	9.608
238.484	1119.07	839.757	15428	9.34601e+56	6.22892e+56	0.888771	9.934	2.145	9.934
5	7728.6	220.077	54907.7	3.6755e+52	8.49111e+56	0.200018	0.498	1.821	1.821
10.831	15.9411	282.413	1488.5	1.95839e+56	1.22419e+56	0.190906	12.665	2.485	12.665
1119.07	2757.42	3632.11	27220.2	2.08256e+57	5.75003e+56	1.68798	10.028	1.809	10.028
10.831	454.159	282.413	9052.25	2.42416e+54	5.95118e+56	0.135482	1.832	2.49	2.49
454.159	5.68748	1101.59	877.599	2.82073e+57	1.05215e+55	1.99089	10.405	1.236	10.405
1447.96	44.6801	5034.51	2545.98	2.5889e+57	1.97856e+55	1.86865	9.515	1.086	9.515
74.8019	142.45	542.449	4734	7.8327e+56	3.20729e+56	0.702402	10.434	2.388	10.434
12.3202	454.159	294.52	9052.25	2.94011e+54	5.91936e+56	0.135249	1.918	2.485	2.485
5.68748	7728.6	229.361	54907.7	4.36658e+52	8.49035e+56	0.200008	0.513	1.821	1.821
516.604	5.68748	1313.86	877.599	2.86198e+57	8.84467e+54	2.01317	10.307	1.166	10.307
1647.04	44.6801	5916.37	2545.98	2.53444e+57	1.65049e+55	1.83827	9.429	1.021	9.429
1272.93	2757.42	4278.96	27220.2	2.1451e+57	5.47617e+56	1.72276	9.983	1.777	9.983
271.275	1119.07	884.821	15428	1.11952e+57	6.12604e+56	1.02399	10.097	2.13	10.097
14.0142	454.159	307.191	9052.25	3.57854e+54	5.88451e+56	0.135058	2.015	2.479	2.479
587.635	5.68748	1563.82	877.599	2.87603e+57	7.36263e+54	2.02043	10.207	1.095	10.207
6.46948	7728.6	239.057	54907.7	5.19018e+52	8.48945e+56	0.199995	0.529	1.821	1.821
1873.5	44.6801	6944.91	2545.98	2.48107e+57	1.37165e+55	1.80844	9.353	0.959	9.353
1447.96	2757.42	5034.51	27220.2	2.19451e+57	5.18838e+56	1.74865	9.933	1.743	9.933
85.0869	142.45	568.076	4734	9.16228e+56	3.14189e+56	0.801846	10.531	2.368	10.531
15.9411	454.159	320.459	9052.25	4.37458e+54	5.84678e+56	0.134942	2.125	2.472	2.472
308.574	1119.07	933.181	15428	1.30124e+57	6.01518e+56	1.1536	10.206	2.114	10.206
668.432	5.68748	1857.45	877.599	2.867e+57	6.10417e+54	2.01525	10.102	1.028	10.102
2131.1	44.6801	8143.69	2545.98	2.4299e+57	1.1361e+55	1.77975	9.285	0.9	9.285
1647.04	2757.42	5916.37	27220.2	2.23161e+57	4.88868e+56	1.76641	9.879	1.707	9.879
18.1329	454.159	334.358	9052.25	5.37678e+54	5.80655e+56	0.134951	2.252	2.464	2.464
7.359	7728.6	249.187	54907.7	6.17187e+52	8.48838e+56	0.19998	0.546	1.822	1.822
760.338	5.68748	2201.98	877.599	2.84042e+57	5.04259e+54	2.00072	9.994	0.963	9.994
2424.12	44.6801	9540	2545.98	2.38177e+57	9.38215e+54	1.75267	9.228	0.843	9.228
1873.5	2757.42	6944.91	27220.2	2.2575e+57	4.57951e+56	1.77692	9.823	1.668	9.823
20.6261	454.159	348.925	9052.25	6.65494e+54	5.7644e+56	0.135157	2.402	2.455	2.455
351.001	1119.07	985.173	15428	1.4762e+57	5.89588e+56	1.27527	10.27	2.097	10.27
96.7859	142.45	595.211	4734	1.05389e+57	3.07281e+56	0.903038	10.612	2.347	10.612
8.37083	7728.6	259.773	54907.7	7.34254e+52	8.48711e+56	0.199962	0.564	1.822	1.822
2757.42	44.6801	11165.4	2545.98	2.33728e+57	7.72785e+54	1.72754	9.179	0.79	9.179
864.881	5.68748	2605.84	877.599	2.80115e+57	4.15243e+54	1.97945	9.884	0.902	9.884
23.462	454.159	364.202	9052.25	8.31423e+54	5.72119e+56	0.135668	2.589	2.446	2.589
2131.1	2757.42	8143.69	27220.2	2.27352e+57	4.26373e+56	1.78117	9.763	1.627	9.763
399.262	1119.07	1041.17	15428	1.64176e+57	5.76772e+56	1.38749	10.299	2.078	10.299
12.3202	15.9411	294.52	1488.5	2.39092e+56	1.20088e+56	0.225905	12.08	2.466	12.08
26.688	454.159	380.233	9052.25	1.0525e+55	5.6778e+56	0.136648	2.827	2.435	2.827
983.798	5.68748	3078.78	877.599	2.75321e+57	3.40991e+54	1.95356	9.777	0.844	9.777
9.52178	7728.6	270.84	54907.7	8.73916e+52	8.48559e+56	0.199941	0.584	1.822	1.822
3136.56	44.6801	13056.3	2545.98	2.29684e+57	6.35066e+54	1.7046	9.141	0.739	9.141
110.094	142.45	623.978	4734	1.19464e+57	2.99988e+56	1.00464	10.678	2.325	10.678
2424.12	2757.42	9540	27220.2	2.28117e+57	3.94454e+56	1.78019	9.704	1.583	9.704
30.3574	454.159	397.065	9052.25	1.35901e+55	5.63453e+56	0.13836	3.136	2.425	3.136
1119.07	5.68748	3632.11	877.599	2.69985e+57	2.7934e+54	1.92473	9.674	0.789	9.674
3567.82	44.6801	15254.9	2545.98	2.26071e+57	5.2087e+54	1.68401	9.111	0.692	9.111
10.831	7728.6	282.413	54907.7	1.04059e+53	8.48379e+56	0.199916	0.604	1.821	1.821
454.159	1119.07	1101.59	15428	1.79606e+57	5.63033e+56	1.48941	10.297	2.058	10.297
2757.42	2757.42	11165.4	27220.2	2.28202e+57	3.62535e+56	1.77501	9.644	1.538	9.644
34.5315	454.159	414.752	9052.25	1.80699e+55	5.59064e+56	0.141264	3.544	2.416	3.544
4058.38	44.6801	17809.9	2545.98	2.22901e+57	4.26475e+54	1.66586	9.09	0.647	9.09
12.3202	7728.6	294.52	54907.7	1.23964e+53	8.48165e+56	0.199887	0.626	1.821	1.821
516.604	1119.07	1313.86	15428	1.93402e+57	5.47245e+56	1.57788	10.273	2.036	10.273
39.2794	454.159	433.351	9052.25	2.498e+55	5.54519e+56	0.146201	4.087	2.407	4.087
3136.56	2757.42	13056.3	27220.2	2.27753e+57	3.30967e+56	1.7666	9.586	1.491	9.586
1272.93	5.68748	4278.96	877.599	2.64363e+57	2.28358e+54	1.89429	9.576	0.737	9.576
4616.39	44.6801	20777.5	2545.98	2.20175e+57	3.48674e+54	1.6502	9.077	0.605	9.077
14.0142	7728.6	307.191	54907.7	1.47744e+53	8.47912e+56	0.199854	0.65	1.821	1.821
587.635	1119.07	1563.82	15428	2.05309e+57	5.27657e+56	1.6515	10.236	2.011	10.236
125.231	142.45	654.514	4734	1.33691e+57	2.92297e+56	1.10542	10.726	2.301	10.726
44.6801	454.159	452.925	9052.25	3.61688e+55	5.49763e+56	0.154713	4.804	2.397	4.804
1447.96	5.68748	5034.51	877.599	2.58656e+57	1.86348e+54	1.86329	9.485	0.688	9.485
3567.82	2757.42	15254.9	27220.2	2.26912e+57	3.00094e+56	1.75586	9.531	1.442	9.531
5251.12	44.6801	24222.6	2545.98	2.17888e+57	2.84717e+54	1.637	9.071	0.565	9.071
668.432	1119.07	1857.45	15428	2.15462e+57	5.04589e+56	1.71184	10.19	1.98	10.19
15.9411	7728.6	320.459	54907.7	1.7618e+53	8.47612e+56	0.199814	0.674	1.821	1.821
142.45	142.45	686.972	4734	1.47918e+57	2.84198e+56	1.20422	10.759	2.276	10.759
1647.04	5.68748	5916.37	877.599	2.53022e+57	1.51835e+54	1.83253	9.403	0.642	9.403
14.0142	15.9411	307.191	1488.5	2.88055e+56	1.17693e+56	0.265339	11.682	2.446	11.682
5973.12	44.6801	28220.4	2545.98	2.16024e+57	2.32241e+54	1.62621	9.072	0.528	9.072
4058.38	2757.42	17809.9	27220.2	2.25802e+57	2.70243e+56	1.7436	9.479	1.392	9.479
18.1329	7728.6	334.358	54907.7	2.10208e+53	8.47257e+56	0.199768	0.701	1.821	1.821
760.338	1119.07	2201.98	15428	2.23908e+57	4.79052e+56	1.75996	10.137	1.944	10.137
50.8234	454.159	473.542	9052.25	5.49139e+55	5.44755e+56	0.169531	5.708	2.388	5.708
1873.5	5.68748	6944.91	877.599	2.47578e+57	1.23557e+54	1.80268	9.33	0.599	9.33
6794.4	44.6801	32857.3	2545.98	2.14565e+57	1.89276e+54	1.61772	9.078	0.493	9.078
162.036	142.45	721.524	4734	1.61996e+57	2.75685e+56	1.30004	10.775	2.249	10.775
20.6261	7728.6	348.925	54907.7	2.50969e+53	8.46838e+56	0.199714	0.729	1.821	1.821
4616.39	2757.42	20777.5	27220.2	2.24531e+57	2.41704e+56	1.73052	9.432	1.34	9.432
864.881	1119.07	2605.84	15428	2.30663e+57	4.52057e+56	1.79663	10.079	1.903	10.079
2131.1	5.68748	8143.69	877.599	2.42415e+57	1.0044e+54	1.7742	9.265	0.559	9.265
7728.6	44.6801	38233.3	2545.98	2.13486e+57	1.54148e+54	1.61143	9.089	0.46	9.089
23.462	7728.6	364.202	54907.7	2.99852e+53	8.46343e+56	0.199652	0.759	1.821	1.821
5251.12	2757.42	24222.6	27220.2	2.23194e+57	2.14729e+56	1.71723	9.39	1.288	9.39
983.798	1119.07	3078.78	15428	2.3575e+57	4.24064e+56	1.82248	10.016	1.859	10.016
184.315	142.45	758.36	4734	1.75787e+57	2.66758e+56	1.39195	10.776	2.221	10.776
2424.12	5.68748	9540	877.599	2.37599e+57	8.15741e+53	1.7475	9.211	0.521	9.211
8791.24	44.6801	44463.4	2545.98	2.12759e+57	1.25463e+54	1.60717	9.103	0.429	9.103
26.688	7728.6	380.233	54907.7	3.58552e+53	8.45759e+56	0.199581	0.791	1.821	1.821
57.8114	454.159	495.278	9052.25	8.63785e+55	5.3946e+56	0.194908	6.724	2.377	6.724
1119.07	1119.07	3632.11	15428	2.39237e+57	3.95335e+56	1.8383	9.949	1.813	9.949
2757.42	5.68748	11165.4	877.599	2.33175e+57	6.62068e+53	1.72283	9.165	0.486	9.165
10000	44.6801	51680.6	2545.98	2.12353e+57	1.02065e+54	1.60477	9.121	0.4	9.121
5973.12	2757.42	28220.4	27220.2	2.21865e+57	1.8951e+56	1.70423	9.354	1.235	9.354
30.3574	7728.6	397.065	54907.7	4.29154e+53	8.45073e+56	0.199499	0.825	1.821	1.821
209.657	142.45	797.692	4734	1.89158e+57	2.57421e+56	1.47919	10.762	2.191	10.762
3136.56	5.68748	13056.3	877.599	2.29174e+57	5.3703e+53	1.7004	9.129	0.453	9.129
1272.93	1119.07	4278.96	15428	2.41261e+57	3.66162e+56	1.84518	9.877	1.764	9.877
34.5315	7728.6	414.752	54907.7	5.14221e+53	8.44266e+56	0.199405	0.862	1.82	1.82
6794.4	2757.42	32857.3	27220.2	2.2061e+57	1.6619e+56	1.69194	9.325	1.182	9.325
15.9411	15.9411	320.459	1488.5	3.42827e+56	1.15229e+56	0.309205	11.415	2.425	11.415
3567.82	5.68748	15254.9	877.599	2.25614e+57	4.35407e+53	1.68033	9.102	0.422	9.102
238.484	142.45	839.757	4734	2.0199e+57	2.47686e+56	1.56109	10.734	2.159	10.734
1447.96	1119.07	5034.51	15428	2.42014e+57	3.36864e+56	1.84446	9.803	1.712	9.803
39.2794	7728.6	433.351	54907.7	6.16956e+53	8.43322e+56	0.199298	0.901	1.82	1.82
7728.6	2757.42	38233.3	27220.2	2.19479e+57	1.44849e+56	1.68069	9.301	1.13	9.301
5	50.8234	220.077	2724.89	7.24426e+54	2.55725e+56	0.0634361	4.363	2.682	4.363
65.7602	454.159	518.216	9052.25	1.36825e+56	5.3384e+56	0.235878	7.684	2.366	7.684
4058.38	5.68748	17809.9	877.599	2.22501e+57	3.52913e+53	1.6627	9.083	0.394	9.083
44.6801	7728.6	452.925	54907.7	7.41341e+53	8.42219e+56	0.199179	0.943	1.819	1.819
1647.04	1119.07	5916.37	15428	2.41716e+57	3.07774e+56	1.83759	9.726	1.659	9.726
8791.24	2757.42	44463.4	27220.2	2.18505e+57	1.25514e+56	1.67071	9.283	1.077	9.283
271.275	142.45	884.821	4734	2.14173e+57	2.3757e+56	1.63714	10.692	2.125	10.692
4616.39	5.68748	20777.5	877.599	2.19833e+57	2.85974e+53	1.64751	9.071	0.367	9.071
1873.5	1119.07	6944.91	15428	2.40588e+57	2.79222e+56	1.82592	9.651	1.603	9.651
50.8234	7728.6	473.542	54907.7	8.92419e+53	8.40934e+56	0.199047	0.989	1.818	1.818
10000	2757.42	51680.6	27220.2	2.17715e+57	1.08163e+56	1.66217	9.271	1.026	9.271
308.574	142.45	933.181	4734	2.25612e+57	2.27103e+56	1.70695	10.639	2.089	10.639
57.8114	7728.6	495.278	54907.7	1.07663e+54	8.39445e+56	0.198903	1.038	1.818	1.818
5251.12	5.68748	24222.6	877.599	2.17601e+57	2.31694e+53	1.63476	9.067	0.342	9.067
2131.1	1119.07	8143.69	15428	2.38836e+57	2.51525e+56	1.81073	9.577	1.546	9.577
65.7602	7728.6	518.216	54907.7	1.30226e+54	8.37725e+56	0.19875	1.093	1.816	1.816
5	3136.56	220.077	29618.3	1.04915e+53	8.45183e+56	0.193691	0.713	2.063	2.063
351.001	142.45	985.173	4734	2.36228e+57	2.16318e+56	1.77025	10.575	2.052	10.575
5973.12	5.68748	28220.4	877.599	2.15788e+57	1.87697e+53	1.62436	9.068	0.319	9.068
5.68748	50.8234	229.361	2724.89	9.15265e+54	2.52678e+56	0.0643909	4.913	2.665	4.913
2424.12	1119.07	9540	15428	2.36647e+57	2.24973e+56	1.79316	9.507	1.488	9.507
74.8019	454.159	542.449	9052.25	2.10953e+56	5.2786e+56	0.295957	8.448	2.355	8.448
74.8019	7728.6	542.449	54907.7	1.58022e+54	8.35751e+56	0.198592	1.152	1.815	1.815
6794.4	5.68748	32857.3	877.599	2.14375e+57	1.52058e+53	1.61623	9.076	0.297	9.076
85.0869	7728.6	568.076	54907.7	1.92505e+54	8.33499e+56	0.19844	1.217	1.813	1.813
399.262	142.45	1041.17	4734	2.45955e+57	2.0526e+56	1.82689	10.501	2.012	10.501
2757.42	1119.07	11165.4	15428	2.34182e+57	1.99815e+56	1.77416	9.441	1.429	9.441
5.68748	3136.56	229.361	29618.3	1.24791e+53	8.44936e+56	0.193655	0.735	2.063	2.063
18.1329	15.9411	334.358	1488.5	4.0346e+56	1.12693e+56	0.357447	11.238	2.404	11.238
96.7859	7728.6	595.211	54907.7	2.35668e+54	8.30954e+56	0.198306	1.29	1.811	1.811
7728.6	5.68748	38233.3	877.599	2.13336e+57	1.23185e+53	1.61023	9.087	0.277	9.087
454.159	142.45	1101.59	4734	2.54744e+57	1.93982e+56	1.87686	10.417	1.971	10.417
3136.56	1119.07	13056.3	15428	2.31579e+57	1.76252e+56	1.75457	9.382	1.369	9.382
110.094	7728.6	623.978	54907.7	2.90312e+54	8.28109e+56	0.198216	1.372	1.808	1.808
6.46948	3136.56	239.057	29618.3	1.48531e+53	8.44644e+56	0.193613	0.758	2.063	2.063
125.231	7728.6	654.514	54907.7	3.60528e+54	8.24972e+56	0.198206	1.468	1.804	1.804
8791.24	5.68748	44463.4	877.599	2.12643e+57	9.98046e+52	1.60623	9.103	0.258	9.103
85.0869	454.159	568.076	9052.25	3.09566e+56	5.21485e+56	0.375223	9.004	2.343	9.004
142.45	7728.6	686.972	54907.7	4.52577e+54	8.21575e+56	0.198339	1.581	1.8	1.8
3567.82	1119.07	15254.9	15428	2.28954e+57	1.5443e+56	1.7351	9.33	1.309	9.33
6.46948	50.8234	239.057	2724.89	1.17827e+55	2.49699e+56	0.0659723	5.631	2.649	5.631
516.604	142.45	1313.86	4734	2.62438e+57	1.79353e+56	1.91874	10.331	1.919	10.331
162.036	7728.6	721.524	54907.7	5.76685e+54	8.17971e+56	0.198714	1.719	1.796	1.796
7.359	3136.56	249.187	29618.3	1.76896e+53	8.44303e+56	0.193564	0.784	2.063	2.063
10000	5.68748	51680.6	877.599	2.12266e+57	8.08666e+52	1.60405	9.121	0.24	9.121
184.315	7728.6	758.36	54907.7	7.51223e+54	8.1422e+56	0.199503	1.899	1.791	1.899
4058.38	1119.07	17809.9	15428	2.26402e+57	1.34442e+56	1.71631	9.285	1.249	9.285
587.635	142.45	1563.82	4734	2.68237e+57	1.62301e+56	1.94851	10.246	1.853	10.246
209.657	7728.6	797.692	54907.7	1.01371e+55	8.10296e+56	0.201024	2.145	1.786	2.145
4616.39	1119.07	20777.5	15428	2.23998e+57	1.16325e+56	1.69867	9.247	1.189	9.247
8.37083	3136.56	259.773	29618.3	2.10811e+53	8.43902e+56	0.193508	0.81	2.062	2.062
20.6261	15.9411	348.925	1488.5	4.69956e+56	1.10081e+56	0.409964	11.125	2.382	11.125
668.432	142.45	1857.45	4734	2.71683e+57	1.45679e+56	1.96467	10.157	1.783	10.157
238.484	7728.6	839.757	54907.7	1.44434e+55	8.06098e+56	0.203951	2.499	1.782	2.499
96.7859	454.159	595.211	9052.25	4.29921e+56	5.14677e+56	0.470751	9.41	2.33	9.41
5251.12	1119.07	24222.6	15428	2.21802e+57	1.00066e+56	1.68253	9.218	1.13	9.218
9.52178	3136.56	270.84	29618.3	2.5139e+53	8.43434e+56	0.193444	0.839	2.062	2.062
7.359	50.8234	249.187	2724.89	1.55349e+55	2.4679e+56	0.0685178	6.558	2.633	6.558
271.275	7728.6	884.821	54907.7	2.22406e+55	8.0156e+56	0.209819	3.027	1.777	3.027
760.338	142.45	2201.98	4734	2.72872e+57	1.29779e+56	1.96822	10.063	1.711	10.063
5973.12	1119.07	28220.4	15428	2.19857e+57	8.56135e+55	1.66814	9.196	1.073	9.196
10.831	3136.56	282.413	29618.3	2.99983e+53	8.42886e+56	0.19337	0.869	2.062	2.062
308.574	7728.6	933.181	54907.7	3.80103e+55	7.96627e+56	0.222422	3.841	1.771	3.841
864.881	142.45	2605.84	4734	2.7216e+57	1.14757e+56	1.96142	9.964	1.639	9.964
6794.4	1119.07	32857.3	15428	2.18191e+57	7.28789e+55	1.65568	9.182	1.016	9.182
12.3202	3136.56	294.52	29618.3	3.58231e+53	8.42246e+56	0.193285	0.902	2.062	2.062
110.094	454.159	623.978	9052.25	5.67598e+56	5.074e+56	0.578328	9.716	2.316	9.716
983.798	142.45	3078.78	4734	2.69959e+57	1.00737e+56	1.94664	9.863	1.566	9.863
351.001	7728.6	985.173	54907.7	7.30084e+55	7.91247e+56	0.251183	5.058	1.765	5.058
23.462	15.9411	364.202	1488.5	5.42275e+56	1.0739e+56	0.466614	11.058	2.359	11.058
7728.6	1119.07	38233.3	15428	2.16821e+57	6.17499e+55	1.64523	9.174	0.961	9.174
1119.07	142.45	3632.11	4734	2.66654e+57	8.78092e+55	1.92604	9.762	1.493	9.762
14.0142	3136.56	307.191	29618.3	4.28128e+53	8.41498e+56	0.193188	0.936	2.062	2.062
1272.93	142.45	4278.96	4734	2.6258e+57	7.60241e+55	1.90144	9.663	1.42	9.663
8791.24	1119.07	44463.4	15428	2.15752e+57	5.20977e+55	1.63683	9.172	0.908	9.172
399.262	7728.6	1041.17	54907.7	1.49915e+56	7.85367e+56	0.314657	6.56	1.759	6.56
15.9411	3136.56	320.459	29618.3	5.12121e+53	8.40628e+56	0.193078	0.974	2.061	2.061
125.231	454.159	654.514	9052.25	7.17942e+56	4.99617e+56	0.693717	9.954	2.301	9.954
8.37083	50.8234	259.773	2724.89	2.106e+55	2.43913e+56	0.072567	7.706	2.618	7.706
1447.96	142.45	5034.51	4734	2.58019e+57	6.53994e+55	1.87435	9.569	1.349	9.569
10000	1119.07	51680.6	15428	2.14982e+57	4.3784e+55	1.63043	9.175	0.857	9.175
18.1329	3136.56	334.358	29618.3	6.13204e+53	8.39616e+56	0.192954	1.013	2.061	2.061
5	1272.93	220.077	16692.8	2.79807e+53	7.64719e+56	0.172735	1.001	2.29	2.29
454.159	7728.6	1101.59	54907.7	2.90712e+56	7.78929e+56	0.429527	7.875	1.752	7.875
26.688	15.9411	380.233	1488.5	6.20327e+56	1.04618e+56	0.52721	11.022	2.335	11.022
142.45	454.159	686.972	9052.25	8.76679e+56	4.9129e+56	0.813187	10.138	2.285	10.138
1647.04	142.45	5916.37	4734	2.53199e+57	5.592e+55	1.84599	9.481	1.278	9.481
20.6261	3136.56	348.925	29618.3	7.3508e+53	8.38442e+56	0.192815	1.056	2.06	2.06
5.68748	1272.93	229.361	16692.8	3.33511e+53	7.6406e+56	0.172641	1.033	2.29	2.29
516.604	7728.6	1313.86	54907.7	4.81094e+56	7.71984e+56	0.581583	8.733	1.745	8.733
23.462	3136.56	364.202	29618.3	8.82337e+53	8.37084e+56	0.19266	1.102	2.059	2.059
162.036	454.159	721.524	9052.25	1.04007e+57	4.82384e+56	0.933628	10.28	2.268	10.28
1873.5	142.45	6944.91	4734	2.48308e+57	4.75456e+55	1.81734	9.401	1.209	9.401
6.46948	1272.93	239.057	16692.8	3.97889e+53	7.63295e+56	0.172534	1.067	2.29	2.29
26.688	3136.56	380.233	29618.3	1.06073e+54	8.35517e+56	0.19249	1.152	2.058	2.058
30.3574	15.9411	397.065	1488.5	7.03965e+56	1.01762e+56	0.591515	11.008	2.311	11.008
2131.1	142.45	8143.69	4734	2.43493e+57	4.02149e+55	1.7892	9.329	1.142	9.329
30.3574	3136.56	397.065	29618.3	1.27749e+54	8.33716e+56	0.192307	1.205	2.057	2.057
7.359	1272.93	249.187	16692.8	4.75142e+53	7.62412e+56	0.172413	1.104	2.289	2.289
587.635	7728.6	1563.82	54907.7	6.85231e+56	7.64275e+56	0.740454	9.247	1.738	9.247
184.315	454.159	758.36	9052.25	1.20489e+57	4.72864e+56	1.0525	10.384	2.25	10.384
9.52178	50.8234	270.84	2724.89	2.93529e+55	2.41029e+56	0.0789451	8.991	2.604	8.991
34.5315	3136.56	414.752	29618.3	1.54186e+54	8.31655e+56	0.192112	1.263	2.055	2.055
2424.12	142.45	9540	4734	2.38868e+57	3.38519e+55	1.76218	9.267	1.077	9.267
8.37083	1272.93	259.773	16692.8	5.67947e+53	7.6139e+56	0.172276	1.143	2.288	2.288
39.2794	3136.56	433.351	29618.3	1.86572e+54	8.2931e+56	0.191911	1.326	2.053	2.053
5	6.46948	220.077	937.2	1.18552e+56	7.66046e+55	0.116561	19.733	2.464	19.733
209.657	454.159	797.692	9052.25	1.36836e+57	4.62698e+56	1.16779	10.455	2.23	10.455
668.432	7728.6	1857.45	54907.7	8.83514e+56	7.55443e+56	0.890667	9.565	1.73	9.565
34.5315	15.9411	414.752	1488.5	7.9298e+56	9.88215e+55	0.659245	11.009	2.285	11.009
2757.42	142.45	11165.4	4734	2.34519e+57	2.8372e+55	1.73675	9.213	1.015	9.213
44.6801	3136.56	452.925	29618.3	2.26468e+54	8.2666e+56	0.191716	1.396	2.051	2.051
9.52178	1272.93	270.84	16692.8	6.796e+53	7.60214e+56	0.172124	1.185	2.288	2.288
50.8234	3136.56	473.542	29618.3	2.75952e+54	8.23686e+56	0.191539	1.474	2.048	2.048
3136.56	142.45	13056.3	4734	2.3051e+57	2.36855e+55	1.71327	9.17	0.955	9.17
238.484	454.159	839.757	9052.25	1.52813e+57	4.51858e+56	1.27787	10.499	2.209	10.499
760.338	7728.6	2201.98	54907.7	1.06719e+57	7.45229e+56	1.02615	9.765	1.722	9.765
57.8114	3136.56	495.278	29618.3	3.37866e+54	8.20385e+56	0.191406	1.56	2.045	2.045
10.831	1272.93	282.413	16692.8	8.14144e+53	7.58859e+56	0.171954	1.231	2.287	2.287
65.7602	3136.56	518.216	29618.3	4.16204e+54	8.16767e+56	0.191353	1.658	2.04	2.04
3567.82	142.45	15254.9	4734	2.26884e+57	1.97032e+55	1.69197	9.136	0.897	9.136
74.8019	3136.56	542.449	29618.3	5.16803e+54	8.12863e+56	0.191439	1.772	2.035	2.035
39.2794	15.9411	433.351	1488.5	8.87092e+56	9.57952e+55	0.730059	11.02	2.258	11.02
271.275	454.159	884.821	9052.25	1.68219e+57	4.40322e+56	1.38154	10.517	2.186	10.517
85.0869	3136.56	568.076	29618.3	6.48649e+54	8.08733e+56	0.191753	1.908	2.03	2.03
12.3202	1272.93	294.52	16692.8	9.76595e+53	7.57305e+56	0.171767	1.28	2.286	2.286
864.881	7728.6	2605.84	54907.7	1.23333e+57	7.33429e+56	1.14554	9.89	1.713	9.89
96.7859	3136.56	595.211	29618.3	8.26599e+54	8.04453e+56	0.192438	2.079	2.024	2.079
4058.38	142.45	17809.9	4734	2.23669e+57	1.6339e+55	1.67304	9.11	0.842	9.11
110.094	3136.56	623.978	29618.3	1.07805e+55	8.00061e+56	0.193738	2.304	2.018	2.304
308.574	454.159	933.181	9052.25	1.82888e+57	4.28072e+56	1.4779	10.512	2.162	10.512
14.0142	1272.93	307.191	16692.8	1.17317e+54	7.55527e+56	0.171563	1.332	2.284	2.284
125.231	3136.56	654.514	29618.3	1.4582e+55	7.95468e+56	0.19611	2.61	2.012	2.61
4616.39	142.45	20777.5	4734	2.20878e+57	1.35115e+55	1.65655	9.093	0.79	9.093
983.798	7728.6	3078.78	54907.7	1.38174e+57	7.19901e+56	1.24948	9.965	1.702	9.965
10.831	50.8234	282.413	2724.89	4.17857e+55	2.38105e+56	0.0887889	10.173	2.59	10.173
44.6801	15.9411	452.925	1488.5	9.85944e+56	9.26833e+55	0.803564	11.035	2.23	11.035
15.9411	1272.93	320.459	16692.8	1.41168e+54	7.535e+56	0.171344	1.39	2.282	2.282
142.45	3136.56	686.972	29618.3	2.07789e+55	7.90577e+56	0.200481	3.04	2.006	3.04
351.001	454.159	985.173	9052.25	1.96684e+57	4.15099e+56	1.56633	10.487	2.136	10.487
5251.12	142.45	24222.6	4734	2.18514e+57	1.11459e+55	1.64253	9.084	0.741	9.084
1119.07	7728.6	3632.11	54907.7	1.51333e+57	7.04561e+56	1.33932	10.006	1.689	10.006
18.1329	1272.93	334.358	16692.8	1.70201e+54	7.512e+56	0.171114	1.452	2.28	2.28
162.036	3136.56	721.524	29618.3	3.17264e+55	7.85326e+56	0.20884	3.66	2	3.66
5973.12	142.45	28220.4	4734	2.16569e+57	9.17461e+54	1.63094	9.082	0.694	9.082
399.262	454.159	1041.17	9052.25	2.095e+57	4.01404e+56	1.64647	10.446	2.108	10.446
50.8234	15.9411	473.542	1488.5	1.0891e+57	8.94868e+55	0.879314	11.052	2.2	11.052
20.6261	1272.93	348.925	16692.8	2.0568e+54	7.48603e+56	0.170878	1.52	2.278	2.278
1272.93	7728.6	4278.96	54907.7	1.62941e+57	6.87386e+56	1.41655	10.023	1.675	10.023
184.315	3136.56	758.36	29618.3	5.26183e+55	7.79661e+56	0.225547	4.549	1.993	4.549
6794.4	142.45	32857.3	4734	2.15029e+57	7.53788e+54	1.62172	9.086	0.65	9.086
23.462	1272.93	364.202	16692.8	2.49236e+54	7.45691e+56	0.170647	1.595	2.274	2.274
454.159	454.159	1101.59	9052.25	2.21259e+57	3.86999e+56	1.71814	10.389	2.079	10.389
1447.96	7728.6	5034.51	54907.7	1.73135e+57	6.68403e+56	1.4826	10.023	1.659	10.023
26.688	1272.93	380.233	16692.8	3.03022e+54	7.42451e+56	0.170438	1.677	2.271	2.271
7728.6	142.45	38233.3	4734	2.13873e+57	6.18311e+54	1.61475	9.094	0.608	9.094
57.8114	15.9411	495.278	1488.5	1.19604e+57	8.62085e+55	0.956813	11.068	2.17	11.068
30.3574	1272.93	397.065	16692.8	3.69927e+54	7.38882e+56	0.170276	1.769	2.266	2.266
209.657	3136.56	797.692	29618.3	9.41127e+55	7.73528e+56	0.259435	5.725	1.986	5.725
8791.24	142.45	44463.4	4734	2.13075e+57	5.06479e+54	1.60989	9.108	0.569	9.108
516.604	454.159	1313.86	9052.25	2.31727e+57	3.69604e+56	1.77972	10.324	2.046	10.324
1647.04	7728.6	5916.37	54907.7	1.82038e+57	6.47679e+56	1.5387	10.012	1.641	10.012
34.5315	1272.93	414.752	16692.8	4.5392e+54	7.34998e+56	0.170197	1.873	2.261	2.261
5.68748	6.46948	229.361	937.2	1.41772e+56	7.50614e+55	0.135495	16.904	2.444	16.904
10000	142.45	51680.6	4734	2.12606e+57	4.14382e+54	1.60697	9.124	0.532	9.124
39.2794	1272.93	433.351	16692.8	5.60654e+54	7.30837e+56	0.170259	1.994	2.255	2.255
587.635	454.159	1563.82	9052.25	2.40589e+57	3.47673e+56	1.82938	10.256	2.003	10.256
1873.5	7728.6	6944.91	54907.7	1.89762e+57	6.25291e+56	1.58592	9.991	1.62	9.991
44.6801	1272.93	452.925	16692.8	6.98523e+54	7.26461e+56	0.170547	2.136	2.248	2.248
238.484	3136.56	839.757	29618.3	1.72361e+56	7.66872e+56	0.323511	6.996	1.978	6.996
12.3202	50.8234	294.52	2724.89	5.99668e+55	2.35111e+56	0.10342	10.956	2.575	10.956
65.7602	15.9411	518.216	1488.5	1.30617e+57	8.28517e+55	1.03552	11.081	2.138	11.081
50.8234	1272.93	473.542	16692.8	8.80778e+54	7.21957e+56	0.171193	2.312	2.24	2.312
668.432	454.159	1857.45	9052.25	2.47624e+57	3.23652e+56	1.8668	10.185	1.952	10.185
2131.1	7728.6	8143.69	54907.7	1.96402e+57	6.01288e+56	1.62514	9.963	1.598	9.963
5	162.036	220.077	5079.3	2.19746e+54	4.30919e+56	0.0982465	2.143	2.651	2.651
57.8114	1272.93	495.278	16692.8	1.13032e+55	7.17395e+56	0.172406	2.54	2.232	2.54
760.338	454.159	2201.98	9052.25	2.52681e+57	2.99161e+56	1.89193	10.11	1.897	10.11
65.7602	1272.93	518.216	16692.8	1.49093e+55	7.12735e+56	0.174554	2.843	2.225	2.843
2424.12	7728.6	9540	54907.7	2.02036e+57	5.75733e+56	1.65711	9.931	1.574	9.931
271.275	3136.56	884.821	29618.3	2.98729e+56	7.59637e+56	0.425976	8.055	1.969	8.055
5.68748	162.036	229.361	5079.3	2.65733e+54	4.2804e+56	0.0980171	2.236	2.644	2.644
74.8019	15.9411	542.449	1488.5	1.41881e+57	7.94217e+55	1.11486	11.089	2.105	11.089
864.881	454.159	2605.84	9052.25	2.55771e+57	2.74602e+56	1.90533	10.03	1.84	10.03
74.8019	1272.93	542.449	16692.8	2.04638e+55	7.07861e+56	0.178324	3.253	2.217	3.253
2757.42	7728.6	11165.4	54907.7	2.0674e+57	5.48729e+56	1.68248	9.895	1.549	9.895
6.46948	162.036	239.057	5079.3	3.22461e+54	4.24904e+56	0.0978243	2.341	2.637	2.637
983.798	454.159	3078.78	9052.25	2.57067e+57	2.50263e+56	1.90833	9.946	1.78	9.946
85.0869	1272.93	568.076	16692.8	2.95849e+55	7.02702e+56	0.185076	3.818	2.21	3.818
308.574	3136.56	933.181	29618.3	4.68449e+56	7.51765e+56	0.561134	8.802	1.96	8.802
85.0869	15.9411	568.076	1488.5	1.53321e+57	7.59251e+55	1.19424	11.092	2.07	11.092
3136.56	7728.6	13056.3	54907.7	2.10586e+57	5.20422e+56	1.70188	9.856	1.521	9.856
7.359	162.036	249.187	5079.3	3.9291e+54	4.21526e+56	0.0976972	2.463	2.628	2.628
1119.07	454.159	3632.11	9052.25	2.56841e+57	2.26429e+56	1.90273	9.857	1.718	9.857
96.7859	1272.93	595.211	16692.8	4.54918e+55	6.97207e+56	0.197506	4.593	2.202	4.593
3567.82	7728.6	15254.9	54907.7	2.13652e+57	4.90999e+56	1.71593	9.816	1.491	9.816
96.7859	15.9411	595.211	1488.5	1.64855e+57	7.23704e+55	1.27302	11.088	2.034	11.088
351.001	3136.56	985.173	29618.3	6.65931e+56	7.43196e+56	0.714815	9.306	1.95	9.306
8.37083	162.036	259.773	5079.3	4.81142e+54	4.17941e+56	0.0976776	2.608	2.618	2.618
1272.93	454.159	4278.96	9052.25	2.55398e+57	2.03372e+56	1.89036	9.768	1.654	9.768
14.0142	50.8234	307.191	2724.89	8.54116e+55	2.32027e+56	0.124063	11.246	2.561	11.246
4058.38	7728.6	17809.9	54907.7	2.16025e+57	4.60692e+56	1.7253	9.774	1.46	9.774
1447.96	454.159	5034.51	9052.25	2.53028e+57	1.81334e+56	1.87296	9.678	1.589	9.678
9.52178	162.036	270.84	5079.3	5.92878e+54	4.14203e+56	0.0978262	2.785	2.606	2.785
110.094	1272.93	623.978	16692.8	7.43129e+55	6.91326e+56	0.220706	5.596	2.193	5.596
110.094	15.9411	623.978	1488.5	1.76398e+57	6.87678e+55	1.35059	11.076	1.996	11.076
4616.39	7728.6	20777.5	54907.7	2.17797e+57	4.29764e+56	1.73065	9.732	1.426	9.732
399.262	3136.56	1041.17	29618.3	8.75394e+56	7.33869e+56	0.873661	9.642	1.94	9.642
1647.04	454.159	5916.37	9052.25	2.49995e+57	1.60524e+56	1.85201	9.592	1.523	9.592
10.831	162.036	282.413	5079.3	7.36533e+54	4.10386e+56	0.0982305	3.007	2.594	3.007
6.46948	6.46948	239.057	937.2	1.68507e+56	7.34941e+55	0.157273	15.103	2.423	15.103
5251.12	7728.6	24222.6	54907.7	2.19063e+57	3.98514e+56	1.73265	9.689	1.391	9.689
125.231	15.9411	654.514	1488.5	1.87859e+57	6.51294e+55	1.42634	11.057	1.957	11.057
1873.5	454.159	6944.91	9052.25	2.46525e+57	1.41105e+56	1.82882	9.51	1.457	9.51
454.159	3136.56	1101.59	29618.3	1.08501e+57	7.23721e+56	1.02837	9.862	1.928	9.862
125.231	1272.93	654.514	16692.8	1.25715e+56	6.85013e+56	0.26256	6.721	2.185	6.721
12.3202	162.036	294.52	5079.3	9.25292e+54	4.06571e+56	0.09902	3.289	2.581	3.289
5973.12	7728.6	28220.4	54907.7	2.19916e+57	3.67257e+56	1.73196	9.648	1.354	9.648
2131.1	454.159	8143.69	9052.25	2.42809e+57	1.23191e+56	1.80445	9.433	1.391	9.433
142.45	15.9411	686.972	1488.5	1.99147e+57	6.14688e+55	1.49968	11.029	1.917	11.029
516.604	3136.56	1313.86	29618.3	1.2798e+57	7.12519e+56	1.16815	9.994	1.916	9.994
6794.4	7728.6	32857.3	54907.7	2.20445e+57	3.36318e+56	1.7292	9.609	1.316	9.609
14.0142	162.036	307.191	5079.3	1.18142e+55	4.02811e+56	0.100395	3.652	2.568	3.652
2424.12	454.159	9540	9052.25	2.39007e+57	1.06849e+56	1.77982	9.364	1.324	9.364
2757.42	454.159	11165.4	9052.25	2.35249e+57	9.20997e+55	1.75564	9.303	1.259	9.303
587.635	3136.56	1563.82	29618.3	1.45135e+57	6.99396e+56	1.28773	10.067	1.903	10.067
15.9411	162.036	320.459	5079.3	1.54397e+55	3.99094e+56	0.102682	4.124	2.556	4.124
142.45	1272.93	686.972	16692.8	2.09582e+56	6.78218e+56	0.330752	7.746	2.175	7.746
162.036	15.9411	721.524	1488.5	2.1017e+57	5.78011e+55	1.57005	10.992	1.875	10.992
3136.56	454.159	13056.3	9052.25	2.31637e+57	7.8922e+55	1.73251	9.251	1.195	9.251
668.432	3136.56	1857.45	29618.3	1.6015e+57	6.83853e+56	1.38937	10.1	1.888	10.1
184.315	15.9411	758.36	1488.5	2.20837e+57	5.41433e+55	1.63695	10.946	1.831	10.946
15.9411	50.8234	320.459	2724.89	1.19245e+56	2.2884e+56	0.151586	11.197	2.545	11.197
7728.6	7728.6	38233.3	54907.7	2.20731e+57	3.06017e+56	1.72492	9.572	1.276	9.572
18.1329	162.036	334.358	5079.3	2.08124e+55	3.95351e+56	0.106445	4.74	2.544	4.74
3567.82	454.159	15254.9	9052.25	2.28254e+57	6.72603e+55	1.71088	9.207	1.132	9.207
8791.24	7728.6	44463.4	54907.7	2.20846e+57	2.7666e+56	1.71964	9.537	1.235	9.537
760.338	3136.56	2201.98	29618.3	1.73229e+57	6.65728e+56	1.47529	10.106	1.871	10.106
209.657	15.9411	797.692	1488.5	2.31062e+57	5.05132e+55	1.69992	10.892	1.787	10.892
162.036	1272.93	721.524	16692.8	3.29223e+56	6.70891e+56	0.427042	8.532	2.165	8.532
4058.38	454.159	17809.9	9052.25	2.25158e+57	5.70315e+55	1.69108	9.173	1.07	9.173
10000	7728.6	51680.6	54907.7	2.20852e+57	2.4852e+56	1.71381	9.506	1.193	9.506
238.484	15.9411	839.757	1488.5	2.40762e+57	4.69296e+55	1.75859	10.83	1.74	10.83
864.881	3136.56	2605.84	29618.3	1.84557e+57	6.45096e+56	1.54745	10.094	1.85	10.094
4616.39	454.159	20777.5	9052.25	2.22393e+57	4.81334e+55	1.67338	9.147	1.011	9.147
5	8791.24	220.077	60206.3	3.14616e+52	8.43304e+56	0.199674	0.472	1.787	1.787
271.275	15.9411	884.821	1488.5	2.49865e+57	4.34116e+55	1.81264	10.76	1.693	10.76
20.6261	162.036	348.925	5079.3	2.91001e+55	3.91521e+56	0.112651	5.526	2.533	5.526
983.798	3136.56	3078.78	29618.3	1.94288e+57	6.2221e+56	1.60746	10.069	1.827	10.069
5251.12	454.159	24222.6	9052.25	2.19984e+57	4.04509e+55	1.6579	9.129	0.953	9.129
7.359	6.46948	249.187	937.2	1.99043e+56	7.19007e+55	0.1821	13.896	2.402	13.896
184.315	1272.93	758.36	16692.8	4.79435e+56	6.62982e+56	0.546003	9.095	2.154	9.095
5.68748	8791.24	229.361	60206.3	3.7372e+52	8.43242e+56	0.199665	0.486	1.787	1.787
308.574	15.9411	933.181	1488.5	2.58303e+57	3.99784e+55	1.86183	10.683	1.645	10.683
5973.12	454.159	28220.4	9052.25	2.17948e+57	3.3864e+55	1.64474	9.119	0.898	9.119
1119.07	3136.56	3632.11	29618.3	2.02542e+57	5.97403e+56	1.6566	10.036	1.8	10.036
6.46948	8791.24	239.057	60206.3	4.44142e+52	8.43167e+56	0.199654	0.502	1.787	1.787
18.1329	50.8234	334.358	2724.89	1.62115e+56	2.2554e+56	0.186429	11.024	2.53	11.024
6794.4	454.159	32857.3	9052.25	2.16285e+57	2.82514e+55	1.63391	9.115	0.845	9.115
1272.93	3136.56	4278.96	29618.3	2.09413e+57	5.70945e+56	1.6959	9.995	1.771	9.995
351.001	15.9411	985.173	1488.5	2.6602e+57	3.66484e+55	1.906	10.598	1.595	10.598
209.657	1272.93	797.692	16692.8	6.50907e+56	6.5444e+56	0.679113	9.496	2.142	9.496
23.462	162.036	364.202	5079.3	4.22264e+55	3.87558e+56	0.122902	6.47	2.521	6.47
7728.6	454.159	38233.3	9052.25	2.14988e+57	2.34959e+55	1.62534	9.118	0.794	9.118
7.359	8791.24	249.187	60206.3	5.28071e+52	8.43078e+56	0.199642	0.518	1.787	1.787
1447.96	3136.56	5034.51	29618.3	2.14981e+57	5.42982e+56	1.72618	9.95	1.739	9.95
399.262	15.9411	1041.17	1488.5	2.7297e+57	3.34393e+55	1.94506	10.507	1.545	10.507
8791.24	454.159	44463.4	9052.25	2.14043e+57	1.94874e+55	1.61896	9.126	0.746	9.126
8.37083	8791.24	259.773	60206.3	6.28132e+52	8.42972e+56	0.199627	0.535	1.787	1.787
454.159	15.9411	1101.59	1488.5	2.79119e+57	3.03671e+55	1.97899	10.411	1.494	10.411
1647.04	3136.56	5916.37	29618.3	2.19322e+57	5.13682e+56	1.74821	9.9	1.705	9.9
238.484	1272.93	839.757	16692.8	8.34407e+56	6.45211e+56	0.818396	9.783	2.129	9.783
9.52178	8791.24	270.84	60206.3	7.47453e+52	8.42845e+56	0.19961	0.553	1.787	1.787
10000	454.159	51680.6	9052.25	2.13428e+57	1.61232e+55	1.61462	9.138	0.7	9.138
1873.5	3136.56	6944.91	29618.3	2.22531e+57	4.83258e+56	1.76278	9.847	1.669	9.847
516.604	15.9411	1313.86	1488.5	2.83845e+57	2.61757e+55	2.00423	10.314	1.421	10.314
10.831	8791.24	282.413	60206.3	8.89821e+52	8.42694e+56	0.199589	0.573	1.787	1.787
587.635	15.9411	1563.82	1488.5	2.859e+57	2.22482e+55	2.01459	10.216	1.343	10.216
2131.1	3136.56	8143.69	29618.3	2.24722e+57	4.51969e+56	1.77079	9.791	1.63	9.791
26.688	162.036	380.233	5079.3	6.30519e+55	3.83434e+56	0.139563	7.471	2.509	7.471
5	516.604	220.077	9751.22	7.04264e+53	6.30015e+56	0.141749	1.388	2.483	2.483
271.275	1272.93	884.821	16692.8	1.02235e+57	6.35243e+56	0.957668	9.987	2.115	9.987
12.3202	8791.24	294.52	60206.3	1.05973e+53	8.42515e+56	0.199565	0.594	1.787	1.787
668.432	15.9411	1857.45	1488.5	2.85545e+57	1.88022e+55	2.01192	10.112	1.268	10.112
20.6261	50.8234	348.925	2724.89	2.14261e+56	2.22114e+56	0.228663	10.853	2.514	10.853
2424.12	3136.56	9540	29618.3	2.26033e+57	4.20112e+56	1.77319	9.734	1.589	9.734
5.68748	516.604	229.361	9751.22	8.42572e+53	6.28571e+56	0.141559	1.435	2.482	2.482
14.0142	8791.24	307.191	60206.3	1.26268e+53	8.42301e+56	0.199536	0.616	1.787	1.787
8.37083	6.46948	259.773	937.2	2.33633e+56	7.02797e+55	0.210148	13.06	2.381	13.06
760.338	15.9411	2201.98	1488.5	2.83313e+57	1.58067e+55	1.99926	10.004	1.195	10.004
2757.42	3136.56	11165.4	29618.3	2.26608e+57	3.88012e+56	1.77098	9.676	1.546	9.676
308.574	1272.93	933.181	16692.8	1.20892e+57	6.24483e+56	1.09251	10.126	2.1	10.126
864.881	15.9411	2605.84	1488.5	2.79706e+57	1.3225e+55	1.97932	9.895	1.124	9.895
6.46948	516.604	239.057	9751.22	1.00952e+54	6.26927e+56	0.141352	1.486	2.48	2.48
15.9411	8791.24	320.459	60206.3	1.50525e+53	8.42048e+56	0.199503	0.639	1.787	1.787
3136.56	3136.56	13056.3	29618.3	2.26592e+57	3.56015e+56	1.76513	9.62	1.502	9.62
351.001	1272.93	985.173	16692.8	1.38976e+57	6.12883e+56	1.21994	10.214	2.084	10.214
30.3574	162.036	397.065	5079.3	9.5061e+55	3.79125e+56	0.165475	8.353	2.497	8.353
18.1329	8791.24	334.358	60206.3	1.79535e+53	8.41748e+56	0.199464	0.664	1.787	1.787
983.798	15.9411	3078.78	1488.5	2.75142e+57	1.10172e+55	1.95433	9.788	1.056	9.788
7.359	516.604	249.187	9751.22	1.21148e+54	6.25058e+56	0.141126	1.542	2.478	2.478
3567.82	3136.56	15254.9	29618.3	2.26124e+57	3.24471e+56	1.75653	9.565	1.455	9.565
20.6261	8791.24	348.925	60206.3	2.14261e+53	8.41392e+56	0.199418	0.691	1.787	1.787
1119.07	15.9411	3632.11	1488.5	2.69966e+57	9.14255e+54	1.92607	9.684	0.992	9.684
23.462	50.8234	364.202	2724.89	2.75626e+56	2.18552e+56	0.278089	10.73	2.497	10.73
8.37083	516.604	259.773	9751.22	1.45638e+54	6.22942e+56	0.140886	1.602	2.475	2.475
399.262	1272.93	1041.17	16692.8	1.56172e+57	6.00396e+56	1.33802	10.26	2.066	10.26
23.462	8791.24	364.202	60206.3	2.55879e+53	8.40971e+56	0.199365	0.719	1.787	1.787
4058.38	3136.56	17809.9	29618.3	2.25329e+57	2.93719e+56	1.746	9.513	1.407	9.513
1272.93	15.9411	4278.96	1488.5	2.6445e+57	7.56082e+54	1.89596	9.585	0.93	9.585
9.52178	516.604	270.84	9751.22	1.75423e+54	6.2056e+56	0.140635	1.668	2.473	2.473
26.688	8791.24	380.233	60206.3	3.05813e+53	8.40473e+56	0.199303	0.749	1.787	1.787
4616.39	3136.56	20777.5	29618.3	2.24319e+57	2.64077e+56	1.73428	9.466	1.357	9.466
454.159	1272.93	1101.59	16692.8	1.72254e+57	5.8698e+56	1.44561	10.272	2.047	10.272
1447.96	15.9411	5034.51	1488.5	2.58808e+57	6.23372e+54	1.8651	9.494	0.871	9.494
30.3574	8791.24	397.065	60206.3	3.65814e+53	8.39886e+56	0.199232	0.781	1.787	1.787
10.831	516.604	282.413	9751.22	2.11778e+54	6.17889e+56	0.140381	1.74	2.469	2.469
5251.12	3136.56	24222.6	29618.3	2.23192e+57	2.35826e+56	1.722	9.423	1.307	9.423
1647.04	15.9411	5916.37	1488.5	2.53208e+57	5.12585e+54	1.83437	9.41	0.815	9.41
9.52178	6.46948	270.84	937.2	2.72492e+56	6.86292e+55	0.241547	12.471	2.359	12.471
516.604	1272.93	1313.86	16692.8	1.86653e+57	5.71655e+56	1.5392	10.258	2.027	10.258
34.5315	8791.24	414.752	60206.3	4.38032e+53	8.39194e+56	0.199151	0.815	1.786	1.786
34.5315	162.036	414.752	5079.3	1.41342e+56	3.74608e+56	0.203065	8.992	2.484	8.992
12.3202	516.604	294.52	9751.22	2.56339e+54	6.14917e+56	0.140133	1.82	2.465	2.465
5973.12	3136.56	28220.4	29618.3	2.22029e+57	2.09199e+56	1.70971	9.385	1.255	9.385
1873.5	15.9411	6944.91	1488.5	2.47778e+57	4.20513e+54	1.80445	9.336	0.763	9.336
39.2794	8791.24	433.351	60206.3	5.25125e+53	8.38382e+56	0.199057	0.852	1.786	1.786
26.688	50.8234	380.233	2724.89	3.45945e+56	2.14842e+56	0.334321	10.662	2.48	10.662
14.0142	516.604	307.191	9751.22	3.11247e+54	6.11635e+56	0.13991	1.908	2.46	2.46
587.635	1272.93	1563.82	16692.8	1.99095e+57	5.52752e+56	1.61727	10.228	2.004	10.228
6794.4	3136.56	32857.3	29618.3	2.20899e+57	1.84378e+56	1.69787	9.353	1.204	9.353
2131.1	15.9411	8143.69	1488.5	2.42615e+57	3.44284e+54	1.77586	9.271	0.713	9.271
44.6801	8791.24	452.925	60206.3	6.30422e+53	8.37429e+56	0.198952	0.892	1.786	1.786
15.9411	516.604	320.459	9751.22	3.79346e+54	6.08048e+56	0.139736	2.007	2.454	2.454
7728.6	3136.56	38233.3	29618.3	2.19855e+57	1.61485e+56	1.68683	9.327	1.152	9.327
50.8234	8791.24	473.542	60206.3	7.58083e+53	8.36316e+56	0.198834	0.935	1.785	1.785
668.432	1272.93	1857.45	16692.8	2.0975e+57	5.30385e+56	1.68165	10.188	1.975	10.188
2424.12	15.9411	9540	1488.5	2.37788e+57	2.81386e+54	1.749	9.215	0.666	9.215
18.1329	516.604	334.358	9751.22	4.64501e+54	6.04175e+56	0.13965	2.12	2.447	2.447
57.8114	8791.24	495.278	60206.3	9.13404e+53	8.35019e+56	0.198704	0.981	1.784	1.784
2757.42	15.9411	11165.4	1488.5	2.33348e+57	2.29641e+54	1.72417	9.169	0.622	9.169
20.6261	516.604	348.925	9751.22	5.72123e+54	6.0006e+56	0.139706	2.251	2.439	2.439
8791.24	3136.56	44463.4	29618.3	2.18939e+57	1.40587e+56	1.67687	9.307	1.1	9.307
760.338	1272.93	2201.98	16692.8	2.18702e+57	5.05357e+56	1.73361	10.139	1.942	10.139
65.7602	8791.24	518.216	60206.3	1.10316e+54	8.33514e+56	0.198562	1.031	1.783	1.783
23.462	516.604	364.202	9751.22	7.10094e+54	5.95769e+56	0.139986	2.407	2.43	2.43
3136.56	15.9411	13056.3	1488.5	2.29328e+57	1.87179e+54	1.70157	9.132	0.581	9.132
74.8019	8791.24	542.449	60206.3	1.33618e+54	8.31778e+56	0.198413	1.085	1.782	1.782
39.2794	162.036	433.351	5079.3	2.03537e+56	3.6986e+56	0.253455	9.407	2.47	9.407
864.881	1272.93	2605.84	16692.8	2.25988e+57	4.78617e+56	1.77404	10.085	1.904	10.085
30.3574	50.8234	397.065	2724.89	4.24821e+56	2.10975e+56	0.396855	10.638	2.461	10.638
26.688	516.604	380.233	9751.22	8.90529e+54	5.91391e+56	0.140613	2.603	2.42	2.603
10000	3136.56	51680.6	29618.3	2.18181e+57	1.21698e+56	1.66819	9.293	1.049	9.293
85.0869	8791.24	568.076	60206.3	1.62413e+54	8.29784e+56	0.198262	1.146	1.78	1.78
3567.82	15.9411	15254.9	1488.5	2.25748e+57	1.52408e+54	1.68134	9.104	0.542	9.104
10.831	6.46948	282.413	937.2	3.15803e+56	6.6948e+55	0.276391	12.052	2.336	12.052
983.798	1272.93	3078.78	16692.8	2.31641e+57	4.50708e+56	1.80366	10.025	1.862	10.025
30.3574	516.604	397.065	9751.22	1.13365e+55	5.87007e+56	0.141776	2.853	2.411	2.853
96.7859	8791.24	595.211	60206.3	1.98277e+54	8.27514e+56	0.198119	1.213	1.778	1.778
4058.38	15.9411	17809.9	1488.5	2.22615e+57	1.2399e+54	1.66355	9.084	0.506	9.084
5	3567.82	220.077	32256.6	9.07011e+52	8.50657e+56	0.195543	0.678	2.029	2.029
110.094	8791.24	623.978	60206.3	2.43396e+54	8.24954e+56	0.198002	1.288	1.776	1.776
1119.07	1272.93	3632.11	16692.8	2.35715e+57	4.21885e+56	1.8232	9.961	1.818	9.961
34.5315	516.604	414.752	9751.22	1.47638e+55	5.82613e+56	0.143788	3.181	2.401	3.181
125.231	8791.24	654.514	60206.3	3.00886e+54	8.22099e+56	0.197937	1.373	1.773	1.773
34.5315	50.8234	414.752	2724.89	5.11772e+56	2.0694e+56	0.465116	10.645	2.442	10.645
4616.39	15.9411	20777.5	1488.5	2.19928e+57	1.00798e+54	1.64822	9.073	0.472	9.073
5.68748	3567.82	229.361	32256.6	1.07862e+53	8.50445e+56	0.195513	0.699	2.029	2.029
44.6801	162.036	452.925	5079.3	2.8163e+56	3.6486e+56	0.316314	9.683	2.456	9.683
39.2794	516.604	433.351	9751.22	1.98704e+55	5.78111e+56	0.147208	3.616	2.392	3.616
1272.93	1272.93	4278.96	16692.8	2.38321e+57	3.92423e+56	1.83363	9.893	1.772	9.893
142.45	8791.24	686.972	60206.3	3.75394e+54	8.18964e+56	0.197968	1.473	1.77	1.77
162.036	8791.24	721.524	60206.3	4.74215e+54	8.15587e+56	0.198168	1.593	1.766	1.766
5251.12	15.9411	24222.6	1488.5	2.17678e+57	8.18964e+53	1.63534	9.068	0.44	9.068
6.46948	3567.82	239.057	32256.6	1.28351e+53	8.50195e+56	0.195477	0.721	2.029	2.029
184.315	8791.24	758.36	60206.3	6.0971e+54	8.12028e+56	0.198655	1.743	1.761	1.761
1447.96	1272.93	5034.51	16692.8	2.39626e+57	3.62629e+56	1.83615	9.822	1.723	9.822
44.6801	516.604	452.925	9751.22	2.79014e+55	5.73421e+56	0.153072	4.198	2.383	4.198
209.657	8791.24	797.692	60206.3	8.05279e+54	8.08326e+56	0.19964	1.943	1.756	1.943
238.484	8791.24	839.757	60206.3	1.11068e+55	8.04414e+56	0.201542	2.223	1.752	2.223
5973.12	15.9411	28220.4	1488.5	2.15851e+57	6.65106e+53	1.62483	9.069	0.411	9.069
1647.04	1272.93	5916.37	16692.8	2.39832e+57	3.32833e+56	1.83213	9.748	1.672	9.748
7.359	3567.82	249.187	32256.6	1.52821e+53	8.49902e+56	0.195435	0.745	2.028	2.028
12.3202	6.46948	294.52	937.2	3.6372e+56	6.52349e+55	0.314749	11.752	2.313	11.752
271.275	8791.24	884.821	60206.3	1.63451e+55	8.00199e+56	0.205276	2.633	1.747	2.633
50.8234	162.036	473.542	5079.3	3.74445e+56	3.59584e+56	0.390318	9.888	2.441	9.888
6794.4	15.9411	32857.3	1488.5	2.14424e+57	5.39964e+53	1.6166	9.076	0.383	9.076
50.8234	516.604	473.542	9751.22	4.11442e+55	5.68494e+56	0.16329	4.965	2.374	4.965
1873.5	1272.93	6944.91	16692.8	2.39151e+57	3.03371e+56	1.82292	9.674	1.618	9.674
39.2794	50.8234	433.351	2724.89	6.06251e+56	2.02727e+56	0.538479	10.674	2.422	10.674
308.574	8791.24	933.181	60206.3	2.63606e+55	7.95628e+56	0.213047	3.26	1.742	3.26
8.37083	3567.82	259.773	32256.6	1.82065e+53	8.49558e+56	0.195387	0.77	2.028	2.028
7728.6	15.9411	38233.3	1488.5	2.13373e+57	4.3825e+53	1.61052	9.088	0.357	9.088
2131.1	1272.93	8143.69	16692.8	2.37788e+57	2.74578e+56	1.80979	9.602	1.563	9.602
351.001	8791.24	985.173	60206.3	4.78616e+55	7.90646e+56	0.230517	4.241	1.737	4.241
9.52178	3567.82	270.84	32256.6	2.17036e+53	8.49154e+56	0.195331	0.797	2.028	2.028
57.8114	516.604	495.278	9751.22	6.36125e+55	5.63288e+56	0.181199	5.913	2.364	5.913
2424.12	1272.93	9540	16692.8	2.3593e+57	2.46765e+56	1.79388	9.532	1.507	9.532
8791.24	15.9411	44463.4	1488.5	2.12671e+57	3.55637e+53	1.60645	9.103	0.333	9.103
57.8114	162.036	495.278	5079.3	4.80239e+56	3.54009e+56	0.473685	10.059	2.425	10.059
44.6801	50.8234	452.925	2724.89	7.07648e+56	1.98327e+56	0.616282	10.715	2.401	10.715
10.831	3567.82	282.413	32256.6	2.58885e+53	8.48681e+56	0.195267	0.826	2.028	2.028
2757.42	1272.93	11165.4	16692.8	2.3374e+57	2.20212e+56	1.7762	9.467	1.449	9.467
10000	15.9411	51680.6	1488.5	2.12287e+57	2.8855e+53	1.60422	9.121	0.31	9.121
399.262	8791.24	1041.17	60206.3	9.73511e+55	7.85201e+56	0.271413	5.647	1.731	5.647
14.0142	6.46948	307.191	937.2	4.16375e+56	6.34889e+55	0.356658	11.539	2.289	11.539
12.3202	3567.82	294.52	32256.6	3.09016e+53	8.48126e+56	0.195193	0.857	2.028	2.028
3136.56	1272.93	13056.3	16692.8	2.31362e+57	1.95154e+56	1.75761	9.407	1.39	9.407
65.7602	516.604	518.216	9751.22	1.01334e+56	5.57768e+56	0.211736	6.943	2.354	6.943
3567.82	1272.93	15254.9	16692.8	2.28916e+57	1.71777e+56	1.73885	9.354	1.331	9.354
454.159	8791.24	1101.59	60206.3	2.02147e+56	7.79238e+56	0.357685	7.17	1.725	7.17
14.0142	3567.82	307.191	32256.6	3.69129e+53	8.47478e+56	0.195108	0.89	2.028	2.028
50.8234	50.8234	473.542	2724.89	8.15295e+56	1.93732e+56	0.697827	10.761	2.379	10.761
65.7602	162.036	518.216	5079.3	5.97086e+56	3.48115e+56	0.564525	10.207	2.409	10.207
4058.38	1272.93	17809.9	16692.8	2.26501e+57	1.50209e+56	1.72053	9.307	1.272	9.307
15.9411	3567.82	320.459	32256.6	4.41295e+53	8.4672e+56	0.195012	0.925	2.027	2.027
516.604	8791.24	1313.86	60206.3	3.67419e+56	7.72824e+56	0.491472	8.288	1.718	8.288
4616.39	1272.93	20777.5	16692.8	2.242e+57	1.30523e+56	1.70315	9.268	1.213	9.268
18.1329	3567.82	334.358	32256.6	5.28052e+53	8.45837e+56	0.194902	0.962	2.027	2.027
5251.12	1272.93	24222.6	16692.8	2.22075e+57	1.12739e+56	1.68709	9.237	1.155	9.237
20.6261	3567.82	348.925	32256.6	6.32532e+53	8.4481e+56	0.194778	1.002	2.026	2.026
15.9411	6.46948	320.459	937.2	4.73876e+56	6.17094e+55	0.402133	11.388	2.264	11.388
74.8019	162.036	542.449	5079.3	7.23055e+56	3.41878e+56	0.660999	10.337	2.391	10.337
57.8114	50.8234	495.278	2724.89	9.28453e+56	1.88933e+56	0.782379	10.807	2.356	10.807
74.8019	516.604	542.449	9751.22	1.6087e+56	5.51894e+56	0.260104	7.872	2.343	7.872
587.635	8791.24	1563.82	60206.3	5.62453e+56	7.65753e+56	0.645641	8.966	1.711	8.966
23.462	3567.82	364.202	32256.6	7.5859e+53	8.43618e+56	0.19464	1.045	2.026	2.026
5973.12	1272.93	28220.4	16692.8	2.20173e+57	9.68295e+55	1.67264	9.213	1.097	9.213
26.688	3567.82	380.233	32256.6	9.11044e+53	8.42238e+56	0.194486	1.092	2.025	2.025
6794.4	1272.93	32857.3	16692.8	2.1853e+57	8.27274e+55	1.66001	9.196	1.041	9.196
65.7602	50.8234	518.216	2724.89	1.04631e+57	1.83925e+56	0.869174	10.851	2.331	10.851
30.3574	3567.82	397.065	32256.6	1.09592e+54	8.40645e+56	0.194317	1.142	2.024	2.024
85.0869	162.036	568.076	5079.3	8.56268e+56	3.35278e+56	0.761379	10.449	2.372	10.449
668.432	8791.24	1857.45	60206.3	7.61514e+56	7.57704e+56	0.798936	9.382	1.705	9.382
7728.6	1272.93	38233.3	16692.8	2.17165e+57	7.03338e+55	1.64931	9.187	0.986	9.187
85.0869	516.604	568.076	9751.22	2.46069e+56	5.45629e+56	0.328998	8.588	2.331	8.588
34.5315	3567.82	414.752	32256.6	1.32087e+54	8.38814e+56	0.194135	1.196	2.023	2.023
8791.24	1272.93	44463.4	16692.8	2.16088e+57	5.95282e+55	1.6406	9.183	0.933	9.183
18.1329	6.46948	334.358	937.2	5.36303e+56	5.98958e+55	0.451157	11.284	2.239	11.284
39.2794	3567.82	433.351	32256.6	1.59568e+54	8.3672e+56	0.193944	1.255	2.021	2.021
74.8019	50.8234	542.449	2724.89	1.168e+57	1.78703e+56	0.957425	10.89	2.305	10.89
760.338	8791.24	2201.98	60206.3	9.50755e+56	7.48429e+56	0.940869	9.644	1.697	9.644
96.7859	162.036	595.211	5079.3	9.94907e+56	3.28294e+56	0.864059	10.544	2.352	10.544
44.6801	3567.82	452.925	32256.6	1.93303e+54	8.34339e+56	0.19375	1.32	2.019	2.019
10000	1272.93	51680.6	16692.8	2.15299e+57	5.01758e+55	1.63385	9.184	0.881	9.184
50.8234	3567.82	473.542	32256.6	2.34967e+54	8.31648e+56	0.193563	1.391	2.017	2.017
864.881	8791.24	2605.84	60206.3	1.12446e+57	7.37727e+56	1.06781	9.81	1.689	9.81
96.7859	516.604	595.211	9751.22	3.56262e+56	5.38936e+56	0.417182	9.109	2.319	9.109
57.8114	3567.82	495.278	32256.6	2.86815e+54	8.28636e+56	0.193402	1.469	2.014	2.014
85.0869	50.8234	568.076	2724.89	1.29256e+57	1.73265e+56	1.04633	10.921	2.278	10.921
65.7602	3567.82	518.216	32256.6	3.51962e+54	8.25299e+56	0.193292	1.558	2.01	2.01
5	1447.96	220.077	18074.4	2.44167e+53	7.8027e+56	0.17649	0.955	2.259	2.259
110.094	162.036	623.978	5079.3	1.13722e+57	3.20908e+56	0.967555	10.621	2.331	10.621
74.8019	3567.82	542.449	32256.6	4.34848e+54	8.21654e+56	0.193278	1.66	2.006	2.006
20.6261	6.46948	348.925	937.2	6.03701e+56	5.80479e+55	0.50368	11.215	2.212	11.215
983.798	8791.24	3078.78	60206.3	1.28103e+57	7.25447e+56	1.17936	9.915	1.679	9.915
85.0869	3567.82	568.076	32256.6	5.4209e+54	8.17738e+56	0.193423	1.779	2.001	2.001
96.7859	50.8234	595.211	2724.89	1.41899e+57	1.67611e+56	1.13507	10.943	2.249	10.943
96.7859	3567.82	595.211	32256.6	6.84129e+54	8.13617e+56	0.193831	1.923	1.995	1.995
110.094	516.604	623.978	9751.22	4.87494e+56	5.31776e+56	0.520707	9.491	2.306	9.491
5.68748	1447.96	229.361	18074.4	2.90925e+53	7.79691e+56	0.176407	0.985	2.259	2.259
110.094	3567.82	623.978	32256.6	8.78882e+54	8.09364e+56	0.194672	2.107	1.989	2.107
1119.07	8791.24	3632.11	60206.3	1.42075e+57	7.1148e+56	1.27644	9.976	1.668	9.976
125.231	3567.82	654.514	32256.6	1.16097e+55	8.04976e+56	0.196243	2.354	1.984	2.354
125.231	162.036	654.514	5079.3	1.2815e+57	3.13104e+56	1.07051	10.679	2.308	10.679
6.46948	1447.96	239.057	18074.4	3.46934e+53	7.79017e+56	0.176312	1.017	2.259	2.259
110.094	50.8234	623.978	2724.89	1.54625e+57	1.61744e+56	1.22285	10.954	2.219	10.954
142.45	3567.82	686.972	32256.6	1.6007e+55	8.00341e+56	0.199126	2.695	1.978	2.695
1272.93	8791.24	4278.96	60206.3	1.54466e+57	6.95768e+56	1.3604	10.009	1.655	10.009
23.462	6.46948	364.202	937.2	6.76076e+56	5.6166e+55	0.559615	11.171	2.185	11.171
162.036	3567.82	721.524	32256.6	2.34265e+55	7.9538e+56	0.20454	3.181	1.972	3.181
125.231	516.604	654.514	9751.22	6.34652e+56	5.2411e+56	0.634822	9.781	2.292	9.781
7.359	1447.96	249.187	18074.4	4.14092e+53	7.78235e+56	0.176204	1.052	2.258	2.258
142.45	162.036	686.972	5079.3	1.42611e+57	3.04868e+56	1.17168	10.72	2.284	10.72
125.231	50.8234	654.514	2724.89	1.67325e+57	1.55669e+56	1.3089	10.956	2.187	10.956
1447.96	8791.24	5034.51	60206.3	1.65406e+57	6.78302e+56	1.43268	10.021	1.641	10.021
184.315	3567.82	758.36	32256.6	3.70508e+55	7.90036e+56	0.215169	3.889	1.966	3.889
8.37083	1447.96	259.773	18074.4	4.94704e+53	7.77332e+56	0.176082	1.089	2.258	2.258
1647.04	8791.24	5916.37	60206.3	1.75021e+57	6.59111e+56	1.49454	10.018	1.625	10.018
209.657	3567.82	797.692	32256.6	6.39738e+55	7.84254e+56	0.236953	4.899	1.959	4.899
142.45	516.604	686.972	9751.22	7.92753e+56	5.15898e+56	0.755096	10.004	2.277	10.004
142.45	50.8234	686.972	2724.89	1.79891e+57	1.49396e+56	1.39247	10.947	2.153	10.947
162.036	162.036	721.524	5079.3	1.56949e+57	2.96192e+56	1.26995	10.744	2.259	10.744
9.52178	1447.96	270.84	18074.4	5.91582e+53	7.76286e+56	0.175945	1.129	2.257	2.257
1873.5	8791.24	6944.91	60206.3	1.83428e+57	6.38252e+56	1.54715	10.004	1.606	10.004
5	18.1329	220.077	1590.93	3.41782e+55	1.46009e+56	0.0616226	25.542	2.606	25.542
26.688	6.46948	380.233	937.2	7.53383e+56	5.42506e+55	0.618828	11.147	2.157	11.147
162.036	50.8234	721.524	2724.89	1.92213e+57	1.4294e+56	1.47288	10.927	2.118	10.927
162.036	516.604	721.524	9751.22	9.57388e+56	5.07103e+56	0.877784	10.175	2.261	10.175
10.831	1447.96	282.413	18074.4	7.08191e+53	7.75081e+56	0.175791	1.172	2.257	2.257
2131.1	8791.24	8143.69	60206.3	1.9073e+57	6.15776e+56	1.59146	9.982	1.586	9.982
184.315	162.036	758.36	5079.3	1.71016e+57	2.87071e+56	1.36437	10.751	2.231	10.751
238.484	3567.82	839.757	32256.6	1.17981e+56	7.77981e+56	0.281233	6.169	1.952	6.169
184.315	50.8234	758.36	2724.89	2.04186e+57	1.36318e+56	1.5495	10.897	2.081	10.897
12.3202	1447.96	294.52	18074.4	8.48795e+53	7.73693e+56	0.175621	1.218	2.256	2.256
2424.12	8791.24	9540	60206.3	1.97015e+57	5.91722e+56	1.62828	9.955	1.565	9.955
184.315	516.604	758.36	9751.22	1.12479e+57	4.97685e+56	0.999848	10.302	2.244	10.302
30.3574	6.46948	397.065	937.2	8.35523e+56	5.23028e+55	0.681142	11.135	2.128	11.135
14.0142	1447.96	307.191	18074.4	1.01866e+54	7.72099e+56	0.175433	1.267	2.254	2.254
209.657	162.036	797.692	5079.3	1.84674e+57	2.77505e+56	1.45408	10.742	2.202	10.742
2757.42	8791.24	11165.4	60206.3	2.02358e+57	5.66159e+56	1.65831	9.923	1.541	9.923
209.657	50.8234	797.692	2724.89	2.15709e+57	1.29553e+56	1.6218	10.856	2.042	10.856
271.275	3567.82	884.821	32256.6	2.16291e+56	7.7116e+56	0.361588	7.417	1.944	7.417
209.657	516.604	797.692	9751.22	1.29176e+57	4.87611e+56	1.11888	10.392	2.225	10.392
15.9411	1447.96	320.459	18074.4	1.22439e+54	7.70277e+56	0.175229	1.321	2.253	2.253
3136.56	8791.24	13056.3	60206.3	2.0683e+57	5.39196e+56	1.68216	9.888	1.516	9.888
238.484	162.036	839.757	5079.3	1.97796e+57	2.67503e+56	1.5384	10.719	2.172	10.719
238.484	50.8234	839.757	2724.89	2.26686e+57	1.22672e+56	1.6893	10.804	2.002	10.804
18.1329	1447.96	334.358	18074.4	1.47426e+54	7.68199e+56	0.17501	1.379	2.251	2.251
34.5315	6.46948	414.752	937.2	9.22334e+56	5.03241e+55	0.746329	11.133	2.098	11.133
238.484	516.604	839.757	9751.22	1.45561e+57	4.76847e+56	1.233	10.45	2.205	10.45
3567.82	8791.24	15254.9	60206.3	2.10502e+57	5.10985e+56	1.70043	9.85	1.489	9.85
308.574	3567.82	933.181	32256.6	3.64934e+56	7.63733e+56	0.481393	8.374	1.935	8.374
271.275	162.036	884.821	5079.3	2.1027e+57	2.57081e+56	1.61676	10.682	2.139	10.682
20.6261	1447.96	348.925	18074.4	1.77879e+54	7.65843e+56	0.174782	1.442	2.249	2.249
271.275	50.8234	884.821	2724.89	2.37032e+57	1.15706e+56	1.75163	10.744	1.96	10.744
4058.38	8791.24	17809.9	60206.3	2.1345e+57	4.81718e+56	1.71372	9.811	1.459	9.811
271.275	516.604	884.821	9751.22	1.61409e+57	4.65365e+56	1.34079	10.48	2.184	10.48
23.462	1447.96	364.202	18074.4	2.15148e+54	7.63183e+56	0.17455	1.512	2.246	2.246
308.574	162.036	933.181	5079.3	2.21997e+57	2.4626e+56	1.68877	10.632	2.104	10.632
308.574	50.8234	933.181	2724.89	2.46671e+57	1.0869e+56	1.80852	10.674	1.916	10.674
39.2794	6.46948	433.351	937.2	1.01358e+57	4.83166e+55	0.814108	11.136	2.067	11.136
351.001	3567.82	985.173	32256.6	5.52461e+56	7.55644e+56	0.629404	9.024	1.926	9.024
26.688	1447.96	380.233	18074.4	2.60992e+54	7.60204e+56	0.174328	1.587	2.243	2.243
4616.39	8791.24	20777.5	60206.3	2.15757e+57	4.51629e+56	1.72266	9.77	1.429	9.77
351.001	162.036	985.173	5079.3	2.32893e+57	2.35074e+56	1.75413	10.57	2.068	10.57
308.574	516.604	933.181	9751.22	1.76536e+57	4.53144e+56	1.44121	10.485	2.161	10.485
351.001	50.8234	985.173	2724.89	2.55538e+57	1.01664e+56	1.85976	10.596	1.87	10.596
30.3574	1447.96	397.065	18074.4	3.17739e+54	7.56894e+56	0.174133	1.671	2.239	2.239
5251.12	8791.24	24222.6	60206.3	2.17511e+57	4.20983e+56	1.72788	9.73	1.396	9.73
34.5315	1447.96	414.752	18074.4	3.88543e+54	7.53256e+56	0.173993	1.766	2.235	2.235
399.262	162.036	1041.17	5079.3	2.42891e+57	2.23565e+56	1.8127	10.498	2.03	10.498
351.001	516.604	985.173	9751.22	1.90792e+57	4.40168e+56	1.53355	10.469	2.136	10.469
399.262	3567.82	1041.17	32256.6	7.6094e+56	7.46828e+56	0.789888	9.456	1.916	9.456
399.262	50.8234	1041.17	2724.89	2.63579e+57	9.46696e+55	1.90527	10.51	1.823	10.51
44.6801	6.46948	452.925	937.2	1.10896e+57	4.62831e+55	0.884146	11.142	2.034	11.142
39.2794	1447.96	433.351	18074.4	4.7779e+54	7.49308e+56	0.17395	1.873	2.229	2.229
5973.12	8791.24	28220.4	60206.3	2.18797e+57	3.90076e+56	1.73	9.69	1.361	9.69
44.6801	1447.96	452.925	18074.4	5.91809e+54	7.45095e+56	0.174068	1.998	2.223	2.223
454.159	162.036	1101.59	5079.3	2.5194e+57	2.11783e+56	1.86443	10.416	1.989	10.416
454.159	50.8234	1101.59	2724.89	2.70755e+57	8.77498e+55	1.94502	10.417	1.774	10.417
399.262	516.604	1041.17	9751.22	2.0406e+57	4.26431e+56	1.61737	10.433	2.11	10.433
50.8234	1447.96	473.542	18074.4	7.40192e+54	7.40687e+56	0.174445	2.147	2.216	2.216
454.159	3567.82	1101.59	32256.6	9.75194e+56	7.37224e+56	0.95042	9.739	1.905	9.739
6794.4	8791.24	32857.3	60206.3	2.19706e+57	3.5922e+56	1.72965	9.651	1.325	9.651
57.8114	1447.96	495.278	18074.4	9.38503e+54	7.36171e+56	0.175231	2.335	2.209	2.335
516.604	50.8234	1313.86	2724.89	2.76739e+57	7.83861e+55	1.9768	10.324	1.708	10.324
516.604	162.036	1313.86	5079.3	2.59889e+57	1.96613e+56	1.90797	10.332	1.94	10.332
50.8234	6.46948	473.542	937.2	1.2081e+57	4.4227e+55	0.956061	11.149	2.001	11.149
65.7602	1447.96	518.216	18074.4	1.21474e+55	7.31591e+56	0.176676	2.58	2.201	2.58
454.159	516.604	1101.59	9751.22	2.16255e+57	4.11938e+56	1.69247	10.382	2.082	10.382
7728.6	8791.24	38233.3	60206.3	2.20317e+57	3.28735e+56	1.72739	9.613	1.288	9.613
74.8019	1447.96	542.449	18074.4	1.62335e+55	7.26863e+56	0.179227	2.908	2.194	2.908
587.635	50.8234	1563.82	2724.89	2.80336e+57	6.86975e+55	1.99475	10.231	1.63	10.231
587.635	162.036	1563.82	5079.3	2.66005e+57	1.78681e+56	1.93957	10.248	1.876	10.248
516.604	516.604	1313.86	9751.22	2.27116e+57	3.94573e+56	1.7571	10.32	2.05	10.32
57.8114	6.46948	495.278	937.2	1.31052e+57	4.21523e+55	1.02942	11.154	1.966	11.154
516.604	3567.82	1313.86	32256.6	1.17724e+57	7.26665e+56	1.09761	9.914	1.894	9.914
85.0869	1447.96	568.076	18074.4	2.26868e+55	7.21884e+56	0.183751	3.357	2.187	3.357
8791.24	8791.24	44463.4	60206.3	2.20703e+57	2.98931e+56	1.72374	9.578	1.249	9.578
668.432	50.8234	1857.45	2724.89	2.81414e+57	5.97738e+55	1.99885	10.132	1.553	10.132
668.432	162.036	1857.45	5079.3	2.69816e+57	1.61035e+56	1.9577	10.161	1.807	10.161
760.338	50.8234	2201.98	2724.89	2.8039e+57	5.1651e+55	1.99164	10.028	1.476	10.028
10000	8791.24	51680.6	60206.3	2.20931e+57	2.70103e+56	1.71917	9.546	1.209	9.546
96.7859	1447.96	595.211	18074.4	3.35714e+55	7.16591e+56	0.191984	3.981	2.18	3.981
587.635	516.604	1563.82	9751.22	2.36359e+57	3.72654e+56	1.80957	10.255	2.011	10.255
587.635	3567.82	1563.82	32256.6	1.35658e+57	7.14391e+56	1.22455	10.014	1.882	10.014
760.338	162.036	2201.98	5079.3	2.71373e+57	1.44043e+56	1.96315	10.069	1.737	10.069
5.68748	18.1329	229.361	1590.93	4.67578e+55	1.43849e+56	0.0717254	23.036	2.589	23.036
65.7602	6.46948	518.216	937.2	1.4157e+57	4.0064e+55	1.10375	11.156	1.93	11.156
864.881	50.8234	2605.84	2724.89	2.77752e+57	4.43403e+55	1.97589	9.922	1.4	9.922
5	10000	220.077	66083.6	2.68929e+52	8.36039e+56	0.199036	0.448	1.753	1.753
110.094	1447.96	623.978	18074.4	5.30372e+55	7.10935e+56	0.207396	4.834	2.172	4.834
864.881	162.036	2605.84	5079.3	2.70998e+57	1.27885e+56	1.958	9.971	1.666	9.971
668.432	516.604	1857.45	9751.22	2.43816e+57	3.48302e+56	1.84983	10.187	1.963	10.187
668.432	3567.82	1857.45	32256.6	1.5143e+57	6.99903e+56	1.33302	10.067	1.869	10.067
5.68748	10000	229.361	66083.6	3.19418e+52	8.35988e+56	0.199028	0.461	1.753	1.753
983.798	50.8234	3078.78	2724.89	2.73941e+57	3.78308e+55	1.95398	9.815	1.326	9.815
74.8019	6.46948	542.449	937.2	1.52301e+57	3.79675e+55	1.17854	11.155	1.893	11.155
983.798	162.036	3078.78	5079.3	2.6909e+57	1.12708e+56	1.94459	9.871	1.594	9.871
760.338	516.604	2201.98	9751.22	2.49351e+57	3.2323e+56	1.87793	10.115	1.91	10.115
760.338	3567.82	2201.98	32256.6	1.65222e+57	6.82985e+56	1.42517	10.088	1.853	10.088
6.46948	10000	239.057	66083.6	3.79553e+52	8.35926e+56	0.19902	0.475	1.753	1.753
125.231	1447.96	654.514	18074.4	8.8787e+55	7.04866e+56	0.236361	5.908	2.163	5.908
1119.07	50.8234	3632.11	2724.89	2.6933e+57	3.20922e+55	1.92789	9.712	1.253	9.712
1119.07	162.036	3632.11	5079.3	2.66031e+57	9.86239e+55	1.92509	9.77	1.522	9.77
864.881	516.604	2605.84	9751.22	2.5295e+57	2.97924e+56	1.8943	10.038	1.855	10.038
85.0869	6.46948	568.076	937.2	1.63177e+57	3.58694e+55	1.25325	11.147	1.855	11.147
1272.93	50.8234	4278.96	2724.89	2.64226e+57	2.70804e+55	1.89922	9.612	1.182	9.612
7.359	10000	249.187	66083.6	4.51217e+52	8.35852e+56	0.199009	0.491	1.753	1.753
864.881	3567.82	2605.84	32256.6	1.77222e+57	6.63631e+56	1.50299	10.086	1.835	10.086
1272.93	162.036	4278.96	5079.3	2.62158e+57	8.57064e+55	1.90134	9.672	1.449	9.672
983.798	516.604	3078.78	9751.22	2.54748e+57	2.72676e+56	1.90011	9.956	1.797	9.956
1447.96	50.8234	5034.51	2724.89	2.58873e+57	2.2741e+55	1.86924	9.519	1.114	9.519
142.45	1447.96	686.972	18074.4	1.51862e+56	6.98333e+56	0.28779	7.044	2.154	7.044
8.37083	10000	259.773	66083.6	5.36622e+52	8.35764e+56	0.198997	0.507	1.753	1.753
983.798	3567.82	3078.78	32256.6	1.87594e+57	6.41997e+56	1.56821	10.07	1.814	10.07
1447.96	162.036	5034.51	5079.3	2.57758e+57	7.39916e+55	1.87488	9.578	1.378	9.578
96.7859	6.46948	595.211	937.2	1.74125e+57	3.37764e+55	1.32732	11.134	1.815	11.134
1119.07	516.604	3632.11	9751.22	2.54991e+57	2.47782e+56	1.89702	9.87	1.737	9.87
1647.04	50.8234	5916.37	2724.89	2.53464e+57	1.90131e+55	1.83896	9.433	1.048	9.433
9.52178	10000	270.84	66083.6	6.38437e+52	8.35659e+56	0.198983	0.524	1.753	1.753
1272.93	516.604	4278.96	9751.22	2.53966e+57	2.2353e+56	1.8868	9.782	1.675	9.782
1119.07	3567.82	3632.11	32256.6	1.96473e+57	6.18345e+56	1.62224	10.042	1.789	10.042
1647.04	162.036	5916.37	5079.3	2.53064e+57	6.3481e+55	1.84698	9.49	1.307	9.49
1873.5	50.8234	6944.91	2724.89	2.48151e+57	1.58335e+55	1.80917	9.356	0.985	9.356
10.831	10000	282.413	66083.6	7.59877e+52	8.35533e+56	0.198965	0.543	1.753	1.753
110.094	6.46948	623.978	937.2	1.85065e+57	3.16965e+55	1.4002	11.114	1.775	11.114
162.036	1447.96	721.524	18074.4	2.51165e+56	6.91289e+56	0.368334	8.015	2.145	8.015
1447.96	516.604	5034.51	9751.22	2.5196e+57	2.00186e+56	1.87118	9.694	1.611	9.694
1873.5	162.036	6944.91	5079.3	2.48267e+57	5.41461e+55	1.81863	9.409	1.238	9.409
1272.93	3567.82	4278.96	32256.6	2.03966e+57	5.92945e+56	1.6662	10.007	1.762	10.007
12.3202	10000	294.52	66083.6	9.04778e+52	8.35383e+56	0.198945	0.562	1.753	1.753
2131.1	50.8234	8143.69	2724.89	2.43049e+57	1.3139e+55	1.78049	9.288	0.925	9.288
2131.1	162.036	8143.69	5079.3	2.43521e+57	4.59336e+55	1.79067	9.337	1.17	9.337
1647.04	516.604	5916.37	9751.22	2.49236e+57	1.77988e+56	1.85168	9.608	1.547	9.608
14.0142	10000	307.191	66083.6	1.07778e+53	8.35204e+56	0.198921	0.583	1.753	1.753
1447.96	3567.82	5034.51	32256.6	2.10163e+57	5.65952e+56	1.70102	9.966	1.733	9.966
125.231	6.46948	654.514	937.2	1.95913e+57	2.96377e+55	1.47134	11.087	1.733	11.087
2424.12	50.8234	9540	2724.89	2.38243e+57	1.08687e+55	1.75338	9.23	0.868	9.23
2424.12	162.036	9540	5079.3	2.38943e+57	3.87726e+55	1.76374	9.273	1.105	9.273
1873.5	516.604	6944.91	9751.22	2.46021e+57	1.57129e+56	1.82962	9.527	1.482	9.527
15.9411	10000	320.459	66083.6	1.28443e+53	8.34991e+56	0.198893	0.605	1.753	1.753
184.315	1447.96	758.36	18074.4	3.86662e+56	6.83679e+56	0.4768	8.732	2.134	8.732
1647.04	3567.82	5916.37	32256.6	2.15139e+57	5.37502e+56	1.72745	9.92	1.702	9.92
2757.42	50.8234	11165.4	2724.89	2.33796e+57	8.96576e+54	1.72821	9.182	0.813	9.182
2757.42	162.036	11165.4	5079.3	2.34625e+57	3.25784e+55	1.73832	9.22	1.042	9.22
142.45	6.46948	686.972	937.2	2.06587e+57	2.76086e+55	1.54018	11.052	1.69	11.052
18.1329	10000	334.358	66083.6	1.53149e+53	8.34738e+56	0.19886	0.629	1.753	1.753
2131.1	516.604	8143.69	9751.22	2.42514e+57	1.37755e+56	1.80611	9.45	1.416	9.45
1873.5	3567.82	6944.91	32256.6	2.18978e+57	5.07774e+56	1.74625	9.87	1.668	9.87
3136.56	50.8234	13056.3	2724.89	2.29751e+57	7.37795e+54	1.70521	9.143	0.762	9.143
3136.56	162.036	13056.3	5079.3	2.30632e+57	2.72603e+55	1.71479	9.175	0.981	9.175
20.6261	10000	348.925	66083.6	1.82704e+53	8.34437e+56	0.198822	0.654	1.753	1.753
2424.12	516.604	9540	9751.22	2.38876e+57	1.19965e+56	1.78209	9.381	1.35	9.381
3567.82	50.8234	15254.9	2724.89	2.26133e+57	6.05854e+54	1.68456	9.113	0.713	9.113
2131.1	3567.82	8143.69	32256.6	2.21778e+57	4.76994e+56	1.75823	9.818	1.632	9.818
162.036	6.46948	721.524	937.2	2.16999e+57	2.56181e+55	1.60623	11.009	1.646	11.009
209.657	1447.96	797.692	18074.4	5.50296e+56	6.75452e+56	0.605412	9.24	2.123	9.24
3567.82	162.036	15254.9	5079.3	2.27013e+57	2.27251e+55	1.69341	9.14	0.922	9.14
23.462	10000	364.202	66083.6	2.18104e+53	8.34081e+56	0.198776	0.681	1.753	1.753
4058.38	50.8234	17809.9	2724.89	2.22957e+57	4.96589e+54	1.66635	9.091	0.667	9.091
2757.42	516.604	11165.4	9751.22	2.35245e+57	1.03806e+56	1.75833	9.319	1.285	9.319
2424.12	3567.82	9540	32256.6	2.2366e+57	4.45431e+56	1.76427	9.764	1.593	9.764
184.315	6.46948	758.36	937.2	2.27066e+57	2.36752e+55	1.66902	10.959	1.601	10.959
4058.38	162.036	17809.9	5079.3	2.23797e+57	1.88812e+55	1.67436	9.115	0.867	9.115
6.46948	18.1329	239.057	1590.93	6.31835e+55	1.41685e+56	0.0850314	19.834	2.572	19.834
26.688	10000	380.233	66083.6	2.60543e+53	8.33658e+56	0.198724	0.709	1.753	1.753
3136.56	516.604	13056.3	9751.22	2.31728e+57	8.92813e+55	1.73543	9.265	1.221	9.265
4616.39	50.8234	20777.5	2724.89	2.20225e+57	4.06386e+54	1.65062	9.078	0.623	9.078
2757.42	3567.82	11165.4	32256.6	2.24758e+57	4.13391e+56	1.76531	9.709	1.553	9.709
238.484	1447.96	839.757	18074.4	7.3162e+56	6.66555e+56	0.744876	9.6	2.111	9.6
209.657	6.46948	797.692	937.2	2.36707e+57	2.17885e+55	1.72813	10.901	1.555	10.901
30.3574	10000	397.065	66083.6	3.1149e+53	8.33158e+56	0.198663	0.739	1.753	1.753
4616.39	162.036	20777.5	5079.3	2.21e+57	1.56408e+55	1.65775	9.097	0.813	9.097
5251.12	50.8234	24222.6	2724.89	2.1793e+57	3.32117e+54	1.63736	9.072	0.582	9.072
3567.82	516.604	15254.9	9751.22	2.2841e+57	7.63532e+55	1.71389	9.22	1.158	9.22
3136.56	3567.82	13056.3	32256.6	2.25208e+57	3.81205e+56	1.76228	9.654	1.51	9.654
34.5315	10000	414.752	66083.6	3.72753e+53	8.32568e+56	0.198592	0.772	1.753	1.753
4058.38	516.604	17809.9	9751.22	2.25356e+57	6.49521e+55	1.69408	9.185	1.096	9.185
5973.12	50.8234	28220.4	2724.89	2.1606e+57	2.71116e+54	1.62651	9.072	0.544	9.072
238.484	6.46948	839.757	937.2	2.45845e+57	1.99666e+55	1.7832	10.835	1.509	10.835
5251.12	162.036	24222.6	5079.3	2.18627e+57	1.29226e+55	1.64359	9.087	0.763	9.087
39.2794	10000	433.351	66083.6	4.46551e+53	8.31871e+56	0.198511	0.806	1.753	1.753
271.275	1447.96	884.821	18074.4	9.21339e+56	6.56932e+56	0.887383	9.855	2.098	9.855
3567.82	3567.82	15254.9	32256.6	2.25147e+57	3.49219e+56	1.75608	9.6	1.466	9.6
6794.4	50.8234	32857.3	2724.89	2.14595e+57	2.21103e+54	1.61797	9.078	0.508	9.078
4616.39	516.604	20777.5	9751.22	2.22614e+57	5.49839e+55	1.67627	9.157	1.036	9.157
5973.12	162.036	28220.4	5079.3	2.1667e+57	1.06521e+55	1.63187	9.084	0.715	9.084
271.275	6.46948	884.821	937.2	2.54411e+57	1.82172e+55	1.83393	10.762	1.461	10.762
44.6801	10000	452.925	66083.6	5.35647e+53	8.31053e+56	0.198419	0.843	1.752	1.752
4058.38	3567.82	17809.9	32256.6	2.247e+57	3.17781e+56	1.74754	9.548	1.42	9.548
7728.6	50.8234	38233.3	2724.89	2.1351e+57	1.80168e+54	1.61163	9.089	0.474	9.089
6794.4	162.036	32857.3	5079.3	2.15117e+57	8.76284e+54	1.62252	9.087	0.67	9.087
5251.12	516.604	24222.6	9751.22	2.20215e+57	4.63375e+55	1.66063	9.138	0.978	9.138
308.574	1447.96	933.181	18074.4	1.1122e+57	6.4653e+56	1.02722	10.031	2.084	10.031
50.8234	10000	473.542	66083.6	6.43496e+53	8.30093e+56	0.198314	0.883	1.752	1.752
308.574	6.46948	933.181	937.2	2.62342e+57	1.65475e+55	1.8801	10.682	1.414	10.682
4616.39	3567.82	20777.5	32256.6	2.23982e+57	2.87225e+56	1.73742	9.501	1.373	9.501
7728.6	162.036	38233.3	5079.3	2.13949e+57	7.19607e+54	1.61543	9.096	0.627	9.096
8791.24	50.8234	44463.4	2724.89	2.12778e+57	1.46722e+54	1.60733	9.104	0.443	9.104
5973.12	516.604	28220.4	9751.22	2.18176e+57	3.8892e+55	1.64726	9.126	0.923	9.126
57.8114	10000	495.278	66083.6	7.74459e+53	8.2897e+56	0.198197	0.926	1.751	1.751
351.001	6.46948	985.173	937.2	2.69584e+57	1.49634e+55	1.92154	10.596	1.365	10.596
351.001	1447.96	985.173	18074.4	1.29884e+57	6.35296e+56	1.16051	10.147	2.069	10.147
5251.12	3567.82	24222.6	32256.6	2.23095e+57	2.57859e+56	1.72638	9.457	1.324	9.457
65.7602	10000	518.216	66083.6	9.34083e+53	8.2766e+56	0.198069	0.973	1.75	1.75
10000	50.8234	51680.6	2724.89	2.12368e+57	1.19415e+54	1.6049	9.121	0.413	9.121
8791.24	162.036	44463.4	5079.3	2.13138e+57	5.90039e+54	1.61045	9.108	0.586	9.108
6794.4	516.604	32857.3	9751.22	2.16502e+57	3.25228e+55	1.63619	9.122	0.869	9.122
74.8019	10000	542.449	66083.6	1.12955e+54	8.26142e+56	0.197931	1.023	1.749	1.749
399.262	6.46948	1041.17	937.2	2.76094e+57	1.34701e+55	1.95816	10.503	1.317	10.503
7728.6	516.604	38233.3	9751.22	2.15189e+57	2.71067e+55	1.62738	9.123	0.817	9.123
5973.12	3567.82	28220.4	32256.6	2.22122e+57	2.29949e+56	1.715	9.418	1.274	9.418
10000	162.036	51680.6	5079.3	2.12658e+57	4.83188e+54	1.60743	9.125	0.549	9.125
85.0869	10000	568.076	66083.6	1.37028e+54	8.24389e+56	0.197786	1.08	1.748	1.748
399.262	1447.96	1041.17	18074.4	1.47734e+57	6.23178e+56	1.28472	10.214	2.053	10.214
96.7859	10000	595.211	66083.6	1.66882e+54	8.22379e+56	0.197642	1.141	1.746	1.746
8791.24	516.604	44463.4	9751.22	2.14224e+57	2.25261e+55	1.62075	9.13	0.768	9.13
5	57.8114	220.077	2917	6.26538e+54	2.72713e+56	0.0663983	3.857	2.687	3.857
6794.4	3567.82	32857.3	32256.6	2.2114e+57	2.03717e+56	1.70376	9.384	1.224	9.384
454.159	6.46948	1101.59	937.2	2.81837e+57	1.20712e+55	1.98993	10.406	1.268	10.406
110.094	10000	623.978	66083.6	2.04234e+54	8.20093e+56	0.197511	1.209	1.744	1.744
454.159	1447.96	1101.59	18074.4	1.64499e+57	6.10131e+56	1.39837	10.242	2.035	10.242
5	184.315	220.077	5451.74	1.93771e+54	4.52715e+56	0.102896	2.035	2.638	2.638
125.231	10000	654.514	66083.6	2.51495e+54	8.1752e+56	0.197412	1.287	1.742	1.742
10000	516.604	51680.6	9751.22	2.13588e+57	1.86707e+55	1.61617	9.141	0.722	9.141
7728.6	3567.82	38233.3	32256.6	2.20204e+57	1.79327e+56	1.69307	9.356	1.173	9.356
516.604	6.46948	1313.86	937.2	2.86016e+57	1.01753e+55	2.01248	10.308	1.197	10.308
142.45	10000	686.972	66083.6	3.12169e+54	8.14661e+56	0.197377	1.376	1.739	1.739
5.68748	184.315	229.361	5451.74	2.33899e+54	4.49989e+56	0.102651	2.119	2.632	2.632
162.036	10000	721.524	66083.6	3.91592e+54	8.11536e+56	0.197456	1.481	1.735	1.735
587.635	6.46948	1563.82	937.2	2.87476e+57	8.48945e+54	2.02	10.208	1.125	10.208
516.604	1447.96	1313.86	18074.4	1.79539e+57	5.95313e+56	1.49746	10.24	2.016	10.24
5	587.635	220.077	10510	6.1904e+53	6.51303e+56	0.146532	1.325	2.458	2.458
8791.24	3567.82	44463.4	32256.6	2.19363e+57	1.56887e+56	1.68324	9.333	1.123	9.333
184.315	10000	758.36	66083.6	4.98406e+54	8.0819e+56	0.197735	1.609	1.731	1.731
209.657	10000	797.692	66083.6	6.47868e+54	8.04684e+56	0.198358	1.774	1.727	1.774
5.68748	57.8114	229.361	2917	7.83355e+54	2.69551e+56	0.0670409	4.275	2.67	4.275
6.46948	184.315	239.057	5451.74	2.83211e+54	4.46996e+56	0.102427	2.214	2.626	2.626
668.432	6.46948	1857.45	937.2	2.86619e+57	7.05281e+54	2.01503	10.103	1.056	10.103
7.359	18.1329	249.187	1590.93	8.39426e+55	1.39493e+56	0.10192	17.129	2.555	17.129
238.484	10000	839.757	66083.6	8.70652e+54	8.01023e+56	0.199593	1.998	1.722	1.998
587.635	1447.96	1563.82	18074.4	1.92549e+57	5.77151e+56	1.58032	10.218	1.994	10.218
5.68748	587.635	229.361	10510	7.40103e+53	6.49997e+56	0.146357	1.369	2.457	2.457
10000	3567.82	51680.6	32256.6	2.18651e+57	1.36448e+56	1.67451	9.316	1.072	9.316
271.275	10000	884.821	66083.6	1.23349e+55	7.97112e+56	0.201997	2.32	1.718	2.32
760.338	6.46948	2201.98	937.2	2.83994e+57	5.83707e+54	2.00064	9.995	0.991	9.995
7.359	184.315	249.187	5451.74	3.44156e+54	4.43741e+56	0.102246	2.321	2.618	2.618
308.574	10000	933.181	66083.6	1.88821e+55	7.9288e+56	0.206862	2.804	1.713	2.804
668.432	1447.96	1857.45	18074.4	2.0373e+57	5.55589e+56	1.649	10.184	1.969	10.184
5	4058.38	220.077	35162.3	7.83016e+52	8.54493e+56	0.197083	0.645	1.994	1.994
6.46948	587.635	239.057	10510	8.86045e+53	6.48505e+56	0.146164	1.417	2.456	2.456
864.881	6.46948	2605.84	937.2	2.80092e+57	4.81468e+54	1.97947	9.885	0.928	9.885
351.001	10000	985.173	66083.6	3.21948e+55	7.88274e+56	0.217454	3.563	1.708	3.563
8.37083	184.315	259.773	5451.74	4.20021e+54	4.40245e+56	0.102142	2.446	2.609	2.609
760.338	1447.96	2201.98	18074.4	2.132e+57	5.31228e+56	1.70498	10.14	1.938	10.14
5.68748	4058.38	229.361	35162.3	9.31001e+52	8.54313e+56	0.197057	0.665	1.994	1.994
983.798	6.46948	3078.78	937.2	2.75315e+57	3.95962e+54	1.95365	9.778	0.869	9.778
6.46948	57.8114	239.057	2917	9.94319e+54	2.66439e+56	0.068154	4.818	2.654	4.818
7.359	587.635	249.187	10510	1.06232e+54	6.46804e+56	0.145954	1.47	2.454	2.454
9.52178	184.315	270.84	5451.74	5.15318e+54	4.36548e+56	0.102161	2.593	2.599	2.599
399.262	10000	1041.17	66083.6	6.25368e+55	7.83244e+56	0.242398	4.746	1.703	4.746
1119.07	6.46948	3632.11	937.2	2.6999e+57	3.24801e+54	1.92486	9.674	0.812	9.674
864.881	1447.96	2605.84	18074.4	2.21022e+57	5.04912e+56	1.74932	10.09	1.902	10.09
8.37083	587.635	259.773	10510	1.27571e+54	6.44871e+56	0.145726	1.526	2.452	2.452
6.46948	4058.38	239.057	35162.3	1.10759e+53	8.541e+56	0.197026	0.686	1.994	1.994
10.831	184.315	282.413	5451.74	6.36493e+54	4.3271e+56	0.102371	2.775	2.588	2.775
1272.93	6.46948	4278.96	937.2	2.64375e+57	2.65837e+54	1.89444	9.577	0.759	9.577
983.798	1447.96	3078.78	18074.4	2.27241e+57	4.77252e+56	1.78283	10.034	1.864	10.034
7.359	4058.38	249.187	35162.3	1.31842e+53	8.5385e+56	0.19699	0.708	1.994	1.994
9.52178	587.635	270.84	10510	1.53468e+54	6.42685e+56	0.145484	1.587	2.45	2.45
454.159	10000	1101.59	66083.6	1.33243e+56	7.77735e+56	0.300917	6.309	1.697	6.309
1447.96	6.46948	5034.51	937.2	2.58673e+57	2.17158e+54	1.86344	9.486	0.709	9.486
12.3202	184.315	294.52	5451.74	7.93167e+54	4.28811e+56	0.102871	3.003	2.575	3.003
7.359	57.8114	249.187	2917	1.28789e+55	2.63399e+56	0.0699828	5.524	2.638	5.524
1119.07	1447.96	3632.11	18074.4	2.31906e+57	4.48511e+56	1.80622	9.974	1.822	9.974
8.37083	4058.38	259.773	35162.3	1.57026e+53	8.53555e+56	0.196949	0.732	1.994	1.994
1647.04	6.46948	5916.37	937.2	2.5304e+57	1.77103e+54	1.83269	9.404	0.662	9.404
10.831	587.635	282.413	10510	1.84999e+54	6.40222e+56	0.145233	1.655	2.447	2.447
1272.93	1447.96	4278.96	18074.4	2.35107e+57	4.1894e+56	1.82036	9.909	1.778	9.909
14.0142	184.315	307.191	5451.74	1.00074e+55	4.24931e+56	0.10381	3.295	2.563	3.295
516.604	10000	1313.86	66083.6	2.6497e+56	7.71824e+56	0.408776	7.698	1.691	7.698
1873.5	6.46948	6944.91	937.2	2.47596e+57	1.44237e+54	1.80282	9.33	0.618	9.33
9.52178	4058.38	270.84	35162.3	1.87129e+53	8.53208e+56	0.196901	0.758	1.994	1.994
1447.96	1447.96	5034.51	18074.4	2.36985e+57	3.88833e+56	1.82633	9.841	1.732	9.841
12.3202	587.635	294.52	10510	2.2353e+54	6.37465e+56	0.14498	1.728	2.443	2.443
2131.1	6.46948	8143.69	937.2	2.42433e+57	1.17333e+54	1.77434	9.266	0.577	9.266
15.9411	184.315	320.459	5451.74	1.2858e+55	4.21106e+56	0.105419	3.67	2.55	3.67
1647.04	1447.96	5916.37	18074.4	2.37722e+57	3.58509e+56	1.82541	9.77	1.683	9.77
10.831	4058.38	282.413	35162.3	2.23134e+53	8.52801e+56	0.196846	0.785	1.994	1.994
14.0142	587.635	307.191	10510	2.70835e+54	6.34399e+56	0.144738	1.809	2.439	2.439
2424.12	6.46948	9540	937.2	2.37615e+57	9.53551e+53	1.74762	9.211	0.538	9.211
587.635	10000	1563.82	66083.6	4.42337e+56	7.65354e+56	0.551065	8.596	1.685	8.596
8.37083	57.8114	259.773	2917	1.71139e+55	2.60418e+56	0.0729229	6.431	2.623	6.431
1873.5	1447.96	6944.91	18074.4	2.3752e+57	3.28306e+56	1.81889	9.698	1.632	9.698
8.37083	18.1329	259.773	1590.93	1.09466e+56	1.37255e+56	0.122717	15.147	2.537	15.147
12.3202	4058.38	294.52	35162.3	2.66232e+53	8.52322e+56	0.196782	0.814	1.994	1.994
2757.42	6.46948	11165.4	937.2	2.33189e+57	7.74319e+53	1.72293	9.166	0.502	9.166
15.9411	587.635	320.459	10510	3.29239e+54	6.3102e+56	0.144527	1.9	2.434	2.434
18.1329	184.315	334.358	5451.74	1.69536e+55	4.17299e+56	0.10809	4.161	2.539	4.161
2131.1	1447.96	8143.69	18074.4	2.36576e+57	2.98565e+56	1.80804	9.628	1.579	9.628
668.432	10000	1857.45	66083.6	6.37147e+56	7.58033e+56	0.703537	9.144	1.678	9.144
3136.56	6.46948	13056.3	937.2	2.29187e+57	6.28384e+53	1.70049	9.129	0.468	9.129
18.1329	587.635	334.358	10510	4.01852e+54	6.27334e+56	0.144374	2.001	2.428	2.428
2424.12	1447.96	9540	18074.4	2.35077e+57	2.69617e+56	1.79401	9.559	1.524	9.559
14.0142	4058.38	307.191	35162.3	3.17877e+53	8.51762e+56	0.196708	0.845	1.994	1.994
20.6261	587.635	348.925	10510	4.92945e+54	6.23366e+56	0.144322	2.117	2.421	2.421
20.6261	184.315	348.925	5451.74	2.31166e+55	4.13434e+56	0.112499	4.801	2.527	4.801
3567.82	6.46948	15254.9	937.2	2.25625e+57	5.09697e+53	1.68041	9.102	0.436	9.102
2757.42	1447.96	11165.4	18074.4	2.3319e+57	2.41767e+56	1.77784	9.493	1.468	9.493
23.462	587.635	364.202	10510	6.08566e+54	6.19166e+56	0.144432	2.252	2.413	2.413
15.9411	4058.38	320.459	35162.3	3.79823e+53	8.51105e+56	0.196623	0.878	1.993	1.993
4058.38	6.46948	17809.9	937.2	2.2251e+57	4.13255e+53	1.66276	9.083	0.406	9.083
760.338	10000	2201.98	66083.6	8.29535e+56	7.49634e+56	0.850264	9.488	1.672	9.488
26.688	587.635	380.233	10510	7.5766e+54	6.14808e+56	0.144798	2.415	2.404	2.415
3136.56	1447.96	13056.3	18074.4	2.31062e+57	2.15284e+56	1.76042	9.433	1.411	9.433
4616.39	6.46948	20777.5	937.2	2.19841e+57	3.3498e+53	1.64757	9.071	0.379	9.071
30.3574	587.635	397.065	10510	9.54311e+54	6.10382e+56	0.145558	2.62	2.395	2.62
18.1329	4058.38	334.358	35162.3	4.54229e+53	8.50339e+56	0.196527	0.913	1.993	1.993
23.462	184.315	364.202	5451.74	3.27549e+55	4.09453e+56	0.119818	5.614	2.516	5.614
9.52178	57.8114	270.84	2917	2.3415e+55	2.57447e+56	0.0776086	7.541	2.609	7.541
3567.82	1447.96	15254.9	18074.4	2.28816e+57	1.9039e+56	1.74252	9.379	1.353	9.379
34.5315	587.635	414.752	10510	1.22278e+55	6.05955e+56	0.146933	2.886	2.385	2.886
5251.12	6.46948	24222.6	937.2	2.17607e+57	2.71473e+53	1.6348	9.067	0.353	9.067
864.881	10000	2605.84	66083.6	1.00983e+57	7.39963e+56	0.98427	9.707	1.664	9.707
20.6261	4058.38	348.925	35162.3	5.43729e+53	8.49444e+56	0.196418	0.951	1.993	1.993
4058.38	1447.96	17809.9	18074.4	2.26559e+57	1.67251e+56	1.72479	9.331	1.295	9.331
5973.12	6.46948	28220.4	937.2	2.15793e+57	2.19978e+53	1.62439	9.068	0.329	9.068
39.2794	587.635	433.351	10510	1.60828e+55	6.01481e+56	0.149298	3.235	2.376	3.235
23.462	4058.38	364.202	35162.3	6.51574e+53	8.48403e+56	0.196294	0.992	1.992	1.992
983.798	10000	3078.78	66083.6	1.17434e+57	7.28862e+56	1.10349	9.847	1.655	9.847
4616.39	1447.96	20777.5	18074.4	2.24377e+57	1.45979e+56	1.70777	9.291	1.237	9.291
6794.4	6.46948	32857.3	937.2	2.14378e+57	1.78229e+53	1.61625	9.076	0.306	9.076
26.688	4058.38	380.233	35162.3	7.81812e+53	8.47192e+56	0.196156	1.035	1.991	1.991
44.6801	587.635	452.925	10510	2.19423e+55	5.96857e+56	0.153339	3.701	2.367	3.701
26.688	184.315	380.233	5451.74	4.81683e+55	4.05319e+56	0.131958	6.574	2.505	6.574
30.3574	4058.38	397.065	35162.3	9.3947e+53	8.45791e+56	0.196003	1.082	1.991	1.991
5251.12	1447.96	24222.6	18074.4	2.22336e+57	1.26628e+56	1.69187	9.258	1.179	9.258
7728.6	6.46948	38233.3	937.2	2.13338e+57	1.44421e+53	1.61025	9.087	0.286	9.087
1119.07	10000	3632.11	66083.6	1.32231e+57	7.1621e+56	1.20811	9.935	1.646	9.935
34.5315	4058.38	414.752	35162.3	1.1309e+54	8.44174e+56	0.195836	1.133	1.989	1.989
50.8234	587.635	473.542	10510	3.13437e+55	5.92015e+56	0.160339	4.327	2.359	4.327
5973.12	1447.96	28220.4	18074.4	2.20491e+57	1.09201e+56	1.67742	9.232	1.122	9.232
8791.24	6.46948	44463.4	937.2	2.12645e+57	1.17025e+53	1.60624	9.103	0.266	9.103
9.52178	18.1329	270.84	1590.93	1.40139e+56	1.34964e+56	0.147701	13.763	2.52	13.763
39.2794	4058.38	433.351	35162.3	1.36417e+54	8.42316e+56	0.195657	1.187	1.988	1.988
10000	6.46948	51680.6	937.2	2.12268e+57	9.48364e+52	1.60406	9.121	0.248	9.121
6794.4	1447.96	32857.3	18074.4	2.18879e+57	9.36565e+55	1.66466	9.213	1.066	9.213
1272.93	10000	4278.96	66083.6	1.45433e+57	7.01922e+56	1.29919	9.986	1.635	9.986
10.831	57.8114	282.413	2917	3.29437e+55	2.54451e+56	0.0850044	8.759	2.595	8.759
44.6801	4058.38	452.925	35162.3	1.64966e+54	8.4019e+56	0.19547	1.247	1.986	1.986
57.8114	587.635	495.278	10510	4.71283e+55	5.86908e+56	0.172672	5.147	2.349	5.147
30.3574	184.315	397.065	5451.74	7.26708e+55	4.01003e+56	0.151653	7.562	2.493	7.562
7728.6	1447.96	38233.3	18074.4	2.17527e+57	7.99138e+55	1.65373	9.201	1.011	9.201
50.8234	4058.38	473.542	35162.3	2.00094e+54	8.37773e+56	0.195283	1.313	1.984	1.984
1447.96	10000	5034.51	66083.6	1.57149e+57	6.85957e+56	1.37806	10.012	1.622	10.012
8791.24	1447.96	44463.4	18074.4	2.16447e+57	6.78653e+55	1.64472	9.195	0.957	9.195
57.8114	4058.38	495.278	35162.3	2.43605e+54	8.35048e+56	0.195107	1.386	1.982	1.982
10000	1447.96	51680.6	18074.4	2.15642e+57	5.7383e+55	1.63762	9.195	0.905	9.195
65.7602	4058.38	518.216	35162.3	2.97955e+54	8.32001e+56	0.194963	1.466	1.979	1.979
1647.04	10000	5916.37	66083.6	1.67504e+57	6.68311e+56	1.44602	10.02	1.607	10.02
65.7602	587.635	518.216	10510	7.41871e+55	5.81497e+56	0.194389	6.139	2.34	6.139
74.8019	4058.38	542.449	35162.3	3.66571e+54	8.28635e+56	0.194881	1.558	1.975	1.975
85.0869	4058.38	568.076	35162.3	4.54434e+54	8.24971e+56	0.19491	1.664	1.971	1.971
5	1647.04	220.077	19585.2	2.12805e+53	7.94603e+56	0.180019	0.91	2.228	2.228
1873.5	10000	6944.91	66083.6	1.76617e+57	6.49014e+56	1.5043	10.014	1.591	10.014
96.7859	4058.38	595.211	35162.3	5.69109e+54	8.21055e+56	0.195123	1.788	1.966	1.966
110.094	4058.38	623.978	35162.3	7.22894e+54	8.16955e+56	0.195642	1.942	1.96	1.96
125.231	4058.38	654.514	35162.3	9.37824e+54	8.12734e+56	0.19667	2.143	1.955	2.143
5.68748	1647.04	229.361	19585.2	2.53466e+53	7.94095e+56	0.179945	0.939	2.228	2.228
34.5315	184.315	414.752	5451.74	1.10042e+56	3.9648e+56	0.181961	8.403	2.481	8.403
142.45	4058.38	686.972	35162.3	1.2582e+55	8.08336e+56	0.198576	2.415	1.949	2.415
162.036	4058.38	721.524	35162.3	1.77433e+55	8.03654e+56	0.202114	2.798	1.944	2.798
6.46948	1647.04	239.057	19585.2	3.02148e+53	7.93503e+56	0.179861	0.97	2.228	2.228
2131.1	10000	8143.69	66083.6	1.84598e+57	6.28107e+56	1.55392	9.999	1.573	9.999
184.315	4058.38	758.36	35162.3	2.67901e+55	7.98623e+56	0.208915	3.353	1.938	3.353
74.8019	587.635	542.449	10510	1.19405e+56	5.75742e+56	0.23109	7.17	2.329	7.17
12.3202	57.8114	294.52	2917	4.72737e+55	2.51394e+56	0.0964121	9.851	2.581	9.851
7.359	1647.04	249.187	19585.2	3.60476e+53	7.92815e+56	0.179766	1.002	2.227	2.227
10.831	18.1329	282.413	1590.93	1.76293e+56	1.32613e+56	0.177095	12.812	2.502	12.812
2424.12	10000	9540	66083.6	1.91541e+57	6.05621e+56	1.59577	9.977	1.553	9.977
209.657	4058.38	797.692	35162.3	4.4102e+55	7.93185e+56	0.222668	4.168	1.932	4.168
39.2794	184.315	433.351	5451.74	1.63262e+56	3.91727e+56	0.225167	9.004	2.468	9.004
8.37083	1647.04	259.773	19585.2	4.30431e+53	7.92018e+56	0.179657	1.037	2.227	2.227
2757.42	10000	11165.4	66083.6	1.9753e+57	5.81596e+56	1.6306	9.949	1.532	9.949
238.484	4058.38	839.757	35162.3	7.93918e+55	7.87288e+56	0.25147	5.308	1.925	5.308
85.0869	587.635	568.076	10510	1.89291e+56	5.69604e+56	0.287829	8.059	2.319	8.059
9.52178	1647.04	270.84	19585.2	5.1443e+53	7.91093e+56	0.179534	1.075	2.226	2.226
3136.56	10000	13056.3	66083.6	2.02634e+57	5.56109e+56	1.65905	9.918	1.509	9.918
10.831	1647.04	282.413	19585.2	6.15428e+53	7.90025e+56	0.179396	1.115	2.226	2.226
271.275	4058.38	884.821	35162.3	1.49774e+56	7.80876e+56	0.309258	6.641	1.918	6.641
3567.82	10000	15254.9	66083.6	2.06923e+57	5.29272e+56	1.6817	9.883	1.484	9.883
12.3202	1647.04	294.52	19585.2	7.37054e+53	7.88792e+56	0.179242	1.159	2.225	2.225
44.6801	184.315	452.925	5451.74	2.33504e+56	3.86719e+56	0.281951	9.402	2.454	9.402
96.7859	587.635	595.211	10510	2.86395e+56	5.63043e+56	0.366101	8.729	2.307	8.729
4058.38	10000	17809.9	66083.6	2.10465e+57	5.01242e+56	1.69913	9.847	1.457	9.847
14.0142	1647.04	307.191	19585.2	8.8379e+53	7.87371e+56	0.17907	1.206	2.224	2.224
14.0142	57.8114	307.191	2917	6.81841e+55	2.48249e+56	0.11329	10.561	2.567	10.561
308.574	4058.38	933.181	35162.3	2.71127e+56	7.73893e+56	0.408065	7.821	1.91	7.821
4616.39	10000	20777.5	66083.6	2.13333e+57	4.72214e+56	1.71191	9.809	1.429	9.809
15.9411	1647.04	320.459	19585.2	1.0612e+54	7.85741e+56	0.178882	1.256	2.223	2.223
12.3202	18.1329	294.52	1590.93	2.18191e+56	1.30199e+56	0.211053	12.163	2.483	12.163
5	7.359	220.077	1000.93	1.07353e+56	8.34454e+55	0.108786	20.953	2.485	20.953
18.1329	1647.04	334.358	19585.2	1.27626e+54	7.83874e+56	0.178678	1.31	2.221	2.221
5251.12	10000	24222.6	66083.6	2.15605e+57	4.42422e+56	1.72062	9.77	1.398	9.77
110.094	587.635	623.978	10510	4.08421e+56	5.5602e+56	0.463246	9.215	2.295	9.215
50.8234	184.315	473.542	5451.74	3.20186e+56	3.81433e+56	0.351466	9.68	2.44	9.68
20.6261	1647.04	348.925	19585.2	1.53776e+54	7.81747e+56	0.178461	1.369	2.22	2.22
351.001	4058.38	985.173	35162.3	4.41794e+56	7.6628e+56	0.544575	8.663	1.901	8.663
5973.12	10000	28220.4	66083.6	2.17363e+57	4.12133e+56	1.72587	9.731	1.366	9.731
23.462	1647.04	364.202	19585.2	1.8569e+54	7.79335e+56	0.178235	1.433	2.217	2.217
125.231	587.635	654.514	10510	5.50291e+56	5.48493e+56	0.574396	9.574	2.282	9.574
26.688	1647.04	380.233	19585.2	2.24811e+54	7.76616e+56	0.17801	1.503	2.215	2.215
6794.4	10000	32857.3	66083.6	2.18691e+57	3.8164e+56	1.72825	9.693	1.333	9.693
57.8114	184.315	495.278	5451.74	4.21656e+56	3.75843e+56	0.431963	9.895	2.425	9.895
399.262	4058.38	1041.17	35162.3	6.4472e+56	7.57976e+56	0.703116	9.221	1.892	9.221
30.3574	1647.04	397.065	19585.2	2.73034e+54	7.73573e+56	0.177797	1.581	2.211	2.211
7728.6	10000	38233.3	66083.6	2.19666e+57	3.51249e+56	1.72831	9.656	1.298	9.656
14.0142	18.1329	307.191	1590.93	2.66013e+56	1.27715e+56	0.249644	11.722	2.464	11.722
34.5315	1647.04	414.752	19585.2	3.32886e+54	7.70197e+56	0.177618	1.667	2.207	2.207
142.45	587.635	686.972	10510	7.06331e+56	5.40422e+56	0.694403	9.845	2.267	9.845
15.9411	57.8114	320.459	2917	9.72636e+55	2.45002e+56	0.136909	10.84	2.552	10.84
8791.24	10000	44463.4	66083.6	2.20363e+57	3.21271e+56	1.72659	9.62	1.261	9.62
454.159	4058.38	1101.59	35162.3	8.61276e+56	7.4892e+56	0.867864	9.586	1.882	9.586
39.2794	1647.04	433.351	19585.2	4.07823e+54	7.66496e+56	0.177504	1.764	2.203	2.203
10000	10000	51680.6	66083.6	2.2085e+57	2.92009e+56	1.72358	9.587	1.223	9.587
65.7602	184.315	518.216	5451.74	5.35812e+56	3.69927e+56	0.521359	10.073	2.409	10.073
44.6801	1647.04	452.925	19585.2	5.02706e+54	7.62492e+56	0.177502	1.874	2.197	2.197
162.036	587.635	721.524	10510	8.71337e+56	5.31766e+56	0.818751	10.052	2.252	10.052
50.8234	1647.04	473.542	19585.2	6.24674e+54	7.58239e+56	0.177685	2.004	2.191	2.191
516.604	4058.38	1313.86	35162.3	1.0697e+57	7.38997e+56	1.02204	9.814	1.871	9.814
57.8114	1647.04	495.278	19585.2	7.84775e+54	7.5381e+56	0.178163	2.161	2.184	2.184
184.315	587.635	758.36	10510	1.04084e+57	5.22484e+56	0.943755	10.207	2.236	10.207
65.7602	1647.04	518.216	19585.2	1.00154e+55	7.4929e+56	0.179113	2.362	2.177	2.362
587.635	4058.38	1563.82	35162.3	1.25672e+57	7.27556e+56	1.15648	9.949	1.86	9.949
74.8019	184.315	542.449	5451.74	6.60467e+56	3.6366e+56	0.617555	10.225	2.392	10.225
74.8019	1647.04	542.449	19585.2	1.30965e+55	7.44683e+56	0.180831	2.626	2.17	2.626
85.0869	1647.04	568.076	19585.2	1.77689e+55	7.39878e+56	0.183876	2.985	2.163	2.985
209.657	587.635	797.692	10510	1.21111e+57	5.12536e+56	1.06652	10.319	2.218	10.319
15.9411	18.1329	320.459	1590.93	3.19867e+56	1.25158e+56	0.292871	11.426	2.444	11.426
668.432	4058.38	1857.45	35162.3	1.42223e+57	7.14103e+56	1.27213	10.025	1.848	10.025
96.7859	1647.04	595.211	19585.2	2.53473e+55	7.34789e+56	0.189347	3.48	2.156	3.48
18.1329	57.8114	334.358	2917	1.35601e+56	2.41638e+56	0.16809	10.841	2.537	10.841
85.0869	184.315	568.076	5451.74	7.93484e+56	3.57019e+56	0.71857	10.356	2.375	10.356
110.094	1647.04	623.978	19585.2	3.84963e+55	7.2936e+56	0.199483	4.173	2.149	4.173
238.484	587.635	839.757	10510	1.37905e+57	5.01887e+56	1.1848	10.395	2.199	10.395
5.68748	7.359	229.361	1000.93	1.2983e+56	8.18314e+55	0.127117	17.589	2.466	17.589
760.338	4058.38	2201.98	35162.3	1.56762e+57	6.98388e+56	1.3709	10.063	1.834	10.063
125.231	1647.04	654.514	19585.2	6.25874e+55	7.23541e+56	0.218769	5.11	2.141	5.11
271.275	587.635	884.821	10510	1.54208e+57	4.90505e+56	1.29692	10.438	2.179	10.438
96.7859	184.315	595.211	5451.74	9.32821e+56	3.4998e+56	0.82258	10.466	2.355	10.466
864.881	4058.38	2605.84	35162.3	1.69467e+57	6.80339e+56	1.45476	10.074	1.818	10.074
18.1329	18.1329	334.358	1590.93	3.79799e+56	1.22523e+56	0.340669	11.232	2.423	11.232
983.798	4058.38	3078.78	35162.3	1.80508e+57	6.60028e+56	1.52551	10.066	1.799	10.066
142.45	1647.04	686.972	19585.2	1.0716e+56	7.17279e+56	0.255051	6.246	2.132	6.246
308.574	587.635	933.181	10510	1.69813e+57	4.78361e+56	1.40166	10.455	2.157	10.455
110.094	184.315	623.978	5451.74	1.07653e+57	3.42525e+56	0.927919	10.556	2.335	10.556
1119.07	4058.38	3632.11	35162.3	1.90031e+57	6.37644e+56	1.58468	10.046	1.777	10.046
351.001	587.635	985.173	10510	1.84553e+57	4.65435e+56	1.49817	10.447	2.134	10.447
20.6261	57.8114	348.925	2917	1.8373e+56	2.38146e+56	0.207154	10.743	2.522	10.743
162.036	1647.04	721.524	19585.2	1.84153e+56	7.10525e+56	0.317817	7.369	2.123	7.369
125.231	184.315	654.514	5451.74	1.22276e+57	3.34632e+56	1.03308	10.626	2.314	10.626
1272.93	4058.38	4278.96	35162.3	1.98157e+57	6.13419e+56	1.6335	10.017	1.752	10.017
399.262	587.635	1041.17	10510	1.983e+57	4.51714e+56	1.58595	10.419	2.109	10.419
20.6261	18.1329	348.925	1590.93	4.45804e+56	1.19806e+56	0.392929	11.108	2.402	11.108
1447.96	4058.38	5034.51	35162.3	2.04985e+57	5.87532e+56	1.67298	9.98	1.725	9.98
454.159	587.635	1101.59	10510	2.10957e+57	4.37195e+56	1.66475	10.373	2.082	10.373
142.45	184.315	686.972	5451.74	1.36973e+57	3.26286e+56	1.13669	10.677	2.291	10.677
184.315	1647.04	758.36	19585.2	3.00222e+56	7.03228e+56	0.411603	8.272	2.114	8.272
1647.04	4058.38	5916.37	35162.3	2.10598e+57	5.60092e+56	1.70395	9.939	1.696	9.939
516.604	587.635	1313.86	10510	2.22236e+57	4.1993e+56	1.73265	10.316	2.053	10.316
1873.5	4058.38	6944.91	35162.3	2.15073e+57	5.31246e+56	1.72712	9.894	1.665	9.894
209.657	1647.04	797.692	19585.2	4.5146e+56	6.95331e+56	0.531886	8.92	2.103	8.92
23.462	57.8114	364.202	2917	2.41735e+56	2.34514e+56	0.25402	10.646	2.506	10.646
162.036	184.315	721.524	5451.74	1.51577e+57	3.17474e+56	1.23755	10.709	2.266	10.709
587.635	587.635	1563.82	10510	2.31873e+57	3.98141e+56	1.7881	10.254	2.016	10.254
2131.1	4058.38	8143.69	35162.3	2.18497e+57	5.01185e+56	1.74326	9.845	1.631	9.845
668.432	587.635	1857.45	10510	2.39757e+57	3.73613e+56	1.83132	10.189	1.971	10.189
6.46948	7.359	239.057	1000.93	1.55854e+56	8.0191e+55	0.148324	15.508	2.446	15.508
23.462	18.1329	364.202	1590.93	5.17827e+56	1.17003e+56	0.449493	11.035	2.38	11.035
184.315	184.315	758.36	5451.74	1.65931e+57	3.08187e+56	1.33461	10.723	2.24	10.723
238.484	1647.04	839.757	19585.2	6.27411e+56	6.86784e+56	0.669009	9.375	2.092	9.375
760.338	587.635	2201.98	10510	2.4577e+57	3.48082e+56	1.86248	10.119	1.921	10.119
2424.12	4058.38	9540	35162.3	2.20974e+57	4.70145e+56	1.75318	9.794	1.595	9.794
26.688	57.8114	380.233	2917	3.09392e+56	2.30728e+56	0.308327	10.586	2.489	10.586
864.881	587.635	2605.84	10510	2.49887e+57	3.22146e+56	1.88196	10.045	1.868	10.045
209.657	184.315	797.692	5451.74	1.79888e+57	2.98424e+56	1.42695	10.72	2.212	10.72
2757.42	4058.38	11165.4	35162.3	2.22623e+57	4.38406e+56	1.75772	9.741	1.557	9.741
271.275	1647.04	884.821	19585.2	8.1703e+56	6.77529e+56	0.813405	9.694	2.08	9.694
26.688	18.1329	380.233	1590.93	5.95767e+56	1.14111e+56	0.51016	10.996	2.357	10.996
983.798	587.635	3078.78	10510	2.52206e+57	2.96096e+56	1.89075	9.966	1.812	9.966
3136.56	4058.38	13056.3	35162.3	2.23573e+57	4.06279e+56	1.7578	9.688	1.517	9.688
238.484	184.315	839.757	5451.74	1.93316e+57	2.88187e+56	1.51385	10.702	2.183	10.702
1119.07	587.635	3632.11	10510	2.52941e+57	2.70235e+56	1.89034	9.883	1.754	9.883
308.574	1647.04	933.181	19585.2	1.01126e+57	6.67509e+56	0.9577	9.917	2.067	9.917
3567.82	4058.38	15254.9	35162.3	2.23954e+57	3.74098e+56	1.75429	9.636	1.475	9.636
30.3574	57.8114	397.065	2917	3.86281e+56	2.26779e+56	0.369542	10.566	2.471	10.566
271.275	184.315	884.821	5451.74	2.06096e+57	2.77487e+56	1.5947	10.669	2.151	10.669
1272.93	587.635	4278.96	10510	2.52362e+57	2.44863e+56	1.88247	9.797	1.694	9.797
4058.38	4058.38	17809.9	35162.3	2.2389e+57	3.42209e+56	1.74801	9.585	1.432	9.585
30.3574	18.1329	397.065	1590.93	6.79462e+56	1.11127e+56	0.574678	10.982	2.332	10.982
351.001	1647.04	985.173	19585.2	1.20336e+57	6.5667e+56	1.09679	10.066	2.053	10.066
1447.96	587.635	5034.51	10510	2.50747e+57	2.20269e+56	1.86883	9.711	1.632	9.711
308.574	184.315	933.181	5451.74	2.18126e+57	2.66345e+56	1.66907	10.623	2.118	10.623
4616.39	4058.38	20777.5	35162.3	2.23498e+57	3.10956e+56	1.73975	9.537	1.386	9.537
399.262	1647.04	1041.17	19585.2	1.38847e+57	6.44958e+56	1.22737	10.158	2.037	10.158
1647.04	587.635	5916.37	10510	2.48357e+57	1.96715e+56	1.85094	9.626	1.569	9.626
351.001	184.315	985.173	5451.74	2.29318e+57	2.54789e+56	1.73665	10.564	2.083	10.564
5251.12	4058.38	24222.6	35162.3	2.22879e+57	2.80665e+56	1.73018	9.493	1.339	9.493
1873.5	587.635	6944.91	10510	2.45423e+57	1.74424e+56	1.83016	9.545	1.505	9.545
7.359	7.359	249.187	1000.93	1.85729e+56	7.8522e+55	0.17263	14.142	2.425	14.142
34.5315	57.8114	414.752	2917	4.7186e+56	2.22653e+56	0.437028	10.577	2.453	10.577
454.159	1647.04	1101.59	19585.2	1.56321e+57	6.32322e+56	1.34743	10.205	2.021	10.205
34.5315	18.1329	414.752	1590.93	7.68692e+56	1.08049e+56	0.642748	10.984	2.307	10.984
5973.12	4058.38	28220.4	35162.3	2.22127e+57	2.51634e+56	1.71992	9.453	1.292	9.453
399.262	184.315	1041.17	5451.74	2.39603e+57	2.42857e+56	1.79727	10.494	2.046	10.494
2131.1	587.635	8143.69	10510	2.42146e+57	1.53576e+56	1.80764	9.468	1.44	9.468
516.604	1647.04	1313.86	19585.2	1.72038e+57	6.18048e+56	1.45241	10.217	2.003	10.217
6794.4	4058.38	32857.3	35162.3	2.21317e+57	2.24115e+56	1.70949	9.417	1.243	9.417
454.159	184.315	1101.59	5451.74	2.48927e+57	2.30598e+56	1.8509	10.415	2.007	10.415
2424.12	587.635	9540	10510	2.38693e+57	1.34302e+56	1.78434	9.398	1.376	9.398
39.2794	18.1329	433.351	1590.93	8.63163e+56	1.04875e+56	0.714016	10.995	2.281	10.995
39.2794	57.8114	433.351	2917	5.65516e+56	2.1834e+56	0.510093	10.61	2.434	10.61
2757.42	587.635	11165.4	10510	2.35205e+57	1.1668e+56	1.76107	9.335	1.311	9.335
587.635	1647.04	1563.82	19585.2	1.85651e+57	6.00673e+56	1.54042	10.205	1.983	10.205
7728.6	4058.38	38233.3	35162.3	2.20512e+57	1.98316e+56	1.69931	9.387	1.194	9.387
516.604	184.315	1313.86	5451.74	2.57143e+57	2.14936e+56	1.89621	10.332	1.96	10.332
8791.24	4058.38	44463.4	35162.3	2.19765e+57	1.74385e+56	1.68975	9.362	1.144	9.362
3136.56	587.635	13056.3	10510	2.31796e+57	1.00739e+56	1.73848	9.281	1.247	9.281
668.432	1647.04	1857.45	19585.2	1.97387e+57	5.80001e+56	1.6137	10.178	1.96	10.178
587.635	184.315	1563.82	5451.74	2.63581e+57	1.96177e+56	1.92972	10.249	1.898	10.249
10000	4058.38	51680.6	35162.3	2.19115e+57	1.52417e+56	1.68108	9.342	1.095	9.342
3567.82	587.635	15254.9	10510	2.28556e+57	8.64655e+55	1.71709	9.235	1.184	9.235
44.6801	18.1329	452.925	1590.93	9.6251e+56	1.01605e+56	0.788075	11.012	2.254	11.012
668.432	184.315	1857.45	5451.74	2.67771e+57	1.77525e+56	1.94994	10.164	1.831	10.164
760.338	1647.04	2201.98	19585.2	2.07392e+57	5.5645e+56	1.67393	10.14	1.932	10.14
44.6801	57.8114	452.925	2917	6.66572e+56	2.1383e+56	0.588006	10.655	2.413	10.655
4058.38	587.635	17809.9	10510	2.25555e+57	7.38063e+55	1.6973	9.198	1.122	9.198
864.881	1647.04	2605.84	19585.2	2.15758e+57	5.30731e+56	1.72234	10.094	1.899	10.094
760.338	184.315	2201.98	5451.74	2.69714e+57	1.59445e+56	1.95741	10.074	1.762	10.074
8.37083	7.359	259.773	1000.93	2.19726e+56	7.68223e+55	0.200221	13.211	2.404	13.211
4616.39	587.635	20777.5	10510	2.22844e+57	6.26795e+55	1.6794	9.169	1.062	9.169
864.881	184.315	2605.84	5451.74	2.69699e+57	1.4214e+56	1.95404	9.978	1.692	9.978
983.798	1647.04	3078.78	19585.2	2.22543e+57	5.03481e+56	1.75984	10.043	1.863	10.043
50.8234	18.1329	473.542	1590.93	1.06628e+57	9.82391e+55	0.864466	11.031	2.225	11.031
5251.12	587.635	24222.6	10510	2.20459e+57	5.298e+55	1.66361	9.148	1.004	9.148
983.798	184.315	3078.78	5451.74	2.68106e+57	1.25778e+56	1.94214	9.879	1.621	9.879
50.8234	57.8114	473.542	2917	7.74297e+56	2.09112e+56	0.670003	10.707	2.392	10.707
1119.07	1647.04	3632.11	19585.2	2.27801e+57	4.74996e+56	1.78721	9.986	1.824	9.986
5973.12	587.635	28220.4	10510	2.1842e+57	4.4589e+55	1.65003	9.135	0.947	9.135
1119.07	184.315	3632.11	5451.74	2.65316e+57	1.10496e+56	1.92386	9.78	1.549	9.78
57.8114	18.1329	495.278	1590.93	1.17395e+57	9.47792e+55	0.942678	11.049	2.195	11.049
6794.4	587.635	32857.3	10510	2.16738e+57	3.7381e+55	1.63872	9.129	0.893	9.129
1272.93	1647.04	4278.96	19585.2	2.31607e+57	4.45503e+56	1.80522	9.925	1.782	9.925
1272.93	184.315	4278.96	5451.74	2.61665e+57	9.63922e+55	1.90107	9.682	1.478	9.682
1447.96	1647.04	5034.51	19585.2	2.34076e+57	4.15273e+56	1.81484	9.86	1.738	9.86
57.8114	57.8114	495.278	2917	8.87897e+56	2.04177e+56	0.755294	10.76	2.37	10.76
7728.6	587.635	38233.3	10510	2.1541e+57	3.12279e+55	1.62965	9.129	0.841	9.129
1447.96	184.315	5034.51	5451.74	2.57443e+57	8.35234e+55	1.87533	9.588	1.406	9.588
1647.04	1647.04	5916.37	19585.2	2.3537e+57	3.84613e+56	1.81724	9.792	1.692	9.792
8791.24	587.635	44463.4	10510	2.14425e+57	2.60056e+55	1.62275	9.135	0.791	9.135
65.7602	18.1329	518.216	1590.93	1.2849e+57	9.12284e+55	1.02216	11.065	2.164	11.065
1647.04	184.315	5916.37	5451.74	2.5289e+57	7.19106e+55	1.84795	9.499	1.336	9.499
1873.5	1647.04	6944.91	19585.2	2.35674e+57	3.53853e+56	1.81365	9.723	1.643	9.723
9.52178	7.359	270.84	1000.93	2.58075e+56	7.509e+55	0.23124	12.561	2.383	12.561
10000	587.635	51680.6	10510	2.13765e+57	2.15958e+55	1.61791	9.145	0.743	9.145
65.7602	57.8114	518.216	2917	1.00652e+57	1.99018e+56	0.843065	10.809	2.346	10.809
1873.5	184.315	6944.91	5451.74	2.48201e+57	6.15395e+55	1.81997	9.419	1.267	9.419
74.8019	18.1329	542.449	1590.93	1.39845e+57	8.75912e+55	1.10232	11.076	2.132	11.076
2131.1	1647.04	8143.69	19585.2	2.3518e+57	3.23335e+56	1.80532	9.654	1.592	9.654
5	668.432	220.077	11334.4	5.43661e+53	6.72083e+56	0.151232	1.265	2.432	2.432
2131.1	184.315	8143.69	5451.74	2.43533e+57	5.23683e+55	1.79223	9.346	1.199	9.346
2424.12	1647.04	9540	19585.2	2.3407e+57	2.93403e+56	1.7934	9.586	1.539	9.586
74.8019	57.8114	542.449	2917	1.12922e+57	1.93628e+56	0.93248	10.853	2.321	10.853
2424.12	184.315	9540	5451.74	2.39012e+57	4.43318e+55	1.76541	9.282	1.133	9.282
5.68748	668.432	229.361	11334.4	6.49577e+53	6.70907e+56	0.151072	1.307	2.432	2.432
85.0869	18.1329	568.076	1590.93	1.51382e+57	8.3874e+55	1.18254	11.08	2.098	11.08
2757.42	1647.04	11165.4	19585.2	2.32515e+57	2.64384e+56	1.77894	9.522	1.485	9.522
2757.42	184.315	11165.4	5451.74	2.3473e+57	3.73492e+55	1.74002	9.227	1.069	9.227
6.46948	668.432	239.057	11334.4	7.77115e+53	6.69558e+56	0.150894	1.352	2.43	2.43
85.0869	57.8114	568.076	2917	1.25504e+57	1.88003e+56	1.02269	10.889	2.295	10.889
3136.56	1647.04	13056.3	19585.2	2.30664e+57	2.36575e+56	1.76288	9.461	1.43	9.461
96.7859	18.1329	595.211	1590.93	1.6302e+57	8.0085e+55	1.26219	11.078	2.062	11.078
3136.56	184.315	13056.3	5451.74	2.3076e+57	3.13293e+55	1.71645	9.182	1.007	9.182
7.359	668.432	249.187	11334.4	9.30945e+53	6.68017e+56	0.150698	1.401	2.429	2.429
10.831	7.359	282.413	1000.93	3.00966e+56	7.33233e+55	0.26579	12.103	2.361	12.103
3567.82	1647.04	15254.9	19585.2	2.28644e+57	2.10231e+56	1.74601	9.406	1.374	9.406
3567.82	184.315	15254.9	5451.74	2.27151e+57	2.6176e+55	1.69499	9.146	0.948	9.146
96.7859	57.8114	595.211	2917	1.38292e+57	1.82141e+56	1.11285	10.916	2.267	10.916
4058.38	1647.04	17809.9	19585.2	2.26565e+57	1.85557e+56	1.72902	9.357	1.317	9.357
110.094	18.1329	623.978	1590.93	1.74671e+57	7.62343e+55	1.34064	11.068	2.025	11.068
8.37083	668.432	259.773	11334.4	1.11685e+54	6.66259e+56	0.150485	1.454	2.427	2.427
4058.38	184.315	17809.9	5451.74	2.23936e+57	2.17929e+55	1.67584	9.119	0.891	9.119
4616.39	1647.04	20777.5	19585.2	2.2452e+57	1.62704e+56	1.71247	9.315	1.26	9.315
9.52178	668.432	270.84	11334.4	1.34207e+54	6.64263e+56	0.150255	1.511	2.425	2.425
110.094	57.8114	623.978	2917	1.51178e+57	1.76043e+56	1.20213	10.932	2.238	10.932
4616.39	184.315	20777.5	5451.74	2.21134e+57	1.80864e+55	1.65908	9.101	0.837	9.101
125.231	18.1329	654.514	1590.93	1.86243e+57	7.23341e+55	1.41726	11.05	1.987	11.05
5251.12	1647.04	24222.6	19585.2	2.2258e+57	1.41765e+56	1.69683	9.28	1.203	9.28
10.831	668.432	282.413	11334.4	1.61566e+54	6.62006e+56	0.150012	1.574	2.423	2.423
5251.12	184.315	24222.6	5451.74	2.18751e+57	1.49681e+55	1.64478	9.09	0.785	9.09
125.231	57.8114	654.514	2917	1.6405e+57	1.69715e+56	1.28971	10.937	2.207	10.937
5973.12	1647.04	28220.4	19585.2	2.20805e+57	1.22777e+56	1.68246	9.252	1.146	9.252
12.3202	668.432	294.52	11334.4	1.94911e+54	6.59465e+56	0.149762	1.642	2.42	2.42
142.45	18.1329	686.972	1590.93	1.97644e+57	6.83983e+55	1.49145	11.023	1.947	11.023
5973.12	184.315	28220.4	5451.74	2.16782e+57	1.23568e+55	1.63292	9.087	0.736	9.087
12.3202	7.359	294.52	1000.93	3.48558e+56	7.15208e+55	0.303938	11.779	2.338	11.779
6794.4	1647.04	32857.3	19585.2	2.19236e+57	1.05727e+56	1.66962	9.231	1.09	9.231
142.45	57.8114	686.972	2917	1.76797e+57	1.63162e+56	1.37483	10.932	2.174	10.932
14.0142	668.432	307.191	11334.4	2.35719e+54	6.56622e+56	0.149512	1.717	2.416	2.416
6794.4	184.315	32857.3	5451.74	2.15217e+57	1.0179e+55	1.62343	9.089	0.69	9.089
7728.6	1647.04	38233.3	19585.2	2.17904e+57	9.05589e+55	1.6585	9.217	1.035	9.217
162.036	18.1329	721.524	1590.93	2.08779e+57	6.44429e+55	1.56265	10.988	1.905	10.988
15.9411	668.432	320.459	11334.4	2.85904e+54	6.53464e+56	0.149278	1.8	2.412	2.412
162.036	57.8114	721.524	2917	1.89306e+57	1.56399e+56	1.45678	10.915	2.14	10.915
8791.24	1647.04	44463.4	19585.2	2.16826e+57	7.71817e+55	1.6492	9.209	0.981	9.209
7728.6	184.315	38233.3	5451.74	2.14034e+57	8.36915e+54	1.6162	9.097	0.646	9.097
18.1329	668.432	334.358	11334.4	3.47995e+54	6.4999e+56	0.149081	1.892	2.407	2.407
184.315	18.1329	758.36	1590.93	2.19559e+57	6.04857e+55	1.63034	10.943	1.862	10.943
184.315	57.8114	758.36	2917	2.01469e+57	1.49441e+56	1.53491	10.887	2.104	10.887
10000	1647.04	51680.6	19585.2	2.16011e+57	6.54797e+55	1.64176	9.207	0.929	9.207
20.6261	668.432	348.925	11334.4	4.25406e+54	6.46209e+56	0.148952	1.996	2.401	2.401
8791.24	184.315	44463.4	5451.74	2.13211e+57	6.86987e+54	1.6111	9.11	0.605	9.11
23.462	668.432	364.202	11334.4	5.22861e+54	6.42153e+56	0.148939	2.115	2.394	2.394
209.657	18.1329	797.692	1590.93	2.29894e+57	5.65458e+55	1.69407	10.89	1.818	10.89
209.657	57.8114	797.692	2917	2.13183e+57	1.42311e+56	1.60866	10.848	2.066	10.848
10000	184.315	51680.6	5451.74	2.12717e+57	5.63121e+54	1.60797	9.125	0.566	9.125
26.688	668.432	380.233	11334.4	6.47153e+54	6.37877e+56	0.149112	2.255	2.386	2.386
14.0142	7.359	307.191	1000.93	4.00983e+56	6.96812e+55	0.345722	11.549	2.315	11.549
238.484	18.1329	839.757	1590.93	2.39702e+57	5.26434e+55	1.75345	10.829	1.772	10.829
30.3574	668.432	397.065	11334.4	8.085e+54	6.33461e+56	0.149575	2.426	2.377	2.426
34.5315	668.432	414.752	11334.4	1.02342e+55	6.28997e+56	0.150488	2.642	2.368	2.642
238.484	57.8114	839.757	2917	2.2435e+57	1.35034e+56	1.67756	10.799	2.026	10.799
5	209.657	220.077	5853.71	1.70896e+54	4.74764e+56	0.107633	1.936	2.623	2.623
271.275	18.1329	884.821	1590.93	2.48908e+57	4.87996e+55	1.80815	10.76	1.725	10.76
39.2794	668.432	433.351	11334.4	1.32137e+55	6.24521e+56	0.152109	2.925	2.359	2.925
5.68748	209.657	229.361	5853.71	2.05959e+54	4.722e+56	0.10738	2.012	2.618	2.618
271.275	57.8114	884.821	2917	2.34883e+57	1.27643e+56	1.74121	10.74	1.985	10.74
44.6801	668.432	452.925	11334.4	1.75777e+55	6.19955e+56	0.154895	3.298	2.35	3.298
308.574	18.1329	933.181	1590.93	2.57445e+57	4.50357e+55	1.85795	10.682	1.677	10.682
6.46948	209.657	239.057	5853.71	2.48905e+54	4.69365e+56	0.107137	2.098	2.613	2.613
50.8234	668.432	473.542	11334.4	2.43491e+55	6.15201e+56	0.159691	3.801	2.342	3.801
308.574	57.8114	933.181	2917	2.44704e+57	1.20173e+56	1.79933	10.671	1.942	10.671
351.001	18.1329	985.173	1590.93	2.65256e+57	4.13726e+55	1.90267	10.599	1.628	10.599
15.9411	7.359	320.459	1000.93	4.58346e+56	6.78032e+55	0.391154	11.388	2.29	11.388
7.359	209.657	249.187	5853.71	3.01764e+54	4.66256e+56	0.10692	2.195	2.606	2.606
351.001	57.8114	985.173	2917	2.53747e+57	1.12665e+56	1.85172	10.595	1.897	10.595
57.8114	668.432	495.278	11334.4	3.544e+55	6.10199e+56	0.168096	4.476	2.333	4.476
399.262	18.1329	1041.17	1590.93	2.72294e+57	3.78301e+55	1.94222	10.508	1.577	10.508
8.37083	209.657	259.773	5853.71	3.67223e+54	4.62883e+56	0.106754	2.304	2.599	2.599
399.262	57.8114	1041.17	2917	2.61957e+57	1.05162e+56	1.89828	10.51	1.85	10.51
9.52178	209.657	270.84	5853.71	4.48912e+54	4.59272e+56	0.106677	2.431	2.59	2.59
454.159	18.1329	1101.59	1590.93	2.78524e+57	3.44271e+55	1.9766	10.412	1.526	10.412
65.7602	668.432	518.216	11334.4	5.43886e+55	6.04907e+56	0.183063	5.352	2.324	5.352
454.159	57.8114	1101.59	2917	2.69294e+57	9.77115e+55	1.93899	10.418	1.802	10.418
10.831	209.657	282.413	5853.71	5.51876e+54	4.55467e+56	0.106741	2.582	2.579	2.582
516.604	18.1329	1313.86	1590.93	2.83357e+57	2.97828e+55	2.00237	10.315	1.453	10.315
18.1329	7.359	334.358	1000.93	5.20725e+56	6.58863e+55	0.440213	11.278	2.266	11.278
516.604	57.8114	1313.86	2917	2.75461e+57	8.76617e+55	1.97177	10.325	1.738	10.325
12.3202	209.657	294.52	5853.71	6.83385e+54	4.51535e+56	0.107022	2.769	2.568	2.769
587.635	18.1329	1563.82	1590.93	2.85535e+57	2.53915e+55	2.01332	10.217	1.375	10.217
74.8019	668.432	542.449	11334.4	8.70994e+55	5.99282e+56	0.209462	6.382	2.314	6.382
14.0142	209.657	307.191	5853.71	8.54499e+54	4.47561e+56	0.107632	3.005	2.556	3.005
587.635	57.8114	1563.82	2917	2.79294e+57	7.71183e+55	1.99093	10.233	1.661	10.233
668.432	18.1329	1857.45	1590.93	2.85286e+57	2.15198e+55	2.01114	10.113	1.299	10.113
15.9411	209.657	320.459	5853.71	1.08338e+55	4.4362e+56	0.108742	3.307	2.544	3.307
668.432	57.8114	1857.45	2917	2.80608e+57	6.73481e+55	1.99617	10.135	1.584	10.135
20.6261	7.359	348.925	1000.93	5.88161e+56	6.393e+55	0.492843	11.205	2.24	11.205
760.338	18.1329	2201.98	1590.93	2.83141e+57	1.81391e+55	1.99886	10.006	1.225	10.006
760.338	57.8114	2201.98	2917	2.79792e+57	5.84026e+55	1.98994	10.032	1.507	10.032
864.881	18.1329	2605.84	1590.93	2.796e+57	1.52134e+55	1.9792	9.898	1.154	9.898
85.0869	668.432	568.076	11334.4	1.41199e+56	5.93284e+56	0.253435	7.403	2.304	7.403
18.1329	209.657	334.358	5853.71	1.40191e+55	4.39725e+56	0.110624	3.698	2.532	3.698
864.881	57.8114	2605.84	2917	2.77328e+57	5.03063e+55	1.97496	9.926	1.431	9.926
983.798	18.1329	3078.78	1590.93	2.75086e+57	1.27019e+55	1.95441	9.79	1.085	9.79
983.798	57.8114	3078.78	2917	2.73657e+57	4.30585e+55	1.95364	9.82	1.357	9.82
20.6261	209.657	348.925	5853.71	1.86687e+55	4.35815e+56	0.113747	4.211	2.521	4.211
1119.07	18.1329	3632.11	1590.93	2.69945e+57	1.05619e+55	1.92629	9.686	1.019	9.686
23.462	7.359	364.202	1000.93	6.60655e+56	6.19339e+55	0.548953	11.159	2.213	11.159
1119.07	57.8114	3632.11	2917	2.69157e+57	3.66368e+55	1.92799	9.716	1.283	9.716
96.7859	668.432	595.211	11334.4	2.22656e+56	5.86871e+56	0.31946	8.245	2.293	8.245
1272.93	18.1329	4278.96	1590.93	2.64453e+57	8.75056e+54	1.89625	9.587	0.956	9.587
1272.93	57.8114	4278.96	2917	2.64136e+57	3.1002e+55	1.89963	9.617	1.212	9.617
1447.96	18.1329	5034.51	1590.93	2.58828e+57	7.2265e+54	1.86544	9.496	0.896	9.496
23.462	209.657	364.202	5853.71	2.57746e+55	4.31816e+56	0.118929	4.878	2.51	4.878
1447.96	57.8114	5034.51	2917	2.58844e+57	2.61016e+55	1.86985	9.523	1.143	9.523
110.094	668.432	623.978	11334.4	3.323e+56	5.80003e+56	0.407479	8.868	2.282	8.868
1647.04	18.1329	5916.37	1590.93	2.53238e+57	5.95096e+54	1.83473	9.412	0.839	9.412
1647.04	57.8114	5916.37	2917	2.53478e+57	2.18747e+55	1.83969	9.437	1.076	9.437
26.688	7.359	380.233	1000.93	7.38161e+56	5.98985e+55	0.608405	11.134	2.185	11.134
1873.5	18.1329	6944.91	1590.93	2.47813e+57	4.88839e+54	1.8048	9.337	0.785	9.337
1873.5	57.8114	6944.91	2917	2.48194e+57	1.8256e+55	1.80996	9.36	1.012	9.36
26.688	209.657	380.233	5853.71	3.70382e+55	4.27676e+56	0.127589	5.72	2.499	5.72
2131.1	57.8114	8143.69	2917	2.4311e+57	1.51792e+55	1.78129	9.292	0.951	9.292
2131.1	18.1329	8143.69	1590.93	2.42651e+57	4.00695e+54	1.77619	9.272	0.735	9.272
125.231	668.432	654.514	11334.4	4.66163e+56	5.72638e+56	0.51341	9.319	2.269	9.319
30.3574	7.359	397.065	1000.93	8.20574e+56	5.78247e+55	0.671017	11.122	2.157	11.122
2424.12	57.8114	9540	2917	2.38313e+57	1.25787e+55	1.75417	9.233	0.893	9.233
2424.12	18.1329	9540	1590.93	2.37824e+57	3.27832e+54	1.74931	9.216	0.687	9.216
2757.42	57.8114	11165.4	2917	2.3387e+57	1.03931e+55	1.72895	9.184	0.837	9.184
2757.42	18.1329	11165.4	1590.93	2.33382e+57	2.67788e+54	1.72444	9.17	0.641	9.17
30.3574	209.657	397.065	5853.71	5.52021e+55	4.23359e+56	0.142003	6.695	2.488	6.695
34.5315	7.359	414.752	1000.93	9.07727e+56	5.57135e+55	0.736554	11.12	2.127	11.12
142.45	668.432	686.972	11334.4	6.18196e+56	5.64731e+56	0.63162	9.654	2.256	9.654
3136.56	57.8114	13056.3	2917	2.29823e+57	8.56482e+54	1.70589	9.145	0.784	9.145
3136.56	18.1329	13056.3	1590.93	2.29359e+57	2.18451e+54	1.70181	9.133	0.599	9.133
3567.82	18.1329	15254.9	1590.93	2.25775e+57	1.77997e+54	1.68155	9.104	0.559	9.104
3567.82	57.8114	15254.9	2917	2.26202e+57	7.04215e+54	1.68517	9.114	0.734	9.114
162.036	668.432	721.524	11334.4	7.8232e+56	5.56241e+56	0.756724	9.907	2.242	9.907
4058.38	18.1329	17809.9	1590.93	2.22639e+57	1.44898e+54	1.66373	9.085	0.522	9.085
39.2794	7.359	433.351	1000.93	9.99385e+56	5.35671e+55	0.80473	11.124	2.097	11.124
4058.38	57.8114	17809.9	2917	2.2302e+57	5.77875e+54	1.66689	9.093	0.687	9.093
34.5315	209.657	414.752	5853.71	8.40604e+55	4.18841e+56	0.165288	7.666	2.476	7.666
4616.39	18.1329	20777.5	1590.93	2.19948e+57	1.17861e+54	1.64837	9.073	0.487	9.073
184.315	668.432	758.36	11334.4	9.53214e+56	5.47124e+56	0.884224	10.095	2.226	10.095
4616.39	57.8114	20777.5	2917	2.2028e+57	4.73385e+54	1.65109	9.079	0.642	9.079
5251.12	18.1329	24222.6	1590.93	2.17695e+57	9.58053e+53	1.63546	9.068	0.454	9.068
5251.12	57.8114	24222.6	2917	2.17979e+57	3.87226e+54	1.63776	9.073	0.601	9.073
44.6801	7.359	452.925	1000.93	1.09524e+57	5.1388e+55	0.875206	11.131	2.065	11.131
209.657	668.432	797.692	11334.4	1.12644e+57	5.37338e+56	1.01058	10.234	2.21	10.234
5973.12	57.8114	28220.4	2917	2.16101e+57	3.16355e+54	1.62685	9.073	0.561	9.073
5973.12	18.1329	28220.4	1590.93	2.15864e+57	7.784e+53	1.62493	9.07	0.424	9.07
39.2794	209.657	433.351	5853.71	1.27606e+56	4.14092e+56	0.200638	8.465	2.464	8.465
6794.4	57.8114	32857.3	2917	2.14629e+57	2.5818e+54	1.61825	9.079	0.524	9.079
50.8234	7.359	473.542	1000.93	1.1949e+57	4.91794e+55	0.947593	11.139	2.032	11.139
238.484	668.432	839.757	11334.4	1.29836e+57	5.26843e+56	1.13309	10.33	2.192	10.33
6794.4	18.1329	32857.3	1590.93	2.14434e+57	6.3216e+53	1.61668	9.076	0.395	9.076
7728.6	57.8114	38233.3	2917	2.13538e+57	2.10518e+54	1.61186	9.089	0.49	9.089
7728.6	18.1329	38233.3	1590.93	2.13382e+57	5.13247e+53	1.61059	9.087	0.369	9.087
271.275	668.432	884.821	11334.4	1.46602e+57	5.15603e+56	1.24972	10.39	2.173	10.39
8791.24	57.8114	44463.4	2917	2.128e+57	1.71529e+54	1.60751	9.104	0.457	9.104
8791.24	18.1329	44463.4	1590.93	2.12678e+57	4.16617e+53	1.6065	9.103	0.344	9.103
57.8114	7.359	495.278	1000.93	1.29789e+57	4.69455e+55	1.02145	11.145	1.998	11.145
44.6801	209.657	452.925	5853.71	1.88539e+56	4.0909e+56	0.250053	9.031	2.451	9.031
10000	57.8114	51680.6	2917	2.12385e+57	1.39678e+54	1.60505	9.122	0.427	9.122
10000	18.1329	51680.6	1590.93	2.12291e+57	3.38108e+53	1.60425	9.121	0.32	9.121
308.574	668.432	933.181	11334.4	1.62703e+57	5.03583e+56	1.35903	10.419	2.152	10.419
65.7602	7.359	518.216	1000.93	1.40368e+57	4.46914e+55	1.0963	11.149	1.962	11.149
351.001	668.432	985.173	11334.4	1.77953e+57	4.90759e+56	1.46001	10.422	2.13	10.422
5	65.7602	220.077	3123.39	5.44907e+54	2.90421e+56	0.0696574	3.466	2.689	3.466
399.262	668.432	1041.17	11334.4	1.92205e+57	4.77111e+56	1.55204	10.402	2.107	10.402
74.8019	7.359	542.449	1000.93	1.51164e+57	4.24227e+55	1.17162	11.148	1.925	11.148
50.8234	209.657	473.542	5853.71	2.67434e+56	4.03806e+56	0.313651	9.416	2.437	9.416
5.68748	65.7602	229.361	3123.39	6.75855e+54	2.87168e+56	0.070062	3.79	2.674	3.79
454.159	668.432	1101.59	11334.4	2.05354e+57	4.62629e+56	1.63482	10.363	2.081	10.363
85.0869	7.359	568.076	1000.93	1.62108e+57	4.01461e+55	1.24687	11.142	1.888	11.142
516.604	668.432	1313.86	11334.4	2.17076e+57	4.45533e+56	1.70624	10.311	2.053	10.311
6.46948	65.7602	239.057	3123.39	8.48238e+54	2.83932e+56	0.0708225	4.207	2.658	4.207
57.8114	209.657	495.278	5853.71	3.63089e+56	3.98217e+56	0.39003	9.694	2.423	9.694
587.635	668.432	1563.82	11334.4	2.27124e+57	4.23989e+56	1.76486	10.253	2.019	10.253
96.7859	7.359	595.211	1000.93	1.73126e+57	3.7869e+55	1.32149	11.13	1.848	11.13
668.432	668.432	1857.45	11334.4	2.35439e+57	3.99444e+56	1.81117	10.19	1.977	10.19
7.359	65.7602	249.187	3123.39	1.08215e+55	2.80757e+56	0.0721183	4.746	2.642	4.746
110.094	7.359	623.978	1000.93	1.84136e+57	3.55998e+55	1.39491	11.111	1.808	11.111
65.7602	209.657	518.216	5853.71	4.73371e+56	3.92295e+56	0.477024	9.913	2.408	9.913
760.338	668.432	2201.98	11334.4	2.41934e+57	3.73591e+56	1.84549	10.124	1.929	10.124
125.231	7.359	654.514	1000.93	1.95056e+57	3.33471e+55	1.46656	11.084	1.766	11.084
864.881	668.432	2605.84	11334.4	2.46574e+57	3.47153e+56	1.86819	10.053	1.879	10.053
8.37083	65.7602	259.773	3123.39	1.41117e+55	2.77653e+56	0.0742352	5.446	2.627	5.446
983.798	668.432	3078.78	11334.4	2.49429e+57	3.20423e+56	1.88012	9.976	1.825	9.976
142.45	7.359	686.972	1000.93	2.058e+57	3.11207e+55	1.53591	11.05	1.724	11.05
74.8019	209.657	542.449	5853.71	5.95835e+56	3.86016e+56	0.572269	10.095	2.392	10.095
1119.07	668.432	3632.11	11334.4	2.50679e+57	2.93705e+56	1.8826	9.896	1.77	9.896
162.036	7.359	721.524	1000.93	2.16282e+57	2.89301e+55	1.60244	11.008	1.68	11.008
9.52178	65.7602	270.84	3123.39	1.89138e+55	2.74588e+56	0.0776387	6.341	2.613	6.341
85.0869	209.657	568.076	5853.71	7.28047e+56	3.79354e+56	0.673486	10.249	2.375	10.249
1272.93	668.432	4278.96	11334.4	2.50572e+57	2.6731e+56	1.87727	9.813	1.711	9.813
5	20.6261	220.077	1700.65	2.72763e+55	1.57305e+56	0.0583459	20.513	2.619	20.513
184.315	7.359	758.36	1000.93	2.26417e+57	2.67855e+55	1.66568	10.958	1.635	10.958
1447.96	668.432	5034.51	11334.4	2.49376e+57	2.41541e+56	1.86579	9.728	1.652	9.728
209.657	7.359	797.692	1000.93	2.36123e+57	2.46968e+55	1.72522	10.9	1.589	10.9
1647.04	668.432	5916.37	11334.4	2.47348e+57	2.16683e+56	1.84969	9.645	1.59	9.645
96.7859	209.657	595.211	5853.71	8.67685e+56	3.72283e+56	0.778578	10.377	2.357	10.377
1873.5	668.432	6944.91	11334.4	2.4472e+57	1.9299e+56	1.83036	9.564	1.527	9.564
238.484	7.359	839.757	1000.93	2.45324e+57	2.26736e+55	1.78068	10.835	1.542	10.835
2131.1	668.432	8143.69	11334.4	2.41696e+57	1.70673e+56	1.80896	9.488	1.464	9.488
110.094	209.657	623.978	5853.71	1.01256e+57	3.64781e+56	0.88565	10.482	2.338	10.482
10.831	65.7602	282.413	3123.39	2.61318e+55	2.71514e+56	0.0830776	7.423	2.599	7.423
271.275	7.359	884.821	1000.93	2.53949e+57	2.07253e+55	1.83177	10.762	1.495	10.762
2424.12	668.432	9540	11334.4	2.38448e+57	1.49896e+56	1.78651	9.417	1.4	9.417
308.574	7.359	933.181	1000.93	2.61935e+57	1.88601e+55	1.87826	10.682	1.447	10.682
2757.42	668.432	11165.4	11334.4	2.35122e+57	1.3077e+56	1.76383	9.354	1.336	9.354
125.231	209.657	654.514	5853.71	1.16062e+57	3.56825e+56	0.993002	10.565	2.317	10.565
351.001	7.359	985.173	1000.93	2.69228e+57	1.70855e+55	1.91999	10.596	1.398	10.596
3136.56	668.432	13056.3	11334.4	2.31837e+57	1.13356e+56	1.74163	9.298	1.273	9.298
399.262	7.359	1041.17	1000.93	2.75784e+57	1.54076e+55	1.95686	10.504	1.349	10.504
142.45	209.657	686.972	5853.71	1.30993e+57	3.48396e+56	1.09912	10.627	2.295	10.627
3567.82	668.432	15254.9	11334.4	2.28688e+57	9.76654e+55	1.72045	9.251	1.21	9.251
12.3202	65.7602	294.52	3123.39	3.7123e+55	2.68393e+56	0.0916783	8.586	2.585	8.586
454.159	7.359	1101.59	1000.93	2.8157e+57	1.38312e+55	1.98886	10.406	1.3	10.406
4058.38	668.432	17809.9	11334.4	2.2575e+57	8.36665e+55	1.70073	9.212	1.148	9.212
162.036	209.657	721.524	5853.71	1.45868e+57	3.39477e+56	1.20268	10.669	2.272	10.669
516.604	7.359	1313.86	1000.93	2.85809e+57	1.16923e+55	2.01169	10.309	1.228	10.309
4616.39	668.432	20777.5	11334.4	2.23079e+57	7.12932e+55	1.68279	9.181	1.088	9.181
184.315	209.657	758.36	5853.71	1.60518e+57	3.30057e+56	1.30252	10.691	2.247	10.691
587.635	7.359	1563.82	1000.93	2.8733e+57	9.77813e+54	2.01951	10.209	1.155	10.209
5251.12	668.432	24222.6	11334.4	2.20714e+57	6.04503e+55	1.66686	9.159	1.029	9.159
5.68748	20.6261	229.361	1700.65	3.76864e+55	1.55056e+56	0.0666179	20.875	2.602	20.875
209.657	209.657	797.692	5853.71	1.74787e+57	3.20127e+56	1.39767	10.696	2.22	10.696
5973.12	668.432	28220.4	11334.4	2.18681e+57	5.10248e+55	1.65308	9.145	0.972	9.145
668.432	7.359	1857.45	1000.93	2.86523e+57	8.14087e+54	2.01476	10.104	1.085	10.104
14.0142	65.7602	307.191	3123.39	5.36821e+55	2.6519e+56	0.104923	9.6	2.571	9.6
238.484	209.657	839.757	5853.71	1.88536e+57	3.09689e+56	1.48732	10.683	2.192	10.683
6794.4	668.432	32857.3	11334.4	2.16992e+57	4.28914e+55	1.64152	9.137	0.917	9.137
760.338	7.359	2201.98	1000.93	2.83937e+57	6.75068e+54	2.00054	9.996	1.018	9.996
864.881	7.359	2605.84	1000.93	2.80063e+57	5.57802e+54	1.97949	9.886	0.955	9.886
271.275	209.657	884.821	5853.71	2.01639e+57	2.98747e+56	1.57082	10.655	2.162	10.655
7728.6	668.432	38233.3	11334.4	2.1565e+57	3.59199e+55	1.63218	9.136	0.864	9.136
8791.24	668.432	44463.4	11334.4	2.14645e+57	2.99807e+55	1.625	9.14	0.814	9.14
983.798	7.359	3078.78	1000.93	2.75306e+57	4.59464e+54	1.95374	9.779	0.894	9.779
308.574	209.657	933.181	5853.71	2.13989e+57	2.87319e+56	1.64772	10.612	2.13	10.612
1119.07	7.359	3632.11	1000.93	2.69994e+57	3.77419e+54	1.925	9.676	0.836	9.676
10000	668.432	51680.6	11334.4	2.13963e+57	2.49482e+55	1.61988	9.149	0.765	9.149
1272.93	7.359	4278.96	1000.93	2.64387e+57	3.09289e+54	1.89461	9.578	0.782	9.578
351.001	209.657	985.173	5853.71	2.25494e+57	2.75427e+56	1.71768	10.557	2.096	10.557
1447.96	7.359	5034.51	1000.93	2.5869e+57	2.52934e+54	1.86362	9.487	0.731	9.487
15.9411	65.7602	320.459	3123.39	7.77528e+55	2.61886e+56	0.124399	10.249	2.557	10.249
1647.04	7.359	5916.37	1000.93	2.53059e+57	2.0648e+54	1.83286	9.405	0.683	9.405
399.262	209.657	1041.17	5853.71	2.36082e+57	2.63107e+56	1.78053	10.49	2.06	10.49
1873.5	7.359	6944.91	1000.93	2.47616e+57	1.68306e+54	1.80299	9.331	0.637	9.331
454.159	209.657	1101.59	5853.71	2.45698e+57	2.50404e+56	1.8362	10.413	2.022	10.413
2131.1	7.359	8143.69	1000.93	2.42452e+57	1.37016e+54	1.77449	9.266	0.595	9.266
516.604	209.657	1313.86	5853.71	2.54192e+57	2.34302e+56	1.88339	10.332	1.977	10.332
2424.12	7.359	9540	1000.93	2.37633e+57	1.11426e+54	1.74775	9.211	0.555	9.211
587.635	209.657	1563.82	5853.71	2.60957e+57	2.14786e+56	1.9189	10.251	1.918	10.251
6.46948	20.6261	239.057	1700.65	5.18163e+55	1.5281e+56	0.0779996	19.398	2.585	19.398
2757.42	7.359	11165.4	1000.93	2.33206e+57	9.05335e+53	1.72305	9.166	0.517	9.166
18.1329	65.7602	334.358	3123.39	1.10965e+56	2.58464e+56	0.151394	10.521	2.543	10.521
668.432	209.657	1857.45	5853.71	2.65535e+57	1.95157e+56	1.9413	10.168	1.853	10.168
3136.56	7.359	13056.3	1000.93	2.29201e+57	7.35072e+53	1.70059	9.13	0.482	9.13
760.338	209.657	2201.98	5853.71	2.67884e+57	1.76006e+56	1.95092	10.079	1.786	10.079
3567.82	7.359	15254.9	1000.93	2.25637e+57	5.96512e+53	1.6805	9.102	0.45	9.102
4058.38	7.359	17809.9	1000.93	2.2252e+57	4.83831e+53	1.66284	9.083	0.419	9.083
864.881	209.657	2605.84	5853.71	2.6825e+57	1.57552e+56	1.94949	9.985	1.717	9.985
4616.39	7.359	20777.5	1000.93	2.19849e+57	3.92321e+53	1.64763	9.072	0.391	9.072
983.798	209.657	3078.78	5853.71	2.66998e+57	1.39989e+56	1.93924	9.888	1.647	9.888
1119.07	209.657	3632.11	5853.71	2.64499e+57	1.23478e+56	1.92231	9.789	1.577	9.789
5251.12	7.359	24222.6	1000.93	2.17613e+57	3.18026e+53	1.63485	9.067	0.364	9.067
20.6261	65.7602	348.925	3123.39	1.54323e+56	2.54912e+56	0.186635	10.563	2.528	10.563
1272.93	209.657	4278.96	5853.71	2.61091e+57	1.08141e+56	1.90058	9.692	1.506	9.692
5973.12	7.359	28220.4	1000.93	2.15798e+57	2.57762e+53	1.62443	9.069	0.34	9.069
1447.96	209.657	5034.51	5853.71	2.57067e+57	9.40598e+55	1.87567	9.599	1.435	9.599
6794.4	7.359	32857.3	1000.93	2.14382e+57	2.08899e+53	1.61629	9.076	0.316	9.076
7728.6	7.359	38233.3	1000.93	2.13342e+57	1.69305e+53	1.61028	9.087	0.295	9.087
1647.04	209.657	5916.37	5853.71	2.52671e+57	8.12763e+55	1.84889	9.51	1.364	9.51
1873.5	209.657	6944.91	5853.71	2.48104e+57	6.97949e+55	1.82133	9.429	1.295	9.429
8791.24	7.359	44463.4	1000.93	2.12647e+57	1.37212e+53	1.60626	9.103	0.275	9.103
23.462	65.7602	364.202	3123.39	2.08201e+56	2.51215e+56	0.230285	10.527	2.513	10.527
2131.1	209.657	8143.69	5853.71	2.43527e+57	5.95863e+55	1.79387	9.355	1.227	9.355
10000	7.359	51680.6	1000.93	2.12269e+57	1.11207e+53	1.60408	9.121	0.256	9.121
2424.12	209.657	9540	5853.71	2.39071e+57	5.05951e+55	1.76719	9.29	1.16	9.29
7.359	20.6261	249.187	1700.65	7.02892e+55	1.50543e+56	0.0929885	17.307	2.568	17.307
2757.42	209.657	11165.4	5853.71	2.34833e+57	4.27463e+55	1.74186	9.235	1.096	9.235
3136.56	209.657	13056.3	5853.71	2.3089e+57	3.59496e+55	1.71827	9.189	1.034	9.189
26.688	65.7602	380.233	3123.39	2.72499e+56	2.47361e+56	0.282084	10.49	2.497	10.49
3567.82	209.657	15254.9	5853.71	2.27295e+57	3.0108e+55	1.69673	9.152	0.973	9.152
4058.38	209.657	17809.9	5853.71	2.24084e+57	2.51212e+55	1.67746	9.124	0.916	9.124
4616.39	209.657	20777.5	5853.71	2.21279e+57	2.08898e+55	1.66057	9.105	0.861	9.105
30.3574	65.7602	397.065	3123.39	3.46806e+56	2.43337e+56	0.341494	10.48	2.48	10.48
5251.12	209.657	24222.6	5853.71	2.18887e+57	1.73192e+55	1.64612	9.094	0.808	9.094
5973.12	209.657	28220.4	5853.71	2.16907e+57	1.43209e+55	1.6341	9.09	0.758	9.09
6794.4	209.657	32857.3	5853.71	2.15327e+57	1.18141e+55	1.62445	9.092	0.711	9.092
8.37083	20.6261	259.773	1700.65	9.36235e+55	1.48232e+56	0.111985	15.429	2.552	15.429
7728.6	209.657	38233.3	5853.71	2.1413e+57	9.72624e+54	1.61708	9.099	0.666	9.099
34.5315	65.7602	414.752	3123.39	4.30535e+56	2.39129e+56	0.407827	10.498	2.462	10.498
8791.24	209.657	44463.4	5853.71	2.13292e+57	7.99313e+54	1.61184	9.111	0.624	9.111
10000	209.657	51680.6	5853.71	2.12785e+57	6.55885e+54	1.60858	9.126	0.584	9.126
39.2794	65.7602	433.351	3123.39	5.22993e+56	2.34725e+56	0.48031	10.537	2.444	10.537
5	8.37083	220.077	1069.1	9.59781e+55	9.07661e+55	0.100958	22.459	2.506	22.459
5	238.484	220.077	6287.81	1.50723e+54	4.97e+56	0.11244	1.843	2.607	2.607
5.68748	238.484	229.361	6287.81	1.8139e+54	4.94602e+56	0.112186	1.913	2.603	2.603
44.6801	65.7602	452.925	3123.39	6.23427e+56	2.30114e+56	0.558132	10.589	2.424	10.589
6.46948	238.484	239.057	6287.81	2.18844e+54	4.91934e+56	0.111933	1.992	2.598	2.598
7.359	238.484	249.187	6287.81	2.6478e+54	4.88989e+56	0.111693	2.079	2.593	2.593
50.8234	65.7602	473.542	3123.39	7.31026e+56	2.25284e+56	0.640452	10.647	2.404	10.647
9.52178	20.6261	270.84	1700.65	1.22257e+56	1.45865e+56	0.135313	13.994	2.535	13.994
8.37083	238.484	259.773	6287.81	3.21418e+54	4.85766e+56	0.111486	2.178	2.586	2.586
9.52178	238.484	270.84	6287.81	3.91712e+54	4.82277e+56	0.111339	2.29	2.578	2.578
57.8114	65.7602	495.278	3123.39	8.4493e+56	2.20224e+56	0.726409	10.707	2.382	10.707
10.831	238.484	282.413	6287.81	4.79681e+54	4.78553e+56	0.111294	2.42	2.569	2.569
12.3202	238.484	294.52	6287.81	5.90961e+54	4.74645e+56	0.111409	2.575	2.559	2.575
14.0142	238.484	307.191	6287.81	7.33809e+54	4.70626e+56	0.11177	2.768	2.548	2.768
65.7602	65.7602	518.216	3123.39	9.64218e+56	2.14924e+56	0.815127	10.762	2.359	10.762
15.9411	238.484	320.459	6287.81	9.21031e+54	4.66584e+56	0.112507	3.012	2.536	3.012
18.1329	238.484	334.358	6287.81	1.17419e+55	4.62582e+56	0.113813	3.326	2.524	3.326
10.831	20.6261	282.413	1700.65	1.56559e+56	1.43437e+56	0.163229	12.968	2.517	12.968
5.68748	8.37083	229.361	1069.1	1.17594e+56	8.90805e+55	0.118586	18.415	2.487	18.415
74.8019	65.7602	542.449	3123.39	1.08791e+57	2.09377e+56	0.905714	10.812	2.335	10.812
20.6261	238.484	348.925	6287.81	1.53176e+55	4.58609e+56	0.116015	3.735	2.513	3.735
23.462	238.484	364.202	6287.81	2.06233e+55	4.54584e+56	0.119673	4.272	2.502	4.272
85.0869	65.7602	568.076	3123.39	1.21498e+57	2.03577e+56	0.997273	10.854	2.31	10.854
26.688	238.484	380.233	6287.81	2.88598e+55	4.5044e+56	0.125786	4.971	2.492	4.971
96.7859	65.7602	595.211	3123.39	1.34432e+57	1.97519e+56	1.08891	10.886	2.283	10.886
12.3202	20.6261	294.52	1700.65	1.96822e+56	1.40941e+56	0.195912	12.255	2.499	12.255
30.3574	238.484	397.065	6287.81	4.20867e+55	4.4613e+56	0.136069	5.844	2.481	5.844
110.094	65.7602	623.978	3123.39	1.47483e+57	1.91203e+56	1.17976	10.907	2.255	10.907
125.231	65.7602	654.514	3123.39	1.60534e+57	1.8463e+56	1.26896	10.917	2.225	10.917
34.5315	238.484	414.752	6287.81	6.35588e+55	4.41623e+56	0.153218	6.831	2.47	6.831
6.46948	8.37083	239.057	1069.1	1.42793e+56	8.73669e+55	0.139128	15.992	2.467	15.992
142.45	65.7602	686.972	3123.39	1.73469e+57	1.77808e+56	1.35573	10.915	2.193	10.915
162.036	65.7602	721.524	3123.39	1.86175e+57	1.70747e+56	1.43932	10.901	2.16	10.901
14.0142	20.6261	307.191	1700.65	2.43252e+56	1.38371e+56	0.233454	11.768	2.48	11.768
39.2794	238.484	433.351	6287.81	9.7551e+55	4.3689e+56	0.180725	7.78	2.458	7.78
184.315	65.7602	758.36	3123.39	1.98538e+57	1.63461e+56	1.51906	10.876	2.125	10.876
209.657	65.7602	797.692	3123.39	2.10454e+57	1.55972e+56	1.59437	10.84	2.088	10.84
238.484	65.7602	839.757	3123.39	2.21822e+57	1.48304e+56	1.66476	10.793	2.049	10.793
44.6801	238.484	452.925	6287.81	1.48134e+56	4.31903e+56	0.2218	8.538	2.446	8.538
271.275	65.7602	884.821	3123.39	2.32553e+57	1.4049e+56	1.72983	10.736	2.009	10.736
7.359	8.37083	249.187	1069.1	1.71895e+56	8.56223e+55	0.16282	14.433	2.447	14.433
15.9411	20.6261	320.459	1700.65	2.95965e+56	1.35724e+56	0.27586	11.441	2.461	11.441
308.574	65.7602	933.181	3123.39	2.42568e+57	1.32564e+56	1.78928	10.669	1.967	10.669
351.001	65.7602	985.173	3123.39	2.51798e+57	1.24569e+56	1.84291	10.593	1.923	10.593
50.8234	238.484	473.542	6287.81	2.17543e+56	4.26636e+56	0.277987	9.071	2.433	9.071
399.262	65.7602	1041.17	3123.39	2.60188e+57	1.1655e+56	1.8906	10.509	1.877	10.509
454.159	65.7602	1101.59	3123.39	2.67697e+57	1.08556e+56	1.93235	10.418	1.83	10.418
516.604	65.7602	1313.86	3123.39	2.74055e+57	9.78145e+55	1.9662	10.326	1.767	10.326
587.635	65.7602	1563.82	3123.39	2.78136e+57	8.63817e+55	1.98664	10.235	1.691	10.235
57.8114	238.484	495.278	6287.81	3.05624e+56	4.21062e+56	0.348743	9.444	2.42	9.444
18.1329	20.6261	334.358	1700.65	3.55007e+56	1.32992e+56	0.323067	11.226	2.441	11.226
668.432	65.7602	1857.45	3123.39	2.79703e+57	7.57215e+55	1.99313	10.138	1.614	10.138
760.338	65.7602	2201.98	3123.39	2.79115e+57	6.59029e+55	1.98797	10.036	1.538	10.036
8.37083	8.37083	259.773	1069.1	2.05191e+56	8.3844e+55	0.189865	13.388	2.427	13.388
864.881	65.7602	2605.84	3123.39	2.76842e+57	5.69649e+55	1.97384	9.931	1.462	9.931
65.7602	238.484	518.216	6287.81	4.1053e+56	4.15152e+56	0.432093	9.721	2.405	9.721
20.6261	20.6261	348.925	1700.65	4.20362e+56	1.30173e+56	0.37495	11.091	2.42	11.091
983.798	65.7602	3078.78	3123.39	2.73327e+57	4.89193e+55	1.95319	9.825	1.387	9.825
1119.07	65.7602	3632.11	3123.39	2.68949e+57	4.17538e+55	1.92803	9.721	1.314	9.721
74.8019	238.484	542.449	6287.81	5.29657e+56	4.08879e+56	0.525475	9.941	2.39	9.941
1272.93	65.7602	4278.96	3123.39	2.64022e+57	3.54351e+55	1.90002	9.622	1.242	9.622
1447.96	65.7602	5034.51	3123.39	2.58799e+57	2.99147e+55	1.87048	9.528	1.172	9.528
23.462	20.6261	364.202	1700.65	4.91962e+56	1.2726e+56	0.431335	11.01	2.399	11.01
85.0869	238.484	568.076	6287.81	6.60244e+56	4.02216e+56	0.626281	10.123	2.374	10.123
9.52178	8.37083	270.84	1069.1	2.42926e+56	8.20298e+55	0.220423	12.667	2.406	12.667
1647.04	65.7602	5916.37	3123.39	2.53484e+57	2.5133e+55	1.84047	9.442	1.105	9.442
1873.5	65.7602	6944.91	3123.39	2.48234e+57	2.10234e+55	1.81082	9.364	1.04	9.364
96.7859	238.484	595.211	6287.81	7.99631e+56	3.95135e+56	0.732082	10.274	2.357	10.274
26.688	20.6261	380.233	1700.65	5.69687e+56	1.24251e+56	0.492004	10.969	2.376	10.969
2131.1	65.7602	8143.69	3123.39	2.43171e+57	1.75163e+55	1.78217	9.296	0.977	9.296
2424.12	65.7602	9540	3123.39	2.38387e+57	1.4543e+55	1.75503	9.236	0.918	9.236
110.094	238.484	623.978	6287.81	9.45334e+56	3.87611e+56	0.840694	10.398	2.338	10.398
2757.42	65.7602	11165.4	3123.39	2.33949e+57	1.20365e+55	1.72977	9.187	0.861	9.187
30.3574	20.6261	397.065	1700.65	6.53363e+56	1.21141e+56	0.55669	10.953	2.353	10.953
10.831	8.37083	282.413	1069.1	2.85305e+56	8.01776e+55	0.254603	12.164	2.384	12.164
125.231	238.484	654.514	6287.81	1.09505e+57	3.79618e+56	0.950181	10.497	2.319	10.497
3136.56	65.7602	13056.3	3123.39	2.29902e+57	9.93432e+54	1.70665	9.147	0.807	9.147
3567.82	65.7602	15254.9	3123.39	2.26277e+57	8.17938e+54	1.68586	9.116	0.756	9.116
34.5315	20.6261	414.752	1700.65	7.42753e+56	1.17927e+56	0.625074	10.955	2.329	10.955
4058.38	65.7602	17809.9	3123.39	2.23089e+57	6.72016e+54	1.6675	9.094	0.708	9.094
142.45	238.484	686.972	6287.81	1.24663e+57	3.71134e+56	1.05884	10.571	2.298	10.571
4616.39	65.7602	20777.5	3123.39	2.20342e+57	5.51111e+54	1.65162	9.081	0.662	9.081
162.036	238.484	721.524	6287.81	1.3981e+57	3.62138e+56	1.16519	10.624	2.276	10.624
5251.12	65.7602	24222.6	3123.39	2.18033e+57	4.51242e+54	1.63822	9.074	0.619	9.074
39.2794	20.6261	433.351	1700.65	8.37548e+56	1.14608e+56	0.696787	10.968	2.303	10.968
12.3202	8.37083	294.52	1069.1	3.32491e+56	7.82855e+55	0.292478	11.81	2.362	11.81
5973.12	65.7602	28220.4	3123.39	2.16148e+57	3.68971e+54	1.62723	9.074	0.579	9.074
184.315	238.484	758.36	6287.81	1.54764e+57	3.52616e+56	1.26796	10.655	2.252	10.655
6794.4	65.7602	32857.3	3123.39	2.14668e+57	3.01352e+54	1.61858	9.079	0.541	9.079
44.6801	20.6261	452.925	1700.65	9.3737e+56	1.11181e+56	0.771405	10.987	2.277	10.987
209.657	238.484	797.692	6287.81	1.69358e+57	3.42555e+56	1.36607	10.667	2.226	10.667
7728.6	65.7602	38233.3	3123.39	2.1357e+57	2.45886e+54	1.61213	9.09	0.505	9.09
14.0142	8.37083	307.191	1069.1	3.84615e+56	7.63517e+55	0.334086	11.561	2.339	11.561
238.484	238.484	839.757	6287.81	1.83443e+57	3.31951e+56	1.45865	10.662	2.199	10.662
8791.24	65.7602	44463.4	3123.39	2.12826e+57	2.00467e+54	1.60773	9.104	0.472	9.104
50.8234	20.6261	473.542	1700.65	1.04175e+57	1.07647e+56	0.848454	11.008	2.249	11.008
10000	65.7602	51680.6	3123.39	2.12405e+57	1.63324e+54	1.60521	9.122	0.44	9.122
271.275	238.484	884.821	6287.81	1.96886e+57	3.20805e+56	1.54501	10.639	2.17	10.639
57.8114	20.6261	495.278	1700.65	1.15016e+57	1.04006e+56	0.927407	11.029	2.22	11.029
5	74.8019	220.077	3345.2	4.75816e+54	3.08816e+56	0.0731752	3.159	2.69	3.159
308.574	238.484	933.181	6287.81	2.09573e+57	3.09128e+56	1.62462	10.601	2.14	10.601
15.9411	8.37083	320.459	1069.1	4.41782e+56	7.4375e+55	0.379433	11.389	2.316	11.389
65.7602	20.6261	518.216	1700.65	1.26196e+57	1.00261e+56	1.0077	11.047	2.189	11.047
351.001	238.484	985.173	6287.81	2.2141e+57	2.9694e+56	1.69714	10.549	2.107	10.549
5.68748	74.8019	229.361	3345.2	5.8655e+54	3.05507e+56	0.073397	3.415	2.676	3.415
399.262	238.484	1041.17	6287.81	2.32318e+57	2.84271e+56	1.76237	10.485	2.073	10.485
74.8019	20.6261	542.449	1700.65	1.37644e+57	9.64151e+55	1.08872	11.06	2.157	11.06
454.159	238.484	1101.59	6287.81	2.42242e+57	2.71162e+56	1.82024	10.411	2.036	10.411
6.46948	74.8019	239.057	3345.2	7.29793e+54	3.02169e+56	0.0738892	3.738	2.66	3.738
516.604	238.484	1313.86	6287.81	2.51027e+57	2.54678e+56	1.86944	10.331	1.993	10.331
18.1329	8.37083	334.358	1069.1	5.04065e+56	7.2354e+55	0.428495	11.271	2.291	11.271
85.0869	20.6261	568.076	1700.65	1.49283e+57	9.24753e+55	1.16984	11.067	2.124	11.067
7.359	74.8019	249.187	3345.2	9.19727e+54	2.98863e+56	0.0747854	4.155	2.645	4.155
587.635	238.484	1563.82	6287.81	2.58125e+57	2.34489e+56	1.90704	10.252	1.937	10.252
96.7859	20.6261	595.211	1700.65	1.6103e+57	8.84487e+55	1.25042	11.067	2.09	11.067
668.432	238.484	1857.45	6287.81	2.631e+57	2.13927e+56	1.93171	10.17	1.874	10.17
20.6261	8.37083	348.925	1069.1	5.71501e+56	7.0288e+55	0.481211	11.194	2.266	11.194
760.338	238.484	2201.98	6287.81	2.65871e+57	1.93733e+56	1.94362	10.084	1.808	10.084
110.094	20.6261	623.978	1700.65	1.72794e+57	8.43454e+55	1.3298	11.058	2.053	11.058
8.37083	74.8019	259.773	3345.2	1.17996e+55	2.95625e+56	0.0762927	4.695	2.63	4.695
864.881	238.484	2605.84	6287.81	2.66642e+57	1.74144e+56	1.94428	9.992	1.741	9.992
983.798	238.484	3078.78	6287.81	2.65754e+57	1.55375e+56	1.93582	9.897	1.673	9.897
23.462	8.37083	364.202	1069.1	6.44088e+56	6.81765e+55	0.537483	11.146	2.24	11.146
125.231	20.6261	654.514	1700.65	1.84484e+57	8.01772e+55	1.40735	11.042	2.015	11.042
9.52178	74.8019	270.84	3345.2	1.55026e+55	2.9245e+56	0.0787459	5.394	2.615	5.394
1119.07	238.484	3632.11	6287.81	2.6357e+57	1.37614e+56	1.92038	9.799	1.603	9.799
142.45	20.6261	686.972	1700.65	1.96004e+57	7.59588e+55	1.48245	11.017	1.976	11.017
1272.93	238.484	4278.96	6287.81	2.60428e+57	1.21006e+56	1.89984	9.703	1.533	9.703
1447.96	238.484	5034.51	6287.81	2.56622e+57	1.05662e+56	1.87585	9.61	1.462	9.61
162.036	20.6261	721.524	1700.65	2.07261e+57	7.17063e+55	1.55454	10.983	1.935	10.983
10.831	74.8019	282.413	3345.2	2.09725e+55	2.89291e+56	0.0826957	6.283	2.601	6.283
1647.04	238.484	5916.37	6287.81	2.52401e+57	9.16448e+55	1.84977	9.521	1.392	9.521
26.688	8.37083	380.233	1069.1	7.21774e+56	6.60194e+55	0.59717	11.119	2.213	11.119
184.315	20.6261	758.36	1700.65	2.1816e+57	6.74384e+55	1.62309	10.94	1.893	10.94
1873.5	238.484	6944.91	6287.81	2.47971e+57	7.89807e+55	1.8227	9.44	1.323	9.44
209.657	20.6261	797.692	1700.65	2.28613e+57	6.31752e+55	1.68763	10.888	1.849	10.888
2131.1	238.484	8143.69	6287.81	2.43498e+57	6.76573e+55	1.79556	9.365	1.255	9.365
30.3574	8.37083	397.065	1069.1	8.0445e+56	6.38173e+55	0.660081	11.107	2.185	11.107
12.3202	74.8019	294.52	3345.2	2.92771e+55	2.86101e+56	0.0890279	7.345	2.588	7.345
2424.12	238.484	9540	6287.81	2.39117e+57	5.76312e+55	1.76908	9.3	1.188	9.3
238.484	20.6261	839.757	1700.65	2.38537e+57	5.89387e+55	1.74778	10.827	1.804	10.827
2757.42	238.484	11165.4	6287.81	2.34932e+57	4.88351e+55	1.74383	9.244	1.123	9.244
271.275	20.6261	884.821	1700.65	2.47854e+57	5.47517e+55	1.8032	10.759	1.757	10.759
3136.56	238.484	13056.3	6287.81	2.31023e+57	4.11832e+55	1.72024	9.197	1.06	9.197
34.5315	8.37083	414.752	1069.1	8.91946e+56	6.1571e+55	0.725977	11.106	2.156	11.106
308.574	20.6261	933.181	1700.65	2.56498e+57	5.06375e+55	1.85365	10.682	1.709	10.682
3567.82	238.484	15254.9	6287.81	2.27446e+57	3.45783e+55	1.69864	9.159	0.999	9.159
351.001	20.6261	985.173	1700.65	2.6441e+57	4.66195e+55	1.89897	10.598	1.66	10.598
14.0142	74.8019	307.191	3345.2	4.19995e+55	2.82843e+56	0.0990556	8.461	2.575	8.461
4058.38	238.484	17809.9	6287.81	2.24243e+57	2.89178e+55	1.67925	9.13	0.941	9.13
39.2794	8.37083	433.351	1069.1	9.8402e+56	5.92823e+55	0.794566	11.111	2.126	11.111
4616.39	238.484	20777.5	6287.81	2.21435e+57	2.40977e+55	1.66222	9.11	0.885	9.11
399.262	20.6261	1041.17	1700.65	2.71543e+57	4.27204e+55	1.93907	10.508	1.61	10.508
5251.12	238.484	24222.6	6287.81	2.19036e+57	2.00169e+55	1.64761	9.098	0.831	9.098
454.159	20.6261	1101.59	1700.65	2.77862e+57	3.89616e+55	1.97393	10.412	1.559	10.412
44.6801	8.37083	452.925	1069.1	1.08035e+57	5.69535e+55	0.865501	11.119	2.094	11.119
5973.12	238.484	28220.4	6287.81	2.17043e+57	1.65802e+55	1.63542	9.093	0.78	9.093
516.604	20.6261	1313.86	1700.65	2.82809e+57	3.38311e+55	2.00028	10.316	1.486	10.316
15.9411	74.8019	320.459	3345.2	6.1172e+55	2.79485e+56	0.114454	9.406	2.561	9.406
6794.4	238.484	32857.3	6287.81	2.1545e+57	1.36993e+55	1.62561	9.094	0.732	9.094
587.635	20.6261	1563.82	1700.65	2.85121e+57	2.89337e+55	2.01188	10.218	1.408	10.218
7728.6	238.484	38233.3	6287.81	2.14238e+57	1.12941e+55	1.61807	9.101	0.686	9.101
50.8234	8.37083	473.542	1069.1	1.18056e+57	5.4588e+55	0.938386	11.128	2.062	11.128
668.432	20.6261	1857.45	1700.65	2.8499e+57	2.45944e+55	2.01025	10.115	1.331	10.115
8791.24	238.484	44463.4	6287.81	2.13384e+57	9.29346e+54	1.61269	9.112	0.643	9.112
57.8114	8.37083	495.278	1069.1	1.28415e+57	5.21896e+55	1.01278	11.135	2.028	11.135
760.338	20.6261	2201.98	1700.65	2.82941e+57	2.07877e+55	1.99839	10.008	1.256	10.008
10000	238.484	51680.6	6287.81	2.12863e+57	7.63446e+54	1.60929	9.128	0.602	9.128
864.881	20.6261	2605.84	1700.65	2.79474e+57	1.7479e+55	1.97904	9.9	1.184	9.9
18.1329	74.8019	334.358	3345.2	8.88868e+55	2.7601e+56	0.136921	10.003	2.547	10.003
5	271.275	220.077	6756.94	1.32911e+54	5.1935e+56	0.1173	1.755	2.589	2.589
983.798	20.6261	3078.78	1700.65	2.75017e+57	1.46275e+55	1.95448	9.792	1.114	9.792
65.7602	8.37083	518.216	1069.1	1.39059e+57	4.97633e+55	1.08818	11.14	1.993	11.14
5.68748	271.275	229.361	6756.94	1.59753e+54	5.17121e+56	0.11705	1.821	2.586	2.586
1119.07	20.6261	3632.11	1700.65	2.69917e+57	1.21889e+55	1.9265	9.688	1.047	9.688
6.46948	271.275	239.057	6756.94	1.92452e+54	5.14627e+56	0.116795	1.894	2.582	2.582
74.8019	8.37083	542.449	1069.1	1.49924e+57	4.73152e+55	1.16407	11.141	1.957	11.141
1272.93	20.6261	4278.96	1700.65	2.64454e+57	1.0118e+55	1.89657	9.589	0.983	9.589
7.359	271.275	249.187	6756.94	2.32433e+54	5.11856e+56	0.116542	1.974	2.577	2.577
1447.96	20.6261	5034.51	1700.65	2.58847e+57	8.37026e+54	1.8658	9.498	0.922	9.498
1647.04	20.6261	5916.37	1700.65	2.53269e+57	6.90359e+54	1.83511	9.414	0.864	9.414
85.0869	8.37083	568.076	1069.1	1.6094e+57	4.4852e+55	1.2399	11.136	1.92	11.136
8.37083	271.275	259.773	6756.94	2.81543e+54	5.08801e+56	0.116308	2.063	2.572	2.572
20.6261	74.8019	348.925	3345.2	1.26765e+56	2.72403e+56	0.167716	10.27	2.533	10.27
1873.5	20.6261	6944.91	1700.65	2.4785e+57	5.67885e+54	1.80518	9.339	0.809	9.339
9.52178	271.275	270.84	6756.94	3.42209e+54	5.05463e+56	0.116113	2.163	2.565	2.565
2131.1	20.6261	8143.69	1700.65	2.4269e+57	4.66061e+54	1.77656	9.273	0.757	9.273
96.7859	8.37083	595.211	1069.1	1.72031e+57	4.23816e+55	1.3151	11.125	1.881	11.125
10.831	271.275	282.413	6756.94	4.17679e+54	5.0186e+56	0.115988	2.278	2.557	2.557
2424.12	20.6261	9540	1700.65	2.37863e+57	3.81728e+54	1.74965	9.217	0.707	9.217
12.3202	271.275	294.52	6756.94	5.12417e+54	4.98027e+56	0.11598	2.411	2.548	2.548
2757.42	20.6261	11165.4	1700.65	2.33419e+57	3.12123e+54	1.72475	9.171	0.661	9.171
110.094	8.37083	623.978	1069.1	1.83117e+57	3.99127e+55	1.38909	11.106	1.841	11.106
14.0142	271.275	307.191	6756.94	6.32749e+54	4.94021e+56	0.116154	2.571	2.538	2.571
3136.56	20.6261	13056.3	1700.65	2.29393e+57	2.54834e+54	1.70208	9.133	0.618	9.133
23.462	74.8019	364.202	3345.2	1.75676e+56	2.68649e+56	0.207425	10.349	2.518	10.349
3567.82	20.6261	15254.9	1700.65	2.25805e+57	2.07803e+54	1.68178	9.105	0.577	9.105
15.9411	271.275	320.459	6756.94	7.88088e+54	4.89923e+56	0.116609	2.771	2.527	2.771
125.231	8.37083	654.514	1069.1	1.94114e+57	3.74549e+55	1.46131	11.081	1.8	11.081
4058.38	20.6261	17809.9	1700.65	2.22665e+57	1.69271e+54	1.66393	9.085	0.538	9.085
18.1329	271.275	334.358	6756.94	9.93369e+54	4.85819e+56	0.117489	3.025	2.515	3.025
4616.39	20.6261	20777.5	1700.65	2.1997e+57	1.37766e+54	1.64855	9.073	0.502	9.073
20.6261	271.275	348.925	6756.94	1.27442e+55	4.81756e+56	0.119024	3.353	2.504	3.353
142.45	8.37083	686.972	1069.1	2.04934e+57	3.50185e+55	1.5312	11.047	1.757	11.047
26.688	74.8019	380.233	3345.2	2.3579e+56	2.64734e+56	0.256014	10.363	2.503	10.363
5251.12	20.6261	24222.6	1700.65	2.17714e+57	1.12048e+54	1.63561	9.068	0.469	9.068
23.462	271.275	364.202	6756.94	1.67781e+55	4.77692e+56	0.121599	3.782	2.493	3.782
162.036	8.37083	721.524	1069.1	2.15491e+57	3.26143e+55	1.59826	11.006	1.713	11.006
5973.12	20.6261	28220.4	1700.65	2.15879e+57	9.10749e+53	1.62505	9.069	0.437	9.069
184.315	8.37083	758.36	1069.1	2.25699e+57	3.02534e+55	1.66199	10.957	1.668	10.957
26.688	271.275	380.233	6756.94	2.2865e+55	4.73542e+56	0.125898	4.348	2.483	4.348
6794.4	20.6261	32857.3	1700.65	2.14447e+57	7.39966e+53	1.61678	9.076	0.408	9.076
30.3574	74.8019	397.065	3345.2	3.0679e+56	2.60643e+56	0.313015	10.376	2.487	10.376
209.657	8.37083	797.692	1069.1	2.35476e+57	2.79472e+55	1.72198	10.9	1.623	10.9
7728.6	20.6261	38233.3	1700.65	2.13391e+57	6.0096e+53	1.61066	9.088	0.38	9.088
30.3574	271.275	397.065	6756.94	3.24645e+55	4.69243e+56	0.133134	5.082	2.473	5.082
8791.24	20.6261	44463.4	1700.65	2.12685e+57	4.87978e+53	1.60656	9.103	0.355	9.103
238.484	8.37083	839.757	1069.1	2.44744e+57	2.57065e+55	1.77787	10.834	1.576	10.834
10000	20.6261	51680.6	1700.65	2.12297e+57	3.96149e+53	1.6043	9.121	0.331	9.121
271.275	8.37083	884.821	1069.1	2.53433e+57	2.3542e+55	1.82935	10.762	1.528	10.762
34.5315	271.275	414.752	6756.94	4.80703e+55	4.64754e+56	0.145386	5.986	2.462	5.986
34.5315	74.8019	414.752	3345.2	3.88066e+56	2.56362e+56	0.377707	10.405	2.47	10.405
308.574	8.37083	933.181	1069.1	2.6148e+57	2.14635e+55	1.8762	10.683	1.48	10.683
39.2794	271.275	433.351	6756.94	7.35165e+55	4.60045e+56	0.165819	6.982	2.451	6.982
351.001	8.37083	985.173	1069.1	2.68829e+57	1.948e+55	1.91824	10.597	1.431	10.597
39.2794	74.8019	433.351	3345.2	4.78851e+56	2.51877e+56	0.449238	10.453	2.452	10.453
399.262	8.37083	1041.17	1069.1	2.75437e+57	1.75989e+55	1.9554	10.505	1.381	10.505
454.159	8.37083	1101.59	1069.1	2.8127e+57	1.58266e+55	1.98764	10.407	1.332	10.407
44.6801	271.275	452.925	6756.94	1.13518e+56	4.55086e+56	0.198255	7.904	2.439	7.904
44.6801	74.8019	452.925	3345.2	5.78298e+56	2.47176e+56	0.526701	10.513	2.433	10.513
516.604	8.37083	1313.86	1069.1	2.85574e+57	1.34189e+55	2.0108	10.309	1.26	10.309
587.635	8.37083	1563.82	1069.1	2.87163e+57	1.12497e+55	2.01894	10.21	1.186	10.21
668.432	8.37083	1857.45	1069.1	2.86413e+57	9.38708e+54	2.01445	10.105	1.115	10.105
50.8234	271.275	473.542	6756.94	1.72036e+56	4.49849e+56	0.24575	8.619	2.427	8.619
50.8234	74.8019	473.542	3345.2	6.85505e+56	2.42244e+56	0.609162	10.579	2.414	10.579
5	23.462	220.077	1818.19	2.17766e+55	1.69253e+56	0.0563879	15.62	2.631	15.62
760.338	8.37083	2201.98	1069.1	2.8387e+57	7.79997e+54	2.00042	9.997	1.047	9.997
57.8114	74.8019	495.278	3345.2	7.99525e+56	2.3707e+56	0.695675	10.647	2.393	10.647
864.881	8.37083	2605.84	1069.1	2.80027e+57	6.45691e+54	1.9795	9.888	0.982	9.888
57.8114	271.275	495.278	6756.94	2.50632e+56	4.44303e+56	0.309216	9.124	2.414	9.124
983.798	8.37083	3078.78	1069.1	2.75293e+57	5.32738e+54	1.95384	9.78	0.92	9.78
1119.07	8.37083	3632.11	1069.1	2.69996e+57	4.38261e+54	1.92515	9.677	0.861	9.677
65.7602	74.8019	518.216	3345.2	9.19364e+56	2.31642e+56	0.785286	10.71	2.371	10.71
1272.93	8.37083	4278.96	1069.1	2.644e+57	3.59617e+54	1.89479	9.579	0.805	9.579
74.8019	74.8019	542.449	3345.2	1.04397e+57	2.25951e+56	0.877036	10.767	2.348	10.767
1447.96	8.37083	5034.51	1069.1	2.58708e+57	2.94438e+54	1.86381	9.488	0.753	9.488
65.7602	271.275	518.216	6756.94	3.48335e+56	4.38421e+56	0.387375	9.484	2.401	9.484
1647.04	8.37083	5916.37	1069.1	2.5308e+57	2.40611e+54	1.83305	9.405	0.703	9.405
85.0869	74.8019	568.076	3345.2	1.17226e+57	2.19987e+56	0.96997	10.815	2.324	10.815
1873.5	8.37083	6944.91	1069.1	2.47638e+57	1.96308e+54	1.80317	9.331	0.657	9.331
74.8019	271.275	542.449	6756.94	4.62642e+56	4.32173e+56	0.477685	9.758	2.386	9.758
2131.1	8.37083	8143.69	1069.1	2.42473e+57	1.5994e+54	1.77466	9.267	0.613	9.267
96.7859	74.8019	595.211	3345.2	1.30309e+57	2.13747e+56	1.06314	10.852	2.298	10.852
2424.12	8.37083	9540	1069.1	2.37653e+57	1.3016e+54	1.74791	9.212	0.572	9.212
5.68748	23.462	229.361	1818.19	3.00882e+55	1.66912e+56	0.0628827	17.509	2.614	17.509
110.094	74.8019	623.978	3345.2	1.43528e+57	2.07225e+56	1.15563	10.879	2.27	10.879
2757.42	8.37083	11165.4	1069.1	2.33224e+57	1.05823e+54	1.72319	9.166	0.534	9.166
85.0869	271.275	568.076	6756.94	5.90512e+56	4.25529e+56	0.577231	9.977	2.371	9.977
3136.56	8.37083	13056.3	1069.1	2.29217e+57	8.59686e+53	1.70071	9.13	0.498	9.13
125.231	74.8019	654.514	3345.2	1.56764e+57	2.00422e+56	1.24655	10.893	2.241	10.893
3567.82	8.37083	15254.9	1069.1	2.25651e+57	6.97943e+53	1.6806	9.102	0.464	9.102
96.7859	271.275	595.211	6756.94	7.28896e+56	4.1846e+56	0.683197	10.155	2.355	10.155
4058.38	8.37083	17809.9	1069.1	2.22532e+57	5.66352e+53	1.66292	9.083	0.433	9.083
142.45	74.8019	686.972	3345.2	1.69897e+57	1.93343e+56	1.33506	10.895	2.211	10.895
4616.39	8.37083	20777.5	1069.1	2.19858e+57	4.59376e+53	1.6477	9.072	0.403	9.072
110.094	271.275	623.978	6756.94	8.74939e+56	4.10938e+56	0.793041	10.301	2.337	10.301
162.036	74.8019	721.524	3345.2	1.82808e+57	1.85996e+56	1.4204	10.886	2.179	10.886
5251.12	8.37083	24222.6	1069.1	2.17621e+57	3.72519e+53	1.63491	9.067	0.376	9.067
5973.12	8.37083	28220.4	1069.1	2.15804e+57	3.02e+53	1.62448	9.069	0.35	9.069
184.315	74.8019	758.36	3345.2	1.95382e+57	1.78393e+56	1.50186	10.864	2.145	10.864
125.231	271.275	654.514	6756.94	1.02602e+57	4.02935e+56	0.90453	10.418	2.319	10.418
6794.4	8.37083	32857.3	1069.1	2.14387e+57	2.44824e+53	1.61632	9.076	0.327	9.076
7728.6	8.37083	38233.3	1069.1	2.13345e+57	1.98438e+53	1.6103	9.087	0.304	9.087
209.657	74.8019	797.692	3345.2	2.0751e+57	1.70554e+56	1.57885	10.831	2.109	10.831
8791.24	8.37083	44463.4	1069.1	2.1265e+57	1.60861e+53	1.60628	9.103	0.284	9.103
142.45	271.275	686.972	6756.94	1.17975e+57	3.94425e+56	1.01572	10.508	2.299	10.508
238.484	74.8019	839.757	3345.2	2.19091e+57	1.62503e+56	1.65084	10.786	2.071	10.786
10000	8.37083	51680.6	1069.1	2.12271e+57	1.30385e+53	1.60409	9.121	0.264	9.121
271.275	74.8019	884.821	3345.2	2.30032e+57	1.5427e+56	1.71743	10.731	2.032	10.731
162.036	271.275	721.524	6756.94	1.33393e+57	3.85384e+56	1.12494	10.573	2.278	10.573
6.46948	23.462	239.057	1818.19	4.18044e+55	1.6458e+56	0.072233	17.893	2.598	17.893
308.574	74.8019	933.181	3345.2	2.40252e+57	1.45891e+56	1.77831	10.665	1.991	10.665
184.315	271.275	758.36	6756.94	1.48658e+57	3.75793e+56	1.23077	10.615	2.255	10.615
351.001	74.8019	985.173	3345.2	2.49681e+57	1.37408e+56	1.83327	10.591	1.948	10.591
399.262	74.8019	1041.17	3345.2	2.58263e+57	1.28868e+56	1.88219	10.509	1.903	10.509
209.657	271.275	797.692	6756.94	1.63588e+57	3.65636e+56	1.33202	10.636	2.231	10.636
454.159	74.8019	1101.59	3345.2	2.65954e+57	1.20322e+56	1.92506	10.419	1.856	10.419
238.484	271.275	839.757	6756.94	1.78024e+57	3.54904e+56	1.42771	10.637	2.205	10.637
516.604	74.8019	1313.86	3345.2	2.72512e+57	1.0889e+56	1.96005	10.327	1.795	10.327
271.275	271.275	884.821	6756.94	1.91824e+57	3.43594e+56	1.51711	10.62	2.177	10.62
587.635	74.8019	1563.82	3345.2	2.76854e+57	9.65392e+55	1.98185	10.237	1.72	10.237
668.432	74.8019	1857.45	3345.2	2.78692e+57	8.49495e+55	1.98969	10.141	1.644	10.141
308.574	271.275	933.181	6756.94	2.04868e+57	3.31711e+56	1.59963	10.587	2.148	10.587
760.338	74.8019	2201.98	3345.2	2.7835e+57	7.42094e+55	1.98569	10.04	1.568	10.04
351.001	271.275	985.173	6756.94	2.17054e+57	3.19269e+56	1.6749	10.54	2.117	10.54
864.881	74.8019	2605.84	3345.2	2.76286e+57	6.43749e+55	1.97251	9.936	1.493	9.936
7.359	23.462	249.187	1818.19	5.7731e+55	1.62236e+56	0.085095	16.953	2.581	16.953
399.262	271.275	1041.17	6756.94	2.28302e+57	3.06294e+56	1.74269	10.48	2.084	10.48
983.798	74.8019	3078.78	3345.2	2.72942e+57	5.5472e+55	1.9526	9.83	1.418	9.83
454.159	271.275	1101.59	6756.94	2.38551e+57	2.92822e+56	1.80293	10.407	2.048	10.407
1119.07	74.8019	3632.11	3345.2	2.68701e+57	4.74998e+55	1.928	9.727	1.344	9.727
516.604	271.275	1313.86	6756.94	2.4764e+57	2.76019e+56	1.85428	10.331	2.007	10.331
1272.93	74.8019	4278.96	3345.2	2.6388e+57	4.04342e+55	1.9004	9.627	1.272	9.627
5	9.52178	220.077	1142.01	8.45556e+55	9.85888e+55	0.093188	24.28	2.525	24.28
587.635	271.275	1563.82	6756.94	2.55077e+57	2.55254e+56	1.89406	10.253	1.954	10.253
1447.96	74.8019	5034.51	3345.2	2.58737e+57	3.42315e+55	1.87114	9.533	1.202	9.533
668.432	271.275	1857.45	6756.94	2.60456e+57	2.33816e+56	1.9211	10.174	1.893	10.174
1647.04	74.8019	5916.37	3345.2	2.5348e+57	2.88351e+55	1.8413	9.447	1.133	9.447
1873.5	74.8019	6944.91	3345.2	2.4827e+57	2.41781e+55	1.81174	9.369	1.067	9.369
760.338	271.275	2201.98	6756.94	2.63663e+57	2.12622e+56	1.93542	10.089	1.829	10.089
2131.1	74.8019	8143.69	3345.2	2.43233e+57	2.01893e+55	1.78313	9.3	1.004	9.3
864.881	271.275	2605.84	6756.94	2.64861e+57	1.91925e+56	1.93833	10	1.764	10
8.37083	23.462	259.773	1818.19	7.85458e+55	1.59852e+56	0.102006	15.516	2.565	15.516
2424.12	74.8019	9540	3345.2	2.38464e+57	1.67956e+55	1.75598	9.24	0.944	9.24
983.798	271.275	3078.78	6756.94	2.64361e+57	1.7196e+56	1.93182	9.906	1.697	9.906
2757.42	74.8019	11165.4	3345.2	2.34033e+57	1.3926e+55	1.73068	9.19	0.886	9.19
1119.07	271.275	3632.11	6756.94	2.62518e+57	1.52939e+56	1.91801	9.81	1.628	9.81
3136.56	74.8019	13056.3	3345.2	2.29987e+57	1.15126e+55	1.70749	9.15	0.831	9.15
1272.93	271.275	4278.96	6756.94	2.59665e+57	1.35036e+56	1.8988	9.715	1.559	9.715
3567.82	74.8019	15254.9	3345.2	2.26358e+57	9.49259e+54	1.68662	9.119	0.778	9.119
1447.96	271.275	5034.51	6756.94	2.56099e+57	1.18386e+56	1.87586	9.622	1.49	9.622
4058.38	74.8019	17809.9	3345.2	2.23165e+57	7.80936e+54	1.66818	9.096	0.729	9.096
1647.04	271.275	5916.37	6756.94	2.52072e+57	1.03079e+56	1.85056	9.534	1.42	9.534
4616.39	74.8019	20777.5	3345.2	2.20411e+57	6.41179e+54	1.65222	9.082	0.682	9.082
5.68748	9.52178	229.361	1142.01	1.0517e+56	9.68303e+55	0.109995	19.405	2.506	19.405
1873.5	271.275	6944.91	6756.94	2.47796e+57	8.91652e+55	1.82407	9.451	1.351	9.451
5251.12	74.8019	24222.6	3345.2	2.18093e+57	5.25536e+54	1.63874	9.075	0.638	9.075
5973.12	74.8019	28220.4	3345.2	2.162e+57	4.30118e+54	1.62768	9.075	0.597	9.075
2131.1	271.275	8143.69	6756.94	2.43441e+57	7.66513e+55	1.79732	9.377	1.283	9.377
9.52178	23.462	270.84	1818.19	1.0479e+56	1.57411e+56	0.123378	14.17	2.548	14.17
6794.4	74.8019	32857.3	3345.2	2.14712e+57	3.51581e+54	1.61895	9.08	0.558	9.08
2424.12	271.275	9540	6756.94	2.39148e+57	6.55099e+55	1.77108	9.311	1.216	9.311
7728.6	74.8019	38233.3	3345.2	2.13606e+57	2.87079e+54	1.61243	9.09	0.521	9.09
2757.42	271.275	11165.4	6756.94	2.35025e+57	5.56841e+55	1.74594	9.253	1.151	9.253
8791.24	74.8019	44463.4	3345.2	2.12855e+57	2.34203e+54	1.60798	9.104	0.487	9.104
3136.56	271.275	13056.3	6756.94	2.31156e+57	4.7095e+55	1.72237	9.205	1.087	9.205
10000	74.8019	51680.6	3345.2	2.12428e+57	1.90921e+54	1.60541	9.122	0.455	9.122
3567.82	271.275	15254.9	6756.94	2.27603e+57	3.96478e+55	1.70071	9.167	1.026	9.167
4058.38	271.275	17809.9	6756.94	2.2441e+57	3.32387e+55	1.68122	9.137	0.966	9.137
5	85.0869	220.077	3583.7	4.16706e+54	3.27856e+56	0.0769206	2.911	2.688	2.911
4616.39	271.275	20777.5	6756.94	2.21603e+57	2.77605e+55	1.66405	9.116	0.91	9.116
10.831	23.462	282.413	1818.19	1.36894e+56	1.54907e+56	0.149522	13.115	2.531	13.115
5.68748	85.0869	229.361	3583.7	5.11208e+54	3.24532e+56	0.0770024	3.116	2.675	3.116
5251.12	271.275	24222.6	6756.94	2.19198e+57	2.31068e+55	1.64927	9.103	0.855	9.103
6.46948	9.52178	239.057	1142.01	1.2941e+56	9.50436e+55	0.129758	16.566	2.487	16.566
6.46948	85.0869	239.057	3583.7	6.31844e+54	3.21125e+56	0.0772891	3.372	2.661	3.372
5973.12	271.275	28220.4	6756.94	2.17194e+57	1.91751e+55	1.63691	9.097	0.803	9.097
7.359	85.0869	249.187	3583.7	7.88791e+54	3.17706e+56	0.0778822	3.699	2.646	3.699
6794.4	271.275	32857.3	6756.94	2.15586e+57	1.58698e+55	1.62691	9.098	0.754	9.098
7728.6	271.275	38233.3	6756.94	2.14358e+57	1.31034e+55	1.6192	9.104	0.707	9.104
8.37083	85.0869	259.773	3583.7	9.98595e+54	3.14334e+56	0.0789346	4.118	2.631	4.118
8791.24	271.275	44463.4	6756.94	2.13488e+57	1.07968e+55	1.61365	9.114	0.663	9.114
12.3202	23.462	294.52	1818.19	1.75196e+56	1.52332e+56	0.180655	12.351	2.514	12.351
10000	271.275	51680.6	6756.94	2.1295e+57	8.88026e+54	1.6101	9.129	0.621	9.129
9.52178	85.0869	270.84	3583.7	1.28913e+55	3.11031e+56	0.0806871	4.662	2.617	4.662
7.359	9.52178	249.187	1142.01	1.57609e+56	9.32235e+55	0.152728	14.776	2.468	14.776
10.831	85.0869	282.413	3583.7	1.70775e+55	3.07776e+56	0.0835342	5.366	2.603	5.366
14.0142	23.462	307.191	1818.19	2.1993e+56	1.4968e+56	0.216895	11.819	2.496	11.819
12.3202	85.0869	294.52	3583.7	2.33367e+55	3.04512e+56	0.0881304	6.255	2.59	6.255
8.37083	9.52178	259.773	1142.01	1.90076e+56	9.13669e+55	0.179123	13.595	2.448	13.595
14.0142	85.0869	307.191	3583.7	3.29313e+55	3.01195e+56	0.0955243	7.302	2.577	7.302
15.9411	23.462	320.459	1818.19	2.71234e+56	1.46944e+56	0.258263	11.458	2.477	11.458
15.9411	85.0869	320.459	3583.7	4.77031e+55	2.97787e+56	0.107242	8.375	2.564	8.375
18.1329	23.462	334.358	1818.19	3.29155e+56	1.4412e+56	0.304692	11.222	2.458	11.222
9.52178	9.52178	270.84	1142.01	2.27079e+56	8.9471e+55	0.209121	12.792	2.428	12.792
18.1329	85.0869	334.358	3583.7	6.99309e+55	2.94264e+56	0.125157	9.259	2.55	9.259
20.6261	23.462	348.925	1818.19	3.93666e+56	1.41201e+56	0.356047	11.072	2.438	11.072
10.831	9.52178	282.413	1142.01	2.68836e+56	8.75335e+55	0.242845	12.235	2.407	12.235
23.462	23.462	364.202	1818.19	4.64684e+56	1.38182e+56	0.412138	10.984	2.417	10.984
20.6261	85.0869	348.925	3583.7	1.01824e+56	2.90608e+56	0.151045	9.811	2.537	9.811
12.3202	9.52178	294.52	1142.01	3.15517e+56	8.55519e+55	0.280372	11.847	2.385	11.847
26.688	23.462	380.233	1818.19	5.42069e+56	1.35058e+56	0.472722	10.938	2.395	10.938
23.462	85.0869	364.202	3583.7	1.44937e+56	2.86804e+56	0.186086	10.076	2.522	10.076
30.3574	23.462	397.065	1818.19	6.25629e+56	1.31825e+56	0.537513	10.921	2.373	10.921
34.5315	23.462	414.752	1818.19	7.15106e+56	1.28479e+56	0.606172	10.924	2.349	10.924
14.0142	9.52178	307.191	1142.01	3.67257e+56	8.35242e+55	0.321739	11.577	2.363	11.577
26.688	85.0869	380.233	3583.7	1.9994e+56	2.82835e+56	0.230668	10.186	2.508	10.186
39.2794	23.462	433.351	1818.19	8.10178e+56	1.25016e+56	0.678311	10.938	2.324	10.938
44.6801	23.462	452.925	1818.19	9.10446e+56	1.21435e+56	0.753487	10.959	2.298	10.959
15.9411	9.52178	320.459	1142.01	4.24156e+56	8.14485e+55	0.36695	11.39	2.34	11.39
50.8234	23.462	473.542	1818.19	1.01543e+57	1.17735e+56	0.831207	10.983	2.271	10.983
30.3574	85.0869	397.065	3583.7	2.66758e+56	2.78685e+56	0.284522	10.243	2.492	10.243
57.8114	23.462	495.278	1818.19	1.12458e+57	1.13915e+56	0.910927	11.006	2.243	11.006
18.1329	9.52178	334.358	1142.01	4.86285e+56	7.93232e+55	0.415975	11.264	2.316	11.264
65.7602	23.462	518.216	1818.19	1.23724e+57	1.09976e+56	0.992063	11.027	2.213	11.027
74.8019	23.462	542.449	1818.19	1.35269e+57	1.05923e+56	1.07399	11.043	2.182	11.043
34.5315	85.0869	414.752	3583.7	3.44832e+56	2.74341e+56	0.346956	10.295	2.476	10.295
20.6261	9.52178	348.925	1142.01	5.53676e+56	7.71469e+55	0.468748	11.182	2.291	11.182
85.0869	23.462	568.076	1818.19	1.47015e+57	1.01759e+56	1.15606	11.052	2.15	11.052
23.462	9.52178	364.202	1142.01	6.26321e+56	7.49191e+55	0.525165	11.131	2.266	11.131
96.7859	23.462	595.211	1818.19	1.58875e+57	9.74934e+55	1.23762	11.054	2.116	11.054
39.2794	85.0869	433.351	3583.7	4.33342e+56	2.69785e+56	0.417053	10.356	2.459	10.356
110.094	23.462	623.978	1818.19	1.70759e+57	9.31342e+55	1.318	11.048	2.08	11.048
26.688	9.52178	380.233	1142.01	7.04163e+56	7.26391e+55	0.585076	11.103	2.24	11.103
125.231	23.462	654.514	1818.19	1.82573e+57	8.86937e+55	1.39654	11.034	2.043	11.034
44.6801	85.0869	452.925	3583.7	5.31336e+56	2.65004e+56	0.4938	10.427	2.441	10.427
142.45	23.462	686.972	1818.19	1.9422e+57	8.41862e+55	1.47263	11.01	2.005	11.01
30.3574	9.52178	397.065	1142.01	7.87088e+56	7.0307e+55	0.648286	11.091	2.212	11.091
162.036	23.462	721.524	1818.19	2.05604e+57	7.96285e+55	1.54568	10.977	1.964	10.977
50.8234	85.0869	473.542	3583.7	6.37803e+56	2.59983e+56	0.576154	10.502	2.422	10.502
184.315	23.462	758.36	1818.19	2.16631e+57	7.50398e+55	1.61515	10.936	1.923	10.936
34.5315	9.52178	414.752	1142.01	8.7492e+56	6.79234e+55	0.714549	11.09	2.184	11.09
57.8114	85.0869	495.278	3583.7	7.51692e+56	2.54707e+56	0.663063	10.578	2.402	10.578
209.657	23.462	797.692	1818.19	2.2721e+57	7.04413e+55	1.68057	10.885	1.879	10.885
238.484	23.462	839.757	1818.19	2.37257e+57	6.58563e+55	1.74154	10.825	1.834	10.825
39.2794	9.52178	433.351	1142.01	9.67412e+56	6.54898e+55	0.783564	11.096	2.154	11.096
65.7602	85.0869	518.216	3583.7	8.71914e+56	2.49164e+56	0.753478	10.65	2.381	10.65
271.275	23.462	884.821	1818.19	2.46694e+57	6.13094e+55	1.79774	10.757	1.788	10.757
44.6801	9.52178	452.925	1142.01	1.06424e+57	6.30081e+55	0.854978	11.105	2.123	11.105
74.8019	85.0869	542.449	3583.7	9.97343e+56	2.43342e+56	0.846361	10.715	2.359	10.715
308.574	23.462	933.181	1818.19	2.55453e+57	5.6826e+55	1.84891	10.682	1.741	10.682
85.0869	85.0869	568.076	3583.7	1.12681e+57	2.3723e+56	0.940682	10.77	2.336	10.77
351.001	23.462	985.173	1818.19	2.63474e+57	5.24322e+55	1.89488	10.599	1.692	10.599
50.8234	9.52178	473.542	1142.01	1.16501e+57	6.04815e+55	0.928387	11.116	2.091	11.116
399.262	23.462	1041.17	1818.19	2.70711e+57	4.81531e+55	1.93557	10.509	1.642	10.509
454.159	23.462	1101.59	1818.19	2.77126e+57	4.40134e+55	1.97097	10.413	1.591	10.413
96.7859	85.0869	595.211	3583.7	1.25912e+57	2.30821e+56	1.03543	10.815	2.311	10.815
57.8114	9.52178	495.278	1142.01	1.26923e+57	5.79137e+55	1.00334	11.125	2.058	11.125
516.604	23.462	1313.86	1818.19	2.82196e+57	3.83634e+55	1.99793	10.317	1.518	10.317
110.094	85.0869	623.978	3583.7	1.39302e+57	2.24109e+56	1.12964	10.847	2.285	10.847
587.635	23.462	1563.82	1818.19	2.84652e+57	3.29164e+55	2.01024	10.22	1.44	10.22
65.7602	9.52178	518.216	1142.01	1.37634e+57	5.53098e+55	1.07933	11.131	2.024	11.131
668.432	23.462	1857.45	1818.19	2.84652e+57	2.80652e+55	2.00921	10.117	1.363	10.117
125.231	85.0869	654.514	3583.7	1.52729e+57	2.17091e+56	1.22236	10.867	2.257	10.867
760.338	23.462	2201.98	1818.19	2.8271e+57	2.3789e+55	1.99783	10.011	1.287	10.011
74.8019	9.52178	542.449	1142.01	1.48571e+57	5.26755e+55	1.15583	11.133	1.988	11.133
864.881	23.462	2605.84	1818.19	2.79326e+57	2.00556e+55	1.97884	9.902	1.214	9.902
142.45	85.0869	686.972	3583.7	1.66066e+57	2.09769e+56	1.31272	10.874	2.227	10.874
983.798	23.462	3078.78	1818.19	2.74932e+57	1.68246e+55	1.95453	9.795	1.144	9.795
85.0869	9.52178	568.076	1142.01	1.59664e+57	5.0018e+55	1.23228	11.129	1.951	11.129
162.036	85.0869	721.524	3583.7	1.79192e+57	2.0215e+56	1.39991	10.868	2.196	10.868
1119.07	23.462	3632.11	1818.19	2.69879e+57	1.4051e+55	1.92673	9.691	1.076	9.691
184.315	85.0869	758.36	3583.7	1.91988e+57	1.94244e+56	1.48321	10.85	2.163	10.85
1272.93	23.462	4278.96	1818.19	2.64449e+57	1.16872e+55	1.8969	9.592	1.01	9.592
96.7859	9.52178	595.211	1142.01	1.70834e+57	4.73455e+55	1.3081	11.119	1.913	11.119
209.657	85.0869	797.692	3583.7	2.04341e+57	1.86068e+56	1.56199	10.82	2.128	10.82
1447.96	23.462	5034.51	1818.19	2.58864e+57	9.68616e+54	1.8662	9.5	0.948	9.5
238.484	85.0869	839.757	3583.7	2.16146e+57	1.77644e+56	1.6357	10.778	2.092	10.778
110.094	9.52178	623.978	1142.01	1.82001e+57	4.46671e+55	1.38271	11.102	1.873	11.102
1647.04	23.462	5916.37	1818.19	2.533e+57	8.00208e+54	1.83553	9.416	0.889	9.416
271.275	85.0869	884.821	3583.7	2.27309e+57	1.69001e+56	1.70393	10.725	2.053	10.725
1873.5	23.462	6944.91	1818.19	2.47889e+57	6.59213e+54	1.80561	9.341	0.833	9.341
125.231	9.52178	654.514	1142.01	1.93079e+57	4.19931e+55	1.45554	11.077	1.832	11.077
2131.1	23.462	8143.69	1818.19	2.42733e+57	5.41729e+54	1.77697	9.275	0.779	9.275
308.574	85.0869	933.181	3583.7	2.37746e+57	1.60176e+56	1.76634	10.662	2.013	10.662
2424.12	23.462	9540	1818.19	2.37905e+57	4.4423e+54	1.75003	9.218	0.729	9.218
142.45	9.52178	686.972	1142.01	2.0398e+57	3.93346e+55	1.52602	11.045	1.79	11.045
351.001	85.0869	985.173	3583.7	2.47386e+57	1.51209e+56	1.82273	10.589	1.971	10.589
2757.42	23.462	11165.4	1818.19	2.33459e+57	3.636e+54	1.7251	9.172	0.681	9.172
3136.56	23.462	13056.3	1818.19	2.2943e+57	2.97138e+54	1.70239	9.134	0.637	9.134
162.036	9.52178	721.524	1142.01	2.14618e+57	3.67033e+55	1.59364	11.004	1.746	11.004
399.262	85.0869	1041.17	3583.7	2.56171e+57	1.42147e+56	1.87298	10.508	1.927	10.508
3567.82	23.462	15254.9	1818.19	2.25839e+57	2.42495e+54	1.68205	9.106	0.595	9.106
454.159	85.0869	1101.59	3583.7	2.64057e+57	1.33044e+56	1.91707	10.419	1.882	10.419
184.315	9.52178	758.36	1142.01	2.24905e+57	3.41116e+55	1.65791	10.955	1.702	10.955
4058.38	23.462	17809.9	1818.19	2.22694e+57	1.97675e+54	1.66416	9.086	0.555	9.086
516.604	85.0869	1313.86	3583.7	2.70824e+57	1.2093e+56	1.95327	10.328	1.822	10.328
4616.39	23.462	20777.5	1818.19	2.19995e+57	1.60985e+54	1.64874	9.074	0.518	9.074
209.657	9.52178	797.692	1142.01	2.34759e+57	3.15719e+55	1.7184	10.899	1.656	10.899
5251.12	23.462	24222.6	1818.19	2.17735e+57	1.31004e+54	1.63577	9.069	0.484	9.069
587.635	85.0869	1563.82	3583.7	2.75438e+57	1.0764e+56	1.9765	10.239	1.748	10.239
5973.12	23.462	28220.4	1818.19	2.15896e+57	1.06535e+54	1.62518	9.07	0.451	9.07
668.432	85.0869	1857.45	3583.7	2.77565e+57	9.50858e+55	1.98579	10.144	1.674	10.144
238.484	9.52178	839.757	1142.01	2.44101e+57	2.90967e+55	1.77476	10.834	1.609	10.834
760.338	85.0869	2201.98	3583.7	2.77487e+57	8.33797e+55	1.98307	10.044	1.598	10.044
6794.4	23.462	32857.3	1818.19	2.14461e+57	8.65942e+53	1.61689	9.077	0.421	9.077
271.275	9.52178	884.821	1142.01	2.5286e+57	2.66983e+55	1.82667	10.762	1.561	10.762
864.881	85.0869	2605.84	3583.7	2.75652e+57	7.25958e+55	1.97094	9.941	1.523	9.941
7728.6	23.462	38233.3	1818.19	2.13402e+57	7.03563e+53	1.61075	9.088	0.393	9.088
308.574	9.52178	933.181	1142.01	2.60972e+57	2.43881e+55	1.8739	10.683	1.513	10.683
8791.24	23.462	44463.4	1818.19	2.12693e+57	5.71445e+53	1.60663	9.103	0.366	9.103
983.798	85.0869	3078.78	3583.7	2.72498e+57	6.27764e+55	1.95185	9.836	1.448	9.836
351.001	9.52178	985.173	1142.01	2.68382e+57	2.21765e+55	1.9163	10.597	1.464	10.597
10000	23.462	51680.6	1818.19	2.12303e+57	4.64045e+53	1.60435	9.121	0.342	9.121
1119.07	85.0869	3632.11	3583.7	2.68409e+57	5.39346e+55	1.92788	9.733	1.374	9.733
399.262	9.52178	1041.17	1142.01	2.75047e+57	2.00727e+55	1.95377	10.505	1.414	10.505
1272.93	85.0869	4278.96	3583.7	2.63706e+57	4.60569e+55	1.90074	9.633	1.302	9.633
454.159	9.52178	1101.59	1142.01	2.80932e+57	1.80845e+55	1.98628	10.407	1.364	10.407
1447.96	85.0869	5034.51	3583.7	2.58654e+57	3.91071e+55	1.8718	9.539	1.231	9.539
516.604	9.52178	1313.86	1142.01	2.85307e+57	1.53807e+55	2.00978	10.31	1.291	10.31
1647.04	85.0869	5916.37	3583.7	2.53463e+57	3.30323e+55	1.84217	9.452	1.162	9.452
1873.5	85.0869	6944.91	3583.7	2.483e+57	2.77675e+55	1.81274	9.374	1.095	9.374
587.635	9.52178	1563.82	1142.01	2.86972e+57	1.29273e+55	2.01829	10.21	1.217	10.21
2131.1	85.0869	8143.69	3583.7	2.43294e+57	2.32402e+55	1.78417	9.304	1.031	9.304
668.432	9.52178	1857.45	1142.01	2.86285e+57	1.08122e+55	2.01409	10.106	1.145	10.106
2424.12	85.0869	9540	3583.7	2.38544e+57	1.93746e+55	1.75702	9.244	0.97	9.244
760.338	9.52178	2201.98	1142.01	2.83791e+57	9.00331e+54	2.00027	9.998	1.075	9.998
5	26.688	220.077	1944.16	1.75298e+55	1.81873e+56	0.0556299	11.803	2.642	11.803
2757.42	85.0869	11165.4	3583.7	2.34122e+57	1.60951e+55	1.73168	9.194	0.911	9.194
864.881	9.52178	2605.84	1142.01	2.79984e+57	7.4675e+54	1.9795	9.889	1.009	9.889
3136.56	85.0869	13056.3	3583.7	2.30079e+57	1.33288e+55	1.70843	9.153	0.855	9.153
983.798	9.52178	3078.78	1142.01	2.75276e+57	6.17193e+54	1.95394	9.781	0.946	9.781
3567.82	85.0869	15254.9	3583.7	2.26448e+57	1.10073e+55	1.68748	9.121	0.801	9.121
1119.07	9.52178	3632.11	1142.01	2.69997e+57	5.08533e+54	1.92532	9.678	0.886	9.678
4058.38	85.0869	17809.9	3583.7	2.23248e+57	9.06808e+54	1.66895	9.098	0.751	9.098
1272.93	9.52178	4278.96	1142.01	2.64412e+57	4.17864e+54	1.89499	9.58	0.829	9.58
4616.39	85.0869	20777.5	3583.7	2.20487e+57	7.4546e+54	1.6529	9.084	0.703	9.084
1447.96	9.52178	5034.51	1142.01	2.58727e+57	3.42549e+54	1.86402	9.489	0.775	9.489
1647.04	9.52178	5916.37	1142.01	2.53103e+57	2.80239e+54	1.83327	9.406	0.725	9.406
5251.12	85.0869	24222.6	3583.7	2.1816e+57	6.11688e+54	1.63932	9.076	0.658	9.076
1873.5	9.52178	6944.91	1142.01	2.47662e+57	2.2886e+54	1.80338	9.332	0.677	9.332
5973.12	85.0869	28220.4	3583.7	2.16258e+57	5.01121e+54	1.62818	9.076	0.615	9.076
5.68748	26.688	229.361	1944.16	2.39969e+55	1.79436e+56	0.060556	13.93	2.625	13.93
2131.1	9.52178	8143.69	1142.01	2.42497e+57	1.86622e+54	1.77485	9.267	0.632	9.267
6794.4	85.0869	32857.3	3583.7	2.14761e+57	4.09982e+54	1.61937	9.081	0.575	9.081
2424.12	9.52178	9540	1142.01	2.37675e+57	1.51988e+54	1.74808	9.212	0.59	9.212
7728.6	85.0869	38233.3	3583.7	2.13647e+57	3.35025e+54	1.61278	9.091	0.538	9.091
2757.42	9.52178	11165.4	1142.01	2.33244e+57	1.23649e+54	1.72334	9.166	0.55	9.166
8791.24	85.0869	44463.4	3583.7	2.12888e+57	2.73509e+54	1.60826	9.105	0.502	9.105
3136.56	9.52178	13056.3	1142.01	2.29234e+57	1.00508e+54	1.70084	9.13	0.513	9.13
10000	85.0869	51680.6	3583.7	2.12455e+57	2.23105e+54	1.60564	9.122	0.469	9.122
3567.82	9.52178	15254.9	1142.01	2.25666e+57	8.16425e+53	1.68071	9.103	0.479	9.103
5	96.7859	220.077	3840.25	3.65735e+54	3.47491e+56	0.0808675	2.708	2.685	2.708
4058.38	9.52178	17809.9	1142.01	2.22545e+57	6.62773e+53	1.66302	9.083	0.447	9.083
4616.39	9.52178	20777.5	1142.01	2.19869e+57	5.37806e+53	1.64778	9.072	0.416	9.072
5.68748	96.7859	229.361	3840.25	4.4692e+54	3.44194e+56	0.0808431	2.875	2.673	2.875
5251.12	9.52178	24222.6	1142.01	2.1763e+57	4.36261e+53	1.63497	9.067	0.388	9.067
6.46948	96.7859	239.057	3840.25	5.4952e+54	3.40762e+56	0.0809723	3.081	2.661	3.081
5973.12	9.52178	28220.4	1142.01	2.15811e+57	3.53801e+53	1.62453	9.069	0.362	9.069
7.359	96.7859	249.187	3840.25	6.81087e+54	3.37263e+56	0.0813338	3.34	2.647	3.34
6.46948	26.688	239.057	1944.16	3.33727e+55	1.77015e+56	0.0679293	15.466	2.609	15.466
6794.4	9.52178	32857.3	1142.01	2.14393e+57	2.86869e+53	1.61636	9.076	0.337	9.076
8.37083	96.7859	259.773	3840.25	8.53359e+54	3.33768e+56	0.0820429	3.67	2.632	3.67
7728.6	9.52178	38233.3	1142.01	2.13349e+57	2.32579e+53	1.61034	9.087	0.314	9.087
8791.24	9.52178	44463.4	1142.01	2.12653e+57	1.88567e+53	1.60631	9.103	0.293	9.103
9.52178	96.7859	270.84	3840.25	1.08577e+55	3.30331e+56	0.0832753	4.095	2.617	4.095
10000	9.52178	51680.6	1142.01	2.12274e+57	1.52878e+53	1.60411	9.121	0.273	9.121
10.831	96.7859	282.413	3840.25	1.4114e+55	3.2696e+56	0.0853128	4.647	2.603	4.647
12.3202	96.7859	294.52	3840.25	1.88681e+55	3.23613e+56	0.0886232	5.36	2.59	5.36
7.359	26.688	249.187	1944.16	4.6617e+55	1.74589e+56	0.0785403	15.842	2.593	15.842
14.0142	96.7859	307.191	3840.25	2.60629e+55	3.20232e+56	0.093987	6.253	2.577	6.253
15.9411	96.7859	320.459	3840.25	3.71919e+55	3.16776e+56	0.102645	7.289	2.565	7.289
8.37083	26.688	259.773	1944.16	6.46204e+55	1.72132e+56	0.0931106	15.22	2.577	15.22
18.1329	96.7859	334.358	3840.25	5.43877e+55	3.13208e+56	0.116362	8.323	2.552	8.323
5	10.831	220.077	1220.02	7.32544e+55	1.06936e+56	0.085621	26.366	2.543	26.366
20.6261	96.7859	348.925	3840.25	8.01744e+55	3.09509e+56	0.137204	9.15	2.539	9.15
9.52178	26.688	270.84	1944.16	8.81055e+55	1.69619e+56	0.112209	14.198	2.561	14.198
23.462	96.7859	364.202	3840.25	1.16828e+56	3.05661e+56	0.166981	9.664	2.525	9.664
5.68748	10.831	229.361	1220.02	9.27004e+55	1.05103e+56	0.101464	20.558	2.525	20.558
26.688	96.7859	380.233	3840.25	1.65765e+56	3.01646e+56	0.206723	9.93	2.511	9.93
10.831	26.688	282.413	1944.16	1.17623e+56	1.67041e+56	0.136248	13.216	2.544	13.216
30.3574	96.7859	397.065	3840.25	2.27394e+56	2.97447e+56	0.256567	10.066	2.496	10.066
34.5315	96.7859	414.752	3840.25	3.01354e+56	2.93049e+56	0.315977	10.158	2.481	10.158
12.3202	26.688	294.52	1944.16	1.53581e+56	1.64389e+56	0.165508	12.436	2.527	12.436
6.46948	10.831	239.057	1220.02	1.15821e+56	1.03243e+56	0.120315	17.237	2.506	17.237
39.2794	96.7859	433.351	3840.25	3.86828e+56	2.88433e+56	0.38402	10.241	2.464	10.241
44.6801	96.7859	452.925	3840.25	4.82772e+56	2.83583e+56	0.459583	10.327	2.447	10.327
14.0142	26.688	307.191	1944.16	1.96264e+56	1.61657e+56	0.200146	11.868	2.51	11.868
50.8234	96.7859	473.542	3840.25	5.88049e+56	2.78485e+56	0.541494	10.415	2.429	10.415
57.8114	96.7859	495.278	3840.25	7.0148e+56	2.73121e+56	0.628574	10.502	2.41	10.502
15.9411	26.688	320.459	1944.16	2.45835e+56	1.58837e+56	0.240207	11.476	2.492	11.476
7.359	10.831	249.187	1220.02	1.42962e+56	1.01347e+56	0.142433	15.179	2.487	15.179
65.7602	96.7859	518.216	3840.25	8.21862e+56	2.67477e+56	0.71966	10.584	2.39	10.584
18.1329	26.688	334.358	1944.16	3.02352e+56	1.55922e+56	0.28563	11.216	2.473	11.216
74.8019	96.7859	542.449	3840.25	9.47965e+56	2.61539e+56	0.81361	10.657	2.369	10.657
20.6261	26.688	348.925	1944.16	3.6578e+56	1.52907e+56	0.336269	11.052	2.454	11.052
85.0869	96.7859	568.076	3840.25	1.07854e+57	2.55294e+56	0.90931	10.721	2.346	10.721
96.7859	96.7859	595.211	3840.25	1.21229e+57	2.48732e+56	1.00567	10.773	2.322	10.773
8.37083	10.831	259.773	1220.02	1.74454e+56	9.94129e+55	0.168057	13.839	2.468	13.839
23.462	26.688	364.202	1944.16	4.3602e+56	1.49786e+56	0.391915	10.954	2.434	10.954
110.094	96.7859	623.978	3840.25	1.34794e+57	2.41846e+56	1.10166	10.812	2.297	10.812
125.231	96.7859	654.514	3840.25	1.48416e+57	2.3463e+56	1.19627	10.838	2.27	10.838
26.688	26.688	380.233	1944.16	5.12909e+56	1.46551e+56	0.452302	10.904	2.413	10.904
142.45	96.7859	686.972	3840.25	1.61966e+57	2.27083e+56	1.28859	10.85	2.242	10.85
9.52178	10.831	270.84	1220.02	2.10584e+56	9.74359e+55	0.19738	12.937	2.448	12.937
162.036	96.7859	721.524	3840.25	1.75316e+57	2.19209e+56	1.37775	10.849	2.212	10.849
30.3574	26.688	397.065	1944.16	5.9623e+56	1.43199e+56	0.517116	10.886	2.391	10.886
184.315	96.7859	758.36	3840.25	1.88344e+57	2.11016e+56	1.46301	10.835	2.18	10.835
34.5315	26.688	414.752	1944.16	6.85704e+56	1.39725e+56	0.585997	10.889	2.368	10.889
209.657	96.7859	797.692	3840.25	2.00933e+57	2.02518e+56	1.5437	10.808	2.146	10.808
10.831	10.831	282.413	1220.02	2.51589e+56	9.54136e+55	0.230542	12.319	2.428	12.319
238.484	96.7859	839.757	3840.25	2.12975e+57	1.93736e+56	1.61925	10.769	2.111	10.769
39.2794	26.688	433.351	1944.16	7.80988e+56	1.36123e+56	0.658532	10.905	2.344	10.905
271.275	96.7859	884.821	3840.25	2.24373e+57	1.84697e+56	1.68924	10.718	2.074	10.718
308.574	96.7859	933.181	3840.25	2.3504e+57	1.75435e+56	1.75331	10.657	2.034	10.657
12.3202	10.831	294.52	1220.02	2.97649e+56	9.33431e+55	0.267627	11.892	2.407	11.892
44.6801	26.688	452.925	1944.16	8.81662e+56	1.32392e+56	0.734255	10.929	2.319	10.929
351.001	96.7859	985.173	3840.25	2.44904e+57	1.6599e+56	1.81124	10.586	1.993	10.586
399.262	96.7859	1041.17	3840.25	2.53904e+57	1.56412e+56	1.86292	10.506	1.95	10.506
50.8234	26.688	473.542	1944.16	9.8723e+56	1.28528e+56	0.812654	10.955	2.293	10.955
454.159	96.7859	1101.59	3840.25	2.61996e+57	1.46752e+56	1.90831	10.418	1.906	10.418
516.604	96.7859	1313.86	3840.25	2.68981e+57	1.3397e+56	1.9458	10.329	1.848	10.329
14.0142	10.831	307.191	1220.02	3.48903e+56	9.12217e+55	0.308676	11.596	2.385	11.596
587.635	96.7859	1563.82	3840.25	2.73878e+57	1.19729e+56	1.97055	10.24	1.776	10.24
57.8114	26.688	495.278	1944.16	1.09711e+57	1.24531e+56	0.893164	10.981	2.265	10.981
668.432	96.7859	1857.45	3840.25	2.7631e+57	1.06182e+56	1.9814	10.147	1.702	10.147
760.338	96.7859	2201.98	3840.25	2.76519e+57	9.347e+55	1.98006	10.049	1.628	10.049
65.7602	26.688	518.216	1944.16	1.21065e+57	1.20401e+56	0.975179	11.005	2.236	11.005
864.881	96.7859	2605.84	3840.25	2.74932e+57	8.16872e+55	1.96909	9.946	1.553	9.946
983.798	96.7859	3078.78	3840.25	2.71986e+57	7.08942e+55	1.95092	9.842	1.478	9.842
74.8019	26.688	542.449	1944.16	1.32711e+57	1.16141e+56	1.05806	11.023	2.206	11.023
15.9411	10.831	320.459	1220.02	4.05449e+56	8.90474e+55	0.353688	11.394	2.363	11.394
1119.07	96.7859	3632.11	3840.25	2.68065e+57	6.11199e+55	1.92766	9.739	1.404	9.739
85.0869	26.688	568.076	1944.16	1.44567e+57	1.11755e+56	1.14114	11.036	2.174	11.036
1272.93	96.7859	4278.96	3840.25	2.63495e+57	5.23638e+55	1.90103	9.64	1.332	9.64
1447.96	96.7859	5034.51	3840.25	2.58545e+57	4.4599e+55	1.87247	9.546	1.26	9.546
96.7859	26.688	595.211	1944.16	1.56546e+57	1.07249e+56	1.22373	11.04	2.141	11.04
1647.04	96.7859	5916.37	3840.25	2.5343e+57	3.77794e+55	1.84308	9.459	1.191	9.459
18.1329	10.831	334.358	1220.02	4.67353e+56	8.68179e+55	0.402626	11.257	2.34	11.257
110.094	26.688	623.978	1944.16	1.68555e+57	1.02633e+56	1.30517	11.037	2.106	11.037
1873.5	96.7859	6944.91	3840.25	2.48321e+57	3.18423e+55	1.81379	9.38	1.124	9.38
2131.1	96.7859	8143.69	3840.25	2.43352e+57	2.67157e+55	1.7853	9.31	1.059	9.31
125.231	26.688	654.514	1944.16	1.805e+57	9.79167e+55	1.38478	11.024	2.07	11.024
2424.12	96.7859	9540	3840.25	2.38625e+57	2.23217e+55	1.75816	9.249	0.996	9.249
142.45	26.688	686.972	1944.16	1.92281e+57	9.31155e+55	1.46192	11.002	2.032	11.002
2757.42	96.7859	11165.4	3840.25	2.34215e+57	1.8581e+55	1.73278	9.198	0.936	9.198
20.6261	10.831	348.925	1220.02	5.34642e+56	8.45316e+55	0.45542	11.169	2.316	11.169
162.036	26.688	721.524	1944.16	2.038e+57	8.82462e+55	1.53599	10.971	1.993	10.971
3136.56	96.7859	13056.3	3840.25	2.30177e+57	1.54157e+55	1.70947	9.157	0.879	9.157
184.315	26.688	758.36	1944.16	2.14963e+57	8.33281e+55	1.60645	10.931	1.951	10.931
3567.82	96.7859	15254.9	3840.25	2.26545e+57	1.27519e+55	1.68843	9.124	0.825	9.124
209.657	26.688	797.692	1944.16	2.25677e+57	7.83838e+55	1.67282	10.881	1.909	10.881
23.462	10.831	364.202	1220.02	6.07301e+56	8.2187e+55	0.511955	11.115	2.291	11.115
4058.38	96.7859	17809.9	3840.25	2.2334e+57	1.0521e+55	1.66981	9.101	0.773	9.101
238.484	26.688	839.757	1944.16	2.35856e+57	7.34372e+55	1.73469	10.823	1.864	10.823
4616.39	96.7859	20777.5	3840.25	2.20571e+57	8.6605e+54	1.65366	9.086	0.724	9.086
271.275	26.688	884.821	1944.16	2.45421e+57	6.85151e+55	1.79172	10.756	1.819	10.756
5251.12	96.7859	24222.6	3840.25	2.18236e+57	7.11488e+54	1.63999	9.078	0.678	9.078
308.574	26.688	933.181	1944.16	2.54303e+57	6.36446e+55	1.84367	10.681	1.772	10.681
26.688	10.831	380.233	1220.02	6.85267e+56	7.97834e+55	0.572078	11.085	2.265	11.085
5973.12	96.7859	28220.4	3840.25	2.16323e+57	5.83502e+54	1.62874	9.077	0.634	9.077
351.001	26.688	985.173	1944.16	2.62441e+57	5.88545e+55	1.89036	10.598	1.723	10.598
6794.4	96.7859	32857.3	3840.25	2.14817e+57	4.77834e+54	1.61985	9.082	0.593	9.082
399.262	26.688	1041.17	1944.16	2.69789e+57	5.41727e+55	1.93169	10.509	1.673	10.509
7728.6	96.7859	38233.3	3840.25	2.13693e+57	3.908e+54	1.61318	9.091	0.554	9.091
30.3574	10.831	397.065	1220.02	7.68421e+56	7.73203e+55	0.635583	11.073	2.238	11.073
454.159	26.688	1101.59	1944.16	2.7631e+57	4.96268e+55	1.96767	10.414	1.622	10.414
8791.24	96.7859	44463.4	3840.25	2.12926e+57	3.19284e+54	1.60859	9.105	0.518	9.105
516.604	26.688	1313.86	1944.16	2.8151e+57	4.34255e+55	1.9953	10.318	1.551	10.318
10000	96.7859	51680.6	3840.25	2.12485e+57	2.60618e+54	1.60591	9.123	0.484	9.123
587.635	26.688	1563.82	1944.16	2.84124e+57	3.73839e+55	2.00837	10.221	1.472	10.221
34.5315	10.831	414.752	1220.02	8.56581e+56	7.47979e+55	0.702216	11.073	2.21	11.073
668.432	26.688	1857.45	1944.16	2.84267e+57	3.19748e+55	2.00802	10.119	1.395	10.119
760.338	26.688	2201.98	1944.16	2.82443e+57	2.71832e+55	1.99716	10.013	1.319	10.013
39.2794	10.831	433.351	1220.02	9.49491e+56	7.22173e+55	0.771669	11.08	2.182	11.08
864.881	26.688	2605.84	1944.16	2.79153e+57	2.29802e+55	1.97857	9.905	1.245	9.905
983.798	26.688	3078.78	1944.16	2.7483e+57	1.9327e+55	1.95455	9.797	1.173	9.797
44.6801	10.831	452.925	1220.02	1.04682e+57	6.95802e+55	0.843582	11.09	2.151	11.09
1119.07	26.688	3632.11	1944.16	2.6983e+57	1.61784e+55	1.92695	9.693	1.104	9.693
1272.93	26.688	4278.96	1944.16	2.64438e+57	1.34855e+55	1.89725	9.594	1.038	9.594
50.8234	10.831	473.542	1220.02	1.14817e+57	6.68892e+55	0.91754	11.102	2.12	11.102
1447.96	26.688	5034.51	1944.16	2.58879e+57	1.11981e+55	1.86663	9.502	0.975	9.502
1647.04	26.688	5916.37	1944.16	2.53331e+57	9.26719e+54	1.83599	9.418	0.914	9.418
57.8114	10.831	495.278	1220.02	1.25304e+57	6.41479e+55	0.99308	11.113	2.088	11.113
1873.5	26.688	6944.91	1944.16	2.4793e+57	7.64635e+54	1.80607	9.342	0.857	9.342
65.7602	10.831	518.216	1220.02	1.36086e+57	6.13612e+55	1.0697	11.12	2.054	11.12
2131.1	26.688	8143.69	1944.16	2.42778e+57	6.29236e+54	1.77742	9.276	0.802	9.276
2424.12	26.688	9540	1944.16	2.37952e+57	5.16631e+54	1.75045	9.22	0.751	9.22
74.8019	10.831	542.449	1220.02	1.47099e+57	5.85348e+55	1.14685	11.124	2.019	11.124
2757.42	26.688	11165.4	1944.16	2.33504e+57	4.23332e+54	1.72548	9.173	0.702	9.173
85.0869	10.831	568.076	1220.02	1.58272e+57	5.56761e+55	1.22396	11.121	1.982	11.121
3136.56	26.688	13056.3	1944.16	2.29472e+57	3.46288e+54	1.70274	9.135	0.656	9.135
3567.82	26.688	15254.9	1944.16	2.25876e+57	2.82853e+54	1.68236	9.107	0.613	9.107
96.7859	10.831	595.211	1220.02	1.69526e+57	5.27933e+55	1.30045	11.113	1.944	11.113
4058.38	26.688	17809.9	1944.16	2.22727e+57	2.30751e+54	1.66443	9.087	0.573	9.087
110.094	10.831	623.978	1220.02	1.80779e+57	4.98961e+55	1.37573	11.097	1.905	11.097
4616.39	26.688	20777.5	1944.16	2.20024e+57	1.8805e+54	1.64897	9.074	0.535	9.074
5251.12	26.688	24222.6	1944.16	2.17758e+57	1.53119e+54	1.63596	9.069	0.499	9.069
125.231	10.831	654.514	1220.02	1.91944e+57	4.69952e+55	1.4492	11.073	1.864	11.073
5973.12	26.688	28220.4	1944.16	2.15916e+57	1.24586e+54	1.62534	9.07	0.466	9.07
142.45	10.831	686.972	1220.02	2.02933e+57	4.41025e+55	1.52032	11.041	1.822	11.041
6794.4	26.688	32857.3	1944.16	2.14476e+57	1.01309e+54	1.61701	9.077	0.434	9.077
7728.6	26.688	38233.3	1944.16	2.13415e+57	8.23457e+53	1.61085	9.088	0.405	9.088
162.036	10.831	721.524	1220.02	2.13657e+57	4.12309e+55	1.58855	11.001	1.779	11.001
8791.24	26.688	44463.4	1944.16	2.12703e+57	6.69086e+53	1.60671	9.103	0.378	9.103
184.315	10.831	758.36	1220.02	2.24029e+57	3.83937e+55	1.6534	10.954	1.735	10.954
10000	26.688	51680.6	1944.16	2.12311e+57	5.43502e+53	1.60441	9.121	0.353	9.121
209.657	10.831	797.692	1220.02	2.33966e+57	3.56047e+55	1.71444	10.897	1.689	10.897
238.484	10.831	839.757	1220.02	2.43387e+57	3.28781e+55	1.7713	10.833	1.642	10.833
271.275	10.831	884.821	1220.02	2.52222e+57	3.02276e+55	1.82368	10.762	1.595	10.762
308.574	10.831	933.181	1220.02	2.60406e+57	2.76663e+55	1.87134	10.683	1.546	10.683
5	30.3574	220.077	2079.19	1.42968e+55	1.95185e+56	0.0558774	9.106	2.652	9.106
351.001	10.831	985.173	1220.02	2.67884e+57	2.52067e+55	1.91412	10.597	1.497	10.597
399.262	10.831	1041.17	1220.02	2.74611e+57	2.28596e+55	1.95193	10.506	1.447	10.506
454.159	10.831	1101.59	1220.02	2.80553e+57	2.06345e+55	1.98476	10.408	1.396	10.408
516.604	10.831	1313.86	1220.02	2.85005e+57	1.76055e+55	2.00864	10.311	1.323	10.311
587.635	10.831	1563.82	1220.02	2.86754e+57	1.48366e+55	2.01754	10.212	1.248	10.212
5.68748	30.3574	229.361	2079.19	1.92706e+55	1.92644e+56	0.0595257	10.895	2.635	10.895
668.432	10.831	1857.45	1220.02	2.86137e+57	1.24394e+55	2.01366	10.107	1.175	10.107
760.338	10.831	2201.98	1220.02	2.83698e+57	1.03815e+55	2.00008	9.999	1.105	9.999
864.881	10.831	2605.84	1220.02	2.79932e+57	8.62803e+54	1.97948	9.89	1.037	9.89
983.798	10.831	3078.78	1220.02	2.75253e+57	7.14421e+54	1.95404	9.783	0.973	9.783
1119.07	10.831	3632.11	1220.02	2.69995e+57	5.89614e+54	1.92549	9.679	0.912	9.679
1272.93	10.831	4278.96	1220.02	2.64423e+57	4.85203e+54	1.8952	9.581	0.854	9.581
1447.96	10.831	5034.51	1220.02	2.58747e+57	3.98276e+54	1.86426	9.49	0.799	9.49
1647.04	10.831	5916.37	1220.02	2.53127e+57	3.26208e+54	1.8335	9.407	0.747	9.407
6.46948	30.3574	239.057	2079.19	2.65742e+55	1.9013e+56	0.0651412	12.712	2.619	12.712
1873.5	10.831	6944.91	1220.02	2.47688e+57	2.66677e+54	1.8036	9.333	0.698	9.333
2131.1	10.831	8143.69	1220.02	2.42522e+57	2.17657e+54	1.77506	9.268	0.652	9.268
2424.12	10.831	9540	1220.02	2.37699e+57	1.77406e+54	1.74827	9.213	0.608	9.213
2757.42	10.831	11165.4	1220.02	2.33266e+57	1.44434e+54	1.72351	9.167	0.568	9.167
3136.56	10.831	13056.3	1220.02	2.29254e+57	1.17476e+54	1.70099	9.131	0.53	9.131
3567.82	10.831	15254.9	1220.02	2.25683e+57	9.5475e+53	1.68084	9.103	0.494	9.103
4058.38	10.831	17809.9	1220.02	2.22559e+57	7.75451e+53	1.66312	9.084	0.461	9.084
7.359	30.3574	249.187	2079.19	3.7202e+55	1.8762e+56	0.0735476	14.004	2.603	14.004
4616.39	10.831	20777.5	1220.02	2.19881e+57	6.29499e+53	1.64787	9.072	0.43	9.072
5251.12	10.831	24222.6	1220.02	2.1764e+57	5.10815e+53	1.63505	9.067	0.401	9.067
5973.12	10.831	28220.4	1220.02	2.15819e+57	4.14378e+53	1.62459	9.069	0.373	9.069
6794.4	10.831	32857.3	1220.02	2.14399e+57	3.36096e+53	1.61641	9.076	0.348	9.076
7728.6	10.831	38233.3	1220.02	2.13354e+57	2.72551e+53	1.61037	9.087	0.325	9.087
8791.24	10.831	44463.4	1220.02	2.12657e+57	2.21005e+53	1.60634	9.103	0.302	9.103
8.37083	30.3574	259.773	2079.19	5.22282e+55	1.85086e+56	0.0856273	14.363	2.587	14.363
10000	10.831	51680.6	1220.02	2.12276e+57	1.79223e+53	1.60413	9.121	0.282	9.121
9.52178	30.3574	270.84	2079.19	7.26223e+55	1.82503e+56	0.102162	13.942	2.572	13.942
10.831	30.3574	282.413	2079.19	9.91403e+55	1.79853e+56	0.12374	13.203	2.556	13.203
5	12.3202	220.077	1303.5	6.22898e+55	1.1583e+56	0.0784428	28.416	2.561	28.416
12.3202	30.3574	294.52	2079.19	1.32323e+56	1.77128e+56	0.150756	12.482	2.539	12.482
14.0142	30.3574	307.191	2079.19	1.72534e+56	1.74318e+56	0.183438	11.907	2.523	11.907
5.68748	12.3202	229.361	1303.5	8.03686e+55	1.13919e+56	0.0931521	21.813	2.543	21.813
15.9411	30.3574	320.459	2079.19	2.19987e+56	1.71417e+56	0.221869	11.49	2.505	11.49
18.1329	30.3574	334.358	2079.19	2.74757e+56	1.68417e+56	0.266004	11.209	2.487	11.209
20.6261	30.3574	348.925	2079.19	3.36811e+56	1.6531e+56	0.315693	11.028	2.468	11.028
6.46948	12.3202	239.057	1303.5	1.02179e+56	1.11986e+56	0.110929	17.998	2.524	17.998
23.462	30.3574	364.202	2079.19	4.06029e+56	1.6209e+56	0.370705	10.922	2.449	10.922
26.688	30.3574	380.233	2079.19	4.82226e+56	1.58749e+56	0.430749	10.867	2.429	10.867
7.359	12.3202	249.187	1303.5	1.28083e+56	1.10016e+56	0.132044	15.645	2.506	15.645
30.3574	30.3574	397.065	2079.19	5.65155e+56	1.55283e+56	0.495481	10.847	2.408	10.847
34.5315	30.3574	414.752	2079.19	6.54511e+56	1.51684e+56	0.56451	10.85	2.385	10.85
8.37083	12.3202	259.773	1303.5	1.58425e+56	1.08004e+56	0.15675	14.122	2.487	14.122
39.2794	30.3574	433.351	2079.19	7.49922e+56	1.47948e+56	0.637395	10.868	2.362	10.868
44.6801	30.3574	452.925	2079.19	8.50946e+56	1.4407e+56	0.713645	10.894	2.338	10.894
50.8234	30.3574	473.542	2079.19	9.57064e+56	1.40047e+56	0.792723	10.924	2.313	10.924
9.52178	12.3202	270.84	1303.5	1.93518e+56	1.05947e+56	0.185262	13.108	2.468	13.108
57.8114	30.3574	495.278	2079.19	1.06768e+57	1.35877e+56	0.874039	10.954	2.286	10.954
65.7602	30.3574	518.216	2079.19	1.1821e+57	1.3156e+56	0.956967	10.98	2.258	10.98
10.831	12.3202	282.413	1303.5	2.33616e+56	1.0384e+56	0.217737	12.418	2.448	12.418
74.8019	30.3574	542.449	2079.19	1.29958e+57	1.27096e+56	1.04084	11.002	2.228	11.002
85.0869	30.3574	568.076	2079.19	1.41928e+57	1.22489e+56	1.12498	11.017	2.198	11.017
96.7859	30.3574	595.211	2079.19	1.54031e+57	1.17745e+56	1.20868	11.025	2.165	11.025
12.3202	12.3202	294.52	1303.5	2.78917e+56	1.01682e+56	0.25427	11.945	2.428	11.945
110.094	30.3574	623.978	2079.19	1.66172e+57	1.12871e+56	1.29124	11.023	2.131	11.023
125.231	30.3574	654.514	2079.19	1.78254e+57	1.07878e+56	1.37198	11.013	2.096	11.013
14.0142	12.3202	307.191	1303.5	3.29563e+56	9.94675e+55	0.294905	11.62	2.407	11.62
142.45	30.3574	686.972	2079.19	1.90176e+57	1.02781e+56	1.45025	10.994	2.059	10.994
162.036	30.3574	721.524	2079.19	2.01839e+57	9.75948e+55	1.52542	10.965	2.02	10.965
184.315	30.3574	758.36	2079.19	2.13146e+57	9.23408e+55	1.59695	10.926	1.98	10.926
15.9411	12.3202	320.459	1303.5	3.85652e+56	9.71952e+55	0.339639	11.398	2.385	11.398
209.657	30.3574	797.692	2079.19	2.24003e+57	8.70414e+55	1.66434	10.877	1.937	10.877
238.484	30.3574	839.757	2079.19	2.34323e+57	8.17223e+55	1.72718	10.82	1.894	10.82
271.275	30.3574	884.821	2079.19	2.44025e+57	7.64108e+55	1.78511	10.754	1.849	10.754
18.1329	12.3202	334.358	1303.5	4.47245e+56	9.48621e+55	0.388429	11.251	2.362	11.251
308.574	30.3574	933.181	2079.19	2.53039e+57	7.11368e+55	1.8379	10.68	1.802	10.68
351.001	30.3574	985.173	2079.19	2.61304e+57	6.5931e+55	1.88536	10.598	1.754	10.598
20.6261	12.3202	348.925	1303.5	5.14361e+56	9.24661e+55	0.441196	11.155	2.339	11.155
399.262	30.3574	1041.17	2079.19	2.68772e+57	6.08244e+55	1.9274	10.509	1.704	10.509
454.159	30.3574	1101.59	2079.19	2.75405e+57	5.58482e+55	1.96401	10.415	1.654	10.415
516.604	30.3574	1313.86	2079.19	2.80745e+57	4.90644e+55	1.99236	10.319	1.583	10.319
23.462	12.3202	364.202	1303.5	5.8698e+56	9.00052e+55	0.497817	11.097	2.315	11.097
587.635	30.3574	1563.82	2079.19	2.83529e+57	4.23828e+55	2.00627	10.223	1.504	10.223
668.432	30.3574	1857.45	2079.19	2.83828e+57	3.63684e+55	2.00664	10.122	1.427	10.122
26.688	12.3202	380.233	1303.5	6.65031e+56	8.74779e+55	0.558129	11.066	2.29	11.066
760.338	30.3574	2201.98	2079.19	2.82135e+57	3.1013e+55	1.99638	10.016	1.35	10.016
864.881	30.3574	2605.84	2079.19	2.7895e+57	2.62929e+55	1.97824	9.908	1.276	9.908
30.3574	12.3202	397.065	1303.5	7.48387e+56	8.48834e+55	0.62192	11.054	2.263	11.054
983.798	30.3574	3078.78	2079.19	2.74708e+57	2.21718e+55	1.95454	9.801	1.204	9.801
1119.07	30.3574	3632.11	2079.19	2.69768e+57	1.86051e+55	1.92717	9.696	1.134	9.696
1272.93	30.3574	4278.96	2079.19	2.64419e+57	1.55428e+55	1.89762	9.597	1.066	9.597
34.5315	12.3202	414.752	1303.5	8.36857e+56	8.22216e+55	0.688924	11.054	2.236	11.054
1447.96	30.3574	5034.51	2079.19	2.5889e+57	1.29327e+55	1.86709	9.505	1.002	9.505
1647.04	30.3574	5916.37	2079.19	2.53362e+57	1.07224e+55	1.8365	9.42	0.94	9.42
39.2794	12.3202	433.351	1303.5	9.3018e+56	7.94927e+55	0.758826	11.062	2.208	11.062
1873.5	30.3574	6944.91	2079.19	2.47973e+57	8.8616e+54	1.80659	9.345	0.882	9.345
2131.1	30.3574	8143.69	2079.19	2.42827e+57	7.30329e+54	1.77792	9.278	0.826	9.278
44.6801	12.3202	452.925	1303.5	1.02802e+57	7.66981e+55	0.831254	11.074	2.179	11.074
2424.12	30.3574	9540	2079.19	2.38002e+57	6.00423e+54	1.75092	9.221	0.773	9.221
2757.42	30.3574	11165.4	2079.19	2.33553e+57	4.92571e+54	1.72592	9.174	0.723	9.174
50.8234	12.3202	473.542	1303.5	1.12996e+57	7.38401e+55	0.905786	11.087	2.148	11.087
3136.56	30.3574	13056.3	2079.19	2.29518e+57	4.03349e+54	1.70313	9.136	0.676	9.136
57.8114	12.3202	495.278	1303.5	1.2355e+57	7.0922e+55	0.981948	11.099	2.116	11.099
3567.82	30.3574	15254.9	2079.19	2.25918e+57	3.29768e+54	1.6827	9.107	0.632	9.107
4058.38	30.3574	17809.9	2079.19	2.22763e+57	2.69242e+54	1.66472	9.087	0.59	9.087
65.7602	12.3202	518.216	1303.5	1.34406e+57	6.79482e+55	1.05923	11.109	2.083	11.109
4616.39	30.3574	20777.5	2079.19	2.20055e+57	2.19578e+54	1.64922	9.075	0.551	9.075
5251.12	30.3574	24222.6	2079.19	2.17785e+57	1.78906e+54	1.63617	9.069	0.515	9.069
74.8019	12.3202	542.449	1303.5	1.45499e+57	6.49246e+55	1.13706	11.113	2.048	11.113
5973.12	30.3574	28220.4	2079.19	2.15938e+57	1.45647e+54	1.62551	9.07	0.48	9.07
6794.4	30.3574	32857.3	2079.19	2.14494e+57	1.18497e+54	1.61715	9.077	0.448	9.077
85.0869	12.3202	568.076	1303.5	1.56757e+57	6.18583e+55	1.21488	11.112	2.012	11.112
7728.6	30.3574	38233.3	2079.19	2.13429e+57	9.63577e+53	1.61097	9.088	0.418	9.088
96.7859	12.3202	595.211	1303.5	1.68099e+57	5.87578e+55	1.29209	11.105	1.975	11.105
8791.24	30.3574	44463.4	2079.19	2.12714e+57	7.83227e+53	1.6068	9.103	0.39	9.103
110.094	12.3202	623.978	1303.5	1.79443e+57	5.56331e+55	1.36808	11.09	1.936	11.09
10000	30.3574	51680.6	2079.19	2.12319e+57	6.36441e+53	1.60448	9.121	0.364	9.121
125.231	12.3202	654.514	1303.5	1.90701e+57	5.24953e+55	1.44226	11.068	1.896	11.068
142.45	12.3202	686.972	1303.5	2.01783e+57	4.93571e+55	1.51407	11.037	1.854	11.037
5	34.5315	220.077	2223.99	1.18327e+55	2.09212e+56	0.0569306	7.246	2.661	7.246
162.036	12.3202	721.524	1303.5	2.126e+57	4.62322e+55	1.58295	10.999	1.812	10.999
184.315	12.3202	758.36	1303.5	2.23064e+57	4.31351e+55	1.64843	10.951	1.767	10.951
5.68748	34.5315	229.361	2223.99	1.56647e+55	2.06554e+56	0.0595923	8.606	2.644	8.606
209.657	12.3202	797.692	1303.5	2.3309e+57	4.00812e+55	1.71007	10.896	1.722	10.896
238.484	12.3202	839.757	1303.5	2.42598e+57	3.70858e+55	1.76748	10.832	1.675	10.832
271.275	12.3202	884.821	1303.5	2.51515e+57	3.41647e+55	1.82037	10.761	1.628	10.761
308.574	12.3202	933.181	1303.5	2.59777e+57	3.13328e+55	1.8685	10.683	1.579	10.683
6.46948	34.5315	239.057	2223.99	2.12757e+55	2.03942e+56	0.0637643	10.214	2.628	10.214
351.001	12.3202	985.173	1303.5	2.67328e+57	2.86044e+55	1.9117	10.598	1.53	10.598
399.262	12.3202	1041.17	1303.5	2.74123e+57	2.59925e+55	1.94989	10.506	1.48	10.506
454.159	12.3202	1101.59	1303.5	2.80128e+57	2.35084e+55	1.98305	10.409	1.429	10.409
516.604	12.3202	1313.86	1303.5	2.84664e+57	2.01239e+55	2.00734	10.312	1.356	10.312
587.635	12.3202	1563.82	1303.5	2.86506e+57	1.70055e+55	2.01669	10.213	1.279	10.213
7.359	34.5315	249.187	2223.99	2.95654e+55	2.01343e+56	0.0701925	11.806	2.612	11.806
668.432	12.3202	1857.45	1303.5	2.85967e+57	1.42943e+55	2.01317	10.109	1.206	10.109
760.338	12.3202	2201.98	1303.5	2.83589e+57	1.19573e+55	1.99986	10.001	1.134	10.001
864.881	12.3202	2605.84	1303.5	2.7987e+57	9.9589e+54	1.97945	9.892	1.066	9.892
983.798	12.3202	3078.78	1303.5	2.75224e+57	8.26205e+54	1.95414	9.784	1	9.784
1119.07	12.3202	3632.11	1303.5	2.6999e+57	6.83057e+54	1.92567	9.681	0.938	9.681
1272.93	12.3202	4278.96	1303.5	2.64434e+57	5.62972e+54	1.89544	9.582	0.878	9.582
1447.96	12.3202	5034.51	1303.5	2.58767e+57	4.62758e+54	1.86451	9.491	0.822	9.491
8.37083	34.5315	259.773	2223.99	4.16628e+55	1.98731e+56	0.0798112	12.92	2.597	12.92
1647.04	12.3202	5916.37	1303.5	2.53153e+57	3.79492e+54	1.83377	9.408	0.769	9.408
1873.5	12.3202	6944.91	1303.5	2.47716e+57	3.10578e+54	1.80386	9.334	0.719	9.334
2131.1	12.3202	8143.69	1303.5	2.4255e+57	2.53734e+54	1.7753	9.269	0.672	9.269
2424.12	12.3202	9540	1303.5	2.37726e+57	2.0699e+54	1.74849	9.213	0.627	9.213
2757.42	12.3202	11165.4	1303.5	2.3329e+57	1.68643e+54	1.72371	9.167	0.585	9.167
3136.56	12.3202	13056.3	1303.5	2.29276e+57	1.37259e+54	1.70116	9.131	0.546	9.131
9.52178	34.5315	270.84	2223.99	5.87603e+55	1.96077e+56	0.0935963	13.258	2.582	13.258
3567.82	12.3202	15254.9	1303.5	2.25702e+57	1.11619e+54	1.68098	9.103	0.51	9.103
4058.38	12.3202	17809.9	1303.5	2.22576e+57	9.07012e+53	1.66325	9.084	0.475	9.084
4616.39	12.3202	20777.5	1303.5	2.19895e+57	7.36631e+53	1.64797	9.072	0.443	9.072
5251.12	12.3202	24222.6	1303.5	2.17651e+57	5.97981e+53	1.63513	9.067	0.413	9.067
5973.12	12.3202	28220.4	1303.5	2.15828e+57	4.85261e+53	1.62466	9.069	0.385	9.069
6794.4	12.3202	32857.3	1303.5	2.14406e+57	3.93696e+53	1.61646	9.076	0.359	9.076
10.831	34.5315	282.413	2223.99	8.18964e+55	1.93357e+56	0.11238	12.976	2.566	12.976
7728.6	12.3202	38233.3	1303.5	2.1336e+57	3.19362e+53	1.61042	9.088	0.335	9.088
8791.24	12.3202	44463.4	1303.5	2.12661e+57	2.59019e+53	1.60637	9.103	0.312	9.103
10000	12.3202	51680.6	1303.5	2.12279e+57	2.10081e+53	1.60415	9.121	0.291	9.121
12.3202	34.5315	294.52	2223.99	1.11841e+56	1.9056e+56	0.136754	12.44	2.55	12.44
14.0142	34.5315	307.191	2223.99	1.49103e+56	1.87677e+56	0.167071	11.912	2.534	11.912
15.9411	34.5315	320.459	2223.99	1.93981e+56	1.84698e+56	0.203487	11.493	2.517	11.493
18.1329	34.5315	334.358	2223.99	2.46591e+56	1.81616e+56	0.245991	11.196	2.5	11.196
20.6261	34.5315	348.925	2223.99	3.06912e+56	1.78422e+56	0.294437	11.002	2.482	11.002
23.462	34.5315	364.202	2223.99	3.74811e+56	1.75108e+56	0.348579	10.886	2.463	10.886
26.688	34.5315	380.233	2223.99	4.50072e+56	1.71667e+56	0.408093	10.825	2.444	10.825
30.3574	34.5315	397.065	2223.99	5.32416e+56	1.6809e+56	0.472603	10.803	2.423	10.803
34.5315	34.5315	414.752	2223.99	6.21505e+56	1.64373e+56	0.541681	10.807	2.402	10.807
39.2794	34.5315	433.351	2223.99	7.16935e+56	1.60507e+56	0.614852	10.827	2.379	10.827
44.6801	34.5315	452.925	2223.99	8.18234e+56	1.56489e+56	0.691596	10.856	2.356	10.856
50.8234	34.5315	473.542	2223.99	9.24856e+56	1.52312e+56	0.771342	10.89	2.331	10.89
57.8114	34.5315	495.278	2223.99	1.03617e+57	1.47975e+56	0.853477	10.923	2.305	10.923
65.7602	34.5315	518.216	2223.99	1.15149e+57	1.43474e+56	0.937345	10.953	2.278	10.953
74.8019	34.5315	542.449	2223.99	1.27001e+57	1.38811e+56	1.02226	10.978	2.25	10.978
85.0869	34.5315	568.076	2223.99	1.39088e+57	1.33987e+56	1.10751	10.997	2.22	10.997
96.7859	34.5315	595.211	2223.99	1.5132e+57	1.29007e+56	1.19237	11.007	2.188	11.007
110.094	34.5315	623.978	2223.99	1.63598e+57	1.23877e+56	1.27613	11.009	2.155	11.009
125.231	34.5315	654.514	2223.99	1.75824e+57	1.18608e+56	1.35808	11.001	2.12	11.001
142.45	34.5315	686.972	2223.99	1.87896e+57	1.13213e+56	1.43755	10.984	2.084	10.984
162.036	34.5315	721.524	2223.99	1.99711e+57	1.07708e+56	1.5139	10.957	2.046	10.957
184.315	34.5315	758.36	2223.99	2.11171e+57	1.02114e+56	1.58657	10.92	2.007	10.92
209.657	34.5315	797.692	2223.99	2.2218e+57	9.64524e+55	1.65506	10.873	1.965	10.873
238.484	34.5315	839.757	2223.99	2.32649e+57	9.07509e+55	1.71894	10.817	1.922	10.817
271.275	34.5315	884.821	2223.99	2.42497e+57	8.50382e+55	1.77785	10.752	1.878	10.752
308.574	34.5315	933.181	2223.99	2.51653e+57	7.93457e+55	1.83155	10.679	1.832	10.679
351.001	34.5315	985.173	2223.99	2.60054e+57	7.37065e+55	1.87985	10.598	1.784	10.598
399.262	34.5315	1041.17	2223.99	2.6765e+57	6.81545e+55	1.92265	10.51	1.735	10.51
454.159	34.5315	1101.59	2223.99	2.74405e+57	6.27239e+55	1.95995	10.415	1.685	10.415
516.604	34.5315	1313.86	2223.99	2.79893e+57	5.53294e+55	1.98907	10.32	1.615	10.32
587.635	34.5315	1563.82	2223.99	2.8286e+57	4.79622e+55	2.00388	10.225	1.536	10.225
668.432	34.5315	1857.45	2223.99	2.83331e+57	4.12937e+55	2.00507	10.124	1.458	10.124
760.338	34.5315	2201.98	2223.99	2.81782e+57	3.53246e+55	1.99546	10.019	1.382	10.019
864.881	34.5315	2605.84	2223.99	2.78713e+57	3.00371e+55	1.97782	9.911	1.307	9.911
983.798	34.5315	3078.78	2223.99	2.74562e+57	2.53992e+55	1.95449	9.804	1.234	9.804
1119.07	34.5315	3632.11	2223.99	2.6969e+57	2.13678e+55	1.92738	9.699	1.163	9.699
1272.93	34.5315	4278.96	2223.99	2.64391e+57	1.78926e+55	1.89801	9.6	1.095	9.6
1447.96	34.5315	5034.51	2223.99	2.58897e+57	1.49196e+55	1.86758	9.508	1.029	9.508
1647.04	34.5315	5916.37	2223.99	2.53392e+57	1.23937e+55	1.83704	9.423	0.967	9.423
1873.5	34.5315	6944.91	2223.99	2.48017e+57	1.02608e+55	1.80715	9.347	0.907	9.347
2131.1	34.5315	8143.69	2223.99	2.42878e+57	8.46972e+54	1.77847	9.28	0.85	9.28
2424.12	34.5315	9540	2223.99	2.38056e+57	6.973e+54	1.75145	9.223	0.796	9.223
2757.42	34.5315	11165.4	2223.99	2.33607e+57	5.72767e+54	1.7264	9.176	0.745	9.176
3136.56	34.5315	13056.3	2223.99	2.29568e+57	4.69543e+54	1.70356	9.138	0.697	9.138
3567.82	34.5315	15254.9	2223.99	2.25964e+57	3.8426e+54	1.68309	9.108	0.651	9.108
4058.38	34.5315	17809.9	2223.99	2.22804e+57	3.14016e+54	1.66506	9.088	0.609	9.088
4616.39	34.5315	20777.5	2223.99	2.20091e+57	2.56291e+54	1.64951	9.076	0.569	9.076
5251.12	34.5315	24222.6	2223.99	2.17815e+57	2.0896e+54	1.63641	9.07	0.531	9.07
5973.12	34.5315	28220.4	2223.99	2.15964e+57	1.7022e+54	1.62572	9.071	0.496	9.071
6794.4	34.5315	32857.3	2223.99	2.14515e+57	1.38563e+54	1.61732	9.077	0.463	9.077
7728.6	34.5315	38233.3	2223.99	2.13446e+57	1.12728e+54	1.6111	9.088	0.432	9.088
8791.24	34.5315	44463.4	2223.99	2.12727e+57	9.16669e+53	1.6069	9.103	0.403	9.103
10000	34.5315	51680.6	2223.99	2.12329e+57	7.45134e+53	1.60457	9.121	0.376	9.121


==> anc/n4_mb1000_eos2.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
5	4616.39	183.959	38365.8	7.41035e+52	8.56612e+56	0.198297	0.646	1.96	1.96
5	308.574	183.959	7264.26	1.32603e+54	5.41563e+56	0.122293	1.786	2.569	2.569
5	760.338	183.959	12230.8	5.30997e+53	6.92018e+56	0.155827	1.279	2.405	2.405
5	110.094	183.959	4116.37	3.79774e+54	3.68504e+56	0.0856751	2.805	2.674	2.805
5	1873.5	183.959	21238.9	2.04364e+53	8.07483e+56	0.18329	0.916	2.196	2.196
5.68748	760.338	190.122	12230.8	6.3668e+53	6.90931e+56	0.155686	1.326	2.404	2.404
5.68748	4616.39	190.122	38365.8	8.83095e+52	8.56446e+56	0.198273	0.668	1.96	1.96
5.68748	308.574	190.122	7264.26	1.60226e+54	5.39529e+56	0.122094	1.861	2.566	2.566
5.68748	1873.5	190.122	21238.9	2.44074e+53	8.07013e+56	0.183224	0.947	2.195	2.195
6.46948	760.338	196.51	12230.8	7.65123e+53	6.89686e+56	0.155532	1.377	2.403	2.403
5.68748	110.094	190.122	4116.37	4.69629e+54	3.65677e+56	0.0858274	3.011	2.664	3.011
6.46948	308.574	196.51	7264.26	1.94329e+54	5.37268e+56	0.121902	1.944	2.562	2.562
6.46948	4616.39	196.51	38365.8	1.05375e+53	8.56248e+56	0.198246	0.691	1.96	1.96
6.46948	1873.5	196.51	21238.9	2.9197e+53	8.06465e+56	0.183149	0.981	2.195	2.195
7.359	760.338	203.133	12230.8	9.21585e+53	6.88263e+56	0.155365	1.432	2.402	2.402
7.359	308.574	203.133	7264.26	2.36664e+54	5.34778e+56	0.121731	2.038	2.557	2.557
7.359	4616.39	203.133	38365.8	1.25883e+53	8.56015e+56	0.198213	0.716	1.96	1.96
6.46948	110.094	196.51	4116.37	5.86867e+54	3.62816e+56	0.0862056	3.275	2.653	3.275
5	39.2794	183.959	2379.31	1.41395e+55	2.27735e+56	0.0630055	8.081	2.679	8.081
7.359	1873.5	203.133	21238.9	3.498e+53	8.05826e+56	0.183064	1.018	2.195	2.195
8.37083	760.338	210.002	12230.8	1.11273e+54	6.86645e+56	0.155187	1.493	2.4	2.4
8.37083	308.574	210.002	7264.26	2.89593e+54	5.32068e+56	0.121605	2.144	2.552	2.552
8.37083	4616.39	210.002	38365.8	1.50545e+53	8.55739e+56	0.198176	0.743	1.959	1.959
9.52178	308.574	217.13	7264.26	3.56371e+54	5.2916e+56	0.121556	2.268	2.545	2.545
8.37083	1873.5	210.002	21238.9	4.19716e+53	8.05083e+56	0.182968	1.058	2.195	2.195
9.52178	760.338	217.13	12230.8	1.34706e+54	6.84814e+56	0.155002	1.56	2.398	2.398
7.359	110.094	203.133	4116.37	7.43945e+54	3.59996e+56	0.0869314	3.616	2.642	3.616
10.831	308.574	224.53	7264.26	4.41635e+54	5.26101e+56	0.121633	2.413	2.538	2.538
9.52178	4616.39	217.13	38365.8	1.80226e+53	8.55413e+56	0.198133	0.771	1.959	1.959
9.52178	1873.5	217.13	21238.9	5.04385e+53	8.04221e+56	0.18286	1.101	2.194	2.194
10.831	760.338	224.53	12230.8	1.6356e+54	6.82755e+56	0.154816	1.633	2.396	2.396
12.3202	308.574	232.216	7264.26	5.52288e+54	5.22957e+56	0.12191	2.591	2.53	2.591
10.831	1873.5	224.53	21238.9	6.07125e+53	8.03224e+56	0.182739	1.147	2.193	2.193
12.3202	760.338	232.216	12230.8	1.99279e+54	6.80459e+56	0.15464	1.715	2.393	2.393
10.831	4616.39	224.53	38365.8	2.15984e+53	8.55029e+56	0.198082	0.802	1.959	1.959
8.37083	110.094	210.002	4116.37	9.6285e+54	3.57261e+56	0.0882003	4.069	2.631	4.069
14.0142	308.574	240.205	7264.26	6.99263e+54	5.1982e+56	0.122498	2.82	2.521	2.82
12.3202	1873.5	232.216	21238.9	7.321e+53	8.02073e+56	0.182606	1.197	2.193	2.193
14.0142	760.338	240.205	12230.8	2.43797e+54	6.77921e+56	0.154489	1.806	2.389	2.389
12.3202	4616.39	232.216	38365.8	2.59118e+53	8.54577e+56	0.198024	0.835	1.959	1.959
14.0142	1873.5	240.205	21238.9	8.84569e+53	8.00751e+56	0.182462	1.252	2.192	2.192
15.9411	308.574	248.512	7264.26	9.01576e+54	5.16772e+56	0.123577	3.12	2.513	3.12
5	5	183.959	821.853	2.10021e+56	6.81679e+55	0.190292	15.962	2.47	15.962
14.0142	4616.39	240.205	38365.8	3.11226e+53	8.54046e+56	0.197958	0.871	1.959	1.959
15.9411	760.338	248.512	12230.8	2.99753e+54	6.75153e+56	0.15439	1.909	2.385	2.385
5.68748	39.2794	190.122	2379.31	1.97641e+55	2.25459e+56	0.0672608	9.81	2.666	9.81
15.9411	1873.5	248.512	21238.9	1.07125e+54	7.99239e+56	0.182309	1.311	2.19	2.19
9.52178	110.094	217.13	4116.37	1.28375e+55	3.54605e+56	0.0903508	4.679	2.62	4.679
18.1329	760.338	257.157	12230.8	3.70866e+54	6.72181e+56	0.154379	2.027	2.38	2.38
15.9411	4616.39	248.512	38365.8	3.7429e+53	8.53423e+56	0.197882	0.909	1.959	1.959
18.1329	308.574	257.157	7264.26	1.19564e+55	5.13812e+56	0.125455	3.523	2.505	3.523
20.6261	760.338	266.159	12230.8	4.62578e+54	6.69053e+56	0.154513	2.166	2.374	2.374
18.1329	1873.5	257.157	21238.9	1.30081e+54	7.97518e+56	0.18215	1.377	2.189	2.189
18.1329	4616.39	257.157	38365.8	4.50777e+53	8.52694e+56	0.197797	0.951	1.958	1.958
23.462	760.338	275.541	12230.8	5.83282e+54	6.65848e+56	0.15488	2.335	2.368	2.368
20.6261	308.574	266.159	7264.26	1.65192e+55	5.10879e+56	0.128715	4.077	2.497	4.077
20.6261	1873.5	266.159	21238.9	1.58462e+54	7.95573e+56	0.181992	1.449	2.187	2.187
26.688	760.338	285.327	12230.8	7.46946e+54	6.62661e+56	0.155619	2.552	2.361	2.552
20.6261	4616.39	266.159	38365.8	5.43785e+53	8.51843e+56	0.197701	0.995	1.958	1.958
23.462	1873.5	275.541	21238.9	1.93785e+54	7.93393e+56	0.181848	1.529	2.185	2.185
10.831	110.094	224.53	4116.37	1.78e+55	3.52005e+56	0.0939963	5.507	2.61	5.507
23.462	4616.39	275.541	38365.8	6.57235e+53	8.50854e+56	0.197595	1.044	1.957	1.957
30.3574	760.338	295.544	12230.8	9.79641e+54	6.59551e+56	0.156965	2.841	2.355	2.841
26.688	1873.5	285.327	21238.9	2.3812e+54	7.90976e+56	0.181733	1.618	2.182	2.182
23.462	308.574	275.541	7264.26	2.40879e+55	5.0791e+56	0.134512	4.847	2.49	4.847
5	14.0142	183.959	1392.85	8.86889e+55	1.2982e+56	0.103635	21.518	2.61	21.518
26.688	4616.39	285.327	38365.8	7.96145e+53	8.49708e+56	0.19748	1.097	1.956	1.956
34.5315	760.338	306.22	12230.8	1.33447e+55	6.56456e+56	0.159355	3.237	2.349	3.237
30.3574	1873.5	295.544	21238.9	2.94373e+54	7.88333e+56	0.181676	1.719	2.178	2.178
30.3574	4616.39	295.544	38365.8	9.67013e+53	8.48389e+56	0.197358	1.154	1.955	1.955
39.2794	760.338	317.39	12230.8	1.91977e+55	6.53278e+56	0.163688	3.797	2.343	3.797
34.5315	1873.5	306.22	21238.9	3.66779e+54	7.85493e+56	0.18172	1.836	2.174	2.174
34.5315	4616.39	306.22	38365.8	1.17839e+54	8.46877e+56	0.197232	1.217	1.954	1.954
39.2794	1873.5	317.39	21238.9	4.6181e+54	7.82513e+56	0.181932	1.975	2.17	2.17
12.3202	110.094	232.216	4116.37	2.58564e+55	3.49443e+56	0.10026	6.603	2.601	6.603
39.2794	4616.39	317.39	38365.8	1.44175e+54	8.45159e+56	0.197112	1.287	1.953	1.953
26.688	308.574	285.327	7264.26	3.74378e+55	5.04831e+56	0.145159	5.9	2.483	5.9
44.6801	1873.5	329.088	21238.9	5.9007e+54	7.79473e+56	0.182418	2.146	2.165	2.165
44.6801	760.338	329.088	12230.8	2.96769e+55	6.49934e+56	0.171905	4.607	2.337	4.607
44.6801	4616.39	329.088	38365.8	1.77282e+54	8.43225e+56	0.197007	1.365	1.951	1.951
50.8234	1873.5	341.354	21238.9	7.70769e+54	7.76456e+56	0.18336	2.372	2.16	2.372
6.46948	39.2794	196.51	2379.31	2.85844e+55	2.23245e+56	0.0742181	11.726	2.653	11.726
50.8234	4616.39	341.354	38365.8	2.19382e+54	8.41074e+56	0.196939	1.454	1.949	1.949
57.8114	1873.5	354.233	21238.9	1.04372e+55	7.7344e+56	0.185094	2.682	2.155	2.682
57.8114	4616.39	354.233	38365.8	2.73737e+54	8.38721e+56	0.196938	1.556	1.946	1.946
5.68748	5	190.122	821.853	2.45454e+56	6.70239e+55	0.219111	14.964	2.453	14.964
65.7602	1873.5	367.774	21238.9	1.49436e+55	7.7031e+56	0.188324	3.125	2.151	3.125
65.7602	4616.39	367.774	38365.8	3.45366e+54	8.36201e+56	0.197055	1.675	1.943	1.943
50.8234	760.338	341.354	12230.8	4.98862e+55	6.46378e+56	0.188274	5.755	2.331	5.755
74.8019	4616.39	382.032	38365.8	4.42529e+54	8.33575e+56	0.197374	1.822	1.939	1.939
30.3574	308.574	295.544	7264.26	6.18389e+55	5.01592e+56	0.165035	7.217	2.476	7.217
85.0869	4616.39	397.069	38365.8	5.802e+54	8.30919e+56	0.198038	2.011	1.935	2.011
74.8019	1873.5	382.032	21238.9	2.31456e+55	7.6698e+56	0.19466	3.783	2.146	3.783
96.7859	4616.39	412.952	38365.8	7.89731e+54	8.28241e+56	0.199317	2.274	1.931	2.274
14.0142	110.094	240.205	4116.37	3.93809e+55	3.46877e+56	0.111119	7.938	2.592	7.938
110.094	4616.39	429.759	38365.8	1.1424e+55	8.25436e+56	0.201803	2.657	1.928	2.657
85.0869	1873.5	397.069	21238.9	3.97238e+55	7.63403e+56	0.208039	4.787	2.142	4.787
125.231	4616.39	447.575	38365.8	1.80893e+55	8.22422e+56	0.206934	3.245	1.924	3.245
57.8114	760.338	354.233	12230.8	9.01715e+55	6.42571e+56	0.221357	7.211	2.325	7.211
142.45	4616.39	502.076	38365.8	3.21011e+55	8.19177e+56	0.218266	4.175	1.921	4.175
34.5315	308.574	306.22	7264.26	1.05567e+56	4.9816e+56	0.200926	8.57	2.468	8.57
96.7859	1873.5	412.952	21238.9	7.61683e+55	7.59534e+56	0.238033	6.246	2.137	6.246
162.036	4616.39	576.514	38365.8	6.28443e+55	8.15595e+56	0.243626	5.549	1.917	5.549
65.7602	760.338	367.774	12230.8	1.66052e+56	6.38475e+56	0.283687	8.665	2.319	8.665
15.9411	110.094	248.512	4116.37	6.20836e+55	3.44248e+56	0.129641	9.289	2.583	9.289
5.68748	14.0142	190.122	1392.85	1.16134e+56	1.28136e+56	0.126136	18.22	2.594	18.22
7.359	39.2794	203.133	2379.31	4.23322e+55	2.21094e+56	0.0853217	13.277	2.64	13.277
110.094	1873.5	429.759	21238.9	1.55222e+56	7.55333e+56	0.303212	7.968	2.131	7.968
6.46948	5	196.51	821.853	2.85688e+56	6.58666e+55	0.251716	14.245	2.436	14.245
184.315	4616.39	661.803	38365.8	1.29336e+56	8.11479e+56	0.298592	7.26	1.913	7.26
39.2794	308.574	317.39	7264.26	1.7743e+56	4.94508e+56	0.259809	9.649	2.46	9.649
74.8019	760.338	382.032	12230.8	2.89776e+56	6.34052e+56	0.384372	9.793	2.311	9.793
125.231	1873.5	447.575	21238.9	3.00855e+56	7.50753e+56	0.421964	9.433	2.125	9.433
209.657	4616.39	759.504	38365.8	2.51579e+56	8.06669e+56	0.398673	8.821	1.909	8.821
18.1329	110.094	257.157	4116.37	9.84905e+55	3.41508e+56	0.159513	10.317	2.573	10.317
44.6801	308.574	329.088	7264.26	2.82223e+56	4.90606e+56	0.344965	10.39	2.452	10.39
85.0869	760.338	397.069	12230.8	4.61704e+56	6.29262e+56	0.522054	10.591	2.304	10.591
238.484	4616.39	871.402	38365.8	4.29092e+56	8.01021e+56	0.541466	9.94	1.904	9.94
7.359	5	203.133	821.853	3.31483e+56	6.46807e+55	0.288665	13.721	2.419	13.721
142.45	1873.5	502.076	21238.9	5.10295e+56	7.45702e+56	0.589365	10.443	2.119	10.443
8.37083	39.2794	210.002	2379.31	6.30047e+55	2.18991e+56	0.102216	13.939	2.628	13.939
96.7859	760.338	412.952	12230.8	6.73112e+56	6.24064e+56	0.687872	11.183	2.296	11.183
50.8234	308.574	341.354	7264.26	4.19461e+56	4.86422e+56	0.455053	10.916	2.443	10.916
6.46948	14.0142	196.51	1392.85	1.49065e+56	1.26517e+56	0.153116	16.171	2.579	16.171
271.275	4616.39	999.536	38365.8	6.42605e+56	7.94416e+56	0.709421	10.706	1.899	10.706
20.6261	110.094	266.159	4116.37	1.52407e+56	3.38634e+56	0.203714	10.903	2.564	10.903
162.036	1873.5	576.514	21238.9	7.51342e+56	7.39753e+56	0.777212	11.118	2.113	11.118
110.094	760.338	429.759	12230.8	9.12681e+56	6.18412e+56	0.871346	11.646	2.287	11.646
308.574	4616.39	1146.23	38365.8	8.71686e+56	7.8675e+56	0.885247	11.249	1.892	11.249
184.315	1873.5	661.803	21238.9	1.00199e+57	7.32558e+56	0.967317	11.597	2.105	11.597
57.8114	308.574	354.233	7264.26	5.85435e+56	4.81925e+56	0.586028	11.333	2.433	11.333
125.231	760.338	447.575	12230.8	1.16987e+57	6.12261e+56	1.06328	12.016	2.277	12.016
8.37083	5	210.002	821.853	3.83575e+56	6.34637e+55	0.330483	13.345	2.401	13.345
351.001	4616.39	1314.16	38365.8	1.10198e+57	7.77951e+56	1.0576	11.647	1.885	11.647
23.462	110.094	275.541	4116.37	2.25817e+56	3.35608e+56	0.263579	11.206	2.554	11.206
209.657	1873.5	759.504	21238.9	1.24893e+57	7.23917e+56	1.14954	11.949	2.096	11.949
142.45	760.338	502.076	12230.8	1.43078e+57	6.05308e+56	1.25273	12.307	2.266	12.307
9.52178	39.2794	217.13	2379.31	9.2382e+55	2.16899e+56	0.126329	13.8	2.617	13.8
65.7602	308.574	367.774	7264.26	7.75163e+56	4.77081e+56	0.732944	11.688	2.423	11.688
399.262	4616.39	1506.35	38365.8	1.32471e+57	7.67972e+56	1.22018	11.945	1.876	11.945
238.484	1873.5	871.402	21238.9	1.48459e+57	7.13737e+56	1.31881	12.212	2.086	12.212
7.359	14.0142	203.133	1392.85	1.87883e+56	1.2491e+56	0.184841	14.852	2.565	14.852
162.036	760.338	576.514	12230.8	1.67763e+57	5.96504e+56	1.4269	12.525	2.254	12.525
454.159	4616.39	1726.27	38365.8	1.53475e+57	7.56791e+56	1.36979	12.169	1.865	12.169
271.275	1873.5	999.536	21238.9	1.7047e+57	7.02027e+56	1.47282	12.407	2.073	12.407
74.8019	308.574	382.032	7264.26	9.83439e+56	4.71857e+56	0.890895	11.997	2.411	11.997
26.688	110.094	285.327	4116.37	3.1916e+56	3.32409e+56	0.339051	11.4	2.544	11.4
184.315	760.338	661.803	12230.8	1.90695e+57	5.85539e+56	1.58417	12.687	2.24	12.687
9.52178	5	217.13	821.853	4.4257e+56	6.2213e+55	0.377569	13.08	2.382	13.08
516.604	4616.39	1977.88	38365.8	1.72912e+57	7.44381e+56	1.50501	12.337	1.853	12.337
308.574	1873.5	1146.23	21238.9	1.90676e+57	6.88882e+56	1.61066	12.552	2.058	12.552
209.657	760.338	759.504	12230.8	2.11672e+57	5.72561e+56	1.72413	12.804	2.221	12.804
85.0869	308.574	397.069	7264.26	1.20528e+57	4.66216e+56	1.05542	12.265	2.399	12.265
351.001	1873.5	1314.16	21238.9	2.08913e+57	6.74384e+56	1.73207	12.655	2.041	12.655
587.635	4616.39	2265.72	38365.8	1.906e+57	7.30676e+56	1.62526	12.461	1.84	12.461
10.831	39.2794	224.53	2379.31	1.31695e+56	2.14762e+56	0.158588	13.333	2.605	13.333
238.484	760.338	871.402	12230.8	2.30519e+57	5.57971e+56	1.84661	12.886	2.199	12.886
30.3574	110.094	295.544	4116.37	4.31992e+56	3.29017e+56	0.429279	11.576	2.533	11.576
96.7859	308.574	412.952	7264.26	1.43607e+57	4.60121e+56	1.2226	12.494	2.386	12.494
668.432	4616.39	2594.94	38365.8	2.06406e+57	7.15596e+56	1.73035	12.547	1.826	12.547
399.262	1873.5	1506.35	21238.9	2.25036e+57	6.58503e+56	1.83688	12.723	2.022	12.723
10.831	5	224.53	821.853	5.08941e+56	6.09264e+55	0.430194	12.905	2.363	12.905
271.275	760.338	999.536	12230.8	2.47049e+57	5.42075e+56	1.95136	12.936	2.175	12.936
8.37083	14.0142	210.002	1392.85	2.33113e+56	1.23262e+56	0.221662	13.981	2.551	13.981
454.159	1873.5	1726.27	21238.9	2.38902e+57	6.41187e+56	1.92492	12.761	2.002	12.761
110.094	308.574	429.759	7264.26	1.67158e+57	4.53534e+56	1.38909	12.686	2.372	12.686
760.338	4616.39	2971.44	38365.8	2.20218e+57	6.99072e+56	1.82018	12.602	1.81	12.602
308.574	760.338	1146.23	12230.8	2.6104e+57	5.24895e+56	2.03781	12.957	2.148	12.957
516.604	1873.5	1977.88	21238.9	2.50393e+57	6.22403e+56	1.99613	12.771	1.979	12.771
34.5315	110.094	306.22	4116.37	5.63275e+56	3.25413e+56	0.532895	11.76	2.521	11.76
864.881	4616.39	3401.96	38365.8	2.31956e+57	6.81047e+56	1.89482	12.63	1.792	12.63
125.231	308.574	447.575	7264.26	1.90798e+57	4.46417e+56	1.55205	12.842	2.357	12.842
351.001	760.338	1314.16	12230.8	2.72313e+57	5.06436e+56	2.10566	12.949	2.119	12.949
587.635	1873.5	2265.72	21238.9	2.59483e+57	6.02139e+56	2.05096	12.754	1.955	12.754
12.3202	5	232.216	821.853	5.83061e+56	5.96014e+55	0.488532	12.797	2.343	12.797
983.798	4616.39	3894.16	38365.8	2.41589e+57	6.61484e+56	1.95463	12.633	1.773	12.633
399.262	760.338	1506.35	12230.8	2.80847e+57	4.86731e+56	2.15548	12.914	2.087	12.914
12.3202	39.2794	232.216	2379.31	1.81683e+56	2.12546e+56	0.199474	12.87	2.594	12.87
142.45	308.574	502.076	7264.26	2.1379e+57	4.38094e+56	1.70639	12.963	2.34	12.963
668.432	1873.5	2594.94	21238.9	2.66262e+57	5.8041e+56	2.09048	12.714	1.928	12.714
39.2794	110.094	317.39	4116.37	7.11514e+56	3.21573e+56	0.648172	11.955	2.508	11.955
454.159	760.338	1726.27	12230.8	2.86801e+57	4.65837e+56	2.1888	12.853	2.053	12.853
1119.07	4616.39	4456.83	38365.8	2.49162e+57	6.40365e+56	2.00035	12.613	1.752	12.613
162.036	308.574	576.514	7264.26	2.34948e+57	4.26802e+56	1.84428	13.05	2.318	13.05
9.52178	14.0142	217.13	1392.85	2.85436e+56	1.2156e+56	0.264049	13.397	2.537	13.397
760.338	1873.5	2971.44	21238.9	2.70917e+57	5.57259e+56	2.11622	12.652	1.899	12.652
516.604	760.338	1977.88	12230.8	2.90447e+57	4.43847e+56	2.20767	12.771	2.016	12.771
1272.93	4616.39	5099.96	38365.8	2.54801e+57	6.17699e+56	2.03313	12.572	1.729	12.572
864.881	1873.5	3401.96	21238.9	2.73698e+57	5.32764e+56	2.13	12.573	1.867	12.573
184.315	308.574	661.803	7264.26	2.53975e+57	4.13074e+56	1.96478	13.108	2.291	13.108
587.635	760.338	2265.72	12230.8	2.92104e+57	4.2088e+56	2.21426	12.671	1.976	12.671
14.0142	5	240.205	821.853	6.65228e+56	5.82357e+55	0.552681	12.743	2.322	12.743
44.6801	110.094	329.088	4116.37	8.7491e+56	3.17476e+56	0.773179	12.153	2.495	12.153
14.0142	39.2794	240.205	2379.31	2.42888e+56	2.10238e+56	0.249273	12.527	2.582	12.527
1447.96	4616.39	5834.96	38365.8	2.58692e+57	5.93526e+56	2.0544	12.515	1.704	12.515
668.432	760.338	2594.94	12230.8	2.92093e+57	3.9709e+56	2.21066	12.558	1.934	12.558
209.657	308.574	759.504	7264.26	2.70534e+57	3.9799e+56	2.0669	13.139	2.258	13.139
50.8234	110.094	341.354	4116.37	1.05147e+57	3.13101e+56	0.905899	12.346	2.481	12.346
983.798	1873.5	3894.16	21238.9	2.74875e+57	5.07037e+56	2.13363	12.48	1.834	12.48
760.338	760.338	2971.44	12230.8	2.90718e+57	3.7266e+56	2.19879	12.435	1.89	12.435
238.484	308.574	871.402	7264.26	2.84245e+57	3.81917e+56	2.14925	13.142	2.223	13.142
1647.04	4616.39	6674.88	38365.8	2.61054e+57	5.67922e+56	2.06572	12.444	1.676	12.444
15.9411	5	248.512	821.853	7.55669e+56	5.68274e+55	0.622663	12.731	2.301	12.731
864.881	760.338	3401.96	12230.8	2.88251e+57	3.47797e+56	2.18031	12.306	1.843	12.306
1119.07	1873.5	4456.83	21238.9	2.74714e+57	4.80229e+56	2.12885	12.377	1.798	12.377
271.275	308.574	999.536	7264.26	2.94852e+57	3.64917e+56	2.2112	13.115	2.184	13.115
1873.5	4616.39	7634.57	38365.8	2.62117e+57	5.40997e+56	2.06862	12.362	1.647	12.362
10.831	14.0142	224.53	1392.85	3.45628e+56	1.19798e+56	0.312527	13.011	2.522	13.011
57.8114	110.094	354.233	4116.37	1.23908e+57	3.08422e+56	1.0443	12.528	2.466	12.528
983.798	760.338	3894.16	12230.8	2.84938e+57	3.22727e+56	2.15671	12.174	1.794	12.174
308.574	308.574	1146.23	7264.26	3.02401e+57	3.47069e+56	2.25378	13.06	2.143	13.06
1272.93	1873.5	5099.96	21238.9	2.73468e+57	4.52522e+56	2.11724	12.267	1.759	12.267
2131.1	4616.39	8730.97	38365.8	2.62106e+57	5.12902e+56	2.06458	12.273	1.616	12.273
1119.07	760.338	4456.83	12230.8	2.80992e+57	2.97693e+56	2.12928	12.042	1.743	12.042
15.9411	39.2794	248.512	2379.31	3.15857e+56	2.07826e+56	0.308233	12.314	2.569	12.314
351.001	308.574	1314.16	7264.26	3.07171e+57	3.28482e+56	2.27923	12.979	2.1	12.979
1447.96	1873.5	5834.96	21238.9	2.71365e+57	4.24136e+56	2.10023	12.153	1.719	12.153
18.1329	5	257.157	821.853	8.54539e+56	5.53743e+55	0.698426	12.749	2.278	12.749
65.7602	110.094	367.774	4116.37	1.43553e+57	3.03417e+56	1.18636	12.696	2.449	12.696
2424.12	4616.39	9983.45	38365.8	2.61233e+57	4.83823e+56	2.05493	12.179	1.583	12.179
1272.93	760.338	5099.96	12230.8	2.76598e+57	2.72939e+56	2.09913	11.913	1.69	11.913
1647.04	1873.5	6674.88	21238.9	2.68609e+57	3.95316e+56	2.07909	12.038	1.676	12.038
399.262	308.574	1506.35	7264.26	3.09534e+57	3.09285e+56	2.29014	12.877	2.053	12.877
2757.42	4616.39	11414.1	38365.8	2.5969e+57	4.53982e+56	2.04092	12.083	1.547	12.083
1447.96	760.338	5834.96	12230.8	2.71917e+57	2.48707e+56	2.06723	11.788	1.635	11.788
1873.5	1873.5	7634.57	21238.9	2.65381e+57	3.66329e+56	2.05493	11.925	1.631	11.925
454.159	308.574	1726.27	7264.26	3.09875e+57	2.89635e+56	2.28902	12.758	2.004	12.758
74.8019	110.094	382.032	4116.37	1.63852e+57	2.98063e+56	1.33014	12.846	2.432	12.846
12.3202	14.0142	232.216	1392.85	4.14393e+56	1.17971e+56	0.367534	12.766	2.506	12.766
3136.56	4616.39	13048	38365.8	2.57654e+57	4.23635e+56	2.02363	11.988	1.51	11.988
20.6261	5	266.159	821.853	9.61902e+56	5.3875e+55	0.779836	12.79	2.255	12.79
2131.1	1873.5	8730.97	21238.9	2.61837e+57	3.37452e+56	2.02873	11.814	1.584	11.814
1647.04	760.338	6674.88	12230.8	2.67085e+57	2.25225e+56	2.03443	11.669	1.579	11.669
516.604	308.574	1977.88	7264.26	3.08557e+57	2.69702e+56	2.27812	12.628	1.952	12.628
3567.82	4616.39	14913.9	38365.8	2.55275e+57	3.93057e+56	2.00404	11.894	1.471	11.894
2424.12	1873.5	9983.45	21238.9	2.58113e+57	3.08971e+56	2.00134	11.709	1.536	11.709
18.1329	39.2794	257.157	2379.31	4.01076e+56	2.05298e+56	0.376514	12.209	2.556	12.209
587.635	308.574	2265.72	7264.26	3.05907e+57	2.49676e+56	2.25945	12.488	1.898	12.488
1873.5	760.338	7634.57	12230.8	2.62221e+57	2.02699e+56	2.00144	11.558	1.522	11.558
85.0869	110.094	397.069	4116.37	1.84573e+57	2.92338e+56	1.47376	12.976	2.413	12.976
2757.42	1873.5	11414.1	21238.9	2.54326e+57	2.81159e+56	1.97352	11.611	1.486	11.611
4058.38	4616.39	17044.5	38365.8	2.52687e+57	3.6254e+56	1.98299	11.806	1.43	11.806
2131.1	760.338	8730.97	12230.8	2.57423e+57	1.81309e+56	1.9689	11.456	1.464	11.456
668.432	308.574	2594.94	7264.26	3.02212e+57	2.2975e+56	2.2347	12.345	1.842	12.345
23.462	5	275.541	821.853	1.07773e+57	5.2328e+55	0.866673	12.848	2.23	12.848
3136.56	1873.5	13048	21238.9	2.50574e+57	2.54274e+56	1.9459	11.521	1.435	11.521
4616.39	4616.39	19477.2	38365.8	2.50003e+57	3.32382e+56	1.96124	11.722	1.387	11.722
2424.12	760.338	9983.45	12230.8	2.52775e+57	1.61198e+56	1.93733	11.364	1.405	11.364
96.7859	110.094	412.952	4116.37	2.05481e+57	2.86219e+56	1.61546	13.085	2.393	13.085
760.338	308.574	2971.44	7264.26	2.97723e+57	2.10122e+56	2.20535	12.2	1.784	12.2
14.0142	14.0142	240.205	1392.85	4.92259e+56	1.16072e+56	0.429342	12.624	2.49	12.624
3567.82	1873.5	14913.9	21238.9	2.46941e+57	2.28546e+56	1.91904	11.44	1.383	11.44
5251.12	4616.39	22254.5	38365.8	2.47322e+57	3.02874e+56	1.93944	11.645	1.343	11.645
2757.42	760.338	11414.1	12230.8	2.48349e+57	1.42475e+56	1.9072	11.282	1.347	11.282
864.881	308.574	3401.96	7264.26	2.92658e+57	1.90981e+56	2.17267	12.056	1.725	12.056
110.094	110.094	429.759	4116.37	2.26345e+57	2.79689e+56	1.75364	13.173	2.371	13.173
26.688	5	285.327	821.853	1.20186e+57	5.07324e+55	0.958617	12.917	2.205	12.917
20.6261	39.2794	266.159	2379.31	4.98813e+56	2.02644e+56	0.454065	12.189	2.543	12.189
4058.38	1873.5	17044.5	21238.9	2.43498e+57	2.04172e+56	1.89342	11.369	1.33	11.369
3136.56	760.338	13048	12230.8	2.44202e+57	1.25208e+56	1.87887	11.212	1.288	11.212
983.798	308.574	3894.16	7264.26	2.87201e+57	1.72505e+56	2.13773	11.915	1.664	11.915
5973.12	4616.39	25425	38365.8	2.44729e+57	2.74294e+56	1.91816	11.577	1.298	11.577
4616.39	1873.5	19477.2	21238.9	2.40301e+57	1.81309e+56	1.86945	11.309	1.277	11.309
125.231	110.094	447.575	4116.37	2.4694e+57	2.72729e+56	1.88685	13.24	2.348	13.24
3567.82	760.338	14913.9	12230.8	2.40381e+57	1.09432e+56	1.85267	11.154	1.23	11.154
1119.07	308.574	4456.83	7264.26	2.81512e+57	1.54852e+56	2.10147	11.78	1.602	11.78
6794.4	4616.39	29044	38365.8	2.4229e+57	2.46888e+56	1.89787	11.517	1.252	11.517
30.3574	5	295.544	821.853	1.33404e+57	4.90878e+55	1.05525	12.993	2.178	12.993
15.9411	14.0142	248.512	1392.85	5.7957e+56	1.14095e+56	0.498046	12.559	2.473	12.559
4058.38	760.338	17044.5	12230.8	2.36923e+57	9.51429e+55	1.82884	11.107	1.173	11.107
5251.12	1873.5	22254.5	21238.9	2.37397e+57	1.60069e+56	1.84744	11.259	1.224	11.259
7728.6	4616.39	33174.7	38365.8	2.40061e+57	2.20871e+56	1.87897	11.466	1.206	11.466
142.45	110.094	502.076	4116.37	2.66754e+57	2.64138e+56	2.01169	13.287	2.321	13.287
1272.93	308.574	5099.96	7264.26	2.75726e+57	1.38154e+56	2.06468	11.653	1.539	11.653
5973.12	1873.5	25425	21238.9	2.34824e+57	1.40523e+56	1.82766	11.22	1.17	11.22
23.462	39.2794	275.541	2379.31	6.09046e+56	1.99851e+56	0.540571	12.228	2.528	12.228
1447.96	308.574	5834.96	7264.26	2.69958e+57	1.22517e+56	2.02803	11.534	1.476	11.534
8791.24	4616.39	37888.9	38365.8	2.38082e+57	1.96416e+56	1.86178	11.424	1.158	11.424
162.036	110.094	576.514	4116.37	2.84571e+57	2.52141e+56	2.12056	13.313	2.282	13.313
4616.39	760.338	19477.2	12230.8	2.33856e+57	8.231e+55	1.80757	11.071	1.116	11.071
34.5315	5	306.22	821.853	1.47383e+57	4.73943e+55	1.15606	13.072	2.149	13.072
6794.4	1873.5	29044	21238.9	2.32604e+57	1.22698e+56	1.8103	11.191	1.117	11.191
1647.04	308.574	6674.88	7264.26	2.64304e+57	1.08015e+56	1.99211	11.424	1.413	11.424
10000	4616.39	43268.7	38365.8	2.36391e+57	1.73653e+56	1.84656	11.392	1.111	11.392
184.315	110.094	661.803	4116.37	2.99556e+57	2.39056e+56	2.2097	13.315	2.236	13.315
5251.12	760.338	22254.5	12230.8	2.31199e+57	7.0876e+55	1.78899	11.047	1.061	11.047
7728.6	1873.5	33174.7	21238.9	2.3076e+57	1.06583e+56	1.79551	11.173	1.065	11.173
1873.5	308.574	7634.57	7264.26	2.58845e+57	9.46917e+55	1.9574	11.326	1.35	11.326
18.1329	14.0142	257.157	1392.85	6.76519e+56	1.12035e+56	0.573603	12.548	2.455	12.548
5	5251.12	183.959	41901.2	6.3759e+52	8.57155e+56	0.1992	0.613	1.925	1.925
209.657	110.094	759.504	4116.37	3.11112e+57	2.25497e+56	2.27661	13.288	2.188	13.288
39.2794	5	317.39	821.853	1.62068e+57	4.56529e+55	1.26041	13.152	2.12	13.152
2131.1	308.574	8730.97	7264.26	2.53647e+57	8.25633e+55	1.9243	11.238	1.288	11.238
5973.12	760.338	25425	12230.8	2.28963e+57	6.07641e+55	1.77318	11.033	1.007	11.033
8791.24	1873.5	37888.9	21238.9	2.29297e+57	9.21344e+55	1.78334	11.164	1.014	11.164
26.688	39.2794	285.327	2379.31	7.31497e+56	1.96907e+56	0.635499	12.308	2.513	12.308
5.68748	5251.12	190.122	41901.2	7.59649e+52	8.57014e+56	0.19918	0.634	1.925	1.925
2424.12	308.574	9983.45	7264.26	2.48766e+57	7.16177e+55	1.89317	11.162	1.227	11.162
10000	1873.5	43268.7	21238.9	2.28216e+57	7.92801e+55	1.7738	11.164	0.964	11.164
238.484	110.094	871.402	4116.37	3.19185e+57	2.11569e+56	2.32189	13.229	2.136	13.229
6.46948	5251.12	196.51	41901.2	9.06215e+52	8.56847e+56	0.199157	0.656	1.925	1.925
6794.4	760.338	29044	12230.8	2.27151e+57	5.18836e+55	1.76016	11.029	0.954	11.029
20.6261	14.0142	266.159	1392.85	7.83168e+56	1.09885e+56	0.655848	12.578	2.436	12.578
7.359	5251.12	203.133	41901.2	1.08227e+53	8.56648e+56	0.199129	0.68	1.925	1.925
5	2131.1	183.959	23050.9	1.77492e+53	8.19133e+56	0.186313	0.872	2.163	2.163
44.6801	5	329.088	821.853	1.77385e+57	4.3865e+55	1.3676	13.228	2.089	13.228
2757.42	308.574	11414.1	7264.26	2.44244e+57	6.1821e+55	1.86426	11.098	1.166	11.098
271.275	110.094	999.536	4116.37	3.24116e+57	1.97392e+56	2.34824	13.144	2.082	13.144
7728.6	760.338	33174.7	12230.8	2.25761e+57	4.41351e+55	1.74993	11.034	0.904	11.034
8.37083	5251.12	210.002	41901.2	1.29387e+53	8.56413e+56	0.199097	0.705	1.925	1.925
5.68748	2131.1	190.122	23050.9	2.11897e+53	8.18723e+56	0.186255	0.902	2.163	2.163
3136.56	308.574	13048	7264.26	2.40118e+57	5.31212e+55	1.8378	11.046	1.108	11.046
308.574	110.094	1146.23	4116.37	3.26364e+57	1.83096e+56	2.3588	13.035	2.025	13.035
30.3574	39.2794	295.544	2379.31	8.65677e+56	1.93799e+56	0.738142	12.414	2.497	12.414
8791.24	760.338	37888.9	12230.8	2.24783e+57	3.74144e+55	1.74241	11.047	0.855	11.047
50.8234	5	341.354	821.853	1.93249e+57	4.20334e+55	1.47683	13.3	2.057	13.3
9.52178	5251.12	217.13	41901.2	1.54837e+53	8.56134e+56	0.19906	0.732	1.925	1.925
6.46948	2131.1	196.51	23050.9	2.53365e+53	8.18243e+56	0.186189	0.934	2.163	2.163
3567.82	308.574	14913.9	7264.26	2.36409e+57	4.54511e+55	1.81394	11.006	1.05	11.006
351.001	110.094	1314.16	4116.37	3.26388e+57	1.68821e+56	2.35647	12.909	1.966	12.909
10.831	5251.12	224.53	41901.2	1.85478e+53	8.55804e+56	0.199017	0.761	1.925	1.925
10000	760.338	43268.7	12230.8	2.24201e+57	3.16174e+55	1.73751	11.067	0.807	11.067
23.462	14.0142	275.541	1392.85	8.99454e+56	1.07641e+56	0.744503	12.636	2.417	12.636
7.359	2131.1	203.133	23050.9	3.03389e+53	8.17683e+56	0.186114	0.969	2.163	2.163
4058.38	308.574	17044.5	7264.26	2.33137e+57	3.87353e+55	1.79282	10.977	0.995	10.977
12.3202	5251.12	232.216	41901.2	2.22407e+53	8.55415e+56	0.198967	0.793	1.925	1.925
57.8114	5	354.233	821.853	2.09557e+57	4.01615e+55	1.58722	13.365	2.023	13.365
399.262	110.094	1506.35	4116.37	3.24604e+57	1.54708e+56	2.34381	12.769	1.905	12.769
5	864.881	183.959	13206.4	4.64703e+53	7.1148e+56	0.160291	1.22	2.378	2.378
8.37083	2131.1	210.002	23050.9	3.63809e+53	8.1703e+56	0.186028	1.006	2.162	2.162
34.5315	39.2794	306.22	2379.31	1.01091e+57	1.90515e+56	0.847655	12.534	2.48	12.534
4616.39	308.574	19477.2	7264.26	2.30309e+57	3.28915e+55	1.77448	10.958	0.941	10.958
14.0142	5251.12	240.205	41901.2	2.6698e+53	8.54957e+56	0.198909	0.826	1.924	1.924
5.68748	864.881	190.122	13206.4	5.56788e+53	7.10505e+56	0.160163	1.264	2.377	2.377
454.159	110.094	1726.27	4116.37	3.2138e+57	1.40895e+56	2.323	12.621	1.842	12.621
9.52178	2131.1	217.13	23050.9	4.36894e+53	8.1627e+56	0.185931	1.047	2.162	2.162
15.9411	5251.12	248.512	41901.2	3.20864e+53	8.54418e+56	0.198843	0.862	1.924	1.924
65.7602	5	367.774	821.853	2.26192e+57	3.82539e+55	1.69787	13.421	1.987	13.421
26.688	14.0142	285.327	1392.85	1.02519e+57	1.05296e+56	0.83918	12.713	2.396	12.713
10.831	2131.1	224.53	23050.9	5.25459e+53	8.15388e+56	0.185823	1.09	2.161	2.161
6.46948	864.881	196.51	13206.4	6.68546e+53	7.09383e+56	0.160021	1.312	2.376	2.376
18.1329	5251.12	257.157	41901.2	3.86136e+53	8.53786e+56	0.198767	0.901	1.924	1.924
5251.12	308.574	22254.5	7264.26	2.27932e+57	2.78365e+55	1.75897	10.95	0.89	10.95
516.604	110.094	1977.88	4116.37	3.17038e+57	1.27515e+56	2.29589	12.468	1.778	12.468
39.2794	39.2794	317.39	2379.31	1.16636e+57	1.87043e+56	0.963071	12.661	2.462	12.661
12.3202	2131.1	232.216	23050.9	6.33021e+53	8.14368e+56	0.185702	1.138	2.161	2.161
7.359	864.881	203.133	13206.4	8.04455e+53	7.08097e+56	0.159866	1.364	2.375	2.375
74.8019	5	382.032	821.853	2.43029e+57	3.63164e+55	1.80782	13.468	1.95	13.468
587.635	110.094	2265.72	4116.37	3.11849e+57	1.14685e+56	2.26405	12.314	1.712	12.314
20.6261	5251.12	266.159	41901.2	4.65386e+53	8.53045e+56	0.198682	0.943	1.924	1.924
5973.12	308.574	25425	7264.26	2.26e+57	2.34865e+55	1.74627	10.951	0.84	10.951
14.0142	2131.1	240.205	23050.9	7.64003e+53	8.13191e+56	0.18557	1.189	2.16	2.16
8.37083	864.881	210.002	13206.4	9.70159e+53	7.06628e+56	0.159698	1.421	2.373	2.373
23.462	5251.12	275.541	41901.2	5.61884e+53	8.52182e+56	0.198587	0.989	1.923	1.923
668.432	110.094	2594.94	4116.37	3.0605e+57	1.02508e+56	2.2288	12.161	1.646	12.161
15.9411	2131.1	248.512	23050.9	9.24017e+53	8.11838e+56	0.185427	1.245	2.159	2.159
26.688	5251.12	285.327	41901.2	6.79785e+53	8.51176e+56	0.198482	1.038	1.922	1.922
30.3574	14.0142	295.544	1392.85	1.16003e+57	1.02845e+56	0.939382	12.801	2.374	12.801
6794.4	308.574	29044	7264.26	2.24505e+57	1.97615e+55	1.73633	10.961	0.793	10.961
85.0869	5	397.069	821.853	2.59928e+57	3.43559e+55	1.91612	13.504	1.912	13.504
9.52178	864.881	217.13	13206.4	1.17283e+54	7.04959e+56	0.15952	1.483	2.372	2.372
44.6801	39.2794	329.088	2379.31	1.331e+57	1.8337e+56	1.08332	12.787	2.443	12.787
30.3574	5251.12	295.544	41901.2	8.2444e+53	8.50013e+56	0.198369	1.092	1.922	1.922
18.1329	2131.1	257.157	23050.9	1.12026e+54	8.10291e+56	0.185276	1.306	2.157	2.157
760.338	110.094	2971.44	4116.37	2.9984e+57	9.10672e+55	2.19126	12.011	1.579	12.011
7728.6	308.574	33174.7	7264.26	2.23434e+57	1.6586e+55	1.72907	10.979	0.747	10.979
10.831	864.881	224.53	13206.4	1.42167e+54	7.03073e+56	0.159337	1.552	2.37	2.37
34.5315	5251.12	306.22	41901.2	1.00283e+54	8.48673e+56	0.19825	1.151	1.921	1.921
20.6261	2131.1	266.159	23050.9	1.36209e+54	8.08533e+56	0.185121	1.373	2.156	2.156
96.7859	5	412.952	821.853	2.76747e+57	3.23803e+55	2.02183	13.53	1.871	13.53
12.3202	864.881	232.216	13206.4	1.72865e+54	7.00955e+56	0.159156	1.627	2.367	2.367
39.2794	5251.12	317.39	41901.2	1.22422e+54	8.4714e+56	0.19813	1.215	1.919	1.919
8791.24	308.574	37888.9	7264.26	2.22768e+57	1.38894e+55	1.72439	11.003	0.704	11.003
23.462	2131.1	275.541	23050.9	1.66186e+54	8.06549e+56	0.184971	1.446	2.154	2.154
864.881	110.094	3401.96	4116.37	2.93388e+57	8.04231e+55	2.15237	11.867	1.512	11.867
50.8234	39.2794	341.354	2379.31	1.50363e+57	1.79485e+56	1.20725	12.908	2.422	12.908
34.5315	14.0142	306.22	1392.85	1.30352e+57	1.00284e+56	1.0445	12.895	2.351	12.895
44.6801	5251.12	329.088	41901.2	1.50117e+54	8.45401e+56	0.198019	1.287	1.918	1.918
14.0142	864.881	240.205	13206.4	2.10959e+54	6.98597e+56	0.158989	1.711	2.364	2.364
26.688	2131.1	285.327	23050.9	2.0362e+54	8.04329e+56	0.184838	1.528	2.152	2.152
50.8234	5251.12	341.354	41901.2	1.85114e+54	8.43447e+56	0.197929	1.368	1.916	1.916
10000	308.574	43268.7	7264.26	2.22483e+57	1.16076e+55	1.72212	11.033	0.663	11.033
15.9411	864.881	248.512	13206.4	2.58581e+54	6.95999e+56	0.158855	1.805	2.361	2.361
57.8114	5251.12	354.233	41901.2	2.29922e+54	8.41284e+56	0.197883	1.46	1.914	1.914
983.798	110.094	3894.16	4116.37	2.86836e+57	7.06151e+55	2.11294	11.73	1.445	11.73
30.3574	2131.1	295.544	23050.9	2.50809e+54	8.01877e+56	0.184743	1.62	2.149	2.149
110.094	5	429.759	821.853	2.93339e+57	3.03987e+55	2.12405	13.543	1.83	13.543
65.7602	5251.12	367.774	41901.2	2.883e+54	8.38932e+56	0.19792	1.566	1.911	1.911
34.5315	2131.1	306.22	23050.9	3.11026e+54	7.99207e+56	0.184718	1.726	2.145	2.145
18.1329	864.881	257.157	13206.4	3.18679e+54	6.93175e+56	0.158781	1.912	2.356	2.356
5	351.001	183.959	7813.27	1.16495e+54	5.6388e+56	0.127179	1.701	2.549	2.549
39.2794	14.0142	317.39	1392.85	1.45499e+57	9.76093e+55	1.15382	12.991	2.327	12.991
1119.07	110.094	4456.83	4116.37	2.80305e+57	6.16611e+55	2.07362	11.601	1.379	11.601
74.8019	5251.12	382.032	41901.2	3.662e+54	8.36433e+56	0.198098	1.694	1.907	1.907
57.8114	39.2794	354.233	2379.31	1.68292e+57	1.75377e+56	1.33362	13.021	2.4	13.021
39.2794	2131.1	317.39	23050.9	3.89132e+54	7.96356e+56	0.184811	1.848	2.141	2.141
20.6261	864.881	266.159	13206.4	3.9546e+54	6.90158e+56	0.158812	2.035	2.351	2.351
85.0869	5251.12	397.069	41901.2	4.7381e+54	8.33858e+56	0.198519	1.853	1.904	1.904
125.231	5	447.575	821.853	3.09555e+57	2.84208e+55	2.22195	13.544	1.786	13.544
44.6801	2131.1	329.088	23050.9	4.92756e+54	7.9339e+56	0.185102	1.996	2.137	2.137
96.7859	5251.12	412.952	41901.2	6.3072e+54	8.31268e+56	0.199365	2.066	1.9	2.066
23.462	864.881	275.541	13206.4	4.95201e+54	6.87007e+56	0.159013	2.181	2.346	2.346
5.68748	351.001	190.122	7813.27	1.40554e+54	5.61993e+56	0.126981	1.77	2.546	2.546
110.094	5251.12	429.759	41901.2	8.80453e+54	8.28614e+56	0.200999	2.369	1.897	2.369
50.8234	2131.1	341.354	23050.9	6.34866e+54	7.90393e+56	0.18572	2.182	2.132	2.182
1272.93	110.094	5099.96	4116.37	2.73893e+57	5.35591e+55	2.035	11.483	1.314	11.483
26.688	864.881	285.327	13206.4	6.27839e+54	6.83807e+56	0.159487	2.361	2.339	2.361
57.8114	2131.1	354.233	23050.9	8.40327e+54	7.87423e+56	0.186887	2.432	2.127	2.432
125.231	5251.12	447.575	41901.2	1.32401e+55	8.2579e+56	0.204264	2.821	1.893	2.821
30.3574	864.881	295.544	13206.4	8.10564e+54	6.80652e+56	0.160399	2.596	2.333	2.596
142.45	5	502.076	821.853	3.24561e+57	2.56861e+55	2.31056	13.532	1.725	13.532
6.46948	351.001	196.51	7813.27	1.70164e+54	5.59883e+56	0.126784	1.847	2.543	2.543
65.7602	2131.1	367.774	23050.9	1.16249e+55	7.84404e+56	0.189046	2.781	2.123	2.781
65.7602	39.2794	367.774	2379.31	1.86737e+57	1.71037e+56	1.46117	13.123	2.377	13.123
44.6801	14.0142	329.088	1392.85	1.61365e+57	9.48172e+55	1.26652	13.084	2.302	13.084
1447.96	110.094	5834.96	4116.37	2.67683e+57	4.62897e+55	1.99753	11.374	1.25	11.374
142.45	5251.12	502.076	41901.2	2.19378e+55	8.22766e+56	0.21113	3.521	1.89	3.521
34.5315	864.881	306.22	13206.4	1.07707e+55	6.77557e+56	0.16204	2.912	2.327	2.912
74.8019	2131.1	382.032	23050.9	1.71762e+55	7.81225e+56	0.193162	3.29	2.118	3.29
7.359	351.001	203.133	7813.27	2.06783e+54	5.57541e+56	0.126597	1.933	2.539	2.539
162.036	5	576.514	821.853	3.35579e+57	2.27122e+55	2.37426	13.492	1.652	13.492
39.2794	864.881	317.39	13206.4	1.49655e+55	6.7443e+56	0.164978	3.352	2.321	3.352
162.036	5251.12	576.514	41901.2	4.00042e+55	8.19458e+56	0.225881	4.578	1.887	4.578
1647.04	110.094	6674.88	4116.37	2.61743e+57	3.98196e+55	1.96162	11.277	1.187	11.277
74.8019	39.2794	382.032	2379.31	2.05536e+57	1.66457e+56	1.58862	13.213	2.352	13.213
8.37083	351.001	210.002	7813.27	2.52347e+54	5.54969e+56	0.126439	2.029	2.534	2.534
85.0869	2131.1	397.069	23050.9	2.77952e+55	7.77822e+56	0.201543	4.064	2.114	4.064
50.8234	14.0142	341.354	1392.85	1.77854e+57	9.19061e+55	1.38169	13.172	2.275	13.172
44.6801	864.881	329.088	13206.4	2.21333e+55	6.71176e+56	0.170416	3.984	2.316	3.984
1873.5	110.094	7634.57	4116.37	2.56126e+57	3.41038e+55	1.92759	11.19	1.126	11.19
9.52178	351.001	217.13	7813.27	3.09483e+54	5.5218e+56	0.126334	2.139	2.529	2.529
184.315	5	661.803	821.853	3.42577e+57	1.99638e+55	2.41398	13.42	1.579	13.42
184.315	5251.12	661.803	41901.2	7.96332e+55	8.15688e+56	0.25864	6.076	1.883	6.076
85.0869	39.2794	397.069	2379.31	2.24518e+57	1.61631e+56	1.71468	13.288	2.325	13.288
96.7859	2131.1	412.952	23050.9	5.04155e+55	7.74148e+56	0.220004	5.248	2.109	5.248
10.831	351.001	224.53	7813.27	3.81856e+54	5.49202e+56	0.12632	2.267	2.523	2.523
2131.1	110.094	8730.97	4116.37	2.50877e+57	2.90896e+55	1.89568	11.116	1.066	11.116
209.657	5	759.504	821.853	3.46215e+57	1.74479e+55	2.43418	13.321	1.506	13.321
57.8114	14.0142	354.233	1392.85	1.94852e+57	8.88754e+55	1.49837	13.254	2.246	13.254
50.8234	864.881	341.354	13206.4	3.54568e+55	6.67727e+56	0.181021	4.902	2.31	4.902
12.3202	351.001	232.216	7813.27	4.74759e+54	5.46088e+56	0.126453	2.419	2.515	2.515
2424.12	110.094	9983.45	4116.37	2.46028e+57	2.47197e+55	1.86613	11.054	1.009	11.054
14.0142	351.001	240.205	7813.27	5.96229e+54	5.42916e+56	0.126818	2.607	2.507	2.607
96.7859	39.2794	412.952	2379.31	2.43505e+57	1.56557e+56	1.83811	13.348	2.297	13.348
238.484	5	871.402	821.853	3.47118e+57	1.51661e+55	2.43883	13.199	1.435	13.199
209.657	5251.12	759.504	41901.2	1.61599e+56	8.11307e+56	0.32625	7.778	1.879	7.778
110.094	2131.1	429.759	23050.9	1.01646e+56	7.70162e+56	0.262305	6.89	2.104	6.89
15.9411	351.001	248.512	7813.27	7.59372e+54	5.39779e+56	0.127547	2.851	2.499	2.851
65.7602	14.0142	367.774	1392.85	2.12235e+57	8.57262e+55	1.61552	13.325	2.216	13.325
2757.42	110.094	11414.1	4116.37	2.41605e+57	2.09338e+55	1.83908	11.003	0.954	11.003
57.8114	864.881	354.233	13206.4	6.19779e+55	6.64041e+56	0.202666	6.184	2.304	6.184
271.275	5	999.536	821.853	3.4583e+57	1.31147e+55	2.43118	13.062	1.365	13.062
18.1329	351.001	257.157	7813.27	9.87919e+54	5.36741e+56	0.128854	3.172	2.491	3.172
110.094	39.2794	429.759	2379.31	2.62316e+57	1.51235e+56	1.95777	13.392	2.267	13.392
3136.56	110.094	13048	4116.37	2.37623e+57	1.76719e+55	1.81465	10.963	0.901	10.963
74.8019	14.0142	382.032	1392.85	2.29862e+57	8.24616e+55	1.73208	13.386	2.184	13.386
308.574	5	1146.23	821.853	3.42809e+57	1.12856e+55	2.41391	12.914	1.296	12.914
238.484	5251.12	871.402	41901.2	3.00927e+56	8.06183e+56	0.439762	9.196	1.875	9.196
3567.82	110.094	14913.9	4116.37	2.34096e+57	1.48758e+55	1.79293	10.934	0.85	10.934
20.6261	351.001	266.159	7813.27	1.32822e+55	5.33767e+56	0.131125	3.608	2.483	3.608
125.231	39.2794	447.575	2379.31	2.80774e+57	1.4567e+56	2.0726	13.421	2.235	13.421
125.231	2131.1	447.575	23050.9	2.09182e+56	7.6582e+56	0.350707	8.605	2.099	8.605
65.7602	864.881	367.774	13206.4	1.15154e+56	6.60081e+56	0.246417	7.712	2.298	7.712
351.001	5	1314.16	821.853	3.38442e+57	9.6674e+54	2.38919	12.758	1.229	12.758
4058.38	110.094	17044.5	4116.37	2.31027e+57	1.24896e+55	1.77396	10.916	0.801	10.916
85.0869	14.0142	397.069	1392.85	2.47585e+57	7.90867e+55	1.847	13.436	2.15	13.436
142.45	39.2794	502.076	2379.31	2.98401e+57	1.38358e+56	2.17945	13.435	2.195	13.435
23.462	351.001	275.541	7813.27	1.8705e+55	5.30791e+56	0.135109	4.213	2.476	4.213
271.275	5251.12	999.536	41901.2	4.89841e+56	8.00195e+56	0.590748	10.186	1.87	10.186
399.262	5	1506.35	821.853	3.33052e+57	8.24628e+54	2.35882	12.599	1.164	12.599
4616.39	110.094	19477.2	4116.37	2.28415e+57	1.04617e+55	1.75776	10.908	0.754	10.908
142.45	2131.1	502.076	23050.9	3.86807e+56	7.61046e+56	0.494434	9.89	2.093	9.89
162.036	39.2794	576.514	2379.31	3.13411e+57	1.2883e+56	2.26788	13.429	2.138	13.429
96.7859	14.0142	412.952	1392.85	2.65249e+57	7.5609e+55	1.95924	13.472	2.115	13.472
26.688	351.001	285.327	7813.27	2.79589e+55	5.27737e+56	0.142315	5.058	2.469	5.058
5251.12	110.094	22254.5	4116.37	2.26256e+57	8.74481e+54	1.74431	10.909	0.71	10.909
454.159	5	1726.27	821.853	3.26909e+57	7.00664e+54	2.32427	12.44	1.101	12.44
74.8019	864.881	382.032	13206.4	2.11907e+56	6.55806e+56	0.325687	9.098	2.291	9.098
184.315	39.2794	661.803	2379.31	3.24655e+57	1.19224e+56	2.33247	13.394	2.078	13.394
110.094	14.0142	429.759	1392.85	2.82695e+57	7.20386e+55	2.06783	13.496	2.077	13.496
308.574	5251.12	1146.23	41901.2	7.07671e+56	7.93239e+56	0.760885	10.871	1.865	10.871
516.604	5	1977.88	821.853	3.2024e+57	5.93201e+54	2.28674	12.281	1.04	12.281
5973.12	110.094	25425	4116.37	2.24539e+57	7.296e+54	1.73356	10.918	0.668	10.918
162.036	2131.1	576.514	23050.9	6.10408e+56	7.55478e+56	0.671242	10.731	2.087	10.731
209.657	39.2794	759.504	2379.31	3.32139e+57	1.09666e+56	2.37426	13.327	2.016	13.327
30.3574	351.001	295.544	7813.27	4.46988e+55	5.24539e+56	0.155793	6.201	2.462	6.201
587.635	5	2265.72	821.853	3.13232e+57	5.00581e+54	2.24726	12.127	0.982	12.127
6794.4	110.094	29044	4116.37	2.23251e+57	6.07704e+54	1.72544	10.935	0.628	10.935
125.231	14.0142	447.575	1392.85	2.99765e+57	6.83883e+55	2.17185	13.506	2.038	13.506
85.0869	864.881	397.069	13206.4	3.60889e+56	6.51179e+56	0.446192	10.116	2.284	10.116
238.484	39.2794	871.402	2379.31	3.36344e+57	1.00251e+56	2.39672	13.232	1.951	13.232
668.432	5	2594.94	821.853	3.06042e+57	4.21167e+54	2.20665	11.979	0.926	11.979
7728.6	110.094	33174.7	4116.37	2.22375e+57	5.05433e+54	1.71986	10.958	0.591	10.958
351.001	5251.12	1314.16	41901.2	9.35988e+56	7.8523e+56	0.934875	11.363	1.858	11.363
142.45	14.0142	502.076	1392.85	3.15852e+57	6.33858e+55	2.26752	13.503	1.985	13.503
184.315	2131.1	661.803	23050.9	8.54604e+56	7.48787e+56	0.859361	11.311	2.08	11.311
760.338	5	2971.44	821.853	2.988e+57	3.53401e+54	2.16562	11.837	0.873	11.837
271.275	39.2794	999.536	2379.31	3.37816e+57	9.10705e+55	2.40343	13.115	1.885	13.115
8791.24	110.094	37888.9	4116.37	2.21887e+57	4.1982e+54	1.71669	10.988	0.555	10.988
34.5315	351.001	306.22	7813.27	7.56724e+55	5.21158e+56	0.181131	7.572	2.455	7.572
162.036	14.0142	576.514	1392.85	3.28486e+57	5.75037e+55	2.34083	13.476	1.916	13.476
864.881	5	3401.96	821.853	2.91612e+57	2.95822e+54	2.12474	11.703	0.822	11.703
399.262	5251.12	1506.35	41901.2	1.16249e+57	7.76104e+56	1.10323	11.728	1.85	11.728
10000	110.094	43268.7	4116.37	2.21764e+57	3.48301e+54	1.71577	11.022	0.521	11.022
96.7859	864.881	412.952	13206.4	5.5733e+56	6.46156e+56	0.602108	10.842	2.277	10.842
308.574	39.2794	1146.23	2379.31	3.37061e+57	8.22109e+55	2.39751	12.98	1.817	12.98
209.657	2131.1	759.504	23050.9	1.10188e+57	7.40767e+56	1.04477	11.731	2.073	11.731
983.798	5	3894.16	821.853	2.84567e+57	2.47086e+54	2.08451	11.578	0.773	11.578
184.315	14.0142	661.803	1392.85	3.37037e+57	5.18377e+55	2.38933	13.417	1.846	13.417
5	125.231	183.959	4413.68	3.31562e+54	3.88932e+56	0.0898249	2.617	2.667	2.667
351.001	39.2794	1314.16	2379.31	3.34524e+57	7.37486e+55	2.38162	12.834	1.748	12.834
454.159	5251.12	1726.27	41901.2	1.37977e+57	7.65824e+56	1.2608	12.001	1.841	12.001
1119.07	5	4456.83	821.853	2.77736e+57	2.05983e+54	2.04532	11.463	0.727	11.463
209.657	14.0142	759.504	1392.85	3.42011e+57	4.64364e+55	2.4168	13.328	1.776	13.328
238.484	2131.1	871.402	23050.9	1.34183e+57	7.31299e+56	1.21991	12.042	2.063	12.042
5.68748	125.231	190.122	4413.68	4.08044e+54	3.86123e+56	0.0898685	2.786	2.658	2.786
399.262	39.2794	1506.35	2379.31	3.30588e+57	6.57484e+55	2.35795	12.68	1.679	12.68
39.2794	351.001	317.39	7813.27	1.30544e+56	5.17564e+56	0.226187	8.885	2.448	8.885
110.094	864.881	429.759	13206.4	7.89549e+56	6.40692e+56	0.782234	11.39	2.268	11.39
1272.93	5	5099.96	821.853	2.71179e+57	1.71423e+54	2.00752	11.357	0.684	11.357
238.484	14.0142	871.402	1392.85	3.44025e+57	4.13398e+55	2.42725	13.215	1.704	13.215
516.604	5251.12	1977.88	41901.2	1.58352e+57	7.54362e+56	1.40506	12.208	1.83	12.208
6.46948	125.231	196.51	4413.68	5.06563e+54	3.8323e+56	0.0900819	2.998	2.648	2.998
454.159	39.2794	1726.27	2379.31	3.25579e+57	5.82606e+55	2.32836	12.522	1.609	12.522
271.275	2131.1	999.536	23050.9	1.56857e+57	7.2035e+56	1.38109	12.275	2.052	12.275
1447.96	5	5834.96	821.853	2.64942e+57	1.42442e+54	1.97139	11.262	0.642	11.262
271.275	14.0142	999.536	1392.85	3.43638e+57	3.65791e+55	2.42415	13.083	1.632	13.083
516.604	39.2794	1977.88	2379.31	3.19774e+57	5.1321e+55	2.29437	12.364	1.539	12.364
7.359	125.231	203.133	4413.68	6.36043e+54	3.80328e+56	0.0905571	3.271	2.637	3.271
1647.04	5	6674.88	821.853	2.59064e+57	1.18203e+54	1.93716	11.178	0.603	11.178
587.635	5251.12	2265.72	41901.2	1.7712e+57	7.41667e+56	1.5349	12.361	1.818	12.361
125.231	864.881	447.575	13206.4	1.04521e+57	6.34743e+56	0.975529	11.819	2.259	11.819
308.574	2131.1	1146.23	23050.9	1.77873e+57	7.07966e+56	1.52672	12.448	2.038	12.448
308.574	14.0142	1146.23	1392.85	3.41335e+57	3.2176e+55	2.41036	12.939	1.561	12.939
1873.5	5	7634.57	821.853	2.53574e+57	9.79716e+53	1.90504	11.105	0.566	11.105
587.635	39.2794	2265.72	2379.31	3.13407e+57	4.49507e+55	2.25727	12.207	1.47	12.207
44.6801	351.001	329.088	7813.27	2.17851e+56	5.13725e+56	0.297537	9.875	2.44	9.875
8.37083	125.231	210.002	4413.68	8.1145e+54	3.77489e+56	0.0914364	3.626	2.626	3.626
668.432	5251.12	2594.94	41901.2	1.9412e+57	7.27658e+56	1.64988	12.474	1.805	12.474
2131.1	5	8730.97	821.853	2.48496e+57	8.1121e+53	1.87517	11.042	0.532	11.042
351.001	14.0142	1314.16	1392.85	3.3753e+57	2.8142e+55	2.38826	12.785	1.49	12.785
668.432	39.2794	2594.94	2379.31	3.06676e+57	3.91564e+55	2.21813	12.054	1.401	12.054
351.001	2131.1	1314.16	23050.9	1.97027e+57	6.94228e+56	1.65623	12.574	2.023	12.574
142.45	864.881	502.076	13206.4	1.3085e+57	6.28043e+56	1.16923	12.154	2.249	12.154
9.52178	125.231	217.13	4413.68	1.05981e+55	3.74743e+56	0.0929549	4.099	2.615	4.099
760.338	39.2794	2971.44	2379.31	2.99744e+57	3.39323e+55	2.17785	11.907	1.334	11.907
399.262	2131.1	1506.35	23050.9	2.14172e+57	6.79132e+56	1.76941	12.662	2.006	12.662
50.8234	351.001	341.354	7813.27	3.40487e+56	5.0961e+56	0.396687	10.557	2.431	10.557
760.338	5251.12	2971.44	41901.2	2.09231e+57	7.12259e+56	1.74985	12.551	1.791	12.551
2424.12	5	9983.45	821.853	2.43847e+57	6.71069e+53	1.84769	10.99	0.499	10.99
399.262	14.0142	1506.35	1392.85	3.3257e+57	2.44801e+55	2.3598	12.627	1.419	12.627
162.036	864.881	576.514	13206.4	1.55984e+57	6.19651e+56	1.3489	12.404	2.238	12.404
864.881	39.2794	3401.96	2379.31	2.92751e+57	2.92613e+55	2.13718	11.767	1.268	11.767
2757.42	5	11414.1	821.853	2.39637e+57	5.54699e+53	1.82268	10.95	0.468	10.95
454.159	14.0142	1726.27	1392.85	3.2675e+57	2.11849e+55	2.32658	12.467	1.35	12.467
454.159	2131.1	1726.27	23050.9	2.29167e+57	6.62617e+56	1.86613	12.718	1.987	12.718
864.881	5251.12	3401.96	41901.2	2.22352e+57	6.95403e+56	1.83478	12.599	1.775	12.599
10.831	125.231	224.53	4413.68	1.43099e+55	3.72068e+56	0.0955291	4.74	2.606	4.74
516.604	2131.1	1977.88	23050.9	2.41884e+57	6.44638e+56	1.94623	12.745	1.966	12.745
3136.56	5	13048	821.853	2.35876e+57	4.58198e+53	1.80024	10.919	0.439	10.919
516.604	14.0142	1977.88	1392.85	3.20314e+57	1.82443e+55	2.28994	12.308	1.283	12.308
983.798	39.2794	3894.16	2379.31	2.85808e+57	2.51174e+55	2.09674	11.636	1.203	11.636
57.8114	351.001	354.233	7813.27	4.96007e+56	5.05187e+56	0.520545	11.061	2.422	11.061
184.315	864.881	661.803	13206.4	1.79481e+57	6.09219e+56	1.51218	12.591	2.225	12.591
983.798	5251.12	3894.16	41901.2	2.33419e+57	6.77037e+56	1.90482	12.621	1.757	12.621
3567.82	5	14913.9	821.853	2.32564e+57	3.78254e+53	1.78039	10.898	0.412	10.898
587.635	14.0142	2265.72	1392.85	3.1347e+57	1.56403e+55	2.251	12.152	1.217	12.152
587.635	2131.1	2265.72	23050.9	2.52246e+57	6.25165e+56	2.0099	12.744	1.943	12.744
1119.07	39.2794	4456.83	2379.31	2.79012e+57	2.14682e+55	2.05705	11.515	1.14	11.515
12.3202	125.231	232.216	4413.68	2.01664e+55	3.69441e+56	0.0999264	5.609	2.596	5.609
4058.38	5	17044.5	821.853	2.29702e+57	3.12113e+53	1.76317	10.887	0.386	10.887
668.432	14.0142	2594.94	1392.85	3.06387e+57	1.33513e+55	2.21066	12.002	1.153	12.002
1272.93	39.2794	5099.96	2379.31	2.72437e+57	1.82765e+55	2.01855	11.403	1.079	11.403
1119.07	5251.12	4456.83	41901.2	2.42423e+57	6.57127e+56	1.96043	12.617	1.738	12.617
668.432	2131.1	2594.94	23050.9	2.60279e+57	6.04195e+56	2.05785	12.718	1.919	12.718
209.657	864.881	759.504	13206.4	2.01102e+57	5.96798e+56	1.65834	12.728	2.208	12.728
65.7602	351.001	367.774	7813.27	6.79322e+56	5.00422e+56	0.663905	11.471	2.412	11.471
760.338	14.0142	2971.44	1392.85	2.99208e+57	1.13528e+55	2.1697	11.858	1.091	11.858
4616.39	5	19477.2	821.853	2.27286e+57	2.57421e+53	1.74857	10.885	0.362	10.885
1272.93	5251.12	5099.96	41901.2	2.49432e+57	6.3566e+56	2.00245	12.593	1.716	12.593
760.338	2131.1	2971.44	23050.9	2.66116e+57	5.81749e+56	2.09134	12.67	1.892	12.67
1447.96	39.2794	5834.96	2379.31	2.66147e+57	1.55028e+55	1.98159	11.302	1.021	11.302
864.881	14.0142	3401.96	1392.85	2.92051e+57	9.61872e+54	2.12874	11.722	1.031	11.722
5251.12	5	22254.5	821.853	2.25306e+57	2.12236e+53	1.73657	10.891	0.339	10.891
238.484	864.881	871.402	13206.4	2.2067e+57	5.82694e+56	1.78717	12.825	2.188	12.825
14.0142	125.231	240.205	4413.68	2.98605e+55	3.66828e+56	0.107561	6.751	2.587	6.751
864.881	2131.1	3401.96	23050.9	2.69969e+57	5.57882e+56	2.11201	12.602	1.862	12.602
1447.96	5251.12	5834.96	41901.2	2.54589e+57	6.12655e+56	2.03211	12.549	1.693	12.549
1647.04	39.2794	6674.88	2379.31	2.60191e+57	1.3106e+55	1.94646	11.212	0.964	11.212
5973.12	5	25425	821.853	2.23753e+57	1.74929e+53	1.72712	10.905	0.318	10.905
983.798	14.0142	3894.16	1392.85	2.85012e+57	8.12273e+54	2.08833	11.595	0.973	11.595
271.275	864.881	999.536	13206.4	2.38015e+57	5.67229e+56	1.8985	12.889	2.165	12.889
983.798	2131.1	3894.16	23050.9	2.72095e+57	5.32684e+56	2.12166	12.519	1.831	12.519
74.8019	351.001	382.032	7813.27	8.84586e+56	4.95279e+56	0.821175	11.82	2.402	11.82
6794.4	5	29044	821.853	2.2261e+57	1.44144e+53	1.72016	10.925	0.298	10.925
1873.5	39.2794	7634.57	2379.31	2.54609e+57	1.10462e+55	1.9134	11.134	0.91	11.134
1647.04	5251.12	6674.88	41901.2	2.58085e+57	5.88157e+56	2.05085	12.49	1.668	12.49
1119.07	14.0142	4456.83	1392.85	2.7817e+57	6.83897e+54	2.0489	11.477	0.918	11.477
308.574	864.881	1146.23	13206.4	2.52939e+57	5.50454e+56	1.99195	12.923	2.141	12.923
1119.07	2131.1	4456.83	23050.9	2.72756e+57	5.06277e+56	2.12203	12.423	1.797	12.423
7728.6	5	33174.7	821.853	2.21861e+57	1.18751e+53	1.71558	10.952	0.279	10.952
2131.1	39.2794	8730.97	2379.31	2.4943e+57	9.28447e+54	1.8826	11.067	0.858	11.067
1272.93	14.0142	5099.96	1392.85	2.7159e+57	5.7425e+54	2.01081	11.37	0.866	11.37
1873.5	5251.12	7634.57	41901.2	2.60139e+57	5.62249e+56	2.06019	12.418	1.641	12.418
15.9411	125.231	248.512	4413.68	4.63562e+55	3.64177e+56	0.120898	8.101	2.578	8.101
85.0869	351.001	397.069	7813.27	1.10609e+57	4.89721e+56	0.987153	12.12	2.39	12.12
2424.12	39.2794	9983.45	2379.31	2.44676e+57	7.78425e+54	1.85422	11.011	0.808	11.011
351.001	864.881	1314.16	13206.4	2.65247e+57	5.32362e+56	2.06707	12.928	2.113	12.928
8791.24	5	37888.9	821.853	2.21485e+57	9.78078e+52	1.71327	10.983	0.261	10.983
1272.93	2131.1	5099.96	23050.9	2.72209e+57	4.78824e+56	2.11478	12.32	1.761	12.32
1447.96	14.0142	5834.96	1392.85	2.65323e+57	4.81013e+54	1.97437	11.273	0.815	11.273
2131.1	5251.12	8730.97	41901.2	2.60977e+57	5.3505e+56	2.06163	12.336	1.612	12.336
2757.42	39.2794	11414.1	2379.31	2.40364e+57	6.51193e+54	1.82837	10.967	0.761	10.967
1647.04	14.0142	6674.88	1392.85	2.5941e+57	4.02032e+54	1.93983	11.187	0.767	11.187
10000	5	43268.7	821.853	2.21457e+57	8.0561e+52	1.7131	11.019	0.245	11.019
1447.96	2131.1	5834.96	23050.9	2.70693e+57	4.50522e+56	2.10139	12.21	1.723	12.21
399.262	864.881	1506.35	13206.4	2.74853e+57	5.12967e+56	2.12409	12.905	2.084	12.905
96.7859	351.001	412.952	7813.27	1.33855e+57	4.8371e+56	1.15729	12.375	2.378	12.375
2424.12	5251.12	9983.45	41901.2	2.60817e+57	5.0672e+56	2.05659	12.248	1.581	12.248
3136.56	39.2794	13048	2379.31	2.36504e+57	5.43664e+54	1.80513	10.933	0.716	10.933
1647.04	2131.1	6674.88	23050.9	2.68421e+57	4.216e+56	2.0832	12.098	1.682	12.098
1873.5	14.0142	7634.57	1392.85	2.53885e+57	3.35366e+54	1.9074	11.112	0.722	11.112
454.159	864.881	1726.27	13206.4	2.81844e+57	4.92309e+56	2.16413	12.856	2.051	12.856
2757.42	5251.12	11414.1	41901.2	2.59862e+57	4.77452e+56	2.04636	12.156	1.548	12.156
3567.82	39.2794	14913.9	2379.31	2.33101e+57	4.53082e+54	1.78457	10.909	0.674	10.909
18.1329	125.231	257.157	4413.68	7.40799e+55	3.61428e+56	0.143583	9.396	2.569	9.396
110.094	351.001	429.759	7813.27	1.57719e+57	4.77206e+56	1.32771	12.588	2.365	12.588
2131.1	14.0142	8730.97	1392.85	2.4877e+57	2.79266e+54	1.87723	11.049	0.679	11.049
1873.5	2131.1	7634.57	23050.9	2.65585e+57	3.92313e+56	2.06141	11.986	1.639	11.986
516.604	864.881	1977.88	13206.4	2.86448e+57	4.70463e+56	2.18904	12.785	2.017	12.785
4058.38	39.2794	17044.5	2379.31	2.30155e+57	3.76993e+54	1.76669	10.896	0.633	10.896
3136.56	5251.12	13048	41901.2	2.58298e+57	4.47476e+56	2.03212	12.062	1.513	12.062
2424.12	14.0142	9983.45	1392.85	2.44085e+57	2.32193e+54	1.84947	10.996	0.638	10.996
2131.1	2131.1	8730.97	23050.9	2.62354e+57	3.62939e+56	2.03707	11.876	1.595	11.876
125.231	351.001	447.575	7813.27	1.81776e+57	4.7017e+56	1.4952	12.763	2.35	12.763
587.635	864.881	2265.72	13206.4	2.8896e+57	4.47531e+56	2.20092	12.694	1.98	12.694
4616.39	39.2794	19477.2	2379.31	2.27662e+57	3.13243e+54	1.75151	10.891	0.595	10.891
2757.42	14.0142	11414.1	1392.85	2.39842e+57	1.9279e+54	1.82421	10.954	0.599	10.954
3567.82	5251.12	14913.9	41901.2	2.56289e+57	4.17052e+56	2.01492	11.97	1.476	11.97
2424.12	2131.1	9983.45	23050.9	2.58871e+57	3.33758e+56	2.01107	11.771	1.548	11.771
5251.12	39.2794	22254.5	2379.31	2.25615e+57	2.59949e+54	1.73899	10.896	0.559	10.896
668.432	864.881	2594.94	13206.4	2.89697e+57	4.23648e+56	2.20185	12.588	1.94	12.588
3136.56	14.0142	13048	1392.85	2.36049e+57	1.59882e+54	1.80153	10.923	0.563	10.923
142.45	351.001	502.076	7813.27	2.05237e+57	4.61987e+56	1.65424	12.899	2.334	12.899
4058.38	5251.12	17044.5	41901.2	2.53981e+57	3.8646e+56	1.99567	11.88	1.437	11.88
2757.42	2131.1	11414.1	23050.9	2.55265e+57	3.0506e+56	1.98423	11.671	1.5	11.671
5973.12	39.2794	25425	2379.31	2.24002e+57	2.15487e+54	1.72909	10.908	0.525	10.908
20.6261	125.231	266.159	4413.68	1.17962e+56	3.58548e+56	0.179599	10.328	2.56	10.328
760.338	864.881	2971.44	13206.4	2.88963e+57	3.98983e+56	2.19381	12.471	1.898	12.471
3567.82	14.0142	14913.9	1392.85	2.3271e+57	1.32451e+54	1.78148	10.901	0.528	10.901
4616.39	5251.12	19477.2	41901.2	2.51502e+57	3.55996e+56	1.97522	11.795	1.397	11.795
162.036	351.001	576.514	7813.27	2.26877e+57	4.50981e+56	1.79669	12.999	2.315	12.999
3136.56	2131.1	13048	23050.9	2.51642e+57	2.77116e+56	1.95725	11.579	1.451	11.579
6794.4	39.2794	29044	2379.31	2.22807e+57	1.78455e+54	1.72173	10.927	0.493	10.927
4058.38	14.0142	17044.5	1392.85	2.29823e+57	1.09625e+54	1.76407	10.889	0.496	10.889
864.881	864.881	3401.96	13206.4	2.87042e+57	3.73732e+56	2.17852	12.346	1.853	12.346
5251.12	5251.12	22254.5	41901.2	2.48959e+57	3.25955e+56	1.95426	11.716	1.355	11.716
7728.6	39.2794	33174.7	2379.31	2.22014e+57	1.47668e+54	1.71682	10.953	0.462	10.953
5	5.68748	183.959	877.599	1.96293e+56	7.42301e+55	0.180359	16.283	2.491	16.283
4616.39	14.0142	19477.2	1392.85	2.27384e+57	9.06598e+53	1.74931	10.886	0.465	10.886
3567.82	2131.1	14913.9	23050.9	2.48091e+57	2.50181e+56	1.93072	11.495	1.4	11.495
983.798	864.881	3894.16	13206.4	2.84185e+57	3.48115e+56	2.15755	12.218	1.806	12.218
184.315	351.001	661.803	7813.27	2.46433e+57	4.37489e+56	1.9218	13.067	2.289	13.067
8791.24	39.2794	37888.9	2379.31	2.216e+57	1.22102e+54	1.71424	10.984	0.434	10.984
5251.12	14.0142	22254.5	1392.85	2.25385e+57	7.49224e+53	1.73717	10.892	0.436	10.892
1119.07	864.881	4456.83	13206.4	2.80616e+57	3.22371e+56	2.13224	12.088	1.757	12.088
4058.38	2131.1	17044.5	23050.9	2.44694e+57	2.24481e+56	1.90517	11.421	1.349	11.421
5973.12	5251.12	25425	41901.2	2.46442e+57	2.96626e+56	1.9334	11.644	1.312	11.644
209.657	351.001	759.504	7813.27	2.63615e+57	4.22483e+56	2.0288	13.107	2.258	13.107
23.462	125.231	275.541	4413.68	1.81604e+56	3.55518e+56	0.231683	10.86	2.551	10.86
5973.12	14.0142	25425	1392.85	2.23815e+57	6.18802e+53	1.72761	10.905	0.409	10.905
10000	39.2794	43268.7	2379.31	2.21542e+57	1.00899e+54	1.71383	11.019	0.407	11.019
1272.93	864.881	5099.96	13206.4	2.7653e+57	2.96751e+56	2.10377	11.959	1.705	11.959
4616.39	2131.1	19477.2	23050.9	2.41509e+57	2.00202e+56	1.88104	11.357	1.297	11.357
6794.4	5251.12	29044	41901.2	2.44032e+57	2.68281e+56	1.9132	11.58	1.267	11.58
238.484	351.001	871.402	7813.27	2.78077e+57	4.06422e+56	2.11655	13.119	2.225	13.119
6794.4	14.0142	29044	1392.85	2.22659e+57	5.10815e+53	1.72054	10.926	0.384	10.926
1447.96	864.881	5834.96	13206.4	2.72096e+57	2.71505e+56	2.07316	11.834	1.652	11.834
5251.12	2131.1	22254.5	23050.9	2.38591e+57	1.7749e+56	1.85868	11.303	1.244	11.303
7728.6	5251.12	33174.7	41901.2	2.4179e+57	2.41161e+56	1.89409	11.524	1.222	11.524
271.275	351.001	999.536	7813.27	2.89526e+57	3.89359e+56	2.18416	13.102	2.189	13.102
7728.6	14.0142	33174.7	1392.85	2.21898e+57	4.21487e+53	1.71587	10.952	0.36	10.952
1647.04	864.881	6674.88	13206.4	2.67459e+57	2.46878e+56	2.04131	11.714	1.598	11.714
5973.12	2131.1	25425	23050.9	2.3598e+57	1.56449e+56	1.8384	11.259	1.192	11.259
8791.24	5251.12	37888.9	41901.2	2.39767e+57	2.1547e+56	1.87645	11.477	1.176	11.477
308.574	351.001	1146.23	7813.27	2.97928e+57	3.71364e+56	2.2322	13.056	2.15	13.056
5	44.6801	183.959	2545.98	1.14962e+55	2.4293e+56	0.0641663	6.564	2.682	6.564
8791.24	14.0142	37888.9	1392.85	2.21511e+57	3.47643e+53	1.71349	10.983	0.337	10.983
1873.5	864.881	7634.57	13206.4	2.62742e+57	2.23096e+56	2.00898	11.602	1.542	11.602
6794.4	2131.1	29044	23050.9	2.33706e+57	1.37135e+56	1.82042	11.226	1.139	11.226
10000	5251.12	43268.7	41901.2	2.38e+57	1.91374e+56	1.86055	11.439	1.129	11.439
26.688	125.231	285.327	4413.68	2.66462e+56	3.52315e+56	0.300645	11.167	2.541	11.167
351.001	351.001	1314.16	7813.27	3.03498e+57	3.52532e+56	2.2626	12.983	2.108	12.983
10000	14.0142	43268.7	1392.85	2.21476e+57	2.8665e+53	1.71326	11.019	0.316	11.019
2131.1	864.881	8730.97	13206.4	2.58052e+57	2.00362e+56	1.97684	11.498	1.485	11.498
5	5973.12	183.959	45806.9	5.47825e+52	8.56059e+56	0.199785	0.583	1.89	1.89
7728.6	2131.1	33174.7	23050.9	2.31791e+57	1.19566e+56	1.8049	11.204	1.087	11.204
5.68748	5.68748	190.122	877.599	2.31259e+56	7.30277e+55	0.208829	15.16	2.474	15.16
399.262	351.001	1506.35	7813.27	3.06581e+57	3.32984e+56	2.27783	12.889	2.064	12.889
5.68748	5973.12	190.122	45806.9	6.52564e+52	8.5594e+56	0.199768	0.602	1.89	1.89
2424.12	864.881	9983.45	13206.4	2.53479e+57	1.78848e+56	1.94546	11.403	1.428	11.403
8791.24	2131.1	37888.9	23050.9	2.30249e+57	1.0372e+56	1.79196	11.191	1.036	11.191
6.46948	5973.12	196.51	45806.9	7.78284e+52	8.55799e+56	0.199749	0.623	1.89	1.89
454.159	351.001	1726.27	7813.27	3.07555e+57	3.12866e+56	2.28041	12.776	2.017	12.776
2757.42	864.881	11414.1	13206.4	2.49098e+57	1.5869e+56	1.91532	11.319	1.37	11.319
10000	2131.1	43268.7	23050.9	2.29082e+57	8.95441e+55	1.78161	11.187	0.986	11.187
5.68748	44.6801	190.122	2545.98	1.56864e+55	2.40586e+56	0.0671996	7.873	2.669	7.873
7.359	5973.12	203.133	45806.9	9.29236e+52	8.5563e+56	0.199725	0.645	1.89	1.89
30.3574	125.231	295.544	4413.68	3.72447e+56	3.4892e+56	0.385912	11.392	2.531	11.392
3136.56	864.881	13048	13206.4	2.4497e+57	1.39984e+56	1.88684	11.246	1.312	11.246
5	2424.12	183.959	25038.2	1.53957e+53	8.29323e+56	0.18906	0.83	2.13	2.13
516.604	351.001	1977.88	7813.27	3.06783e+57	2.92345e+56	2.27264	12.65	1.967	12.65
8.37083	5973.12	210.002	45806.9	1.11057e+53	8.5543e+56	0.199698	0.669	1.89	1.89
3567.82	864.881	14913.9	13206.4	2.41148e+57	1.22789e+56	1.86035	11.185	1.254	11.185
5.68748	2424.12	190.122	25038.2	1.83734e+53	8.28967e+56	0.18901	0.859	2.13	2.13
9.52178	5973.12	217.13	45806.9	1.32856e+53	8.55193e+56	0.199666	0.695	1.89	1.89
587.635	351.001	2265.72	7813.27	3.04597e+57	2.71609e+56	2.25656	12.515	1.915	12.515
10.831	5973.12	224.53	45806.9	1.59082e+53	8.54911e+56	0.199629	0.722	1.89	1.89
6.46948	2424.12	196.51	25038.2	2.19599e+53	8.28549e+56	0.188952	0.889	2.13	2.13
4058.38	864.881	17044.5	13206.4	2.37673e+57	1.07125e+56	1.83614	11.135	1.197	11.135
668.432	351.001	2594.94	7813.27	3.01295e+57	2.50853e+56	2.23393	12.373	1.861	12.373
12.3202	5973.12	232.216	45806.9	1.90669e+53	8.54579e+56	0.199586	0.752	1.89	1.89
7.359	2424.12	203.133	25038.2	2.62831e+53	8.28059e+56	0.188886	0.922	2.13	2.13
4616.39	864.881	19477.2	13206.4	2.34574e+57	9.298e+55	1.81441	11.096	1.141	11.096
14.0142	5973.12	240.205	45806.9	2.28761e+53	8.54185e+56	0.199536	0.783	1.89	1.89
34.5315	125.231	306.22	4413.68	4.98584e+56	3.45311e+56	0.486133	11.603	2.519	11.603
8.37083	2424.12	210.002	25038.2	3.15e+53	8.27488e+56	0.18881	0.957	2.129	2.129
760.338	351.001	2971.44	7813.27	2.97133e+57	2.30283e+56	2.2063	12.23	1.804	12.23
6.46948	44.6801	196.51	2545.98	2.22154e+55	2.38295e+56	0.0722157	9.521	2.657	9.521
6.46948	5.68748	196.51	877.599	2.71005e+56	7.18188e+55	0.24108	14.366	2.458	14.366
5251.12	864.881	22254.5	13206.4	2.31874e+57	8.03107e+55	1.79532	11.068	1.085	11.068
15.9411	5973.12	248.512	45806.9	2.74765e+53	8.53722e+56	0.199478	0.817	1.89	1.89
9.52178	2424.12	217.13	25038.2	3.78038e+53	8.26821e+56	0.188724	0.996	2.129	2.129
864.881	351.001	3401.96	7813.27	2.92337e+57	2.10101e+56	2.17497	12.087	1.746	12.087
18.1329	5973.12	257.157	45806.9	3.30426e+53	8.53175e+56	0.199412	0.854	1.89	1.89
5973.12	864.881	25425	13206.4	2.29589e+57	6.90518e+55	1.77896	11.052	1.031	11.052
10.831	2424.12	224.53	25038.2	4.54335e+53	8.26045e+56	0.188627	1.037	2.129	2.129
20.6261	5973.12	266.159	45806.9	3.97917e+53	8.52533e+56	0.199337	0.894	1.889	1.889
983.798	351.001	3894.16	7813.27	2.87099e+57	1.90499e+56	2.14108	11.947	1.687	11.947
6794.4	864.881	29044	13206.4	2.27723e+57	5.91186e+55	1.76538	11.045	0.978	11.045
23.462	5973.12	275.541	45806.9	4.79964e+53	8.51783e+56	0.199253	0.936	1.889	1.889
12.3202	2424.12	232.216	25038.2	5.46866e+53	8.25144e+56	0.188519	1.081	2.128	2.128
39.2794	125.231	317.39	4413.68	6.43302e+56	3.41465e+56	0.599465	11.816	2.508	11.816
26.688	5973.12	285.327	45806.9	5.80018e+53	8.50905e+56	0.199158	0.982	1.888	1.888
14.0142	2424.12	240.205	25038.2	6.59355e+53	8.241e+56	0.188398	1.129	2.127	2.127
7728.6	864.881	33174.7	13206.4	2.26275e+57	5.04147e+55	1.75459	11.047	0.927	11.047
1119.07	351.001	4456.83	7813.27	2.81585e+57	1.71653e+56	2.10559	11.811	1.626	11.811
30.3574	5973.12	295.544	45806.9	7.02494e+53	8.49885e+56	0.199055	1.033	1.888	1.888
15.9411	2424.12	248.512	25038.2	7.96503e+53	8.22897e+56	0.188267	1.182	2.127	2.127
34.5315	5973.12	306.22	45806.9	8.53114e+53	8.48704e+56	0.198944	1.087	1.887	1.887
8791.24	864.881	37888.9	13206.4	2.25237e+57	4.28356e+55	1.74651	11.058	0.877	11.058
1272.93	351.001	5099.96	7813.27	2.75934e+57	1.53718e+56	2.06934	11.683	1.564	11.683
39.2794	5973.12	317.39	45806.9	1.0394e+54	8.47345e+56	0.198829	1.147	1.886	1.886
18.1329	2424.12	257.157	25038.2	9.64303e+53	8.21515e+56	0.188125	1.239	2.125	2.125
7.359	44.6801	203.133	2545.98	3.25532e+55	2.36068e+56	0.0804476	11.287	2.644	11.287
44.6801	5973.12	329.088	45806.9	1.27144e+54	8.45792e+56	0.198716	1.214	1.885	1.885
5	15.9411	183.959	1488.5	7.38433e+55	1.39884e+56	0.0934892	22.602	2.622	22.602
10000	864.881	43268.7	13206.4	2.24596e+57	3.62745e+55	1.74107	11.076	0.829	11.076
20.6261	2424.12	266.159	25038.2	1.17048e+54	8.19936e+56	0.187977	1.301	2.124	2.124
1447.96	351.001	5834.96	7813.27	2.70268e+57	1.36821e+56	2.03304	11.562	1.502	11.562
44.6801	125.231	329.088	4413.68	8.04637e+56	3.37359e+56	0.72379	12.029	2.495	12.029
50.8234	5973.12	341.354	45806.9	1.56307e+54	8.44034e+56	0.198614	1.288	1.883	1.883
23.462	2424.12	275.541	25038.2	1.42516e+54	8.18142e+56	0.187827	1.369	2.123	2.123
57.8114	5973.12	354.233	45806.9	1.93381e+54	8.42066e+56	0.198541	1.371	1.881	1.881
7.359	5.68748	203.133	877.599	3.16271e+56	7.05795e+55	0.277652	13.794	2.441	13.794
5	983.798	183.959	14269.2	4.06315e+53	7.30123e+56	0.164609	1.163	2.349	2.349
65.7602	5973.12	367.774	45806.9	2.41227e+54	8.39897e+56	0.198523	1.468	1.879	1.879
26.688	2424.12	285.327	25038.2	1.74179e+54	8.16121e+56	0.187686	1.445	2.121	2.121
1647.04	351.001	6674.88	7813.27	2.64688e+57	1.21057e+56	1.9973	11.452	1.439	11.452
74.8019	5973.12	382.032	45806.9	3.04233e+54	8.37555e+56	0.198604	1.58	1.876	1.876
30.3574	2424.12	295.544	25038.2	2.13871e+54	8.13867e+56	0.187567	1.529	2.118	2.118
85.0869	5973.12	397.069	45806.9	3.89582e+54	8.3509e+56	0.198856	1.718	1.872	1.872
1873.5	351.001	7634.57	7813.27	2.59278e+57	1.06492e+56	1.96262	11.351	1.377	11.351
96.7859	5973.12	412.952	45806.9	5.10154e+54	8.32576e+56	0.199404	1.893	1.869	1.893
5.68748	983.798	190.122	14269.2	4.86508e+53	7.2925e+56	0.164493	1.205	2.349	2.349
34.5315	2424.12	306.22	25038.2	2.64154e+54	8.11384e+56	0.187495	1.625	2.115	2.115
50.8234	125.231	341.354	4413.68	9.80398e+56	3.32969e+56	0.856876	12.237	2.482	12.237
110.094	5973.12	429.759	45806.9	6.92523e+54	8.30041e+56	0.200483	2.136	1.865	2.136
39.2794	2424.12	317.39	25038.2	3.28742e+54	8.08695e+56	0.187506	1.734	2.112	2.112
125.231	5973.12	447.575	45806.9	9.97913e+54	8.27393e+56	0.2026	2.489	1.862	2.489
44.6801	2424.12	329.088	25038.2	4.13274e+54	8.05845e+56	0.187658	1.864	2.108	2.108
2131.1	351.001	8730.97	7813.27	2.54109e+57	9.31597e+55	1.92945	11.262	1.315	11.262
6.46948	983.798	196.51	14269.2	5.83708e+53	7.28244e+56	0.164363	1.251	2.348	2.348
50.8234	2424.12	341.354	25038.2	5.26872e+54	8.02906e+56	0.188044	2.021	2.103	2.103
142.45	5973.12	502.076	45806.9	1.55797e+55	8.24576e+56	0.206867	3.019	1.859	3.019
57.8114	2424.12	354.233	25038.2	6.85741e+54	7.99962e+56	0.188819	2.225	2.098	2.225
7.359	983.798	203.133	14269.2	7.01735e+53	7.27087e+56	0.16422	1.3	2.347	2.347
2424.12	351.001	9983.45	7813.27	2.49239e+57	8.1064e+55	1.89814	11.184	1.254	11.184
65.7602	2424.12	367.774	25038.2	9.22897e+54	7.97027e+56	0.190269	2.505	2.094	2.505
162.036	5973.12	576.514	45806.9	2.64404e+55	8.21523e+56	0.215569	3.812	1.856	3.812
57.8114	125.231	354.233	4413.68	1.16826e+57	3.2827e+56	0.996476	12.434	2.467	12.434
74.8019	2424.12	382.032	25038.2	1.31028e+55	7.93987e+56	0.192986	2.903	2.09	2.903
8.37083	983.798	210.002	14269.2	8.45382e+53	7.25761e+56	0.164064	1.353	2.346	2.346
2757.42	351.001	11414.1	7813.27	2.44715e+57	7.01836e+55	1.86899	11.118	1.193	11.118
184.315	5973.12	661.803	45806.9	4.9365e+55	8.18075e+56	0.234394	4.994	1.853	4.994
85.0869	2424.12	397.069	25038.2	2.00996e+55	7.90752e+56	0.198328	3.497	2.086	3.497
8.37083	44.6801	210.002	2545.98	4.87249e+55	2.33894e+56	0.0935772	12.65	2.633	12.65
9.52178	983.798	217.13	14269.2	1.0207e+54	7.24248e+56	0.163896	1.411	2.344	2.344
8.37083	5.68748	210.002	877.599	3.6782e+56	6.93065e+55	0.319094	13.385	2.423	13.385
3136.56	351.001	13048	7813.27	2.40574e+57	6.04755e+55	1.84224	11.063	1.134	11.063
10.831	983.798	224.53	14269.2	1.23541e+54	7.2253e+56	0.163719	1.475	2.343	2.343
96.7859	2424.12	412.952	25038.2	3.42384e+55	7.87269e+56	0.209683	4.415	2.081	4.415
65.7602	125.231	367.774	4413.68	1.36583e+57	3.23238e+56	1.14039	12.615	2.452	12.615
209.657	5973.12	759.504	45806.9	9.91394e+55	8.14093e+56	0.275559	6.583	1.849	6.583
3567.82	351.001	14913.9	7813.27	2.36843e+57	5.18785e+55	1.81805	11.02	1.076	11.02
12.3202	983.798	232.216	14269.2	1.49948e+54	7.20589e+56	0.163539	1.545	2.341	2.341
14.0142	983.798	240.205	14269.2	1.82594e+54	7.18414e+56	0.163365	1.623	2.338	2.338
110.094	2424.12	429.759	25038.2	6.59417e+55	7.83497e+56	0.235763	5.81	2.077	5.81
4058.38	351.001	17044.5	7813.27	2.33541e+57	4.432e+55	1.79657	10.989	1.02	10.989
74.8019	125.231	382.032	4413.68	1.57065e+57	3.17848e+56	1.2865	12.776	2.435	12.776
15.9411	983.798	248.512	14269.2	2.23214e+54	7.15997e+56	0.163209	1.709	2.335	2.335
5.68748	15.9411	190.122	1488.5	9.90966e+55	1.38126e+56	0.114192	18.972	2.607	18.972
238.484	5973.12	871.402	45806.9	1.96672e+56	8.09455e+56	0.355776	8.229	1.845	8.229
4616.39	351.001	19477.2	7813.27	2.30681e+57	3.7718e+55	1.77787	10.969	0.966	10.969
18.1329	983.798	257.157	14269.2	2.7417e+54	7.13343e+56	0.163094	1.806	2.331	2.331
125.231	2424.12	447.575	25038.2	1.38423e+56	7.79391e+56	0.295636	7.591	2.072	7.591
85.0869	125.231	397.069	4413.68	1.78025e+57	3.12075e+56	1.43279	12.917	2.417	12.917
20.6261	983.798	266.159	14269.2	3.38765e+54	7.1047e+56	0.163051	1.916	2.327	2.327
9.52178	5.68748	217.13	877.599	4.26306e+56	6.79973e+55	0.365844	13.099	2.405	13.099
5251.12	351.001	22254.5	7813.27	2.28268e+57	3.19866e+55	1.76199	10.959	0.914	10.959
23.462	983.798	275.541	14269.2	4.21792e+54	7.0742e+56	0.163132	2.045	2.322	2.322
26.688	983.798	285.327	14269.2	5.30556e+54	7.04258e+56	0.163411	2.199	2.316	2.316
5973.12	351.001	25425	7813.27	2.26298e+57	2.70387e+55	1.74893	10.959	0.863	10.959
271.275	5973.12	999.536	45806.9	3.50737e+56	8.04044e+56	0.48066	9.508	1.841	9.508
9.52178	44.6801	217.13	2545.98	7.29573e+55	2.31743e+56	0.113427	13.214	2.621	13.214
30.3574	983.798	295.544	14269.2	6.76976e+54	7.01077e+56	0.16401	2.392	2.31	2.392
96.7859	125.231	412.952	4413.68	1.99214e+57	3.05895e+56	1.57739	13.036	2.398	13.036
142.45	2424.12	502.076	25038.2	2.7747e+56	7.74889e+56	0.409327	9.179	2.066	9.179
34.5315	983.798	306.22	14269.2	8.82656e+54	6.97956e+56	0.165128	2.648	2.304	2.648
39.2794	983.798	317.39	14269.2	1.19161e+55	6.9486e+56	0.167135	2.998	2.298	2.998
6794.4	351.001	29044	7813.27	2.24767e+57	2.27894e+55	1.73865	10.968	0.815	10.968
110.094	125.231	429.759	4413.68	2.20389e+57	2.99287e+56	1.71857	13.132	2.377	13.132
44.6801	983.798	329.088	14269.2	1.69472e+55	6.91686e+56	0.17078	3.491	2.293	3.491
308.574	5973.12	1146.23	45806.9	5.48187e+56	7.97756e+56	0.637486	10.392	1.836	10.392
7728.6	351.001	33174.7	7813.27	2.23658e+57	1.91566e+55	1.73106	10.984	0.768	10.984
50.8234	983.798	341.354	14269.2	2.58754e+55	6.88344e+56	0.177698	4.208	2.288	4.208
125.231	125.231	447.575	4413.68	2.41317e+57	2.9223e+56	1.85481	13.206	2.355	13.206
6.46948	15.9411	196.51	1488.5	1.30073e+56	1.36437e+56	0.139595	16.639	2.592	16.639
10.831	5.68748	224.53	877.599	4.92238e+56	6.66489e+55	0.418201	12.907	2.387	12.907
162.036	2424.12	576.514	25038.2	4.75163e+56	7.69691e+56	0.567816	10.248	2.061	10.248
351.001	5973.12	1314.16	45806.9	7.68427e+56	7.905e+56	0.808366	11.011	1.83	11.011
8791.24	351.001	37888.9	7813.27	2.22959e+57	1.60645e+55	1.72608	11.007	0.724	11.007
57.8114	983.798	354.233	14269.2	4.31279e+55	6.84782e+56	0.1916	5.254	2.282	5.254
142.45	125.231	502.076	4413.68	2.61467e+57	2.83585e+56	1.98259	13.259	2.329	13.259
10000	351.001	43268.7	7813.27	2.22643e+57	1.34425e+55	1.72354	11.035	0.682	11.035
399.262	5973.12	1506.35	45806.9	9.95049e+56	7.82202e+56	0.97993	11.461	1.823	11.461
162.036	125.231	576.514	4413.68	2.79661e+57	2.71492e+56	2.09449	13.291	2.293	13.291
184.315	2424.12	661.803	25038.2	7.06952e+56	7.63485e+56	0.749161	10.964	2.055	10.964
10.831	44.6801	224.53	2545.98	1.07105e+56	2.29565e+56	0.141464	13.129	2.61	13.129
5	399.262	183.959	8407.84	1.02322e+54	5.86082e+56	0.132068	1.621	2.528	2.528
65.7602	983.798	367.774	14269.2	7.84011e+55	6.80961e+56	0.220542	6.671	2.276	6.671
184.315	125.231	661.803	4413.68	2.95144e+57	2.58114e+56	2.18717	13.298	2.249	13.298
12.3202	5.68748	232.216	877.599	5.6601e+56	6.52587e+55	0.476358	12.79	2.367	12.79
5.68748	399.262	190.122	8407.84	1.23291e+54	5.8434e+56	0.131876	1.686	2.525	2.525
454.159	5973.12	1726.27	45806.9	1.21748e+57	7.72807e+56	1.14422	11.797	1.815	11.797
209.657	2424.12	759.504	25038.2	9.51038e+56	7.56066e+56	0.935161	11.47	2.048	11.47
209.657	125.231	759.504	4413.68	3.07307e+57	2.44184e+56	2.25804	13.277	2.203	13.277
6.46948	399.262	196.51	8407.84	1.49027e+54	5.82382e+56	0.131678	1.757	2.523	2.523
74.8019	983.798	382.032	14269.2	1.48485e+56	6.76841e+56	0.2782	8.224	2.27	8.224
516.604	5973.12	1977.88	45806.9	1.42942e+57	7.62279e+56	1.29702	12.05	1.806	12.05
238.484	125.231	871.402	4413.68	3.16004e+57	2.29804e+56	2.30719	13.225	2.153	13.225
238.484	2424.12	871.402	25038.2	1.19336e+57	7.47298e+56	1.11494	11.842	2.039	11.842
7.359	399.262	203.133	8407.84	1.80748e+54	5.80195e+56	0.131483	1.836	2.519	2.519
7.359	15.9411	203.133	1488.5	1.67169e+56	1.34772e+56	0.169961	15.132	2.578	15.132
8.37083	399.262	210.002	8407.84	2.20056e+54	5.77775e+56	0.131305	1.924	2.515	2.515
14.0142	5.68748	240.205	877.599	6.4793e+56	6.38241e+55	0.540416	12.73	2.347	12.73
271.275	125.231	999.536	4413.68	3.21518e+57	2.15091e+56	2.33701	13.145	2.101	13.145
587.635	5973.12	2265.72	45806.9	1.62721e+57	7.50578e+56	1.43629	12.24	1.795	12.24
271.275	2424.12	999.536	25038.2	1.42572e+57	7.37115e+56	1.28284	12.119	2.029	12.119
9.52178	399.262	217.13	8407.84	2.69092e+54	5.75124e+56	0.131161	2.023	2.511	2.511
85.0869	983.798	397.069	14269.2	2.69817e+56	6.72381e+56	0.377186	9.509	2.264	9.509
308.574	125.231	1146.23	4413.68	3.24285e+57	2.00175e+56	2.35055	13.041	2.046	13.041
12.3202	44.6801	232.216	2545.98	1.52351e+56	2.27312e+56	0.17855	12.803	2.599	12.803
10.831	399.262	224.53	8407.84	3.30792e+54	5.7226e+56	0.131081	2.137	2.505	2.505
668.432	5973.12	2594.94	45806.9	1.80863e+57	7.3763e+56	1.56116	12.382	1.783	12.382
308.574	2424.12	1146.23	25038.2	1.64346e+57	7.25522e+56	1.43618	12.326	2.017	12.326
12.3202	399.262	232.216	8407.84	4.09294e+54	5.6922e+56	0.131109	2.27	2.499	2.499
351.001	125.231	1314.16	4413.68	3.2476e+57	1.85199e+56	2.35073	12.919	1.989	12.919
14.0142	399.262	240.205	8407.84	5.10681e+54	5.66063e+56	0.131308	2.429	2.492	2.492
15.9411	5.68748	248.512	877.599	7.3823e+56	6.23425e+55	0.6104	12.714	2.326	12.714
760.338	5973.12	2971.44	45806.9	1.97225e+57	7.23355e+56	1.67131	12.485	1.77	12.485
96.7859	983.798	412.952	14269.2	4.45533e+56	6.67541e+56	0.518238	10.422	2.256	10.422
399.262	125.231	1506.35	4413.68	3.23362e+57	1.7031e+56	2.34015	12.782	1.929	12.782
15.9411	399.262	248.512	8407.84	6.44398e+54	5.62875e+56	0.131777	2.628	2.484	2.628
351.001	2424.12	1314.16	25038.2	1.84389e+57	7.12574e+56	1.57386	12.479	2.003	12.479
18.1329	399.262	257.157	8407.84	8.26374e+54	5.59748e+56	0.132671	2.889	2.476	2.889
454.159	125.231	1726.27	4413.68	3.20465e+57	1.55654e+56	2.32104	12.637	1.868	12.637
864.881	5973.12	3401.96	45806.9	2.11696e+57	7.07678e+56	1.76662	12.554	1.756	12.554
20.6261	399.262	266.159	8407.84	1.08665e+55	5.56717e+56	0.134252	3.236	2.468	3.236
399.262	2424.12	1506.35	25038.2	2.02529e+57	6.98293e+56	1.69552	12.59	1.987	12.59
516.604	125.231	1977.88	4413.68	3.16395e+57	1.41374e+56	2.2953	12.485	1.804	12.485
110.094	983.798	429.759	14269.2	6.65926e+56	6.62275e+56	0.691381	11.084	2.249	11.084
8.37083	15.9411	210.002	1488.5	2.10849e+56	1.33075e+56	0.205591	14.141	2.565	14.141
14.0142	44.6801	240.205	2545.98	2.09375e+56	2.24966e+56	0.225089	12.486	2.588	12.486
983.798	5973.12	3894.16	45806.9	2.24187e+57	6.90535e+56	1.84713	12.596	1.74	12.596
18.1329	5.68748	257.157	877.599	8.37062e+56	6.08118e+55	0.686256	12.73	2.304	12.73
23.462	399.262	275.541	8407.84	1.48441e+55	5.53719e+56	0.13701	3.711	2.461	3.711
454.159	2424.12	1726.27	25038.2	2.18627e+57	6.82622e+56	1.80099	12.664	1.97	12.664
587.635	125.231	2265.72	4413.68	3.11432e+57	1.27603e+56	2.26455	12.332	1.74	12.332
1119.07	5973.12	4456.83	45806.9	2.3465e+57	6.71877e+56	1.91305	12.611	1.722	12.611
26.688	399.262	285.327	8407.84	2.13652e+55	5.50681e+56	0.141915	4.375	2.454	4.375
125.231	983.798	447.575	14269.2	9.17194e+56	6.56538e+56	0.883903	11.588	2.24	11.588
516.604	2424.12	1977.88	25038.2	2.3255e+57	6.65503e+56	1.89013	12.709	1.951	12.709
668.432	125.231	2594.94	4413.68	3.05816e+57	1.14457e+56	2.23013	12.179	1.674	12.179
1272.93	5973.12	5099.96	45806.9	2.43098e+57	6.51674e+56	1.96495	12.604	1.703	12.604
20.6261	5.68748	266.159	877.599	9.44493e+56	5.92298e+55	0.767847	12.771	2.281	12.771
30.3574	399.262	295.544	8407.84	3.28239e+55	5.47526e+56	0.150966	5.305	2.448	5.305
587.635	2424.12	2265.72	25038.2	2.44193e+57	6.46892e+56	1.96293	12.725	1.93	12.725
760.338	125.231	2971.44	4413.68	2.99752e+57	1.02035e+56	2.19321	12.029	1.608	12.029
142.45	983.798	502.076	14269.2	1.1813e+57	6.50102e+56	1.08083	11.976	2.231	11.976
1447.96	5973.12	5834.96	45806.9	2.49616e+57	6.2992e+56	2.00377	12.575	1.682	12.575
864.881	125.231	3401.96	4413.68	2.93414e+57	9.04136e+55	2.15477	11.885	1.541	11.885
668.432	2424.12	2594.94	25038.2	2.53524e+57	6.26767e+56	2.01977	12.714	1.907	12.714
15.9411	44.6801	248.512	2545.98	2.78698e+56	2.22515e+56	0.281308	12.267	2.576	12.267
1647.04	5973.12	6674.88	45806.9	2.5436e+57	6.06637e+56	2.03075	12.529	1.659	12.529
983.798	125.231	3894.16	4413.68	2.8695e+57	7.96473e+55	2.11563	11.747	1.475	11.747
34.5315	399.262	306.22	8407.84	5.40441e+55	5.442e+56	0.168181	6.541	2.441	6.541
162.036	983.798	576.514	14269.2	1.4364e+57	6.42125e+56	1.26568	12.265	2.221	12.265
9.52178	15.9411	217.13	1488.5	2.61724e+56	1.31321e+56	0.246899	13.483	2.551	13.483
23.462	5.68748	275.541	877.599	1.06049e+57	5.75948e+55	0.854946	12.829	2.257	12.829
760.338	2424.12	2971.44	25038.2	2.60614e+57	6.05132e+56	2.06162	12.681	1.883	12.681
1119.07	125.231	4456.83	4413.68	2.80482e+57	6.97667e+55	2.07648	11.618	1.409	11.618
1873.5	5973.12	7634.57	45806.9	2.57523e+57	5.81879e+56	2.04735	12.468	1.634	12.468
864.881	2424.12	3401.96	25038.2	2.65629e+57	5.82017e+56	2.08987	12.626	1.855	12.626
1272.93	125.231	5099.96	4413.68	2.74114e+57	6.07813e+55	2.03792	11.498	1.343	11.498
184.315	983.798	661.803	14269.2	1.67675e+57	6.32235e+56	1.43498	12.48	2.209	12.48
2131.1	5973.12	8730.97	45806.9	2.59324e+57	5.55736e+56	2.05505	12.395	1.607	12.395
26.688	5.68748	285.327	877.599	1.18489e+57	5.59054e+55	0.947229	12.899	2.232	12.899
39.2794	399.262	317.39	8407.84	9.35263e+55	5.40668e+56	0.200571	7.947	2.434	7.947
1447.96	125.231	5834.96	4413.68	2.67933e+57	5.2681e+55	2.00044	11.388	1.279	11.388
983.798	2424.12	3894.16	25038.2	2.68797e+57	5.57488e+56	2.1062	12.554	1.826	12.554
2424.12	5973.12	9983.45	45806.9	2.59983e+57	5.28335e+56	2.05532	12.314	1.578	12.314
209.657	983.798	759.504	14269.2	1.89935e+57	6.2041e+56	1.58751	12.64	2.194	12.64
18.1329	44.6801	257.157	2545.98	3.60791e+56	2.19946e+56	0.347355	12.15	2.563	12.15
1647.04	125.231	6674.88	4413.68	2.62007e+57	4.54385e+55	1.96445	11.289	1.216	11.289
2757.42	5973.12	11414.1	45806.9	2.59711e+57	4.99842e+56	2.04952	12.227	1.547	12.227
1119.07	2424.12	4456.83	25038.2	2.70371e+57	5.31641e+56	2.11236	12.468	1.795	12.468
30.3574	5.68748	295.544	877.599	1.31742e+57	5.41609e+55	1.04427	12.976	2.206	12.976
238.484	983.798	871.402	14269.2	2.10222e+57	6.06858e+56	1.72288	12.756	2.175	12.756
1873.5	125.231	7634.57	4413.68	2.56394e+57	3.90134e+55	1.93028	11.202	1.154	11.202
44.6801	399.262	329.088	8407.84	1.62013e+56	5.369e+56	0.256758	9.195	2.426	9.195
3136.56	5973.12	13048	45806.9	2.58705e+57	4.7046e+56	2.0389	12.137	1.514	12.137
1272.93	2424.12	5099.96	25038.2	2.70609e+57	5.04616e+56	2.11004	12.371	1.761	12.371
2131.1	125.231	8730.97	4413.68	2.5114e+57	3.33547e+55	1.89822	11.127	1.094	11.127
10.831	15.9411	224.53	1488.5	3.20542e+56	1.29506e+56	0.294386	13.049	2.536	13.049
271.275	983.798	999.536	14269.2	2.28375e+57	5.91883e+56	1.84096	12.835	2.154	12.835
3567.82	5973.12	14913.9	45806.9	2.57143e+57	4.40424e+56	2.0246	12.046	1.48	12.046
1447.96	2424.12	5834.96	25038.2	2.69755e+57	4.76584e+56	2.10078	12.267	1.725	12.267
2424.12	125.231	9983.45	4413.68	2.46281e+57	2.84048e+55	1.86847	11.063	1.036	11.063
34.5315	5.68748	306.22	877.599	1.45766e+57	5.2361e+55	1.14555	13.057	2.178	13.057
20.6261	44.6801	266.159	2545.98	4.55958e+56	2.17247e+56	0.423197	12.12	2.55	12.12
1647.04	2424.12	6674.88	25038.2	2.68035e+57	4.47755e+56	2.08602	12.159	1.686	12.159
308.574	983.798	1146.23	14269.2	2.44217e+57	5.75581e+56	1.94149	12.883	2.131	12.883
4058.38	5973.12	17044.5	45806.9	2.5518e+57	4.09997e+56	2.0076	11.957	1.443	11.957
2757.42	125.231	11414.1	4413.68	2.41841e+57	2.41019e+55	1.84122	11.01	0.98	11.01
50.8234	399.262	341.354	8407.84	2.66889e+56	5.32863e+56	0.342141	10.097	2.418	10.097
1873.5	2424.12	7634.57	25038.2	2.65651e+57	4.18369e+56	2.06701	12.049	1.646	12.049
4616.39	5973.12	19477.2	45806.9	2.52956e+57	3.79464e+56	1.98881	11.871	1.405	11.871
351.001	983.798	1314.16	14269.2	2.57556e+57	5.57933e+56	2.02406	12.902	2.106	12.902
39.2794	5.68748	317.39	877.599	1.60504e+57	5.05061e+55	1.25042	13.137	2.149	13.137
3136.56	125.231	13048	4413.68	2.37842e+57	2.03831e+55	1.81658	10.97	0.925	10.97
5251.12	5973.12	22254.5	45806.9	2.50592e+57	3.49119e+56	1.969	11.789	1.365	11.789
2131.1	2424.12	8730.97	25038.2	2.62781e+57	3.8869e+56	2.04485	11.941	1.603	11.941
3567.82	125.231	14913.9	4413.68	2.34294e+57	1.71862e+55	1.79465	10.94	0.874	10.94
399.262	983.798	1506.35	14269.2	2.68257e+57	5.38938e+56	2.08859	12.892	2.078	12.892
12.3202	15.9411	232.216	1488.5	3.88042e+56	1.27621e+56	0.348523	12.772	2.521	12.772
23.462	44.6801	275.541	2545.98	5.64211e+56	2.14405e+56	0.508539	12.155	2.536	12.155
44.6801	5.68748	329.088	877.599	1.75882e+57	4.85977e+55	1.35818	13.216	2.119	13.216
5973.12	5973.12	25425	45806.9	2.4819e+57	3.19259e+56	1.94885	11.714	1.323	11.714
2424.12	2424.12	9983.45	25038.2	2.59584e+57	3.59001e+56	2.02055	11.835	1.559	11.835
57.8114	399.262	354.233	8407.84	4.08646e+56	5.28523e+56	0.456041	10.731	2.41	10.731
4058.38	125.231	17044.5	4413.68	2.31203e+57	1.4451e+55	1.77548	10.921	0.824	10.921
454.159	983.798	1726.27	14269.2	2.76338e+57	5.18619e+56	2.13581	12.856	2.048	12.856
6794.4	5973.12	29044	45806.9	2.45836e+57	2.90168e+56	1.92894	11.646	1.28	11.646
2757.42	2424.12	11414.1	25038.2	2.56193e+57	3.2959e+56	1.99496	11.734	1.513	11.734
4616.39	125.231	19477.2	4413.68	2.2857e+57	1.21209e+55	1.75908	10.911	0.776	10.911
50.8234	5.68748	341.354	877.599	1.91813e+57	4.6638e+55	1.46801	13.289	2.087	13.289
516.604	983.798	1977.88	14269.2	2.81966e+57	4.9703e+56	2.16728	12.795	2.016	12.795
7728.6	5973.12	33174.7	45806.9	2.43605e+57	2.62111e+56	1.90982	11.586	1.237	11.586
3136.56	2424.12	13048	25038.2	2.52726e+57	3.00744e+56	1.96882	11.64	1.465	11.64
5251.12	125.231	22254.5	4413.68	2.2639e+57	1.0144e+55	1.74545	10.912	0.731	10.912
65.7602	399.262	367.774	8407.84	5.82855e+56	5.23847e+56	0.593641	11.216	2.4	11.216
26.688	44.6801	285.327	2545.98	6.85273e+56	2.11408e+56	0.602832	12.235	2.522	12.235
587.635	983.798	2265.72	14269.2	2.85404e+57	4.74256e+56	2.18496	12.714	1.981	12.714
3567.82	2424.12	14913.9	25038.2	2.49282e+57	2.72735e+56	1.94279	11.554	1.416	11.554
8791.24	5973.12	37888.9	45806.9	2.41553e+57	2.35323e+56	1.89186	11.534	1.192	11.534
57.8114	5.68748	354.233	877.599	2.08193e+57	4.46304e+55	1.57903	13.355	2.053	13.355
5973.12	125.231	25425	4413.68	2.24654e+57	8.47262e+54	1.73453	10.921	0.688	10.921
14.0142	15.9411	240.205	1488.5	4.64811e+56	1.25662e+56	0.409625	12.61	2.506	12.61
4058.38	2424.12	17044.5	25038.2	2.45947e+57	2.45813e+56	1.91745	11.476	1.366	11.476
668.432	983.798	2594.94	14269.2	2.86958e+57	4.50413e+56	2.19092	12.617	1.943	12.617
10000	5973.12	43268.7	45806.9	2.39725e+57	2.09999e+56	1.87542	11.491	1.147	11.491
6794.4	125.231	29044	4413.68	2.23347e+57	7.06398e+54	1.72626	10.937	0.647	10.937
65.7602	5.68748	367.774	877.599	2.24905e+57	4.25794e+55	1.69032	13.413	2.019	13.413
5	6794.4	183.959	50126.2	4.70046e+52	8.53352e+56	0.200055	0.553	1.856	1.856
4616.39	2424.12	19477.2	25038.2	2.42788e+57	2.20196e+56	1.89326	11.408	1.315	11.408
74.8019	399.262	382.032	8407.84	7.83183e+56	5.18798e+56	0.748748	11.616	2.39	11.616
760.338	983.798	2971.44	14269.2	2.86932e+57	4.25651e+56	2.18715	12.506	1.903	12.506
30.3574	44.6801	295.544	2545.98	8.18625e+56	2.08241e+56	0.705327	12.343	2.506	12.343
5.68748	6794.4	190.122	50126.2	5.59805e+52	8.53252e+56	0.200041	0.571	1.856	1.856
7728.6	125.231	33174.7	4413.68	2.22454e+57	5.8803e+54	1.72054	10.96	0.609	10.96
74.8019	5.68748	382.032	877.599	2.41822e+57	4.04908e+55	1.80092	13.461	1.982	13.461
5251.12	2424.12	22254.5	25038.2	2.39866e+57	1.96061e+56	1.87064	11.35	1.264	11.35
864.881	983.798	3401.96	14269.2	2.85613e+57	4.00153e+56	2.17546	12.387	1.86	12.387
6.46948	6794.4	196.51	50126.2	6.67509e+52	8.53133e+56	0.200024	0.591	1.856	1.856
85.0869	399.262	397.069	8407.84	1.00309e+57	5.13338e+56	0.915304	11.954	2.38	11.954
5973.12	2424.12	25425	25038.2	2.37224e+57	1.73545e+56	1.84992	11.302	1.212	11.302
8791.24	125.231	37888.9	4413.68	2.21952e+57	4.88804e+54	1.71725	10.989	0.572	10.989
983.798	983.798	3894.16	14269.2	2.83264e+57	3.7413e+56	2.15746	12.262	1.816	12.262
7.359	6794.4	203.133	50126.2	7.96776e+52	8.52991e+56	0.200004	0.612	1.856	1.856
85.0869	5.68748	397.069	877.599	2.58804e+57	3.83715e+55	1.90986	13.499	1.944	13.499
15.9411	15.9411	248.512	1488.5	5.51234e+56	1.23621e+56	0.477822	12.532	2.489	12.532
34.5315	44.6801	306.22	2545.98	9.6355e+56	2.04891e+56	0.815126	12.467	2.49	12.467
6794.4	2424.12	29044	25038.2	2.34899e+57	1.52738e+56	1.83135	11.265	1.161	11.265
8.37083	6794.4	210.002	50126.2	9.51994e+52	8.52822e+56	0.199981	0.635	1.856	1.856
1119.07	983.798	4456.83	14269.2	2.80117e+57	3.47812e+56	2.13457	12.134	1.769	12.134
10000	125.231	43268.7	4413.68	2.21816e+57	4.05812e+54	1.71622	11.022	0.537	11.022
96.7859	399.262	412.952	8407.84	1.23648e+57	5.07428e+56	1.08796	12.24	2.368	12.24
96.7859	5.68748	412.952	877.599	2.75707e+57	3.62299e+55	2.01619	13.525	1.904	13.525
7728.6	2424.12	33174.7	25038.2	2.32918e+57	1.33688e+56	1.81514	11.238	1.109	11.238
9.52178	6794.4	217.13	50126.2	1.13849e+53	8.5262e+56	0.199954	0.659	1.856	1.856
1272.93	983.798	5099.96	14269.2	2.76377e+57	3.21452e+56	2.10804	12.007	1.719	12.007
5	142.45	183.959	4734	2.90047e+54	4.09836e+56	0.0941391	2.458	2.658	2.658
10.831	6794.4	224.53	50126.2	1.36273e+53	8.52381e+56	0.199922	0.685	1.856	1.856
39.2794	44.6801	317.39	2545.98	1.11915e+57	2.01344e+56	0.931207	12.599	2.473	12.599
8791.24	2424.12	37888.9	25038.2	2.31295e+57	1.164e+56	1.80141	11.22	1.058	11.22
110.094	5.68748	429.759	877.599	2.92383e+57	3.40754e+55	2.11902	13.539	1.863	13.539
1447.96	983.798	5834.96	14269.2	2.72222e+57	2.95305e+56	2.07895	11.883	1.668	11.883
5.68748	142.45	190.122	4734	3.55538e+54	4.07079e+56	0.0941016	2.599	2.65	2.65
12.3202	6794.4	232.216	50126.2	1.63262e+53	8.52097e+56	0.199885	0.713	1.856	1.856
110.094	399.262	429.759	8407.84	1.4779e+57	5.01026e+56	1.26221	12.479	2.356	12.479
18.1329	15.9411	257.157	1488.5	6.47525e+56	1.21491e+56	0.553081	12.515	2.472	12.515
10000	2424.12	43268.7	25038.2	2.3004e+57	1.00842e+56	1.79023	11.212	1.008	11.212
1647.04	983.798	6674.88	14269.2	2.67805e+57	2.69627e+56	2.04824	11.763	1.615	11.763
14.0142	6794.4	240.205	50126.2	1.95784e+53	8.51761e+56	0.199842	0.743	1.856	1.856
125.231	5.68748	447.575	877.599	3.08682e+57	3.19187e+55	2.2175	13.541	1.82	13.541
6.46948	142.45	196.51	4734	4.39063e+54	4.04194e+56	0.0941903	2.773	2.641	2.773
5	2757.42	183.959	27220.2	1.3337e+53	8.37991e+56	0.19152	0.79	2.097	2.097
44.6801	44.6801	329.088	2545.98	1.28436e+57	1.97587e+56	1.05244	12.732	2.454	12.732
15.9411	6794.4	248.512	50126.2	2.35026e+53	8.51362e+56	0.199792	0.775	1.855	1.855
125.231	399.262	447.575	8407.84	1.72253e+57	4.94091e+56	1.43431	12.675	2.342	12.675
1873.5	983.798	7634.57	14269.2	2.63259e+57	2.44663e+56	2.01672	11.649	1.561	11.649
142.45	5.68748	502.076	877.599	3.238e+57	2.89362e+55	2.30681	13.529	1.759	13.529
7.359	142.45	203.133	4734	5.47274e+54	4.01245e+56	0.0944759	2.993	2.631	2.993
18.1329	6794.4	257.157	50126.2	2.82455e+53	8.50893e+56	0.199735	0.809	1.855	1.855
5.68748	2757.42	190.122	27220.2	1.59112e+53	8.37682e+56	0.191476	0.817	2.096	2.096
20.6261	6794.4	266.159	50126.2	3.39895e+53	8.5034e+56	0.19967	0.847	1.855	1.855
2131.1	983.798	8730.97	14269.2	2.58696e+57	2.20639e+56	1.98511	11.543	1.506	11.543
162.036	5.68748	576.514	877.599	3.34976e+57	2.56653e+55	2.37143	13.49	1.686	13.49
142.45	399.262	502.076	8407.84	1.96191e+57	4.8607e+56	1.59826	12.828	2.327	12.828
8.37083	142.45	210.002	4734	6.90699e+54	3.98313e+56	0.0950651	3.276	2.62	3.276
23.462	6794.4	275.541	50126.2	4.09621e+53	8.4969e+56	0.199595	0.886	1.855	1.855
50.8234	44.6801	341.354	2545.98	1.45793e+57	1.93608e+56	1.17762	12.859	2.435	12.859
20.6261	15.9411	266.159	1488.5	7.5375e+56	1.19267e+56	0.635234	12.541	2.454	12.541
6.46948	2757.42	196.51	27220.2	1.90098e+53	8.3732e+56	0.191426	0.846	2.096	2.096
26.688	6794.4	285.327	50126.2	4.94505e+53	8.48928e+56	0.199511	0.93	1.854	1.854
2424.12	983.798	9983.45	14269.2	2.54211e+57	1.97752e+56	1.95401	11.446	1.449	11.446
184.315	5.68748	661.803	877.599	3.42118e+57	2.26274e+55	2.41195	13.42	1.613	13.42
9.52178	142.45	217.13	4734	8.87529e+54	3.95464e+56	0.0961261	3.648	2.61	3.648
57.8114	44.6801	354.233	2545.98	1.63848e+57	1.89393e+56	1.30545	12.979	2.413	12.979
2757.42	983.798	11414.1	14269.2	2.49886e+57	1.76165e+56	1.92395	11.36	1.392	11.36
162.036	399.262	576.514	8407.84	2.18328e+57	4.7538e+56	1.74552	12.941	2.309	12.941
7.359	2757.42	203.133	27220.2	2.27422e+53	8.36895e+56	0.191368	0.877	2.096	2.096
3136.56	983.798	13048	14269.2	2.45788e+57	1.56005e+56	1.89537	11.284	1.335	11.284
30.3574	6794.4	295.544	50126.2	5.98199e+53	8.48038e+56	0.199418	0.977	1.854	1.854
184.315	399.262	661.803	8407.84	2.38424e+57	4.62189e+56	1.87543	13.021	2.286	13.021
10.831	142.45	224.53	4734	1.17126e+55	3.92707e+56	0.0979443	4.146	2.6	4.146
209.657	5.68748	759.504	877.599	3.45875e+57	1.98331e+55	2.43279	13.321	1.54	13.321
65.7602	44.6801	367.774	2545.98	1.82445e+57	1.84932e+56	1.43463	13.086	2.391	13.086
8.37083	2757.42	210.002	27220.2	2.72424e+53	8.36396e+56	0.191301	0.911	2.096	2.096
3567.82	983.798	14913.9	14269.2	2.41972e+57	1.37357e+56	1.86864	11.219	1.278	11.219
34.5315	6794.4	306.22	50126.2	7.25403e+53	8.47003e+56	0.199316	1.028	1.853	1.853
23.462	15.9411	275.541	1488.5	8.69841e+56	1.16941e+56	0.723994	12.598	2.435	12.598
238.484	5.68748	871.402	877.599	3.46876e+57	1.7287e+55	2.43794	13.201	1.469	13.201
9.52178	2757.42	217.13	27220.2	3.2675e+53	8.35814e+56	0.191225	0.946	2.096	2.096
209.657	399.262	759.504	8407.84	2.56229e+57	4.47336e+56	1.98746	13.071	2.257	13.071
39.2794	6794.4	317.39	50126.2	8.82253e+53	8.45806e+56	0.199208	1.084	1.852	1.852
4058.38	983.798	17044.5	14269.2	2.38483e+57	1.20267e+56	1.84407	11.165	1.221	11.165
74.8019	44.6801	382.032	2545.98	2.01419e+57	1.80215e+56	1.56381	13.181	2.367	13.181
10.831	2757.42	224.53	27220.2	3.92432e+53	8.35133e+56	0.191139	0.985	2.095	2.095
12.3202	142.45	232.216	4734	1.60405e+55	3.90009e+56	0.101038	4.823	2.59	4.823
271.275	5.68748	999.536	877.599	3.45666e+57	1.49879e+55	2.43068	13.064	1.398	13.064
44.6801	6794.4	329.088	50126.2	1.07689e+54	8.44429e+56	0.199098	1.145	1.851	1.851
4616.39	983.798	19477.2	14269.2	2.35355e+57	1.04745e+56	1.82189	11.123	1.165	11.123
12.3202	2757.42	232.216	27220.2	4.71985e+53	8.34342e+56	0.191042	1.027	2.095	2.095
238.484	399.262	871.402	8407.84	2.71436e+57	4.31351e+56	2.0807	13.092	2.226	13.092
50.8234	6794.4	341.354	50126.2	1.32036e+54	8.42858e+56	0.198992	1.213	1.85	1.85
308.574	5.68748	1146.23	877.599	3.42705e+57	1.29294e+55	2.4137	12.916	1.328	12.916
85.0869	44.6801	397.069	2545.98	2.20593e+57	1.75234e+56	1.69168	13.261	2.342	13.261
14.0142	2757.42	240.205	27220.2	5.6855e+53	8.33421e+56	0.190934	1.073	2.094	2.094
26.688	15.9411	285.327	1488.5	9.95598e+56	1.14508e+56	0.818961	12.676	2.415	12.676
57.8114	6794.4	354.233	50126.2	1.62801e+54	8.41084e+56	0.198903	1.29	1.848	1.848
5251.12	983.798	22254.5	14269.2	2.32614e+57	9.07666e+55	1.80227	11.093	1.109	11.093
271.275	399.262	999.536	8407.84	2.83741e+57	4.14301e+56	2.15417	13.085	2.191	13.085
65.7602	6794.4	367.774	50126.2	2.02187e+54	8.39105e+56	0.198849	1.377	1.846	1.846
15.9411	2757.42	248.512	27220.2	6.86073e+53	8.32357e+56	0.190814	1.122	2.094	2.094
351.001	5.68748	1314.16	877.599	3.38384e+57	1.11012e+55	2.38919	12.761	1.261	12.761
14.0142	142.45	240.205	4734	2.30153e+55	3.87343e+56	0.106374	5.741	2.581	5.741
74.8019	6794.4	382.032	50126.2	2.5349e+54	8.36937e+56	0.198863	1.478	1.844	1.844
18.1329	2757.42	257.157	27220.2	8.29555e+53	8.31128e+56	0.190683	1.175	2.093	2.093
96.7859	44.6801	412.952	2545.98	2.39785e+57	1.69986e+56	1.81696	13.325	2.314	13.325
5973.12	983.798	25425	14269.2	2.30278e+57	7.82802e+55	1.78535	11.073	1.055	11.073
308.574	399.262	1146.23	8407.84	2.9303e+57	3.96239e+56	2.20799	13.049	2.155	13.049
85.0869	6794.4	397.069	50126.2	3.21913e+54	8.34614e+56	0.198997	1.598	1.841	1.841
20.6261	2757.42	266.159	27220.2	1.0054e+54	8.29718e+56	0.190544	1.233	2.092	2.092
399.262	5.68748	1506.35	877.599	3.33028e+57	9.4897e+54	2.35897	12.602	1.195	12.602
96.7859	6794.4	412.952	50126.2	4.16306e+54	8.32196e+56	0.199339	1.747	1.837	1.837
6794.4	983.798	29044	14269.2	2.28355e+57	6.72107e+55	1.77118	11.063	1.002	11.063
110.094	6794.4	429.759	50126.2	5.53466e+54	8.2975e+56	0.200047	1.944	1.834	1.944
23.462	2757.42	275.541	27220.2	1.22193e+54	8.28106e+56	0.190399	1.296	2.09	2.09
30.3574	15.9411	295.544	1488.5	1.13068e+57	1.11962e+56	0.91962	12.766	2.394	12.766
110.094	44.6801	429.759	2545.98	2.58812e+57	1.64467e+56	1.93846	13.373	2.285	13.373
125.231	6794.4	447.575	50126.2	7.70554e+54	8.27252e+56	0.201435	2.224	1.831	2.224
351.001	399.262	1314.16	8407.84	2.9945e+57	3.77248e+56	2.24372	12.985	2.115	12.985
26.688	2757.42	285.327	27220.2	1.49011e+54	8.2628e+56	0.190256	1.367	2.089	2.089
454.159	5.68748	1726.27	877.599	3.2691e+57	8.0792e+54	2.32451	12.442	1.131	12.442
142.45	6794.4	502.076	50126.2	1.14463e+55	8.24628e+56	0.204149	2.633	1.828	2.633
7728.6	983.798	33174.7	14269.2	2.26846e+57	5.74671e+55	1.75978	11.062	0.95	11.062
15.9411	142.45	248.512	4734	3.47848e+55	3.84663e+56	0.115744	6.932	2.573	6.932
30.3574	2757.42	295.544	27220.2	1.82465e+54	8.24225e+56	0.190125	1.444	2.087	2.087
162.036	6794.4	576.514	50126.2	1.82145e+55	8.21814e+56	0.209416	3.227	1.825	3.227
399.262	399.262	1506.35	8407.84	3.03307e+57	3.57436e+56	2.26368	12.899	2.073	12.899
516.604	5.68748	1977.88	877.599	3.20258e+57	6.85261e+54	2.28705	12.284	1.069	12.284
34.5315	2757.42	306.22	27220.2	2.24585e+54	8.2194e+56	0.190023	1.532	2.084	2.084
125.231	44.6801	447.575	2545.98	2.77491e+57	1.58681e+56	2.05509	13.406	2.254	13.406
8791.24	983.798	37888.9	14269.2	2.25746e+57	4.89474e+55	1.75111	11.07	0.9	11.07
39.2794	2757.42	317.39	27220.2	2.78248e+54	8.19433e+56	0.189978	1.631	2.081	2.081
34.5315	15.9411	306.22	1488.5	1.27458e+57	1.09297e+56	1.02534	12.863	2.372	12.863
184.315	6794.4	661.803	50126.2	3.16189e+55	8.18663e+56	0.220261	4.115	1.822	4.115
44.6801	2757.42	329.088	27220.2	3.47707e+54	8.16735e+56	0.190031	1.745	2.078	2.078
587.635	5.68748	2265.72	877.599	3.13262e+57	5.79236e+54	2.2476	12.13	1.01	12.13
454.159	399.262	1726.27	8407.84	3.04964e+57	3.36938e+56	2.27032	12.793	2.028	12.793
50.8234	2757.42	341.354	27220.2	4.39581e+54	8.13897e+56	0.190252	1.882	2.074	2.074
10000	983.798	43268.7	14269.2	2.2504e+57	4.15431e+55	1.74508	11.086	0.851	11.086
142.45	44.6801	502.076	2545.98	2.95349e+57	1.51136e+56	2.16374	13.422	2.216	13.422
57.8114	2757.42	354.233	27220.2	5.64965e+54	8.11e+56	0.190751	2.053	2.069	2.069
668.432	5.68748	2594.94	877.599	3.06079e+57	4.88088e+54	2.20701	11.981	0.953	11.981
65.7602	2757.42	367.774	27220.2	7.44659e+54	8.08114e+56	0.19172	2.279	2.065	2.279
516.604	399.262	1977.88	8407.84	3.04786e+57	3.15915e+56	2.26599	12.672	1.98	12.672
209.657	6794.4	759.504	50126.2	6.02293e+55	8.1505e+56	0.243837	5.415	1.819	5.415
74.8019	2757.42	382.032	27220.2	1.02323e+55	8.05191e+56	0.193532	2.595	2.061	2.595
5	1119.07	183.959	15428	3.54914e+53	7.47841e+56	0.16876	1.109	2.32	2.32
18.1329	142.45	257.157	4734	5.50344e+55	3.81906e+56	0.132204	8.29	2.564	8.29
162.036	44.6801	576.514	2545.98	3.10693e+57	1.41179e+56	2.25443	13.419	2.161	13.419
39.2794	15.9411	317.39	1488.5	1.42667e+57	1.06508e+56	1.1354	12.961	2.348	12.961
760.338	5.68748	2971.44	877.599	2.9884e+57	4.10121e+54	2.16597	11.839	0.898	11.839
85.0869	2757.42	397.069	27220.2	1.49898e+55	8.02117e+56	0.197001	3.054	2.057	3.054
587.635	399.262	2265.72	8407.84	3.03109e+57	2.94549e+56	2.25278	12.541	1.93	12.541
5.68748	1119.07	190.122	15428	4.24706e+53	7.47063e+56	0.168655	1.149	2.319	2.319
864.881	5.68748	3401.96	877.599	2.91653e+57	3.4373e+54	2.12508	11.705	0.846	11.705
184.315	44.6801	661.803	2545.98	3.22361e+57	1.31072e+56	2.32166	13.388	2.103	13.388
96.7859	2757.42	412.952	27220.2	2.40458e+55	7.98821e+56	0.20409	3.756	2.053	3.756
238.484	6794.4	871.402	50126.2	1.21086e+56	8.1086e+56	0.294139	7.058	1.815	7.058
668.432	399.262	2594.94	8407.84	3.00237e+57	2.73037e+56	2.23254	12.403	1.878	12.403
6.46948	1119.07	196.51	15428	5.092e+53	7.46165e+56	0.168538	1.191	2.319	2.319
44.6801	15.9411	329.088	1488.5	1.5861e+57	1.03592e+56	1.24895	13.057	2.324	13.057
983.798	5.68748	3894.16	877.599	2.84607e+57	2.87426e+54	2.08482	11.579	0.797	11.579
209.657	44.6801	759.504	2545.98	3.30265e+57	1.2096e+56	2.36592	13.325	2.042	13.325
110.094	2757.42	429.759	27220.2	4.34643e+55	7.95257e+56	0.219898	4.857	2.048	4.857
7.359	1119.07	203.133	15428	6.11659e+53	7.45129e+56	0.168407	1.238	2.318	2.318
760.338	399.262	2971.44	8407.84	2.96436e+57	2.51589e+56	2.20683	12.262	1.823	12.262
8.37083	1119.07	210.002	15428	7.36157e+53	7.43938e+56	0.168263	1.288	2.317	2.317
1119.07	5.68748	4456.83	877.599	2.77774e+57	2.39854e+54	2.04561	11.464	0.749	11.464
238.484	44.6801	871.402	2545.98	3.3485e+57	1.10945e+56	2.39054	13.234	1.978	13.234
271.275	6794.4	999.536	50126.2	2.33539e+56	8.05984e+56	0.386321	8.616	1.811	8.616
864.881	399.262	3401.96	8407.84	2.91937e+57	2.30414e+56	2.17704	12.12	1.767	12.12
20.6261	142.45	266.159	4734	8.89435e+55	3.79024e+56	0.160004	9.517	2.555	9.517
50.8234	15.9411	341.354	1488.5	1.7519e+57	1.00545e+56	1.36507	13.149	2.297	13.149
125.231	2757.42	447.575	27220.2	8.89418e+55	7.91383e+56	0.257482	6.475	2.044	6.475
9.52178	1119.07	217.13	15428	8.87819e+53	7.42573e+56	0.168106	1.343	2.316	2.316
1272.93	5.68748	5099.96	877.599	2.71214e+57	1.99791e+54	2.00779	11.358	0.705	11.358
271.275	44.6801	999.536	2545.98	3.36652e+57	1.01127e+56	2.39905	13.119	1.913	13.119
983.798	399.262	3894.16	8407.84	2.86942e+57	2.0972e+56	2.14435	11.98	1.709	11.98
10.831	1119.07	224.53	15428	1.07314e+54	7.41016e+56	0.167938	1.402	2.315	2.315
1447.96	5.68748	5834.96	877.599	2.64974e+57	1.6615e+54	1.97163	11.263	0.662	11.263
308.574	6794.4	1146.23	50126.2	3.99888e+56	8.00321e+56	0.520479	9.77	1.807	9.77
57.8114	15.9411	354.233	1488.5	1.92293e+57	9.73662e+55	1.48275	13.233	2.269	13.233
1119.07	399.262	4456.83	8407.84	2.81622e+57	1.897e+56	2.10977	11.845	1.649	11.845
12.3202	1119.07	232.216	15428	1.30044e+54	7.39249e+56	0.167764	1.468	2.313	2.313
308.574	44.6801	1146.23	2545.98	3.36177e+57	9.15997e+55	2.39461	12.987	1.847	12.987
142.45	2757.42	502.076	27220.2	1.87866e+56	7.8715e+56	0.338993	8.271	2.039	8.271
1647.04	5.68748	6674.88	877.599	2.59093e+57	1.37976e+54	1.93738	11.178	0.622	11.178
14.0142	1119.07	240.205	15428	1.58051e+54	7.37256e+56	0.167588	1.54	2.311	2.311
1272.93	399.262	5099.96	8407.84	2.76125e+57	1.70528e+56	2.07417	11.715	1.588	11.715
351.001	44.6801	1314.16	2545.98	3.33875e+57	8.24494e+55	2.3799	12.842	1.779	12.842
15.9411	1119.07	248.512	15428	1.92757e+54	7.35025e+56	0.167421	1.619	2.308	2.308
1873.5	5.68748	7634.57	877.599	2.536e+57	1.14434e+54	1.90522	11.105	0.584	11.105
65.7602	15.9411	367.774	1488.5	2.09791e+57	9.40558e+55	1.60096	13.307	2.24	13.307
23.462	142.45	275.541	4734	1.41676e+56	3.75995e+56	0.203261	10.359	2.546	10.359
351.001	6794.4	1314.16	50126.2	6.03542e+56	7.93775e+56	0.681275	10.566	1.802	10.566
1447.96	399.262	5834.96	8407.84	2.70576e+57	1.52353e+56	2.0383	11.594	1.527	11.594
18.1329	1119.07	257.157	15428	2.36071e+54	7.32554e+56	0.167279	1.708	2.305	2.305
399.262	44.6801	1506.35	2545.98	3.30132e+57	7.37511e+55	2.35718	12.69	1.71	12.69
2131.1	5.68748	8730.97	877.599	2.48518e+57	9.48028e+53	1.87533	11.043	0.548	11.043
20.6261	1119.07	266.159	15428	2.90618e+54	7.29849e+56	0.167187	1.808	2.301	2.301
162.036	2757.42	576.514	27220.2	3.50988e+56	7.82305e+56	0.471391	9.63	2.034	9.63
74.8019	15.9411	382.032	1488.5	2.27543e+57	9.06157e+55	1.71862	13.371	2.209	13.371
1647.04	399.262	6674.88	8407.84	2.65081e+57	1.35296e+56	2.0028	11.482	1.465	11.482
23.462	1119.07	275.541	15428	3.6012e+54	7.26935e+56	0.167181	1.923	2.297	2.297
2424.12	5.68748	9983.45	877.599	2.43866e+57	7.84646e+53	1.84782	10.991	0.515	10.991
454.159	44.6801	1726.27	2545.98	3.2528e+57	6.5566e+55	2.32831	12.532	1.64	12.532
26.688	1119.07	285.327	15428	4.5008e+54	7.23861e+56	0.167318	2.058	2.292	2.292
399.262	6794.4	1506.35	50126.2	8.2481e+56	7.86268e+56	0.851895	11.131	1.796	11.131
1873.5	399.262	7634.57	8407.84	2.5973e+57	1.19442e+56	1.96821	11.379	1.403	11.379
30.3574	1119.07	295.544	15428	5.69087e+54	7.20702e+56	0.167689	2.221	2.286	2.286
2757.42	5.68748	11414.1	877.599	2.39654e+57	6.48872e+53	1.8228	10.95	0.483	10.95
516.604	44.6801	1977.88	2545.98	3.19601e+57	5.79405e+55	2.29488	12.374	1.571	12.374
85.0869	15.9411	397.069	1488.5	2.45397e+57	8.70502e+55	1.83465	13.422	2.176	13.422
34.5315	1119.07	306.22	15428	7.31674e+54	7.17552e+56	0.168436	2.431	2.28	2.431
2131.1	399.262	8730.97	8407.84	2.54597e+57	1.04847e+56	1.935	11.287	1.341	11.287
184.315	2757.42	661.803	27220.2	5.62544e+56	7.76564e+56	0.639399	10.533	2.028	10.533
3136.56	5.68748	13048	877.599	2.35889e+57	5.36193e+53	1.80033	10.919	0.453	10.919
39.2794	1119.07	317.39	15428	9.65595e+54	7.14462e+56	0.169806	2.711	2.274	2.711
587.635	44.6801	2265.72	2545.98	3.13333e+57	5.09046e+55	2.25819	12.217	1.502	12.217
454.159	6794.4	1726.27	50126.2	1.04915e+57	7.77732e+56	1.0207	11.546	1.789	11.546
2424.12	399.262	9983.45	8407.84	2.49745e+57	9.15331e+55	1.90354	11.207	1.28	11.207
26.688	142.45	285.327	4734	2.16393e+56	3.72795e+56	0.264254	10.851	2.537	10.851
96.7859	15.9411	412.952	1488.5	2.63198e+57	8.33663e+55	1.94799	13.461	2.141	13.461
44.6801	1119.07	329.088	15428	1.32862e+55	7.11349e+56	0.172275	3.1	2.269	3.1
3567.82	5.68748	14913.9	877.599	2.32575e+57	4.42799e+53	1.78047	10.899	0.425	10.899
668.432	44.6801	2594.94	2545.98	3.06677e+57	4.44735e+55	2.21934	12.064	1.433	12.064
2757.42	399.262	11414.1	8407.84	2.45223e+57	7.94946e+55	1.87416	11.139	1.22	11.139
50.8234	1119.07	341.354	15428	1.94182e+55	7.08111e+56	0.176847	3.658	2.264	3.658
209.657	2757.42	759.504	27220.2	7.98375e+56	7.69723e+56	0.822039	11.154	2.022	11.154
4058.38	5.68748	17044.5	877.599	2.29711e+57	3.65469e+53	1.76324	10.887	0.398	10.887
110.094	15.9411	429.759	1488.5	2.80783e+57	7.95737e+55	2.05765	13.487	2.105	13.487
516.604	6794.4	1977.88	50126.2	1.26742e+57	7.68119e+56	1.181	11.857	1.78	11.857
760.338	44.6801	2971.44	2545.98	2.99802e+57	3.86479e+55	2.17924	11.916	1.365	11.916
3136.56	399.262	13048	8407.84	2.4107e+57	6.86994e+55	1.84711	11.082	1.161	11.082
57.8114	1119.07	354.233	15428	3.07497e+55	7.04674e+56	0.185787	4.479	2.259	4.479
4616.39	5.68748	19477.2	877.599	2.27293e+57	3.01503e+53	1.74863	10.885	0.373	10.885
125.231	15.9411	447.575	1488.5	2.97994e+57	7.56844e+55	2.16272	13.499	2.066	13.499
3567.82	399.262	14913.9	8407.84	2.37317e+57	5.90955e+55	1.82258	11.037	1.102	11.037
864.881	44.6801	3401.96	2545.98	2.92848e+57	3.34158e+55	2.13868	11.776	1.298	11.776
238.484	2757.42	871.402	27220.2	1.04014e+57	7.61637e+56	1.00442	11.602	2.014	11.602
587.635	6794.4	2265.72	50126.2	1.47423e+57	7.57388e+56	1.3293	12.092	1.771	12.092
5251.12	5.68748	22254.5	877.599	2.25312e+57	2.48643e+53	1.73662	10.891	0.35	10.891
65.7602	1119.07	367.774	15428	5.35136e+55	7.00994e+56	0.204309	5.671	2.253	5.671
30.3574	142.45	295.544	4734	3.13889e+56	3.69404e+56	0.343151	11.166	2.527	11.166
4058.38	399.262	17044.5	8407.84	2.33987e+57	5.0615e+55	1.80073	11.004	1.046	11.004
983.798	44.6801	3894.16	2545.98	2.85932e+57	2.87548e+55	2.09828	11.644	1.233	11.644
142.45	15.9411	502.076	1488.5	3.14246e+57	7.03715e+55	2.25953	13.497	2.015	13.497
5973.12	5.68748	25425	877.599	2.23757e+57	2.04976e+53	1.72716	10.905	0.328	10.905
271.275	2757.42	999.536	27220.2	1.27654e+57	7.52215e+56	1.1781	11.933	2.005	11.933
668.432	6794.4	2594.94	50126.2	1.6664e+57	7.45481e+56	1.46395	12.269	1.76	12.269
1119.07	44.6801	4456.83	2545.98	2.79152e+57	2.46341e+55	2.05858	11.522	1.17	11.522
4616.39	399.262	19477.2	8407.84	2.31093e+57	4.31773e+55	1.78164	10.982	0.991	10.982
162.036	15.9411	576.514	1488.5	3.27141e+57	6.40511e+55	2.33443	13.472	1.947	13.472
74.8019	1119.07	382.032	15428	1.00878e+56	6.97031e+56	0.243294	7.206	2.248	7.206
6794.4	5.68748	29044	877.599	2.22614e+57	1.68923e+53	1.72018	10.925	0.307	10.925
1272.93	44.6801	5099.96	2545.98	2.72585e+57	2.10167e+55	2.02003	11.41	1.108	11.41
5251.12	399.262	22254.5	8407.84	2.28641e+57	3.66963e+55	1.76537	10.97	0.938	10.97
308.574	2757.42	1146.23	27220.2	1.50104e+57	7.41427e+56	1.33884	12.181	1.994	12.181
760.338	6794.4	2971.44	50126.2	1.84201e+57	7.32316e+56	1.58426	12.4	1.748	12.4
184.315	15.9411	661.803	1488.5	3.35959e+57	5.79303e+55	2.38449	13.415	1.878	13.415
7728.6	5.68748	33174.7	877.599	2.21864e+57	1.39191e+53	1.7156	10.952	0.288	10.952
1447.96	44.6801	5834.96	2545.98	2.66295e+57	1.78622e+55	1.98299	11.308	1.048	11.308
5973.12	399.262	25425	8407.84	2.26633e+57	3.10821e+55	1.75193	10.968	0.887	10.968
34.5315	142.45	306.22	4734	4.33446e+56	3.65798e+56	0.43878	11.419	2.517	11.419
8791.24	5.68748	37888.9	877.599	2.21487e+57	1.14668e+53	1.71329	10.983	0.27	10.983
864.881	6794.4	3401.96	50126.2	1.99976e+57	7.17814e+56	1.69	12.495	1.735	12.495
209.657	15.9411	759.504	1488.5	3.41173e+57	5.20641e+55	2.41328	13.328	1.808	13.328
1647.04	44.6801	6674.88	2545.98	2.60336e+57	1.51282e+55	1.94776	11.217	0.991	11.217
6794.4	399.262	29044	8407.84	2.2506e+57	2.62449e+55	1.74127	10.974	0.837	10.974
351.001	2757.42	1314.16	27220.2	1.70993e+57	7.29296e+56	1.48469	12.366	1.982	12.366
85.0869	1119.07	397.069	15428	1.92434e+56	6.92744e+56	0.318469	8.73	2.241	8.73
10000	5.68748	43268.7	877.599	2.21459e+57	9.44501e+52	1.71311	11.019	0.253	11.019
983.798	6794.4	3894.16	50126.2	2.13863e+57	7.01903e+56	1.7811	12.557	1.721	12.557
238.484	15.9411	871.402	1488.5	3.4339e+57	4.64997e+55	2.42482	13.217	1.737	13.217
1873.5	44.6801	7634.57	2545.98	2.54746e+57	1.27716e+55	1.9146	11.138	0.936	11.138
7728.6	399.262	33174.7	8407.84	2.23915e+57	2.20982e+55	1.73333	10.99	0.79	10.99
399.262	2757.42	1506.35	27220.2	1.90097e+57	7.15853e+56	1.61491	12.502	1.968	12.502
271.275	15.9411	999.536	1488.5	3.43171e+57	4.12748e+55	2.42258	13.087	1.665	13.087
1119.07	6794.4	4456.83	50126.2	2.25785e+57	6.84521e+56	1.85763	12.593	1.705	12.593
2131.1	44.6801	8730.97	2545.98	2.49557e+57	1.07508e+55	1.88369	11.071	0.883	11.071
39.2794	142.45	317.39	4734	5.73481e+56	3.61954e+56	0.549238	11.658	2.505	11.658
8791.24	399.262	37888.9	8407.84	2.23177e+57	1.85591e+55	1.72801	11.011	0.745	11.011
308.574	15.9411	1146.23	1488.5	3.41006e+57	3.64179e+55	2.40947	12.943	1.594	12.943
96.7859	1119.07	412.952	15428	3.41416e+56	6.88093e+56	0.43929	9.893	2.235	9.893
2424.12	44.6801	9983.45	2545.98	2.44793e+57	9.02603e+54	1.8552	11.014	0.832	11.014
1272.93	6794.4	5099.96	50126.2	2.35708e+57	6.65621e+56	1.9199	12.603	1.687	12.603
10000	399.262	43268.7	8407.84	2.22826e+57	1.5551e+55	1.72517	11.039	0.702	11.039
454.159	2757.42	1726.27	27220.2	2.07266e+57	7.01057e+56	1.72921	12.599	1.952	12.599
351.001	15.9411	1314.16	1488.5	3.37311e+57	3.19464e+55	2.38789	12.79	1.523	12.79
2757.42	44.6801	11414.1	2545.98	2.40469e+57	7.55998e+54	1.82923	10.969	0.784	10.969
1447.96	6794.4	5834.96	50126.2	2.43667e+57	6.45181e+56	1.96855	12.591	1.668	12.591
5	454.159	183.959	9052.25	8.98432e+53	6.08077e+56	0.13694	1.545	2.505	2.505
44.6801	142.45	329.088	4734	7.31871e+56	3.57848e+56	0.672211	11.891	2.493	11.891
516.604	2757.42	1977.88	27220.2	2.22368e+57	6.84841e+56	1.82747	12.662	1.935	12.662
399.262	15.9411	1506.35	1488.5	3.32438e+57	2.7868e+55	2.35982	12.632	1.452	12.632
5.68748	454.159	190.122	9052.25	1.08126e+54	6.06477e+56	0.136755	1.606	2.503	2.503
3136.56	44.6801	13048	2545.98	2.36597e+57	6.31862e+54	1.80589	10.935	0.738	10.935
110.094	1119.07	429.759	15428	5.4426e+56	6.83031e+56	0.600639	10.712	2.227	10.712
1647.04	6794.4	6674.88	50126.2	2.49761e+57	6.23198e+56	2.00458	12.56	1.647	12.56
587.635	2757.42	2265.72	27220.2	2.35283e+57	6.67149e+56	1.90958	12.696	1.915	12.696
454.159	15.9411	1726.27	1488.5	3.26685e+57	2.41816e+55	2.32689	12.472	1.383	12.472
6.46948	454.159	196.51	9052.25	1.3051e+54	6.0467e+56	0.136561	1.672	2.501	2.501
3567.82	44.6801	14913.9	2545.98	2.33182e+57	5.27107e+54	1.78522	10.911	0.694	10.911
1873.5	6794.4	7634.57	50126.2	2.5415e+57	5.99699e+56	2.02928	12.512	1.624	12.512
50.8234	142.45	341.354	4734	9.06196e+56	3.53455e+56	0.80522	12.116	2.481	12.116
516.604	15.9411	1977.88	1488.5	3.203e+57	2.08776e+55	2.29045	12.313	1.314	12.313
7.359	454.159	203.133	9052.25	1.5802e+54	6.02641e+56	0.136365	1.745	2.498	2.498
668.432	2757.42	2594.94	27220.2	2.45936e+57	6.47944e+56	1.97571	12.703	1.894	12.703
4058.38	44.6801	17044.5	2545.98	2.30224e+57	4.38968e+54	1.76725	10.897	0.652	10.897
125.231	1119.07	447.575	15428	7.87165e+56	6.77515e+56	0.789275	11.315	2.22	11.315
2131.1	6794.4	8730.97	50126.2	2.57037e+57	5.74749e+56	2.04409	12.45	1.6	12.45
587.635	15.9411	2265.72	1488.5	3.13492e+57	1.79403e+55	2.25164	12.157	1.248	12.157
8.37083	454.159	210.002	9052.25	1.91987e+54	6.0038e+56	0.136176	1.826	2.495	2.495
760.338	2757.42	2971.44	27220.2	2.54338e+57	6.2721e+56	2.02646	12.685	1.871	12.685
5	6.46948	183.959	937.2	1.81953e+56	8.0721e+55	0.169997	16.671	2.511	16.671
4616.39	44.6801	19477.2	2545.98	2.27721e+57	3.65027e+54	1.75198	10.893	0.613	10.893
668.432	15.9411	2594.94	1488.5	3.06434e+57	1.53485e+55	2.21138	12.006	1.183	12.006
9.52178	454.159	217.13	9052.25	2.34172e+54	5.97883e+56	0.136007	1.917	2.491	2.491
2424.12	6794.4	9983.45	50126.2	2.58633e+57	5.4844e+56	2.05046	12.377	1.573	12.377
57.8114	142.45	354.233	4734	1.09389e+57	3.48749e+56	0.945768	12.329	2.467	12.329
142.45	1119.07	502.076	15428	1.04977e+57	6.7135e+56	0.987812	11.769	2.211	11.769
864.881	2757.42	3401.96	27220.2	2.60596e+57	6.04957e+56	2.06294	12.644	1.846	12.644
5251.12	44.6801	22254.5	2545.98	2.25664e+57	3.03137e+54	1.73939	10.897	0.576	10.897
10.831	454.159	224.53	9052.25	2.8695e+54	5.95157e+56	0.135881	2.02	2.486	2.486
760.338	15.9411	2971.44	1488.5	2.99272e+57	1.30777e+55	2.17045	11.862	1.12	11.862
2757.42	6794.4	11414.1	50126.2	2.59152e+57	5.20909e+56	2.04981	12.297	1.544	12.297
12.3202	454.159	232.216	9052.25	3.53609e+54	5.92225e+56	0.135832	2.138	2.481	2.481
5973.12	44.6801	25425	2545.98	2.24042e+57	2.51445e+54	1.72942	10.909	0.541	10.909
983.798	2757.42	3894.16	27220.2	2.649e+57	5.81225e+56	2.08666	12.584	1.819	12.584
864.881	15.9411	3401.96	1488.5	2.92125e+57	1.11009e+55	2.1295	11.726	1.059	11.726
162.036	1119.07	576.514	15428	1.30749e+57	6.63788e+56	1.17719	12.104	2.202	12.104
3136.56	6794.4	13048	50126.2	2.58802e+57	4.92328e+56	2.04347	12.211	1.514	12.211
65.7602	142.45	367.774	4734	1.29233e+57	3.43704e+56	1.09142	12.524	2.452	12.524
14.0142	454.159	240.205	9052.25	4.38854e+54	5.8913e+56	0.135907	2.276	2.474	2.474
6794.4	44.6801	29044	2545.98	2.2284e+57	2.08353e+54	1.72201	10.928	0.508	10.928
15.9411	454.159	248.512	9052.25	5.49719e+54	5.85941e+56	0.136183	2.443	2.467	2.467
983.798	15.9411	3894.16	1488.5	2.85091e+57	9.39062e+54	2.08907	11.598	1.001	11.598
1119.07	2757.42	4456.83	27220.2	2.67484e+57	5.56088e+56	2.09929	12.508	1.79	12.508
3567.82	6794.4	14913.9	50126.2	2.57769e+57	4.62904e+56	2.03262	12.123	1.481	12.123
18.1329	454.159	257.157	9052.25	6.97426e+54	5.82749e+56	0.136774	2.656	2.459	2.656
184.315	1119.07	661.803	15428	1.55273e+57	6.54448e+56	1.35237	12.354	2.191	12.354
1119.07	15.9411	4456.83	1488.5	2.7825e+57	7.91884e+54	2.0496	11.48	0.944	11.48
7728.6	44.6801	33174.7	2545.98	2.2204e+57	1.7249e+54	1.71704	10.954	0.477	10.954
1272.93	2757.42	5099.96	27220.2	2.68599e+57	5.29655e+56	2.10253	12.42	1.758	12.42
74.8019	142.45	382.032	4734	1.49886e+57	3.38292e+56	1.23986	12.699	2.436	12.699
20.6261	454.159	266.159	9052.25	9.01659e+54	5.7964e+56	0.137864	2.935	2.451	2.935
4058.38	6794.4	17044.5	50126.2	2.56227e+57	4.3288e+56	2.01838	12.035	1.447	12.035
1272.93	15.9411	5099.96	1488.5	2.71668e+57	6.65879e+54	2.01146	11.372	0.891	11.372
8791.24	44.6801	37888.9	2545.98	2.2162e+57	1.42685e+54	1.71441	10.984	0.447	10.984
23.462	454.159	275.541	9052.25	1.20084e+55	5.76607e+56	0.13978	3.312	2.444	3.312
1447.96	2757.42	5834.96	27220.2	2.68493e+57	5.02076e+56	2.098	12.323	1.724	12.323
209.657	1119.07	759.504	15428	1.78155e+57	6.43244e+56	1.51137	12.54	2.177	12.54
4616.39	6794.4	19477.2	50126.2	2.54323e+57	4.02522e+56	2.00168	11.948	1.411	11.948
85.0869	142.45	397.069	4734	1.71081e+57	3.32488e+56	1.3889	12.851	2.419	12.851
1447.96	15.9411	5834.96	1488.5	2.65396e+57	5.58481e+54	1.97497	11.275	0.839	11.275
26.688	454.159	285.327	9052.25	1.67089e+55	5.73572e+56	0.143146	3.833	2.438	3.833
10000	44.6801	43268.7	2545.98	2.21557e+57	1.17953e+54	1.71396	11.019	0.42	11.019
1647.04	2757.42	6674.88	27220.2	2.67401e+57	4.73535e+56	2.08717	12.219	1.688	12.219
5251.12	6794.4	22254.5	50126.2	2.52192e+57	3.72116e+56	1.9834	11.866	1.373	11.866
1647.04	15.9411	6674.88	1488.5	2.59478e+57	4.67323e+54	1.94037	11.189	0.79	11.189
5.68748	6.46948	190.122	937.2	2.16364e+56	7.94572e+55	0.198049	15.395	2.494	15.395
238.484	1119.07	871.402	15428	1.99158e+57	6.30303e+56	1.65347	12.677	2.161	12.677
30.3574	454.159	295.544	9052.25	2.46515e+55	5.70456e+56	0.149243	4.568	2.431	4.568
1873.5	2757.42	7634.57	27220.2	2.65536e+57	4.44252e+56	2.07139	12.113	1.65	12.113
96.7859	142.45	412.952	4734	1.92557e+57	3.26265e+56	1.53652	12.981	2.401	12.981
1873.5	15.9411	7634.57	1488.5	2.53946e+57	3.90234e+54	1.90788	11.114	0.744	11.114
5973.12	6794.4	25425	50126.2	2.49947e+57	3.41957e+56	1.96428	11.788	1.333	11.788
271.275	1119.07	999.536	15428	2.1811e+57	6.15875e+56	1.77845	12.773	2.142	12.773
2131.1	2757.42	8730.97	27220.2	2.63086e+57	4.14476e+56	2.05183	12.007	1.61	12.007
2131.1	15.9411	8730.97	1488.5	2.48825e+57	3.25259e+54	1.87766	11.05	0.699	11.05
5	50.8234	183.959	2724.89	9.50971e+54	2.58813e+56	0.0660336	5.482	2.685	5.482
6794.4	6794.4	29044	50126.2	2.47687e+57	3.12338e+56	1.94496	11.716	1.292	11.716
110.094	142.45	429.759	4734	2.14055e+57	3.19598e+56	1.68087	13.086	2.381	13.086
34.5315	454.159	306.22	9052.25	3.90273e+55	5.67187e+56	0.160733	5.595	2.425	5.595
308.574	1119.07	1146.23	15428	2.34855e+57	6.00106e+56	1.88618	12.836	2.12	12.836
2424.12	15.9411	9983.45	1488.5	2.44133e+57	2.70657e+54	1.84984	10.997	0.657	10.997
7728.6	6794.4	33174.7	50126.2	2.45494e+57	2.83539e+56	1.92603	11.652	1.25	11.652
2424.12	2757.42	9983.45	27220.2	2.60221e+57	3.8448e+56	2.02956	11.901	1.568	11.901
125.231	142.45	447.575	4734	2.3533e+57	3.12466e+56	1.82033	13.169	2.36	13.169
2757.42	15.9411	11414.1	1488.5	2.39884e+57	2.24896e+54	1.82454	10.955	0.618	10.955
8791.24	6794.4	37888.9	50126.2	2.43434e+57	2.5582e+56	1.90793	11.596	1.207	11.596
2757.42	2757.42	11414.1	27220.2	2.57087e+57	3.54551e+56	2.0055	11.8	1.524	11.8
351.001	1119.07	1314.16	15428	2.49212e+57	5.82975e+56	1.97631	12.869	2.097	12.869
39.2794	454.159	317.39	9052.25	6.61909e+55	5.63723e+56	0.182901	6.92	2.418	6.92
5.68748	50.8234	190.122	2724.89	1.26753e+55	2.564e+56	0.0681884	6.449	2.672	6.449
3136.56	15.9411	13048	1488.5	2.36086e+57	1.8663e+54	1.80181	10.923	0.58	10.923
142.45	142.45	502.076	4734	2.55834e+57	3.03792e+56	1.95125	13.229	2.336	13.229
3136.56	2757.42	13048	27220.2	2.53811e+57	3.24981e+56	1.98046	11.705	1.478	11.705
10000	6794.4	43268.7	50126.2	2.4156e+57	2.29405e+56	1.89107	11.548	1.163	11.548
399.262	1119.07	1506.35	15428	2.61021e+57	5.64464e+56	2.04861	12.873	2.071	12.873
3567.82	15.9411	14913.9	1488.5	2.32741e+57	1.54701e+54	1.78172	10.902	0.545	10.902
5	7728.6	183.959	54907.7	4.02752e+52	8.49071e+56	0.200014	0.524	1.821	1.821
3567.82	2757.42	14913.9	27220.2	2.50501e+57	2.96056e+56	1.95515	11.616	1.431	11.616
162.036	142.45	576.514	4734	2.74414e+57	2.91661e+56	2.06632	13.266	2.302	13.266
454.159	1119.07	1726.27	15428	2.70232e+57	5.44581e+56	2.10343	12.85	2.043	12.85
6.46948	6.46948	196.51	937.2	2.55556e+56	7.81963e+55	0.229893	14.508	2.478	14.508
4058.38	15.9411	17044.5	1488.5	2.29849e+57	1.28106e+54	1.76427	10.89	0.511	10.89
5.68748	7728.6	190.122	54907.7	4.79575e+52	8.48988e+56	0.200002	0.542	1.821	1.821
44.6801	454.159	329.088	9052.25	1.16564e+56	5.60032e+56	0.22428	8.331	2.411	8.331
4058.38	2757.42	17044.5	27220.2	2.4725e+57	2.68048e+56	1.93018	11.535	1.382	11.535
184.315	142.45	661.803	4734	2.90396e+57	2.78039e+56	2.16262	13.28	2.261	13.28
516.604	1119.07	1977.88	15428	2.76946e+57	5.23359e+56	2.14197	12.802	2.012	12.802
4616.39	15.9411	19477.2	1488.5	2.27406e+57	1.05993e+54	1.74948	10.887	0.48	10.887
6.46948	7728.6	196.51	54907.7	5.71727e+52	8.48888e+56	0.199988	0.56	1.821	1.821
4616.39	2757.42	19477.2	27220.2	2.44136e+57	2.41198e+56	1.90608	11.463	1.333	11.463
6.46948	50.8234	196.51	2724.89	1.75137e+55	2.54035e+56	0.0717659	7.735	2.66	7.735
587.635	1119.07	2265.72	15428	2.81384e+57	5.00865e+56	2.166	12.731	1.98	12.731
209.657	142.45	759.504	4734	3.03178e+57	2.63782e+56	2.23761	13.265	2.216	13.265
7.359	7728.6	203.133	54907.7	6.82288e+52	8.48768e+56	0.199971	0.581	1.821	1.821
5251.12	15.9411	22254.5	1488.5	2.25403e+57	8.76295e+53	1.73731	10.892	0.45	10.892
5251.12	2757.42	22254.5	27220.2	2.4122e+57	2.15718e+56	1.88329	11.401	1.282	11.401
8.37083	7728.6	210.002	54907.7	8.14988e+52	8.48626e+56	0.199952	0.602	1.821	1.821
5973.12	15.9411	25425	1488.5	2.23829e+57	7.24002e+53	1.72771	10.906	0.422	10.906
668.432	1119.07	2594.94	15428	2.83829e+57	4.77194e+56	2.17751	12.643	1.944	12.643
238.484	142.45	871.402	4734	3.12529e+57	2.48993e+56	2.29088	13.22	2.168	13.22
50.8234	454.159	341.354	9052.25	2.01291e+56	5.56079e+56	0.29364	9.495	2.404	9.495
5973.12	2757.42	25425	27220.2	2.38559e+57	1.91776e+56	1.86221	11.349	1.232	11.349
9.52178	7728.6	217.13	54907.7	9.74352e+52	8.48456e+56	0.199929	0.625	1.821	1.821
6794.4	15.9411	29044	1488.5	2.2267e+57	5.97847e+53	1.72062	10.926	0.396	10.926
760.338	1119.07	2971.44	15428	2.8458e+57	4.52478e+56	2.17851	12.54	1.906	12.54
10.831	7728.6	224.53	54907.7	1.16587e+53	8.48253e+56	0.199902	0.649	1.821	1.821
271.275	142.45	999.536	4734	3.18663e+57	2.33785e+56	2.32443	13.146	2.118	13.146
6794.4	2757.42	29044	27220.2	2.36189e+57	1.69496e+56	1.84311	11.307	1.181	11.307
12.3202	7728.6	232.216	54907.7	1.39623e+53	8.48012e+56	0.199871	0.676	1.821	1.821
7728.6	15.9411	33174.7	1488.5	2.21906e+57	4.93423e+53	1.71594	10.952	0.371	10.952
864.881	1119.07	3401.96	15428	2.83929e+57	4.26882e+56	2.17084	12.427	1.866	12.427
7.359	6.46948	203.133	937.2	3.00234e+56	7.69037e+55	0.266043	13.879	2.462	13.879
308.574	142.45	1146.23	4734	3.21987e+57	2.18286e+56	2.3412	13.047	2.065	13.047
7728.6	2757.42	33174.7	27220.2	2.34142e+57	1.48958e+56	1.82622	11.276	1.13	11.276
14.0142	7728.6	240.205	54907.7	1.67362e+53	8.47726e+56	0.199834	0.704	1.821	1.821
7.359	50.8234	203.133	2724.89	2.51509e+55	2.5173e+56	0.0777141	9.323	2.648	9.323
57.8114	454.159	354.233	9052.25	3.25631e+56	5.51832e+56	0.394365	10.318	2.395	10.318
8791.24	15.9411	37888.9	1488.5	2.21518e+57	4.07081e+53	1.71354	10.984	0.348	10.984
983.798	1119.07	3894.16	15428	2.82144e+57	4.006e+56	2.15621	12.306	1.823	12.306
15.9411	7728.6	248.512	54907.7	2.00805e+53	8.47387e+56	0.199791	0.734	1.821	1.821
351.001	142.45	1314.16	4734	3.22949e+57	2.0264e+56	2.34413	12.929	2.009	12.929
8791.24	2757.42	37888.9	27220.2	2.3244e+57	1.30199e+56	1.81172	11.254	1.08	11.254
10000	15.9411	43268.7	1488.5	2.2148e+57	3.35719e+53	1.7133	11.019	0.326	11.019
18.1329	7728.6	257.157	54907.7	2.41188e+53	8.46985e+56	0.199742	0.767	1.821	1.821
1119.07	1119.07	4456.83	15428	2.79469e+57	3.73858e+56	2.13609	12.182	1.778	12.182
399.262	142.45	1506.35	4734	3.21971e+57	1.86996e+56	2.33584	12.796	1.951	12.796
10000	2757.42	43268.7	27220.2	2.31095e+57	1.13213e+56	1.79969	11.241	1.03	11.241
20.6261	7728.6	266.159	54907.7	2.90038e+53	8.4651e+56	0.199684	0.802	1.821	1.821
1272.93	1119.07	5099.96	15428	2.76118e+57	3.46899e+56	2.11179	12.057	1.731	12.057
23.462	7728.6	275.541	54907.7	3.49261e+53	8.4595e+56	0.199619	0.839	1.821	1.821
65.7602	454.159	367.774	9052.25	4.8737e+56	5.47256e+56	0.523371	10.911	2.387	10.911
5	3136.56	183.959	29618.3	1.15382e+53	8.45087e+56	0.193681	0.752	2.063	2.063
454.159	142.45	1726.27	4734	3.1943e+57	1.7151e+56	2.31861	12.653	1.891	12.653
26.688	7728.6	285.327	54907.7	4.21246e+53	8.45291e+56	0.199545	0.88	1.82	1.82
5.68748	3136.56	190.122	29618.3	1.3761e+53	8.44821e+56	0.193643	0.777	2.063	2.063
1447.96	1119.07	5834.96	15428	2.72278e+57	3.19982e+56	2.08447	11.933	1.682	11.933
30.3574	7728.6	295.544	54907.7	5.09021e+53	8.44519e+56	0.199462	0.924	1.82	1.82
34.5315	7728.6	306.22	54907.7	6.16458e+53	8.43616e+56	0.19937	0.971	1.819	1.819
516.604	142.45	1977.88	4734	3.15658e+57	1.56334e+56	2.2944	12.503	1.83	12.503
6.46948	3136.56	196.51	29618.3	1.6435e+53	8.44507e+56	0.193599	0.805	2.063	2.063
39.2794	7728.6	317.39	54907.7	7.48578e+53	8.42568e+56	0.19927	1.023	1.819	1.819
1647.04	1119.07	6674.88	15428	2.68113e+57	2.9337e+56	2.05511	11.813	1.631	11.813
8.37083	50.8234	210.002	2724.89	3.73513e+55	2.49483e+56	0.0875074	10.962	2.636	10.962
8.37083	6.46948	210.002	937.2	3.51175e+56	7.55752e+55	0.307058	13.432	2.445	13.432
74.8019	454.159	382.032	9052.25	6.80218e+56	5.42312e+56	0.674282	11.377	2.378	11.377
44.6801	7728.6	329.088	54907.7	9.11987e+53	8.41355e+56	0.199166	1.081	1.818	1.818
587.635	142.45	2265.72	4734	3.10942e+57	1.41612e+56	2.26485	12.351	1.766	12.351
7.359	3136.56	203.133	29618.3	1.96539e+53	8.44139e+56	0.193549	0.834	2.062	2.062
1873.5	1119.07	7634.57	15428	2.63762e+57	2.67322e+56	2.02458	11.699	1.579	11.699
50.8234	7728.6	341.354	54907.7	1.11555e+54	8.39961e+56	0.19906	1.143	1.817	1.817
8.37083	3136.56	210.002	29618.3	2.35321e+53	8.43707e+56	0.193491	0.866	2.062	2.062
57.8114	7728.6	354.233	54907.7	1.37141e+54	8.38374e+56	0.198963	1.214	1.815	1.815
2131.1	1119.07	8730.97	15428	2.59347e+57	2.42083e+56	1.99365	11.591	1.525	11.591
668.432	142.45	2594.94	4734	3.05528e+57	1.27477e+56	2.23138	12.199	1.702	12.199
65.7602	7728.6	367.774	54907.7	1.69675e+54	8.36586e+56	0.198888	1.293	1.813	1.813
9.52178	3136.56	217.13	29618.3	2.82098e+53	8.432e+56	0.193424	0.9	2.062	2.062
85.0869	454.159	397.069	9052.25	8.96807e+56	5.36963e+56	0.840146	11.763	2.368	11.763
74.8019	7728.6	382.032	54907.7	2.11668e+54	8.34603e+56	0.198858	1.384	1.811	1.811
2424.12	1119.07	9983.45	15428	2.54968e+57	2.17875e+56	1.96296	11.493	1.47	11.493
85.0869	7728.6	397.069	54907.7	2.66971e+54	8.32443e+56	0.198911	1.491	1.809	1.809
760.338	142.45	2971.44	4734	2.99627e+57	1.14044e+56	2.19517	12.049	1.636	12.049
10.831	3136.56	224.53	29618.3	3.38595e+53	8.42606e+56	0.193348	0.936	2.062	2.062
96.7859	7728.6	412.952	54907.7	3.41861e+54	8.30151e+56	0.199109	1.62	1.806	1.806
2757.42	1119.07	11414.1	15428	2.50714e+57	1.94888e+56	1.93307	11.403	1.414	11.403
864.881	142.45	3401.96	4734	2.93418e+57	1.01404e+56	2.15725	11.904	1.57	11.904
110.094	7728.6	429.759	54907.7	4.47518e+54	8.2779e+56	0.199562	1.784	1.803	1.803
96.7859	454.159	412.952	9052.25	1.13008e+57	5.31169e+56	1.01464	12.086	2.357	12.086
125.231	7728.6	447.575	54907.7	6.06699e+54	8.25408e+56	0.200475	2.009	1.799	2.009
983.798	142.45	3894.16	4734	2.87052e+57	8.96294e+55	2.11846	11.766	1.504	11.766
12.3202	3136.56	232.216	29618.3	4.06943e+53	8.41913e+56	0.193262	0.976	2.061	2.061
142.45	7728.6	502.076	54907.7	8.65264e+54	8.22959e+56	0.202233	2.329	1.796	2.329
3136.56	1119.07	13048	15428	2.46654e+57	1.73278e+56	1.90446	11.324	1.357	11.324
162.036	7728.6	576.514	54907.7	1.30379e+55	8.20365e+56	0.205507	2.781	1.794	2.781
9.52178	6.46948	217.13	937.2	4.09079e+56	7.42074e+55	0.353417	13.12	2.427	13.12
1119.07	142.45	4456.83	4734	2.80658e+57	7.87651e+55	2.07953	11.636	1.438	11.636
110.094	454.159	429.759	9052.25	1.37371e+57	5.24887e+56	1.19244	12.355	2.345	12.355
9.52178	50.8234	217.13	2724.89	5.64656e+55	2.47269e+56	0.10309	12.166	2.625	12.166
14.0142	3136.56	240.205	29618.3	4.89794e+53	8.41106e+56	0.193165	1.019	2.061	2.061
1272.93	142.45	5099.96	4734	2.74342e+57	6.88339e+55	2.04107	11.514	1.373	11.514
184.315	7728.6	661.803	54907.7	2.1138e+55	8.17488e+56	0.211901	3.441	1.791	3.441
3567.82	1119.07	14913.9	15428	2.42853e+57	1.5316e+56	1.87754	11.256	1.301	11.256
15.9411	3136.56	248.512	29618.3	5.90463e+53	8.40167e+56	0.193057	1.065	2.06	2.06
125.231	454.159	447.575	9052.25	1.62219e+57	5.18074e+56	1.36917	12.575	2.332	12.575
1447.96	142.45	5834.96	4734	2.68194e+57	5.98367e+55	2.00359	11.404	1.308	11.404
209.657	7728.6	759.504	54907.7	3.74937e+55	8.14213e+56	0.225224	4.426	1.788	4.426
4058.38	1119.07	17044.5	15428	2.39355e+57	1.34608e+56	1.85264	11.199	1.245	11.199
18.1329	3136.56	257.157	29618.3	7.13134e+53	8.39082e+56	0.192938	1.115	2.06	2.06
20.6261	3136.56	266.159	29618.3	8.63132e+53	8.37829e+56	0.192809	1.169	2.059	2.059
1647.04	142.45	6674.88	4734	2.62287e+57	5.17543e+55	1.96753	11.303	1.244	11.303
4616.39	1119.07	19477.2	15428	2.36202e+57	1.17656e+56	1.83002	11.154	1.189	11.154
238.484	7728.6	871.402	54907.7	7.25656e+55	8.10436e+56	0.254185	5.831	1.785	5.831
142.45	454.159	502.076	9052.25	1.86636e+57	5.10233e+56	1.53821	12.748	2.318	12.748
23.462	3136.56	275.541	29618.3	1.04732e+54	8.36391e+56	0.192672	1.228	2.058	2.058
1873.5	142.45	7634.57	4734	2.56682e+57	4.45524e+55	1.93324	11.215	1.182	11.215
5	18.1329	183.959	1590.93	6.00828e+55	1.50537e+56	0.0843597	23.152	2.634	23.152
5251.12	1119.07	22254.5	15428	2.33421e+57	1.02303e+56	1.80988	11.12	1.133	11.12
26.688	3136.56	285.327	29618.3	1.27466e+54	8.3475e+56	0.192532	1.293	2.056	2.056
10.831	6.46948	224.53	937.2	4.74499e+56	7.27976e+55	0.405455	12.912	2.409	12.912
30.3574	3136.56	295.544	29618.3	1.55708e+54	8.32892e+56	0.192396	1.365	2.055	2.055
162.036	454.159	576.514	9052.25	2.09281e+57	4.99885e+56	1.6905	12.877	2.302	12.877
2131.1	142.45	8730.97	4734	2.51425e+57	3.81831e+55	1.90101	11.138	1.122	11.138
5973.12	1119.07	25425	15428	2.31035e+57	8.85136e+55	1.79238	11.096	1.079	11.096
34.5315	3136.56	306.22	29618.3	1.91075e+54	8.30807e+56	0.192277	1.445	2.053	2.053
271.275	7728.6	999.536	54907.7	1.45033e+56	8.06053e+56	0.314007	7.489	1.782	7.489
10.831	50.8234	224.53	2724.89	8.49333e+55	2.45046e+56	0.126443	12.65	2.614	12.65
39.2794	3136.56	317.39	29618.3	2.35826e+54	8.28496e+56	0.192195	1.535	2.05	2.05
2424.12	142.45	9983.45	4734	2.46556e+57	3.25903e+55	1.87107	11.073	1.063	11.073
184.315	454.159	661.803	9052.25	2.29929e+57	4.87056e+56	1.82544	12.969	2.28	12.969
44.6801	3136.56	329.088	29618.3	2.93218e+54	8.25974e+56	0.192181	1.638	2.047	2.047
6794.4	1119.07	29044	15428	2.29052e+57	7.62261e+55	1.77759	11.083	1.025	11.083
50.8234	3136.56	341.354	29618.3	3.68169e+54	8.23275e+56	0.192284	1.759	2.043	2.043
2757.42	142.45	11414.1	4734	2.42101e+57	2.77111e+55	1.8436	11.019	1.006	11.019
57.8114	3136.56	354.233	29618.3	4.68562e+54	8.20463e+56	0.192587	1.905	2.039	2.039
65.7602	3136.56	367.774	29618.3	6.08179e+54	8.1762e+56	0.193222	2.091	2.035	2.091
209.657	454.159	759.504	9052.25	2.48359e+57	4.72429e+56	1.94266	13.029	2.254	13.029
7728.6	1119.07	33174.7	15428	2.27479e+57	6.53591e+55	1.76555	11.08	0.973	11.08
308.574	7728.6	1146.23	54907.7	2.71234e+56	8.00968e+56	0.417089	8.947	1.778	8.947
74.8019	3136.56	382.032	29618.3	8.14523e+54	8.14783e+56	0.194434	2.345	2.031	2.345
3136.56	142.45	13048	4734	2.38083e+57	2.34804e+55	1.81874	10.977	0.951	10.977
85.0869	3136.56	397.069	29618.3	1.14827e+55	8.11855e+56	0.196721	2.706	2.027	2.706
12.3202	6.46948	232.216	937.2	5.47856e+56	7.13423e+55	0.463382	12.783	2.39	12.783
238.484	454.159	871.402	9052.25	2.64305e+57	4.56591e+56	2.04149	13.061	2.224	13.061
8791.24	1119.07	37888.9	15428	2.26314e+57	5.58149e+55	1.75626	11.085	0.923	11.085
96.7859	3136.56	412.952	29618.3	1.74692e+55	8.08737e+56	0.201237	3.244	2.023	3.244
3567.82	142.45	14913.9	4734	2.34513e+57	1.98322e+55	1.79659	10.946	0.898	10.946
10000	1119.07	43268.7	15428	2.25543e+57	4.74861e+55	1.74963	11.098	0.874	11.098
351.001	7728.6	1314.16	54907.7	4.47583e+56	7.95087e+56	0.558607	9.991	1.773	9.991
271.275	454.159	999.536	9052.25	2.77468e+57	4.39627e+56	2.12098	13.064	2.192	13.064
110.094	3136.56	429.759	29618.3	2.9557e+55	8.05377e+56	0.210894	4.086	2.019	4.086
4058.38	142.45	17044.5	4734	2.314e+57	1.67022e+55	1.77719	10.926	0.847	10.926
5	1272.93	183.959	16692.8	3.09693e+53	7.64533e+56	0.172723	1.058	2.29	2.29
12.3202	50.8234	232.216	2724.89	1.24629e+56	2.42757e+56	0.159024	12.613	2.603	12.613
308.574	454.159	1146.23	9052.25	2.87674e+57	4.2158e+56	2.18089	13.039	2.157	13.039
4616.39	142.45	19477.2	4734	2.28744e+57	1.40295e+55	1.76059	10.916	0.799	10.916
125.231	3136.56	447.575	29618.3	5.71119e+55	8.01729e+56	0.233547	5.411	2.015	5.411
14.0142	6.46948	240.205	937.2	6.2947e+56	6.98388e+55	0.527311	12.716	2.371	12.716
5.68748	1272.93	190.122	16692.8	3.70387e+53	7.63843e+56	0.172629	1.095	2.289	2.289
399.262	7728.6	1506.35	54907.7	6.55607e+56	7.88327e+56	0.721936	10.716	1.768	10.716
351.001	454.159	1314.16	9052.25	2.94991e+57	4.02517e+56	2.22234	12.985	2.12	12.985
5251.12	142.45	22254.5	4734	2.26542e+57	1.17565e+55	1.74675	10.915	0.753	10.915
6.46948	1272.93	196.51	16692.8	4.43789e+53	7.63044e+56	0.172523	1.135	2.289	2.289
142.45	3136.56	502.076	29618.3	1.21297e+56	7.97757e+56	0.286649	7.189	2.01	7.189
5.68748	18.1329	190.122	1590.93	8.27396e+55	1.48704e+56	0.102917	19.649	2.619	19.649
399.262	454.159	1506.35	9052.25	2.99677e+57	3.82532e+56	2.24742	12.907	2.08	12.907
5973.12	142.45	25425	4734	2.24784e+57	9.83092e+54	1.73565	10.923	0.709	10.923
7.359	1272.93	203.133	16692.8	5.32688e+53	7.6212e+56	0.172404	1.179	2.288	2.288
454.159	7728.6	1726.27	54907.7	8.76905e+56	7.80614e+56	0.891607	11.236	1.761	11.236
454.159	454.159	1726.27	9052.25	3.02074e+57	3.61749e+56	2.25852	12.809	2.037	12.809
8.37083	1272.93	210.002	16692.8	6.40553e+53	7.61054e+56	0.172273	1.226	2.288	2.288
6794.4	142.45	29044	4734	2.23458e+57	8.2051e+54	1.7272	10.939	0.667	10.939
15.9411	6.46948	248.512	937.2	7.19578e+56	6.82841e+55	0.597268	12.695	2.35	12.695
162.036	3136.56	576.514	29618.3	2.44156e+56	7.93252e+56	0.387374	8.83	2.005	8.83
9.52178	1272.93	217.13	16692.8	7.71727e+53	7.59829e+56	0.172128	1.278	2.287	2.287
516.604	7728.6	1977.88	54907.7	1.09861e+57	7.71889e+56	1.05752	11.621	1.754	11.621
516.604	454.159	1977.88	9052.25	3.02542e+57	3.40318e+56	2.25799	12.694	1.991	12.694
7728.6	142.45	33174.7	4734	2.22546e+57	6.83652e+54	1.72133	10.961	0.627	10.961
14.0142	50.8234	240.205	2724.89	1.76646e+56	2.40377e+56	0.20159	12.398	2.592	12.398
10.831	1272.93	224.53	16692.8	9.31689e+53	7.58425e+56	0.171971	1.333	2.286	2.286
587.635	454.159	2265.72	9052.25	3.01421e+57	3.18415e+56	2.24797	12.568	1.943	12.568
8791.24	142.45	37888.9	4734	2.22026e+57	5.68764e+54	1.71789	10.99	0.59	10.99
12.3202	1272.93	232.216	16692.8	1.12741e+54	7.56826e+56	0.171804	1.395	2.284	2.284
587.635	7728.6	2265.72	54907.7	1.31278e+57	7.62102e+56	1.21398	11.911	1.746	11.911
184.315	3136.56	661.803	29618.3	4.2632e+56	7.87952e+56	0.534057	9.987	2	9.987
668.432	454.159	2594.94	9052.25	2.9902e+57	2.96233e+56	2.23038	12.434	1.893	12.434
10000	142.45	43268.7	4734	2.21876e+57	4.72557e+54	1.71675	11.023	0.554	11.023
14.0142	1272.93	240.205	16692.8	1.36787e+54	7.55012e+56	0.171633	1.461	2.282	2.282
18.1329	6.46948	257.157	937.2	8.18334e+56	6.66754e+55	0.673197	12.709	2.329	12.709
15.9411	1272.93	248.512	16692.8	1.66478e+54	7.52968e+56	0.171462	1.535	2.28	2.28
760.338	454.159	2971.44	9052.25	2.95615e+57	2.73982e+56	2.20684	12.295	1.84	12.295
5	162.036	183.959	5079.3	2.54111e+54	4.31154e+56	0.0985953	2.318	2.647	2.647
668.432	7728.6	2594.94	54907.7	1.51471e+57	7.51205e+56	1.35807	12.13	1.736	12.13
18.1329	1272.93	257.157	16692.8	2.03367e+54	7.50686e+56	0.171305	1.617	2.277	2.277
5.68748	162.036	190.122	5079.3	3.10448e+54	4.28478e+56	0.0984983	2.44	2.64	2.64
864.881	454.159	3401.96	9052.25	2.91446e+57	2.5188e+56	2.1788	12.154	1.785	12.154
209.657	3136.56	759.504	29618.3	6.46911e+56	7.81664e+56	0.707629	10.765	1.995	10.765
20.6261	1272.93	266.159	16692.8	2.49563e+54	7.48163e+56	0.17118	1.709	2.274	2.274
760.338	7728.6	2971.44	54907.7	1.70167e+57	7.39126e+56	1.48848	12.294	1.726	12.294
23.462	1272.93	275.541	16692.8	3.07995e+54	7.45413e+56	0.171114	1.812	2.27	2.27
6.46948	162.036	196.51	5079.3	3.81725e+54	4.25637e+56	0.0984935	2.586	2.632	2.632
983.798	454.159	3894.16	9052.25	2.8672e+57	2.30145e+56	2.14748	12.016	1.729	12.016
20.6261	6.46948	266.159	937.2	9.25804e+56	6.50103e+55	0.754957	12.749	2.306	12.749
15.9411	50.8234	248.512	2724.89	2.41593e+56	2.3789e+56	0.254448	12.2	2.581	12.2
26.688	1272.93	285.327	16692.8	3.82888e+54	7.42467e+56	0.17115	1.932	2.266	2.266
7.359	162.036	203.133	5079.3	4.73053e+54	4.22683e+56	0.0986357	2.766	2.623	2.766
30.3574	1272.93	295.544	16692.8	4.80609e+54	7.39381e+56	0.171355	2.074	2.261	2.261
864.881	7728.6	3401.96	54907.7	1.87193e+57	7.25782e+56	1.60464	12.417	1.714	12.417
1119.07	454.159	4456.83	9052.25	2.81618e+57	2.08984e+56	2.11395	11.88	1.671	11.88
238.484	3136.56	871.402	29618.3	8.83816e+56	7.74235e+56	0.889356	11.311	1.988	11.311
6.46948	18.1329	196.51	1590.93	1.11346e+56	1.46943e+56	0.126387	17.134	2.604	17.134
34.5315	1272.93	306.22	16692.8	6.11391e+54	7.36239e+56	0.171834	2.249	2.255	2.255
8.37083	162.036	210.002	5079.3	5.9216e+54	4.1969e+56	0.0990064	2.995	2.613	2.995
39.2794	1272.93	317.39	16692.8	7.93301e+54	7.33131e+56	0.172758	2.477	2.25	2.477
1272.93	454.159	5099.96	9052.25	2.76294e+57	1.88591e+56	2.07913	11.75	1.611	11.75
44.6801	1272.93	329.088	16692.8	1.06267e+55	7.30057e+56	0.174438	2.787	2.244	2.787
983.798	7728.6	3894.16	54907.7	2.02431e+57	7.11094e+56	1.70638	12.503	1.701	12.503
23.462	6.46948	275.541	937.2	1.04195e+57	6.32868e+55	0.842317	12.808	2.283	12.808
9.52178	162.036	217.13	5079.3	7.51597e+54	4.16739e+56	0.0997297	3.291	2.603	3.291
271.275	3136.56	999.536	29618.3	1.12181e+57	7.65559e+56	1.06722	11.711	1.98	11.711
1447.96	454.159	5834.96	9052.25	2.70878e+57	1.69138e+56	2.04379	11.628	1.551	11.628
50.8234	1272.93	341.354	16692.8	1.49567e+55	7.2691e+56	0.177501	3.224	2.239	3.224
1119.07	7728.6	4456.83	54907.7	2.15787e+57	6.94992e+56	1.79368	12.56	1.687	12.56
10.831	162.036	224.53	5079.3	9.73723e+54	4.13885e+56	0.101006	3.682	2.592	3.682
1647.04	454.159	6674.88	9052.25	2.65482e+57	1.50768e+56	2.00861	11.514	1.49	11.514
57.8114	1272.93	354.233	16692.8	2.25661e+55	7.23596e+56	0.183318	3.861	2.234	3.861
308.574	3136.56	1146.23	29618.3	1.35176e+57	7.55577e+56	1.23467	12.009	1.971	12.009
18.1329	50.8234	257.157	2724.89	3.19925e+56	2.35284e+56	0.317729	12.081	2.569	12.081
1873.5	454.159	7634.57	9052.25	2.60201e+57	1.3359e+56	1.97417	11.409	1.429	11.409
26.688	6.46948	285.327	937.2	1.16661e+57	6.15028e+55	0.934946	12.878	2.259	12.878
1272.93	7728.6	5099.96	54907.7	2.27199e+57	6.77419e+56	1.86667	12.59	1.671	12.59
65.7602	1272.93	367.774	16692.8	3.72473e+55	7.20058e+56	0.195076	4.807	2.229	4.807
12.3202	162.036	232.216	5079.3	1.30032e+55	4.11113e+56	0.103187	4.21	2.583	4.21
2131.1	454.159	8730.97	9052.25	2.55113e+57	1.17682e+56	1.94096	11.316	1.368	11.316
351.001	3136.56	1314.16	29618.3	1.56839e+57	7.44281e+56	1.38849	12.232	1.959	12.232
1447.96	7728.6	5834.96	54907.7	2.36647e+57	6.58331e+56	1.92571	12.596	1.653	12.596
74.8019	1272.93	382.032	16692.8	6.78292e+55	7.16255e+56	0.220136	6.158	2.224	6.158
2424.12	454.159	9983.45	9052.25	2.50284e+57	1.03089e+56	1.90938	11.233	1.307	11.233
30.3574	6.46948	295.544	937.2	1.2995e+57	5.96572e+55	1.03241	12.957	2.233	12.957
14.0142	162.036	240.205	5079.3	1.80935e+55	4.08387e+56	0.106922	4.93	2.574	4.93
1647.04	7728.6	6674.88	54907.7	2.44178e+57	6.37709e+56	1.97153	12.581	1.634	12.581
399.262	3136.56	1506.35	29618.3	1.76867e+57	7.31692e+56	1.52727	12.398	1.947	12.398
2757.42	454.159	11414.1	9052.25	2.45767e+57	8.98217e+55	1.87979	11.162	1.246	11.162
7.359	18.1329	203.133	1590.93	1.46342e+56	1.45217e+56	0.155073	15.446	2.591	15.446
20.6261	50.8234	266.159	2724.89	4.1196e+56	2.32545e+56	0.391407	12.044	2.556	12.044
1873.5	7728.6	7634.57	54907.7	2.49906e+57	6.15557e+56	2.00517	12.547	1.613	12.547
3136.56	454.159	13048	9052.25	2.41607e+57	7.78632e+55	1.85244	11.103	1.187	11.103
85.0869	1272.93	397.069	16692.8	1.31642e+56	7.12144e+56	0.272709	7.775	2.218	7.775
34.5315	6.46948	306.22	937.2	1.4402e+57	5.77492e+55	1.13418	13.039	2.206	13.039
15.9411	162.036	248.512	5079.3	2.64798e+55	4.05669e+56	0.113441	5.905	2.566	5.905
454.159	3136.56	1726.27	29618.3	1.95074e+57	7.17791e+56	1.65048	12.52	1.932	12.52
3567.82	454.159	14913.9	9052.25	2.37834e+57	6.71719e+55	1.82757	11.056	1.128	11.056
2131.1	7728.6	8730.97	54907.7	2.53998e+57	5.91908e+56	2.02795	12.498	1.591	12.498
516.604	3136.56	1977.88	29618.3	2.11321e+57	7.02509e+56	1.75792	12.604	1.916	12.604
96.7859	1272.93	412.952	16692.8	2.49312e+56	7.07686e+56	0.368953	9.213	2.212	9.213
4058.38	454.159	17044.5	9052.25	2.34475e+57	5.76876e+55	1.80533	11.02	1.071	11.02
39.2794	6.46948	317.39	937.2	1.58812e+57	5.57789e+55	1.23961	13.122	2.177	13.122
2424.12	7728.6	9983.45	54907.7	2.56654e+57	5.6683e+56	2.04126	12.435	1.566	12.435
18.1329	162.036	257.157	5079.3	4.08948e+55	4.029e+56	0.125019	7.145	2.557	7.145
23.462	50.8234	275.541	2724.89	5.17749e+56	2.29661e+56	0.475203	12.075	2.543	12.075
4616.39	454.159	19477.2	9052.25	2.31547e+57	4.93346e+55	1.78584	10.996	1.016	10.996
587.635	3136.56	2265.72	29618.3	2.25485e+57	6.85782e+56	1.84949	12.657	1.899	12.657
2757.42	7728.6	11414.1	54907.7	2.58084e+57	5.40425e+56	2.04656	12.363	1.54	12.363
5251.12	454.159	22254.5	9052.25	2.29056e+57	4.20265e+55	1.76915	10.982	0.962	10.982
44.6801	6.46948	329.088	937.2	1.74253e+57	5.37474e+55	1.34796	13.201	2.148	13.201
110.094	1272.93	429.759	16692.8	4.27909e+56	7.02835e+56	0.512685	10.251	2.205	10.251
668.432	3136.56	2594.94	29618.3	2.37464e+57	6.67556e+56	1.92517	12.681	1.88	12.681
3136.56	7728.6	13048	54907.7	2.58498e+57	5.12834e+56	2.0452	12.283	1.511	12.283
5973.12	454.159	25425	9052.25	2.27005e+57	3.56728e+55	1.75529	10.978	0.91	10.978
760.338	3136.56	2971.44	29618.3	2.47216e+57	6.478e+56	1.98527	12.68	1.859	12.68
20.6261	162.036	266.159	5079.3	6.58807e+55	4.0002e+56	0.145414	8.498	2.549	8.498
3567.82	7728.6	14913.9	54907.7	2.58095e+57	4.84236e+56	2.03848	12.199	1.481	12.199
8.37083	18.1329	210.002	1590.93	1.88162e+56	1.4347e+56	0.189253	14.326	2.577	14.326
50.8234	6.46948	341.354	937.2	1.90254e+57	5.16564e+55	1.45843	13.276	2.116	13.276
26.688	50.8234	285.327	2724.89	6.37019e+56	2.26615e+56	0.568559	12.154	2.529	12.154
6794.4	454.159	29044	9052.25	2.25391e+57	3.01802e+55	1.74422	10.983	0.86	10.983
125.231	1272.93	447.575	16692.8	6.5712e+56	6.97548e+56	0.693083	10.987	2.198	10.987
864.881	3136.56	3401.96	29618.3	2.54788e+57	6.26503e+56	2.0306	12.655	1.836	12.655
4058.38	7728.6	17044.5	54907.7	2.57057e+57	4.54844e+56	2.02755	12.113	1.449	12.113
7728.6	454.159	33174.7	9052.25	2.24203e+57	2.54569e+55	1.7359	10.996	0.812	10.996
57.8114	6.46948	354.233	937.2	2.0671e+57	4.95093e+55	1.57013	13.344	2.084	13.344
983.798	3136.56	3894.16	29618.3	2.60318e+57	6.03683e+56	2.06241	12.608	1.81	12.608
4616.39	7728.6	19477.2	54907.7	2.55548e+57	4.24903e+56	2.01347	12.028	1.415	12.028
8791.24	454.159	37888.9	9052.25	2.23424e+57	2.14144e+55	1.73021	11.016	0.766	11.016
142.45	1272.93	502.076	16692.8	9.14925e+56	6.91658e+56	0.890752	11.525	2.19	11.525
30.3574	50.8234	295.544	2724.89	7.69227e+56	2.23395e+56	0.670684	12.265	2.514	12.265
65.7602	6.46948	367.774	937.2	2.23504e+57	4.73102e+55	1.6821	13.404	2.049	13.404
1119.07	3136.56	4456.83	29618.3	2.64011e+57	5.7939e+56	2.08223	12.544	1.783	12.544
5251.12	7728.6	22254.5	54907.7	2.53714e+57	3.94682e+56	1.99715	11.944	1.379	11.944
23.462	162.036	275.541	5079.3	1.0734e+56	3.96996e+56	0.179438	9.648	2.541	9.648
10000	454.159	43268.7	9052.25	2.23034e+57	1.79696e+55	1.72703	11.043	0.722	11.043
5973.12	7728.6	25425	54907.7	2.51679e+57	3.64468e+56	1.97942	11.865	1.341	11.865
1272.93	3136.56	5099.96	29618.3	2.66104e+57	5.53706e+56	2.09174	12.466	1.754	12.466
162.036	1272.93	576.514	16692.8	1.17354e+57	6.84508e+56	1.08353	11.916	2.181	11.916
74.8019	6.46948	382.032	937.2	2.40506e+57	4.50649e+55	1.79339	13.453	2.013	13.453
5	516.604	183.959	9751.22	7.88496e+53	6.29768e+56	0.141772	1.474	2.482	2.482
6794.4	7728.6	29044	54907.7	2.49555e+57	3.34556e+56	1.96101	11.79	1.302	11.79
34.5315	50.8234	306.22	2724.89	9.13603e+56	2.19986e+56	0.780621	12.395	2.499	12.395
1447.96	3136.56	5834.96	29618.3	2.6684e+57	5.26753e+56	2.09256	12.376	1.722	12.376
9.52178	18.1329	217.13	1590.93	2.37343e+56	1.41668e+56	0.229276	13.584	2.564	13.584
5.68748	516.604	190.122	9751.22	9.47932e+53	6.28306e+56	0.141597	1.53	2.48	2.48
184.315	1272.93	661.803	16692.8	1.42284e+57	6.75716e+56	1.26421	12.207	2.171	12.207
85.0869	6.46948	397.069	937.2	2.57577e+57	4.27804e+55	1.90301	13.492	1.976	13.492
7728.6	7728.6	33174.7	54907.7	2.47436e+57	3.05234e+56	1.94254	11.722	1.262	11.722
1647.04	3136.56	6674.88	29618.3	2.66461e+57	4.98689e+56	2.08624	12.279	1.688	12.279
26.688	162.036	285.327	5079.3	1.70412e+56	3.93806e+56	0.231103	10.408	2.532	10.408
6.46948	516.604	196.51	9751.22	1.14272e+54	6.26648e+56	0.141411	1.592	2.478	2.478
8791.24	7728.6	37888.9	54907.7	2.45394e+57	2.76778e+56	1.92452	11.661	1.221	11.661
1873.5	3136.56	7634.57	29618.3	2.6519e+57	4.69711e+56	2.0742	12.177	1.653	12.177
39.2794	50.8234	317.39	2724.89	1.06919e+57	2.16373e+56	0.897279	12.533	2.482	12.533
96.7859	6.46948	412.952	937.2	2.74569e+57	4.04654e+55	2.01002	13.519	1.936	13.519
7.359	516.604	203.133	9751.22	1.38149e+54	6.24776e+56	0.141218	1.66	2.476	2.476
209.657	1272.93	759.504	16692.8	1.65754e+57	6.65151e+56	1.42966	12.424	2.159	12.424
10000	7728.6	43268.7	54907.7	2.43497e+57	2.4944e+56	1.90743	11.608	1.178	11.608
8.37083	516.604	210.002	9751.22	1.67537e+54	6.22678e+56	0.141025	1.735	2.473	2.473
2131.1	3136.56	8730.97	29618.3	2.63226e+57	4.40047e+56	2.05769	12.073	1.615	12.073
110.094	6.46948	429.759	937.2	2.91335e+57	3.81296e+55	2.1135	13.535	1.895	13.535
5	8791.24	183.959	60206.3	3.44619e+52	8.4327e+56	0.19967	0.497	1.787	1.787
9.52178	516.604	217.13	9751.22	2.03893e+54	6.20344e+56	0.140842	1.819	2.47	2.47
238.484	1272.93	871.402	16692.8	1.87458e+57	6.52864e+56	1.57862	12.585	2.145	12.585
2424.12	3136.56	9983.45	29618.3	2.6075e+57	4.09957e+56	2.03784	11.97	1.574	11.97
44.6801	50.8234	329.088	2724.89	1.23487e+57	2.1254e+56	1.01946	12.672	2.464	12.672
5.68748	8791.24	190.122	60206.3	4.10285e+52	8.43201e+56	0.19966	0.514	1.787	1.787
10.831	18.1329	224.53	1590.93	2.94575e+56	1.398e+56	0.2756	13.095	2.55	13.095
10.831	516.604	224.53	9751.22	2.49159e+54	6.17773e+56	0.140686	1.912	2.466	2.466
125.231	6.46948	447.575	937.2	3.07724e+57	3.57843e+55	2.21261	13.537	1.853	13.537
30.3574	162.036	295.544	5079.3	2.57569e+56	3.90425e+56	0.302013	10.872	2.522	10.872
6.46948	8791.24	196.51	60206.3	4.8903e+52	8.43117e+56	0.199648	0.531	1.787	1.787
2757.42	3136.56	11414.1	29618.3	2.57921e+57	3.79718e+56	2.01565	11.869	1.532	11.869
12.3202	516.604	232.216	9751.22	3.05977e+54	6.14977e+56	0.140582	2.018	2.461	2.461
271.275	1272.93	999.536	16692.8	2.07204e+57	6.39044e+56	1.71069	12.701	2.127	12.701
142.45	6.46948	502.076	937.2	3.2296e+57	3.25416e+55	2.30267	13.527	1.793	13.527
7.359	8791.24	203.133	60206.3	5.83473e+52	8.43017e+56	0.199635	0.55	1.787	1.787
14.0142	516.604	240.205	9751.22	3.78046e+54	6.11983e+56	0.140568	2.141	2.455	2.455
50.8234	50.8234	341.354	2724.89	1.40933e+57	2.08474e+56	1.1459	12.806	2.446	12.806
3136.56	3136.56	13048	29618.3	2.54877e+57	3.49624e+56	1.992	11.772	1.489	11.772
15.9411	516.604	248.512	9751.22	4.7074e+54	6.08843e+56	0.1407	2.285	2.449	2.449
308.574	1272.93	1146.23	16692.8	2.24836e+57	6.23861e+56	1.82573	12.781	2.107	12.781
8.37083	8791.24	210.002	60206.3	6.96786e+52	8.42898e+56	0.199618	0.571	1.787	1.787
162.036	6.46948	576.514	937.2	3.34306e+57	2.89539e+55	2.36829	13.489	1.72	13.489
18.1329	516.604	257.157	9751.22	5.92271e+54	6.05634e+56	0.141066	2.462	2.442	2.462
3567.82	3136.56	14913.9	29618.3	2.51733e+57	3.19966e+56	1.96764	11.681	1.443	11.681
9.52178	8791.24	217.13	60206.3	8.32807e+52	8.42754e+56	0.199599	0.592	1.787	1.787
20.6261	516.604	266.159	9751.22	7.56139e+54	6.02452e+56	0.1418	2.69	2.434	2.69
351.001	1272.93	1314.16	16692.8	2.40193e+57	6.07311e+56	1.92353	12.829	2.085	12.829
57.8114	50.8234	354.233	2724.89	1.59112e+57	2.04162e+56	1.27524	12.931	2.425	12.931
34.5315	162.036	306.22	5079.3	3.68815e+56	3.8683e+56	0.39158	11.198	2.512	11.198
184.315	6.46948	661.803	937.2	3.41604e+57	2.56048e+55	2.40968	13.42	1.647	13.42
10.831	8791.24	224.53	60206.3	9.96192e+52	8.42584e+56	0.199576	0.616	1.787	1.787
23.462	516.604	275.541	9751.22	9.87104e+54	5.99362e+56	0.143125	2.991	2.427	2.991
4058.38	3136.56	17044.5	29618.3	2.48594e+57	2.91032e+56	1.94325	11.598	1.397	11.598
12.3202	18.1329	232.216	1590.93	3.60608e+56	1.37861e+56	0.328705	12.782	2.535	12.782
12.3202	8791.24	232.216	60206.3	1.19261e+53	8.4238e+56	0.19955	0.64	1.787	1.787
26.688	516.604	285.327	9751.22	1.33455e+55	5.96314e+56	0.145451	3.403	2.42	3.403
399.262	1272.93	1506.35	16692.8	2.53107e+57	5.89362e+56	2.00378	12.848	2.062	12.848
209.657	6.46948	759.504	937.2	3.45494e+57	2.25092e+55	2.43123	13.322	1.574	13.322
14.0142	8791.24	240.205	60206.3	1.42896e+53	8.42137e+56	0.199518	0.667	1.787	1.787
4616.39	3136.56	19477.2	29618.3	2.45543e+57	2.63086e+56	1.91941	11.522	1.349	11.522
65.7602	50.8234	367.774	2724.89	1.77864e+57	1.99589e+56	1.40611	13.045	2.404	13.045
30.3574	516.604	295.544	9751.22	1.89682e+55	5.93226e+56	0.149593	3.979	2.414	3.979
15.9411	8791.24	248.512	60206.3	1.7137e+53	8.41849e+56	0.199482	0.696	1.787	1.787
238.484	6.46948	871.402	937.2	3.46602e+57	1.96753e+55	2.43693	13.202	1.502	13.202
454.159	1272.93	1726.27	16692.8	2.63476e+57	5.70005e+56	2.06656	12.839	2.035	12.839
5251.12	3136.56	22254.5	29618.3	2.42653e+57	2.36367e+56	1.8966	11.457	1.3	11.457
18.1329	8791.24	257.157	60206.3	2.05722e+53	8.41507e+56	0.199439	0.726	1.787	1.787
39.2794	162.036	317.39	5079.3	5.02713e+56	3.82998e+56	0.497969	11.475	2.502	11.475
34.5315	516.604	306.22	9751.22	2.8776e+55	5.90015e+56	0.157252	4.796	2.408	4.796
271.275	6.46948	999.536	937.2	3.45477e+57	1.71046e+55	2.4301	13.067	1.431	13.067
516.604	1272.93	1977.88	16692.8	2.71334e+57	5.49257e+56	2.11267	12.804	2.007	12.804
20.6261	8791.24	266.159	60206.3	2.47237e+53	8.411e+56	0.19939	0.759	1.787	1.787
5973.12	3136.56	25425	29618.3	2.3998e+57	2.11074e+56	1.87524	11.4	1.25	11.4
74.8019	50.8234	382.032	2724.89	1.97018e+57	1.94745e+56	1.53712	13.146	2.381	13.146
23.462	8791.24	275.541	60206.3	2.97506e+53	8.4062e+56	0.199333	0.794	1.787	1.787
308.574	6.46948	1146.23	937.2	3.42584e+57	1.47931e+55	2.41344	12.919	1.361	12.919
587.635	1272.93	2265.72	16692.8	2.76843e+57	5.2716e+56	2.1436	12.745	1.976	12.745
14.0142	18.1329	240.205	1590.93	4.36084e+56	1.35843e+56	0.388951	12.597	2.52	12.597
6794.4	3136.56	29044	29618.3	2.37572e+57	1.87368e+56	1.85566	11.354	1.2	11.354
26.688	8791.24	285.327	60206.3	3.58522e+53	8.40053e+56	0.199268	0.832	1.786	1.786
39.2794	516.604	317.39	9751.22	4.70519e+55	5.86623e+56	0.172003	5.929	2.401	5.929
85.0869	50.8234	397.069	2724.89	2.16392e+57	1.8962e+56	1.66691	13.23	2.356	13.23
351.001	6.46948	1314.16	937.2	3.38314e+57	1.27319e+55	2.38917	12.763	1.293	12.763
30.3574	8791.24	295.544	60206.3	4.32799e+53	8.39386e+56	0.199194	0.874	1.786	1.786
668.432	1272.93	2594.94	16692.8	2.80257e+57	5.03793e+56	2.16123	12.667	1.943	12.667
7728.6	3136.56	33174.7	29618.3	2.35467e+57	1.65362e+56	1.83815	11.317	1.15	11.317
44.6801	162.036	329.088	5079.3	6.57024e+56	3.78902e+56	0.618705	11.733	2.49	11.733
34.5315	8791.24	306.22	60206.3	5.23534e+53	8.38604e+56	0.199112	0.918	1.786	1.786
399.262	6.46948	1506.35	937.2	3.32997e+57	1.0908e+55	2.35912	12.604	1.226	12.604
39.2794	8791.24	317.39	60206.3	6.34846e+53	8.3769e+56	0.199022	0.966	1.785	1.785
760.338	1272.93	2971.44	16692.8	2.81861e+57	4.79264e+56	2.16752	12.573	1.908	12.573
8791.24	3136.56	37888.9	29618.3	2.33687e+57	1.45125e+56	1.82289	11.29	1.1	11.29
96.7859	50.8234	412.952	2724.89	2.358e+57	1.84207e+56	1.79415	13.3	2.33	13.3
44.6801	8791.24	329.088	60206.3	7.72117e+53	8.36627e+56	0.198924	1.02	1.784	1.784
454.159	6.46948	1726.27	937.2	3.26907e+57	9.30597e+54	2.32478	12.445	1.161	12.445
50.8234	8791.24	341.354	60206.3	9.42493e+53	8.35399e+56	0.198823	1.078	1.783	1.783
44.6801	516.604	329.088	9751.22	8.20933e+55	5.83014e+56	0.200719	7.333	2.395	7.333
10000	3136.56	43268.7	29618.3	2.32253e+57	1.26682e+56	1.81004	11.273	1.051	11.273
864.881	1272.93	3401.96	16692.8	2.81947e+57	4.5372e+56	2.16438	12.466	1.87	12.466
57.8114	8791.24	354.233	60206.3	1.15567e+54	8.3399e+56	0.198725	1.143	1.782	1.782
15.9411	18.1329	248.512	1590.93	5.2144e+56	1.3374e+56	0.456506	12.504	2.504	12.504
516.604	6.46948	1977.88	937.2	3.20275e+57	7.90824e+54	2.28739	12.286	1.098	12.286
50.8234	162.036	341.354	5079.3	8.29084e+56	3.74517e+56	0.751032	11.98	2.478	11.98
110.094	50.8234	429.759	2724.89	2.55054e+57	1.78502e+56	1.91761	13.352	2.302	13.352
5	3567.82	183.959	32256.6	9.96856e+52	8.50571e+56	0.195534	0.715	2.028	2.028
65.7602	8791.24	367.774	60206.3	1.42514e+54	8.3239e+56	0.198638	1.216	1.781	1.781
983.798	1272.93	3894.16	16692.8	2.80791e+57	4.27338e+56	2.15353	12.351	1.829	12.351
74.8019	8791.24	382.032	60206.3	1.77029e+54	8.30593e+56	0.19858	1.298	1.779	1.779
85.0869	8791.24	397.069	60206.3	2.22008e+54	8.2861e+56	0.198577	1.394	1.777	1.777
587.635	6.46948	2265.72	937.2	3.13292e+57	6.69643e+54	2.24798	12.132	1.038	12.132
96.7859	8791.24	412.952	60206.3	2.82021e+54	8.26467e+56	0.198676	1.507	1.774	1.774
1119.07	1272.93	4456.83	16692.8	2.78643e+57	4.00328e+56	2.13656	12.231	1.786	12.231
125.231	50.8234	447.575	2724.89	2.73965e+57	1.72505e+56	2.03617	13.388	2.272	13.388
5.68748	3567.82	190.122	32256.6	1.18856e+53	8.50342e+56	0.195502	0.739	2.028	2.028
110.094	8791.24	429.759	60206.3	3.64806e+54	8.24216e+56	0.198953	1.647	1.771	1.771
50.8234	516.604	341.354	9751.22	1.46158e+56	5.79153e+56	0.253339	8.716	2.388	8.716
125.231	8791.24	447.575	60206.3	4.84928e+54	8.21923e+56	0.199547	1.832	1.768	1.832
57.8114	162.036	354.233	5079.3	1.01604e+57	3.69816e+56	0.892155	12.211	2.465	12.211
668.432	6.46948	2594.94	937.2	3.06118e+57	5.65175e+54	2.2074	11.983	0.98	11.983
142.45	8791.24	502.076	60206.3	6.69475e+54	8.19621e+56	0.200697	2.086	1.765	2.086
1272.93	1272.93	5099.96	16692.8	2.75729e+57	3.72926e+56	2.11483	12.108	1.741	12.108
6.46948	3567.82	196.51	32256.6	1.41906e+53	8.50073e+56	0.195464	0.765	2.028	2.028
142.45	50.8234	502.076	2724.89	2.92066e+57	1.64745e+56	2.14673	13.408	2.235	13.408
162.036	8791.24	576.514	60206.3	9.64359e+54	8.17227e+56	0.202779	2.435	1.762	2.435
18.1329	18.1329	257.157	1590.93	6.16917e+56	1.31544e+56	0.531355	12.479	2.488	12.479
760.338	6.46948	2971.44	937.2	2.98883e+57	4.75586e+54	2.16636	11.841	0.924	11.841
184.315	8791.24	661.803	60206.3	1.47399e+55	8.14601e+56	0.206659	2.93	1.76	2.93
7.359	3567.82	203.133	32256.6	1.69636e+53	8.49755e+56	0.19542	0.793	2.028	2.028
1447.96	1272.93	5834.96	16692.8	2.72247e+57	3.45387e+56	2.08955	11.986	1.694	11.986
65.7602	162.036	367.774	5079.3	1.215e+57	3.64771e+56	1.03936	12.423	2.451	12.423
864.881	6.46948	3401.96	937.2	2.91698e+57	3.99125e+54	2.12546	11.706	0.871	11.706
209.657	8791.24	759.504	60206.3	2.43459e+55	8.11636e+56	0.214321	3.659	1.757	3.659
8.37083	3567.82	210.002	32256.6	2.03023e+53	8.49381e+56	0.19537	0.823	2.028	2.028
162.036	50.8234	576.514	2724.89	3.07749e+57	1.54383e+56	2.23975	13.409	2.183	13.409
1647.04	1272.93	6674.88	16692.8	2.68368e+57	3.17977e+56	2.06179	11.866	1.645	11.866
57.8114	516.604	354.233	9751.22	2.49718e+56	5.75007e+56	0.337821	9.785	2.38	9.785
9.52178	3567.82	217.13	32256.6	2.4326e+53	8.48942e+56	0.195312	0.855	2.028	2.028
238.484	8791.24	871.402	60206.3	4.40595e+55	8.08235e+56	0.230461	4.742	1.754	4.742
983.798	6.46948	3894.16	937.2	2.84651e+57	3.34145e+54	2.08518	11.581	0.82	11.581
1873.5	1272.93	7634.57	16692.8	2.64242e+57	2.90964e+56	2.03247	11.752	1.594	11.752
184.315	50.8234	661.803	2724.89	3.19857e+57	1.43783e+56	2.30975	13.381	2.126	13.381
10.831	3567.82	224.53	32256.6	2.91813e+53	8.48427e+56	0.195245	0.89	2.028	2.028
74.8019	162.036	382.032	5079.3	1.42303e+57	3.59353e+56	1.19008	12.613	2.436	12.613
1119.07	6.46948	4456.83	937.2	2.77816e+57	2.7914e+54	2.04594	11.465	0.772	11.465
20.6261	18.1329	266.159	1590.93	7.22588e+56	1.29247e+56	0.613331	12.501	2.471	12.501
12.3202	3567.82	232.216	32256.6	3.5049e+53	8.47823e+56	0.19517	0.927	2.028	2.028
2131.1	1272.93	8730.97	16692.8	2.59999e+57	2.6461e+56	2.00239	11.643	1.542	11.643
209.657	50.8234	759.504	2724.89	3.28208e+57	1.33123e+56	2.35669	13.322	2.066	13.322
271.275	8791.24	999.536	60206.3	8.62614e+55	8.04304e+56	0.265347	6.235	1.751	6.235
14.0142	3567.82	240.205	32256.6	4.21528e+53	8.47117e+56	0.195083	0.967	2.027	2.027
1272.93	6.46948	5099.96	937.2	2.71253e+57	2.32738e+54	2.00809	11.359	0.726	11.359
2424.12	1272.93	9983.45	16692.8	2.55745e+57	2.39157e+56	1.97224	11.542	1.488	11.542
85.0869	162.036	397.069	5079.3	1.63729e+57	3.53534e+56	1.34192	12.779	2.42	12.779
65.7602	516.604	367.774	9751.22	3.95025e+56	5.70539e+56	0.454803	10.536	2.372	10.536
238.484	50.8234	871.402	2724.89	3.332e+57	1.22509e+56	2.38363	13.235	2.005	13.235
15.9411	3567.82	248.512	32256.6	5.07719e+53	8.46296e+56	0.194987	1.01	2.027	2.027
2757.42	1272.93	11414.1	16692.8	2.51577e+57	2.14823e+56	1.94264	11.45	1.434	11.45
1447.96	6.46948	5834.96	937.2	2.6501e+57	1.93712e+54	1.9719	11.264	0.682	11.264
18.1329	3567.82	257.157	32256.6	6.12566e+53	8.4534e+56	0.194879	1.057	2.026	2.026
271.275	50.8234	999.536	2724.89	3.35357e+57	1.12046e+56	2.3941	13.123	1.941	13.123
308.574	8791.24	1146.23	60206.3	1.70445e+56	7.99752e+56	0.334718	7.877	1.748	7.877
23.462	18.1329	275.541	1590.93	8.38381e+56	1.26843e+56	0.702137	12.557	2.452	12.557
1647.04	6.46948	6674.88	937.2	2.59125e+57	1.60988e+54	1.93762	11.18	0.641	11.18
3136.56	1272.93	13048	16692.8	2.4757e+57	1.91791e+56	1.9141	11.369	1.379	11.369
96.7859	162.036	412.952	5079.3	1.85494e+57	3.47286e+56	1.49267	12.92	2.403	12.92
20.6261	3567.82	266.159	32256.6	7.40506e+53	8.44233e+56	0.194761	1.108	2.025	2.025
308.574	50.8234	1146.23	2724.89	3.35187e+57	1.01836e+56	2.39127	12.994	1.875	12.994
1873.5	6.46948	7634.57	937.2	2.53628e+57	1.3361e+54	1.90543	11.106	0.602	11.106
23.462	3567.82	275.541	32256.6	8.97221e+53	8.42957e+56	0.194634	1.163	2.025	2.025
74.8019	516.604	382.032	9751.22	5.77107e+56	5.65712e+56	0.598808	11.095	2.363	11.095
3567.82	1272.93	14913.9	16692.8	2.43791e+57	1.70206e+56	1.88705	11.297	1.323	11.297
26.688	3567.82	285.327	32256.6	1.09007e+54	8.41493e+56	0.1945	1.224	2.023	2.023
110.094	162.036	429.759	5079.3	2.07325e+57	3.40582e+56	1.64036	13.036	2.384	13.036
2131.1	6.46948	8730.97	937.2	2.48543e+57	1.10756e+54	1.87551	11.043	0.565	11.043
351.001	50.8234	1314.16	2724.89	3.3314e+57	9.19763e+55	2.37788	12.851	1.808	12.851
351.001	8791.24	1314.16	60206.3	3.08935e+56	7.94487e+56	0.447421	9.229	1.744	9.229
30.3574	3567.82	295.544	32256.6	1.32876e+54	8.39825e+56	0.194365	1.29	2.022	2.022
4058.38	1272.93	17044.5	16692.8	2.40292e+57	1.50172e+56	1.86186	11.237	1.267	11.237
26.688	18.1329	285.327	1590.93	9.64086e+56	1.24325e+56	0.797356	12.636	2.433	12.636
34.5315	3567.82	306.22	32256.6	1.62629e+54	8.37938e+56	0.194238	1.364	2.02	2.02
2424.12	6.46948	9983.45	937.2	2.43887e+57	9.17184e+53	1.84798	10.991	0.531	10.991
125.231	162.036	447.575	5079.3	2.28963e+57	3.33396e+56	1.78324	13.127	2.364	13.127
39.2794	3567.82	317.39	32256.6	2.00054e+54	8.35827e+56	0.194134	1.446	2.018	2.018
399.262	50.8234	1506.35	2724.89	3.2961e+57	8.25516e+55	2.3562	12.699	1.74	12.699
4616.39	1272.93	19477.2	16692.8	2.37119e+57	1.31752e+56	1.83883	11.188	1.212	11.188
85.0869	516.604	397.069	9751.22	7.88058e+56	5.60487e+56	0.762183	11.541	2.354	11.541
44.6801	3567.82	329.088	32256.6	2.47681e+54	8.33495e+56	0.194074	1.54	2.015	2.015
2757.42	6.46948	11414.1	937.2	2.39672e+57	7.58824e+53	1.82294	10.95	0.498	10.95
50.8234	3567.82	341.354	32256.6	3.09232e+54	8.30964e+56	0.194097	1.648	2.012	2.012
399.262	8791.24	1506.35	60206.3	4.93283e+56	7.88426e+56	0.594651	10.18	1.739	10.18
454.159	50.8234	1726.27	2724.89	3.24931e+57	7.36345e+55	2.32815	12.543	1.671	12.543
5251.12	1272.93	22254.5	16692.8	2.34301e+57	1.14969e+56	1.81819	11.15	1.157	11.15
57.8114	3567.82	354.233	32256.6	3.90462e+54	8.28277e+56	0.19426	1.776	2.009	2.009
142.45	162.036	502.076	5079.3	2.49838e+57	3.24718e+56	1.91751	13.195	2.341	13.195
3136.56	6.46948	13048	937.2	2.35904e+57	6.27307e+53	1.80045	10.919	0.467	10.919
65.7602	3567.82	367.774	32256.6	5.00922e+54	8.25505e+56	0.19466	1.933	2.005	2.005
96.7859	516.604	412.952	9751.22	1.01973e+57	5.54823e+56	0.937489	11.909	2.344	11.909
30.3574	18.1329	295.544	1590.93	1.09935e+57	1.21686e+56	0.898455	12.728	2.413	12.728
516.604	50.8234	1977.88	2724.89	3.19392e+57	6.52823e+55	2.29535	12.385	1.602	12.385
5973.12	1272.93	25425	16692.8	2.31863e+57	9.98097e+55	1.80009	11.123	1.102	11.123
74.8019	3567.82	382.032	32256.6	6.58175e+54	8.22723e+56	0.195463	2.139	2	2.139
3567.82	6.46948	14913.9	937.2	2.32588e+57	5.18232e+53	1.78057	10.899	0.438	10.899
85.0869	3567.82	397.069	32256.6	8.99513e+54	8.19917e+56	0.196985	2.427	1.997	2.427
454.159	8791.24	1726.27	60206.3	7.04275e+56	7.81492e+56	0.759446	10.846	1.734	10.846
162.036	162.036	576.514	5079.3	2.68814e+57	3.12604e+56	2.03591	13.239	2.309	13.239
96.7859	3567.82	412.952	32256.6	1.30842e+55	8.16968e+56	0.199916	2.845	1.993	2.845
587.635	50.8234	2265.72	2724.89	3.13234e+57	5.75358e+55	2.25912	12.228	1.533	12.228
6794.4	1272.93	29044	16692.8	2.29823e+57	8.62293e+55	1.78468	11.106	1.049	11.106
4058.38	6.46948	17044.5	937.2	2.29722e+57	4.27875e+53	1.76331	10.888	0.411	10.888
110.094	516.604	429.759	9751.22	1.26473e+57	5.48677e+56	1.11835	12.213	2.333	12.213
110.094	3567.82	429.759	32256.6	2.08351e+55	8.13802e+56	0.205932	3.485	1.989	3.485
184.315	162.036	661.803	5079.3	2.85296e+57	2.98794e+56	2.13593	13.258	2.27	13.258
4616.39	6.46948	19477.2	937.2	2.27302e+57	3.53082e+53	1.74869	10.885	0.385	10.885
34.5315	18.1329	306.22	1590.93	1.24365e+57	1.1892e+56	1.00479	12.827	2.391	12.827
7728.6	1272.93	33174.7	16692.8	2.28184e+57	7.41572e+55	1.77198	11.099	0.997	11.099
668.432	50.8234	2594.94	2724.89	3.06663e+57	5.04194e+55	2.2206	12.075	1.464	12.075
516.604	8791.24	1977.88	60206.3	9.24936e+56	7.73617e+56	0.92774	11.328	1.727	11.328
125.231	3567.82	447.575	32256.6	3.75458e+55	8.10375e+56	0.2195	4.508	1.985	4.508
5251.12	6.46948	22254.5	937.2	2.25319e+57	2.91244e+53	1.73667	10.891	0.361	10.891
125.231	516.604	447.575	9751.22	1.51668e+57	5.42005e+56	1.29959	12.462	2.321	12.462
8791.24	1272.93	37888.9	16692.8	2.26947e+57	6.35041e+55	1.76201	11.101	0.946	11.101
209.657	162.036	759.504	5079.3	2.98705e+57	2.84258e+56	2.21517	13.25	2.227	13.25
760.338	50.8234	2971.44	2724.89	2.99852e+57	4.39418e+55	2.18073	11.926	1.396	11.926
5973.12	6.46948	25425	937.2	2.23763e+57	2.40144e+53	1.7272	10.905	0.339	10.905
587.635	8791.24	2265.72	60206.3	1.14385e+57	7.64744e+56	1.09073	11.687	1.72	11.687
10000	1272.93	43268.7	16692.8	2.26104e+57	5.41667e+55	1.7547	11.111	0.896	11.111
238.484	162.036	871.402	5079.3	3.08739e+57	2.6911e+56	2.27278	13.212	2.182	13.212
142.45	3567.82	502.076	32256.6	7.66256e+55	8.06655e+56	0.251805	6.052	1.981	6.052
39.2794	18.1329	317.39	1590.93	1.39633e+57	1.1602e+56	1.1156	12.929	2.368	12.929
864.881	50.8234	3401.96	2724.89	2.92944e+57	3.80973e+55	2.14029	11.786	1.329	11.786
142.45	516.604	502.076	9751.22	1.76556e+57	5.34363e+56	1.47384	12.658	2.308	12.658
5	1447.96	183.959	18074.4	2.69937e+53	7.80099e+56	0.176478	1.009	2.259	2.259
6794.4	6.46948	29044	937.2	2.22618e+57	1.97949e+53	1.72021	10.925	0.317	10.925
271.275	162.036	999.536	5079.3	3.1553e+57	2.53454e+56	2.31035	13.145	2.134	13.145
983.798	50.8234	3894.16	2724.89	2.8606e+57	3.28679e+55	2.09994	11.653	1.263	11.653
668.432	8791.24	2594.94	60206.3	1.35403e+57	7.54822e+56	1.24355	11.958	1.712	11.958
5.68748	1447.96	190.122	18074.4	3.22676e+53	7.7949e+56	0.176394	1.044	2.259	2.259
162.036	516.604	576.514	9751.22	1.99719e+57	5.24378e+56	1.63138	12.804	2.292	12.804
7728.6	6.46948	33174.7	937.2	2.21867e+57	1.63125e+53	1.71562	10.952	0.297	10.952
162.036	3567.82	576.514	32256.6	1.60143e+56	8.02475e+56	0.320745	7.825	1.977	7.825
44.6801	18.1329	329.088	1590.93	1.55654e+57	1.12982e+56	1.23003	13.028	2.344	13.028
308.574	162.036	1146.23	5079.3	3.19452e+57	2.37416e+56	2.33064	13.052	2.082	13.052
1119.07	50.8234	4456.83	2724.89	2.79299e+57	2.82257e+55	2.06024	11.53	1.199	11.53
6.46948	1447.96	196.51	18074.4	3.86396e+53	7.78781e+56	0.176299	1.082	2.258	2.258
8791.24	6.46948	37888.9	937.2	2.21489e+57	1.34407e+53	1.7133	10.983	0.279	10.983
184.315	516.604	661.803	9751.22	2.20928e+57	5.11959e+56	1.77158	12.911	2.273	12.911
760.338	8791.24	2971.44	60206.3	1.55141e+57	7.43793e+56	1.38377	12.164	1.702	12.164
1272.93	50.8234	5099.96	2724.89	2.72742e+57	2.41352e+55	2.02165	11.417	1.137	11.417
7.359	1447.96	203.133	18074.4	4.63481e+53	7.77961e+56	0.176192	1.123	2.258	2.258
351.001	162.036	1314.16	5079.3	3.2094e+57	2.21138e+56	2.33657	12.939	2.029	12.939
10000	6.46948	43268.7	937.2	2.2146e+57	1.10721e+53	1.71312	11.019	0.261	11.019
50.8234	18.1329	341.354	1590.93	1.72329e+57	1.09802e+56	1.34714	13.123	2.319	13.123
184.315	3567.82	661.803	32256.6	3.04606e+56	7.97594e+56	0.438471	9.28	1.972	9.28
209.657	516.604	759.504	9751.22	2.39987e+57	4.97639e+56	1.89418	12.983	2.248	12.983
1447.96	50.8234	5834.96	2724.89	2.66456e+57	2.05552e+55	1.98453	11.315	1.076	11.315
864.881	8791.24	3401.96	60206.3	1.73354e+57	7.31577e+56	1.51029	12.318	1.692	12.318
8.37083	1447.96	210.002	18074.4	5.56889e+53	7.77012e+56	0.176073	1.167	2.257	2.257
399.262	162.036	1506.35	5079.3	3.20415e+57	2.04772e+56	2.33079	12.81	1.972	12.81
9.52178	1447.96	217.13	18074.4	6.70308e+53	7.75917e+56	0.17594	1.216	2.257	2.257
1647.04	50.8234	6674.88	2724.89	2.60493e+57	1.74422e+55	1.94921	11.224	1.018	11.224
238.484	516.604	871.402	9751.22	2.56664e+57	4.82011e+56	1.99871	13.026	2.221	13.026
454.159	162.036	1726.27	5079.3	3.18261e+57	1.88478e+56	2.31564	12.67	1.914	12.67
57.8114	18.1329	354.233	1590.93	1.8954e+57	1.06477e+56	1.46589	13.21	2.292	13.21
983.798	8791.24	3894.16	60206.3	1.89891e+57	7.18091e+56	1.62269	12.432	1.68	12.432
10.831	1447.96	224.53	18074.4	8.08366e+53	7.74659e+56	0.175795	1.268	2.256	2.256
209.657	3567.82	759.504	32256.6	5.01066e+56	7.91828e+56	0.595404	10.275	1.967	10.275
1873.5	50.8234	7634.57	2724.89	2.54896e+57	1.47509e+55	1.91593	11.143	0.962	11.143
516.604	162.036	1977.88	5079.3	3.14815e+57	1.72417e+56	2.29311	12.522	1.854	12.522
271.275	516.604	999.536	9751.22	2.70683e+57	4.65209e+56	2.08435	13.04	2.191	13.04
12.3202	1447.96	232.216	18074.4	9.76922e+53	7.73218e+56	0.175639	1.325	2.254	2.254
1119.07	8791.24	4456.83	60206.3	2.04641e+57	7.03259e+56	1.72082	12.512	1.667	12.512
2131.1	50.8234	8730.97	2724.89	2.49698e+57	1.24368e+55	1.8849	11.075	0.908	11.075
65.7602	18.1329	367.774	1590.93	2.07159e+57	1.03007e+56	1.58523	13.288	2.263	13.288
14.0142	1447.96	240.205	18074.4	1.18347e+54	7.71577e+56	0.175474	1.388	2.253	2.253
587.635	162.036	2265.72	5079.3	3.1037e+57	1.56746e+56	2.26492	12.371	1.791	12.371
308.574	516.604	1146.23	9751.22	2.81827e+57	4.47259e+56	2.15061	13.025	2.158	13.025
1272.93	8791.24	5099.96	60206.3	2.17522e+57	6.87012e+56	1.80472	12.563	1.653	12.563
238.484	3567.82	871.402	32256.6	7.26969e+56	7.85027e+56	0.771593	10.955	1.961	10.955
15.9411	1447.96	248.512	18074.4	1.43769e+54	7.69717e+56	0.175306	1.456	2.251	2.251
2424.12	50.8234	9983.45	2724.89	2.44922e+57	1.04566e+55	1.85629	11.018	0.856	11.018
668.432	162.036	2594.94	5079.3	3.0518e+57	1.41611e+56	2.23252	12.22	1.728	12.22
74.8019	18.1329	382.032	1590.93	2.25041e+57	9.93921e+55	1.70405	13.354	2.233	13.354
351.001	516.604	1314.16	9751.22	2.90085e+57	4.28213e+56	2.19816	12.982	2.123	12.982
18.1329	1447.96	257.157	18074.4	1.75234e+54	7.67626e+56	0.175143	1.532	2.249	2.249
1447.96	8791.24	5834.96	60206.3	2.28479e+57	6.69296e+56	1.87456	12.588	1.637	12.588
2757.42	50.8234	11414.1	2724.89	2.40585e+57	8.76959e+54	1.8302	10.972	0.807	10.972
20.6261	1447.96	266.159	18074.4	2.14444e+54	7.65294e+56	0.174998	1.616	2.246	2.246
760.338	162.036	2971.44	5079.3	2.99459e+57	1.27142e+56	2.19713	12.07	1.663	12.07
271.275	3567.82	999.536	32256.6	9.62893e+56	7.77073e+56	0.950966	11.443	1.954	11.443
399.262	516.604	1506.35	9751.22	2.95656e+57	4.08151e+56	2.22878	12.913	2.085	12.913
23.462	1447.96	275.541	18074.4	2.63734e+54	7.62726e+56	0.174892	1.71	2.243	2.243
85.0869	18.1329	397.069	1590.93	2.43034e+57	9.56364e+55	1.82125	13.408	2.201	13.408
3136.56	50.8234	13048	2724.89	2.367e+57	7.3382e+54	1.80674	10.937	0.76	10.937
1647.04	8791.24	6674.88	60206.3	2.37507e+57	6.50072e+56	1.93077	12.591	1.619	12.591
864.881	162.036	3401.96	5079.3	2.93394e+57	1.1345e+56	2.1598	11.925	1.598	11.925
26.688	1447.96	285.327	18074.4	3.26395e+54	7.59938e+56	0.174857	1.818	2.239	2.239
3567.82	50.8234	14913.9	2724.89	2.33273e+57	6.12813e+54	1.78596	10.913	0.715	10.913
454.159	516.604	1726.27	9751.22	2.98851e+57	3.87184e+56	2.24475	12.823	2.044	12.823
30.3574	1447.96	295.544	18074.4	4.07251e+54	7.56968e+56	0.174942	1.944	2.235	2.235
983.798	162.036	3894.16	5079.3	2.8714e+57	1.00622e+56	2.12143	11.786	1.533	11.786
96.7859	18.1329	412.952	1590.93	2.60978e+57	9.17457e+55	1.93578	13.449	2.167	13.449
34.5315	1447.96	306.22	18074.4	5.13753e+54	7.53883e+56	0.175226	2.093	2.229	2.229
308.574	3567.82	1146.23	32256.6	1.19621e+57	7.67887e+56	1.12384	11.803	1.945	11.803
5	7.359	183.959	1000.93	1.67057e+56	8.76612e+55	0.159256	17.144	2.53	17.144
1873.5	8791.24	7634.57	60206.3	2.44669e+57	6.29326e+56	1.97414	12.573	1.601	12.573
39.2794	1447.96	317.39	18074.4	6.58276e+54	7.50773e+56	0.175832	2.282	2.224	2.282
4058.38	50.8234	17044.5	2724.89	2.30303e+57	5.1083e+54	1.76789	10.899	0.672	10.899
516.604	516.604	1977.88	9751.22	3.00021e+57	3.65447e+56	2.24841	12.715	2	12.715
1119.07	162.036	4456.83	5079.3	2.80829e+57	8.87206e+55	2.08276	11.655	1.467	11.655
44.6801	1447.96	329.088	18074.4	8.63813e+54	7.47707e+56	0.176971	2.533	2.219	2.533
110.094	18.1329	429.759	1590.93	2.78711e+57	8.77286e+55	2.0466	13.477	2.131	13.477
2131.1	8791.24	8730.97	60206.3	2.50086e+57	6.07066e+56	2.00576	12.538	1.58	12.538
50.8234	1447.96	341.354	18074.4	1.17839e+55	7.44632e+56	0.179041	2.879	2.214	2.879
4616.39	50.8234	19477.2	2724.89	2.27788e+57	4.25142e+54	1.75253	10.894	0.632	10.894
351.001	3567.82	1314.16	32256.6	1.41948e+57	7.57434e+56	1.28512	12.072	1.936	12.072
1272.93	162.036	5099.96	5079.3	2.74574e+57	7.77831e+55	2.04444	11.533	1.402	11.533
587.635	516.604	2265.72	9751.22	2.99506e+57	3.43107e+56	2.24194	12.594	1.955	12.594
57.8114	1447.96	354.233	18074.4	1.70364e+55	7.41436e+56	0.182884	3.374	2.209	3.374
125.231	18.1329	447.575	1590.93	2.96071e+57	8.35975e+55	2.15279	13.491	2.094	13.491
2424.12	8791.24	9983.45	60206.3	2.53926e+57	5.83329e+56	2.0269	12.487	1.557	12.487
5251.12	50.8234	22254.5	2724.89	2.25721e+57	3.53324e+54	1.73985	10.898	0.594	10.898
1447.96	162.036	5834.96	5079.3	2.68467e+57	6.78233e+55	2.007	11.421	1.337	11.421
668.432	516.604	2594.94	9751.22	2.97623e+57	3.20353e+56	2.2273	12.464	1.906	12.464
399.262	3567.82	1506.35	32256.6	1.6284e+57	7.45711e+56	1.43235	12.274	1.924	12.274
65.7602	1447.96	367.774	18074.4	2.66717e+55	7.38038e+56	0.190411	4.109	2.204	4.109
1647.04	162.036	6674.88	5079.3	2.62584e+57	5.88327e+55	1.97089	11.319	1.273	11.319
2757.42	8791.24	11414.1	60206.3	2.56394e+57	5.5819e+56	2.039	12.424	1.533	12.424
5973.12	50.8234	25425	2724.89	2.24089e+57	2.93269e+54	1.7298	10.91	0.558	10.91
142.45	18.1329	502.076	1590.93	3.12496e+57	7.79753e+55	2.2508	13.491	2.044	13.491
760.338	516.604	2971.44	9751.22	2.94654e+57	2.97391e+56	2.2062	12.329	1.855	12.329
454.159	3567.82	1726.27	32256.6	1.82044e+57	7.32715e+56	1.5645	12.424	1.911	12.424
1873.5	162.036	7634.57	5079.3	2.56989e+57	5.07841e+55	1.93648	11.229	1.21	11.229
74.8019	1447.96	382.032	18074.4	4.61175e+55	7.34395e+56	0.206172	5.205	2.199	5.205
6794.4	50.8234	29044	2724.89	2.22878e+57	2.43153e+54	1.72232	10.929	0.524	10.929
3136.56	8791.24	13048	60206.3	2.57693e+57	5.31757e+56	2.04344	12.352	1.507	12.352
864.881	516.604	3401.96	9751.22	2.90849e+57	2.74442e+56	2.18014	12.191	1.803	12.191
162.036	18.1329	576.514	1590.93	3.25663e+57	7.12051e+55	2.32737	13.468	1.977	13.468
2131.1	162.036	8730.97	5079.3	2.51733e+57	4.36356e+55	1.90408	11.151	1.149	11.151
3567.82	8791.24	14913.9	60206.3	2.5803e+57	5.04176e+56	2.04156	12.273	1.479	12.273
7728.6	50.8234	33174.7	2724.89	2.22071e+57	2.01406e+54	1.71729	10.954	0.492	10.954
516.604	3567.82	1977.88	32256.6	1.99401e+57	7.18388e+56	1.68119	12.532	1.897	12.532
983.798	516.604	3894.16	9751.22	2.86423e+57	2.51732e+56	2.15039	12.053	1.748	12.053
85.0869	1447.96	397.069	18074.4	8.78294e+55	7.30462e+56	0.240509	6.714	2.194	6.714
2424.12	162.036	9983.45	5079.3	2.46855e+57	3.73328e+55	1.87394	11.083	1.09	11.083
4058.38	8791.24	17044.5	60206.3	2.57596e+57	4.7563e+56	2.0346	12.191	1.449	12.191
184.315	18.1329	661.803	1590.93	3.34769e+57	6.46135e+55	2.37911	13.414	1.909	13.414
8791.24	50.8234	37888.9	2724.89	2.21644e+57	1.6668e+54	1.71461	10.984	0.461	10.984
1119.07	516.604	4456.83	9751.22	2.81565e+57	2.29481e+56	2.11808	11.918	1.691	11.918
5.68748	7.359	190.122	1000.93	2.00802e+56	8.63331e+55	0.186797	15.676	2.514	15.676
587.635	3567.82	2265.72	32256.6	2.14779e+57	7.02654e+56	1.78227	12.606	1.881	12.606
2757.42	162.036	11414.1	5079.3	2.42386e+57	3.18135e+55	1.84625	11.029	1.032	11.029
4616.39	8791.24	19477.2	60206.3	2.56568e+57	4.46339e+56	2.0237	12.107	1.417	12.107
209.657	18.1329	759.504	1590.93	3.40241e+57	5.82622e+55	2.40935	13.329	1.84	13.329
1272.93	516.604	5099.96	9751.22	2.76434e+57	2.07902e+56	2.08416	11.787	1.633	11.787
10000	50.8234	43268.7	2724.89	2.21575e+57	1.37847e+54	1.71412	11.02	0.433	11.02
3136.56	162.036	13048	5079.3	2.38348e+57	2.70109e+55	1.82115	10.985	0.976	10.985
96.7859	1447.96	412.952	18074.4	1.73366e+56	7.262e+56	0.31089	8.351	2.188	8.351
668.432	3567.82	2594.94	32256.6	2.28066e+57	6.85451e+56	1.86767	12.649	1.863	12.649
5251.12	8791.24	22254.5	60206.3	2.55103e+57	4.16548e+56	2.00985	12.024	1.383	12.024
1447.96	516.604	5834.96	9751.22	2.71169e+57	1.87185e+56	2.04947	11.664	1.574	11.664
238.484	18.1329	871.402	1590.93	3.42679e+57	5.22053e+55	2.42207	13.219	1.769	13.219
3567.82	162.036	14913.9	5079.3	2.34757e+57	2.28566e+55	1.79875	10.953	0.923	10.953
1647.04	516.604	6674.88	9751.22	2.65888e+57	1.67497e+56	2.01471	11.548	1.514	11.548
5	57.8114	183.959	2917	7.98505e+54	2.75394e+56	0.0684454	4.695	2.686	4.695
271.275	18.1329	999.536	1590.93	3.42645e+57	4.64883e+55	2.42079	13.09	1.698	13.09
5973.12	8791.24	25425	60206.3	2.53345e+57	3.8653e+56	1.99397	11.944	1.348	11.944
760.338	3567.82	2971.44	32256.6	2.39185e+57	6.66733e+56	1.93749	12.665	1.844	12.665
4058.38	162.036	17044.5	5079.3	2.3162e+57	1.9282e+55	1.77912	10.932	0.871	10.932
1873.5	516.604	7634.57	9751.22	2.60688e+57	1.48973e+56	1.98049	11.442	1.454	11.442
308.574	18.1329	1146.23	1590.93	3.40631e+57	4.11462e+55	2.40843	12.947	1.627	12.947
6794.4	8791.24	29044	60206.3	2.51411e+57	3.56571e+56	1.97683	11.867	1.311	11.867
110.094	1447.96	429.759	18074.4	3.21175e+56	7.21564e+56	0.431086	9.664	2.182	9.664
864.881	3567.82	3401.96	32256.6	2.48124e+57	6.46471e+56	1.99221	12.657	1.823	12.657
4616.39	162.036	19477.2	5079.3	2.28939e+57	1.62212e+55	1.76228	10.921	0.822	10.921
2131.1	516.604	8730.97	9751.22	2.55655e+57	1.31716e+56	1.94733	11.346	1.393	11.346
351.001	18.1329	1314.16	1590.93	3.37058e+57	3.62034e+55	2.38743	12.795	1.556	12.795
7728.6	8791.24	33174.7	60206.3	2.49404e+57	3.26962e+56	1.95912	11.796	1.272	11.796
5.68748	57.8114	190.122	2917	1.0425e+55	2.72901e+56	0.0699708	5.412	2.674	5.412
983.798	3567.82	3894.16	32256.6	2.54964e+57	6.24662e+56	2.03277	12.625	1.8	12.625
5251.12	162.036	22254.5	5079.3	2.26712e+57	1.3612e+55	1.74822	10.919	0.775	10.919
2424.12	516.604	9983.45	9751.22	2.50857e+57	1.1579e+56	1.91567	11.262	1.332	11.262
399.262	18.1329	1506.35	1590.93	3.32282e+57	3.16733e+55	2.3598	12.637	1.485	12.637
8791.24	8791.24	37888.9	60206.3	2.4742e+57	2.9799e+56	1.94147	11.731	1.233	11.731
5973.12	162.036	25425	5079.3	2.24931e+57	1.13968e+55	1.73691	10.926	0.73	10.926
125.231	1447.96	447.575	18074.4	5.29933e+56	7.1651e+56	0.597528	10.584	2.175	10.584
1119.07	3567.82	4456.83	32256.6	2.59864e+57	6.01332e+56	2.06053	12.575	1.775	12.575
6.46948	7.359	196.51	1000.93	2.39355e+56	8.50191e+55	0.218166	14.678	2.498	14.678
2757.42	516.604	11414.1	9751.22	2.46352e+57	1.01229e+56	1.88589	11.188	1.272	11.188
454.159	18.1329	1726.27	1590.93	3.26603e+57	2.75596e+55	2.3272	12.477	1.415	12.477
10000	8791.24	43268.7	60206.3	2.45523e+57	2.69923e+56	1.92435	11.673	1.192	11.673
6794.4	162.036	29044	5079.3	2.23583e+57	9.52271e+54	1.72828	10.941	0.687	10.941
1272.93	3567.82	5099.96	32256.6	2.63035e+57	5.76536e+56	2.07703	12.507	1.747	12.507
6.46948	57.8114	196.51	2917	1.40533e+55	2.70465e+56	0.0725132	6.38	2.661	6.38
3136.56	516.604	13048	9751.22	2.42187e+57	8.80345e+55	1.85827	11.126	1.213	11.126
142.45	1447.96	502.076	18074.4	7.78329e+56	7.10898e+56	0.790698	11.233	2.168	11.233
516.604	18.1329	1977.88	1590.93	3.20275e+57	2.38564e+55	2.29099	12.318	1.346	12.318
7728.6	162.036	33174.7	5079.3	2.2265e+57	7.94237e+54	1.72222	10.963	0.646	10.963
5	10000	183.959	66083.6	2.94476e+52	8.3601e+56	0.199032	0.471	1.753	1.753
1447.96	3567.82	5834.96	32256.6	2.64717e+57	5.50371e+56	2.08391	12.427	1.718	12.427
3567.82	516.604	14913.9	9751.22	2.38397e+57	7.61776e+55	1.83305	11.077	1.154	11.077
587.635	18.1329	2265.72	1590.93	3.13509e+57	2.05505e+55	2.25233	12.162	1.279	12.162
8791.24	162.036	37888.9	5079.3	2.22111e+57	6.61355e+54	1.71863	10.991	0.608	10.991
5.68748	10000	190.122	66083.6	3.50532e+52	8.35952e+56	0.199024	0.487	1.753	1.753
4058.38	516.604	17044.5	9751.22	2.35011e+57	6.56085e+55	1.81042	11.038	1.097	11.038
1647.04	3567.82	6674.88	32256.6	2.65145e+57	5.22965e+56	2.08274	12.337	1.686	12.337
162.036	1447.96	576.514	18074.4	1.03527e+57	7.04157e+56	0.985067	11.696	2.16	11.696
6.46948	10000	196.51	66083.6	4.17735e+52	8.35883e+56	0.199014	0.504	1.753	1.753
668.432	18.1329	2594.94	1590.93	3.06481e+57	1.7622e+55	2.21216	12.011	1.213	12.011
10000	162.036	43268.7	5079.3	2.21945e+57	5.49931e+54	1.71736	11.024	0.571	11.024
7.359	10000	203.133	66083.6	4.98311e+52	8.358e+56	0.199003	0.521	1.753	1.753
4616.39	516.604	19477.2	9751.22	2.32046e+57	5.62574e+55	1.79049	11.011	1.041	11.011
1873.5	3567.82	7634.57	32256.6	2.64554e+57	4.9449e+56	2.07502	12.241	1.653	12.241
7.359	57.8114	203.133	2917	1.96826e+55	2.68082e+56	0.0767559	7.655	2.649	7.655
760.338	18.1329	2971.44	1590.93	2.99339e+57	1.50469e+55	2.17128	11.867	1.15	11.867
5	184.315	183.959	5451.74	2.22873e+54	4.52821e+56	0.103172	2.193	2.634	2.634
8.37083	10000	210.002	66083.6	5.94951e+52	8.357e+56	0.198989	0.54	1.753	1.753
184.315	1447.96	661.803	18074.4	1.28734e+57	6.95908e+56	1.17047	12.036	2.151	12.036
5251.12	516.604	22254.5	9751.22	2.29516e+57	4.80422e+55	1.77337	10.995	0.987	10.995
864.881	18.1329	3401.96	1590.93	2.92204e+57	1.27977e+55	2.13033	11.73	1.088	11.73
2131.1	3567.82	8730.97	32256.6	2.63152e+57	4.65149e+56	2.06207	12.14	1.617	12.14
5.68748	184.315	190.122	5451.74	2.71509e+54	4.50249e+56	0.103033	2.301	2.628	2.628
9.52178	10000	217.13	66083.6	7.10912e+52	8.3558e+56	0.198973	0.561	1.753	1.753
983.798	18.1329	3894.16	1590.93	2.85176e+57	1.08455e+55	2.08988	11.602	1.028	11.602
10.831	10000	224.53	66083.6	8.50137e+52	8.35437e+56	0.198954	0.583	1.753	1.753
7.359	7.359	203.133	1000.93	2.83374e+56	8.36736e+55	0.253838	13.98	2.482	13.98
5973.12	516.604	25425	9751.22	2.27421e+57	4.08717e+55	1.75905	10.989	0.934	10.989
6.46948	184.315	196.51	5451.74	3.32637e+54	4.47484e+56	0.102959	2.427	2.621	2.621
209.657	1447.96	759.504	18074.4	1.5273e+57	6.85988e+56	1.34216	12.29	2.14	12.29
2424.12	3567.82	9983.45	32256.6	2.61132e+57	4.35181e+56	2.04509	12.039	1.579	12.039
12.3202	10000	232.216	66083.6	1.01742e+53	8.35265e+56	0.198932	0.606	1.753	1.753
1119.07	18.1329	4456.83	1590.93	2.78336e+57	9.16092e+54	2.05038	11.484	0.971	11.484
7.359	184.315	203.133	5451.74	4.10273e+54	4.44565e+56	0.102994	2.578	2.613	2.613
6794.4	516.604	29044	9751.22	2.25762e+57	3.46509e+55	1.74756	10.992	0.884	10.992
14.0142	10000	240.205	66083.6	1.2186e+53	8.35061e+56	0.198905	0.631	1.753	1.753
2757.42	3567.82	11414.1	32256.6	2.58663e+57	4.04851e+56	2.02516	11.939	1.539	11.939
238.484	1447.96	871.402	18074.4	1.75111e+57	6.74387e+56	1.49805	12.479	2.126	12.479
8.37083	184.315	210.002	5451.74	5.10281e+54	4.41552e+56	0.103199	2.765	2.604	2.765
1272.93	18.1329	5099.96	1590.93	2.71752e+57	7.71477e+54	2.01219	11.375	0.916	11.375
8.37083	57.8114	210.002	2917	2.86847e+55	2.65759e+56	0.083851	9.196	2.638	9.196
15.9411	10000	248.512	66083.6	1.4608e+53	8.34816e+56	0.198874	0.658	1.753	1.753
7728.6	516.604	33174.7	9751.22	2.24529e+57	2.92837e+55	1.73881	11.004	0.835	11.004
3136.56	3567.82	13048	32256.6	2.55897e+57	3.74446e+56	2.00323	11.842	1.498	11.842
18.1329	10000	257.157	66083.6	1.75277e+53	8.34526e+56	0.198838	0.687	1.753	1.753
9.52178	184.315	217.13	5451.74	6.41709e+54	4.38525e+56	0.10367	3.004	2.594	3.004
1447.96	18.1329	5834.96	1590.93	2.65477e+57	6.47932e+54	1.97564	11.278	0.864	11.278
20.6261	10000	266.159	66083.6	2.10528e+53	8.3418e+56	0.198795	0.718	1.753	1.753
8791.24	516.604	37888.9	9751.22	2.23706e+57	2.46763e+55	1.73273	11.023	0.788	11.023
3567.82	3567.82	14913.9	32256.6	2.52958e+57	3.44259e+56	1.98011	11.75	1.454	11.75
271.275	1447.96	999.536	18074.4	1.95637e+57	6.61229e+56	1.63736	12.618	2.111	12.618
10.831	184.315	224.53	5451.74	8.19703e+54	4.35566e+56	0.104551	3.315	2.584	3.315
23.462	10000	275.541	66083.6	2.53167e+53	8.3377e+56	0.198746	0.752	1.753	1.753
1647.04	18.1329	6674.88	1590.93	2.59553e+57	5.42839e+54	1.94098	11.191	0.814	11.191
10000	516.604	43268.7	9751.22	2.23274e+57	2.07393e+55	1.72917	11.048	0.743	11.048
26.688	10000	285.327	66083.6	3.04857e+53	8.33285e+56	0.19869	0.787	1.753	1.753
4058.38	3567.82	17044.5	32256.6	2.49961e+57	3.14584e+56	1.95653	11.664	1.409	11.664
12.3202	184.315	232.216	5451.74	1.07203e+55	4.32708e+56	0.106086	3.73	2.575	3.73
30.3574	10000	295.544	66083.6	3.67686e+53	8.3271e+56	0.198625	0.826	1.752	1.752
308.574	1447.96	1146.23	18074.4	2.14144e+57	6.46681e+56	1.75987	12.716	2.092	12.716
1873.5	18.1329	7634.57	1590.93	2.54015e+57	4.53797e+54	1.90843	11.116	0.766	11.116
5	587.635	183.959	10510	6.91619e+53	6.51057e+56	0.146546	1.406	2.457	2.457
8.37083	7.359	210.002	1000.93	3.33634e+56	8.22897e+55	0.294371	13.488	2.465	13.488
34.5315	10000	306.22	66083.6	4.443e+53	8.32036e+56	0.198552	0.868	1.752	1.752
4616.39	3567.82	19477.2	32256.6	2.47001e+57	2.85706e+56	1.93314	11.586	1.363	11.586
39.2794	10000	317.39	66083.6	5.38087e+53	8.31244e+56	0.198471	0.913	1.752	1.752
5.68748	587.635	190.122	10510	8.3066e+53	6.49727e+56	0.146382	1.458	2.456	2.456
2131.1	18.1329	8730.97	1590.93	2.48886e+57	3.78611e+54	1.87814	11.052	0.72	11.052
14.0142	184.315	240.205	5451.74	1.45107e+55	4.29916e+56	0.108709	4.292	2.566	4.292
351.001	1447.96	1314.16	18074.4	2.30481e+57	6.30769e+56	1.86542	12.781	2.072	12.781
44.6801	10000	329.088	66083.6	6.53442e+53	8.30318e+56	0.198382	0.962	1.751	1.751
5251.12	3567.82	22254.5	32256.6	2.44155e+57	2.57884e+56	1.91047	11.516	1.316	11.516
9.52178	57.8114	217.13	2917	4.31748e+55	2.63478e+56	0.0955592	10.725	2.627	10.725
2424.12	18.1329	9983.45	1590.93	2.44188e+57	3.15333e+54	1.85027	10.998	0.677	10.998
6.46948	587.635	196.51	10510	1.00021e+54	6.48212e+56	0.146205	1.516	2.454	2.454
50.8234	10000	341.354	66083.6	7.96158e+53	8.29242e+56	0.198287	1.016	1.75	1.75
57.8114	10000	354.233	66083.6	9.74013e+53	8.28e+56	0.198191	1.076	1.749	1.749
15.9411	184.315	248.512	5451.74	2.0554e+55	4.27152e+56	0.113245	5.063	2.557	5.063
7.359	587.635	203.133	10510	1.20755e+54	6.46495e+56	0.146018	1.58	2.452	2.452
2757.42	18.1329	11414.1	1590.93	2.39932e+57	2.62227e+54	1.82491	10.956	0.637	10.956
399.262	1447.96	1506.35	18074.4	2.44486e+57	6.13452e+56	1.95376	12.815	2.05	12.815
65.7602	10000	367.774	66083.6	1.19769e+54	8.26578e+56	0.1981	1.143	1.748	1.748
8.37083	587.635	210.002	10510	1.46204e+54	6.44561e+56	0.145826	1.65	2.45	2.45
5973.12	3567.82	25425	32256.6	2.41488e+57	2.31349e+56	1.88897	11.455	1.268	11.455
74.8019	10000	382.032	66083.6	1.48229e+54	8.24965e+56	0.198025	1.218	1.747	1.747
9.52178	587.635	217.13	10510	1.7758e+54	6.42394e+56	0.145637	1.727	2.447	2.447
85.0869	10000	397.069	66083.6	1.84993e+54	8.23164e+56	0.197987	1.305	1.745	1.745
6794.4	3567.82	29044	32256.6	2.39055e+57	2.06292e+56	1.86903	11.404	1.219	11.404
9.52178	7.359	217.13	1000.93	3.90876e+56	8.08641e+55	0.340278	13.147	2.448	13.147
10.831	587.635	224.53	10510	2.16482e+54	6.3999e+56	0.145463	1.813	2.444	2.444
3136.56	18.1329	13048	1590.93	2.36126e+57	2.17763e+54	1.80213	10.924	0.598	10.924
96.7859	10000	412.952	66083.6	2.33451e+54	8.21186e+56	0.198018	1.406	1.742	1.742
18.1329	184.315	257.157	5451.74	3.07379e+55	4.24364e+56	0.121267	6.1	2.549	6.1
454.159	1447.96	1726.27	18074.4	2.56028e+57	5.94705e+56	2.02478	12.821	2.026	12.821
110.094	10000	429.759	66083.6	2.99124e+54	8.1907e+56	0.198173	1.528	1.74	1.74
12.3202	587.635	232.216	10510	2.65054e+54	6.37349e+56	0.145322	1.909	2.44	2.44
7728.6	3567.82	33174.7	32256.6	2.36897e+57	1.82864e+56	1.85096	11.363	1.17	11.363
125.231	10000	447.575	66083.6	3.91797e+54	8.16873e+56	0.198549	1.682	1.737	1.737
3567.82	18.1329	14913.9	1590.93	2.32775e+57	1.8062e+54	1.78198	10.902	0.562	10.902
142.45	10000	502.076	66083.6	5.27682e+54	8.14683e+56	0.199301	1.888	1.734	1.888
14.0142	587.635	240.205	10510	3.26245e+54	6.34487e+56	0.145244	2.019	2.435	2.435
8791.24	3567.82	37888.9	32256.6	2.35044e+57	1.61166e+56	1.83498	11.331	1.121	11.331
162.036	10000	576.514	66083.6	7.32854e+54	8.12466e+56	0.200646	2.162	1.731	2.162
15.9411	587.635	248.512	10510	4.04236e+54	6.31439e+56	0.145272	2.146	2.429	2.429
184.315	10000	661.803	66083.6	1.0666e+55	8.10068e+56	0.203063	2.54	1.729	2.54
4058.38	18.1329	17044.5	1590.93	2.29878e+57	1.49651e+54	1.7645	10.89	0.527	10.89
516.604	1447.96	1977.88	18074.4	2.65073e+57	5.74526e+56	2.07891	12.8	2	12.8
18.1329	587.635	257.157	10510	5.0521e+54	6.28265e+56	0.145471	2.298	2.423	2.423
209.657	10000	759.504	66083.6	1.6541e+55	8.07384e+56	0.207601	3.081	1.726	3.081
10000	3567.82	43268.7	32256.6	2.33518e+57	1.41257e+56	1.82128	11.309	1.072	11.309
10.831	57.8114	224.53	2917	6.58523e+55	2.61204e+56	0.114103	11.79	2.616	11.79
20.6261	587.635	266.159	10510	6.38847e+54	6.2505e+56	0.145942	2.486	2.416	2.486
20.6261	184.315	266.159	5451.74	4.85384e+55	4.21487e+56	0.135666	7.387	2.541	7.387
4616.39	18.1329	19477.2	1590.93	2.2743e+57	1.2388e+54	1.74966	10.887	0.495	10.887
587.635	1447.96	2265.72	18074.4	2.71721e+57	5.5294e+56	2.1173	12.754	1.971	12.754
238.484	10000	871.402	66083.6	2.78239e+55	8.04327e+56	0.216675	3.881	1.724	3.881
23.462	587.635	275.541	10510	8.21643e+54	6.21889e+56	0.146844	2.731	2.408	2.731
5	4058.38	183.959	35162.3	8.60072e+52	8.54417e+56	0.197074	0.68	1.994	1.994
10.831	7.359	224.53	1000.93	4.55701e+56	7.93932e+55	0.391934	12.918	2.431	12.918
5251.12	18.1329	22254.5	1590.93	2.25422e+57	1.0246e+54	1.73746	10.893	0.464	10.893
26.688	587.635	285.327	10510	1.08525e+55	6.18809e+56	0.148453	3.059	2.401	3.059
668.432	1447.96	2594.94	18074.4	2.76181e+57	5.30002e+56	2.14163	12.687	1.94	12.687
5.68748	4058.38	190.122	35162.3	1.0252e+53	8.54222e+56	0.197047	0.703	1.994	1.994
271.275	10000	999.536	66083.6	5.12831e+55	8.00807e+56	0.235952	5.059	1.721	5.059
30.3574	587.635	295.544	10510	1.49334e+55	6.15734e+56	0.151293	3.512	2.395	3.512
5973.12	18.1329	25425	1590.93	2.23845e+57	8.46866e+53	1.72784	10.906	0.436	10.906
760.338	1447.96	2971.44	18074.4	2.7872e+57	5.05801e+56	2.15379	12.603	1.907	12.603
6.46948	4058.38	196.51	35162.3	1.22365e+53	8.53991e+56	0.197014	0.727	1.994	1.994
6794.4	18.1329	29044	1590.93	2.22682e+57	6.99515e+53	1.72072	10.926	0.409	10.926
23.462	184.315	275.541	5451.74	7.94746e+55	4.18473e+56	0.160994	8.721	2.533	8.721
34.5315	587.635	306.22	10510	2.17496e+55	6.12576e+56	0.156437	4.152	2.389	4.152
864.881	1447.96	3401.96	18074.4	2.7962e+57	4.80459e+56	2.15569	12.504	1.871	12.504
308.574	10000	1146.23	66083.6	1.01135e+56	7.96741e+56	0.277175	6.618	1.718	6.618
7.359	4058.38	203.133	35162.3	1.46227e+53	8.53718e+56	0.196977	0.754	1.994	1.994
7728.6	18.1329	33174.7	1590.93	2.21916e+57	5.77525e+53	1.71602	10.952	0.383	10.952
8.37083	4058.38	210.002	35162.3	1.74938e+53	8.53396e+56	0.196933	0.782	1.994	1.994
983.798	1447.96	3894.16	18074.4	2.79162e+57	4.54137e+56	2.14913	12.395	1.833	12.395
12.3202	7.359	232.216	1000.93	5.28564e+56	7.78733e+55	0.449577	12.777	2.412	12.777
39.2794	587.635	317.39	10510	3.40386e+55	6.09258e+56	0.166174	5.066	2.383	5.066
12.3202	57.8114	232.216	2917	9.93302e+55	2.58882e+56	0.141585	12.211	2.606	12.211
8791.24	18.1329	37888.9	1590.93	2.21525e+57	4.76578e+53	1.7136	10.984	0.359	10.984
9.52178	4058.38	217.13	35162.3	2.09514e+53	8.53017e+56	0.196883	0.812	1.994	1.994
351.001	10000	1314.16	66083.6	1.96764e+56	7.92042e+56	0.355814	8.219	1.714	8.219
1119.07	1447.96	4456.83	18074.4	2.77605e+57	4.27025e+56	2.13572	12.28	1.792	12.28
10.831	4058.38	224.53	35162.3	2.51202e+53	8.52571e+56	0.196825	0.845	1.994	1.994
10000	18.1329	43268.7	1590.93	2.21486e+57	3.93133e+53	1.71334	11.019	0.337	11.019
44.6801	587.635	329.088	10510	5.75729e+55	6.05735e+56	0.185317	6.312	2.377	6.312
1272.93	1447.96	5099.96	18074.4	2.75182e+57	3.99346e+56	2.11693	12.161	1.749	12.161
12.3202	4058.38	232.216	35162.3	3.01533e+53	8.52047e+56	0.196758	0.88	1.993	1.993
26.688	184.315	285.327	5451.74	1.30042e+56	4.15297e+56	0.202493	9.785	2.525	9.785
14.0142	4058.38	240.205	35162.3	3.62399e+53	8.51434e+56	0.196682	0.918	1.993	1.993
1447.96	1447.96	5834.96	18074.4	2.72104e+57	3.71347e+56	2.09403	12.041	1.704	12.041
399.262	10000	1506.35	66083.6	3.46004e+56	7.8663e+56	0.476819	9.471	1.71	9.471
15.9411	4058.38	248.512	35162.3	4.3615e+53	8.50717e+56	0.196597	0.959	1.993	1.993
1647.04	1447.96	6674.88	18074.4	2.68552e+57	3.43293e+56	2.06814	11.922	1.657	11.922
14.0142	7.359	240.205	1000.93	6.09803e+56	7.63012e+55	0.51333	12.701	2.393	12.701
50.8234	587.635	341.354	10510	1.02983e+56	6.01972e+56	0.222621	7.769	2.37	7.769
18.1329	4058.38	257.157	35162.3	5.25725e+53	8.4988e+56	0.1965	1.003	1.992	1.992
1873.5	1447.96	7634.57	18074.4	2.64685e+57	3.15457e+56	2.04025	11.807	1.608	11.807
454.159	10000	1726.27	66083.6	5.36681e+56	7.80425e+56	0.628411	10.344	1.706	10.344
30.3574	184.315	295.544	5451.74	2.05012e+56	4.11933e+56	0.263765	10.476	2.516	10.476
20.6261	4058.38	266.159	35162.3	6.34829e+53	8.48908e+56	0.196393	1.05	1.992	1.992
2131.1	1447.96	8730.97	18074.4	2.6064e+57	2.88111e+56	2.01123	11.697	1.558	11.697
14.0142	57.8114	240.205	2917	1.45433e+56	2.5647e+56	0.17939	12.217	2.595	12.217
23.462	4058.38	275.541	35162.3	7.68176e+53	8.47781e+56	0.196276	1.102	1.991	1.991
2424.12	1447.96	9983.45	18074.4	2.56536e+57	2.61515e+56	1.9818	11.595	1.506	11.595
57.8114	587.635	354.233	10510	1.83839e+56	5.97933e+56	0.288927	9.091	2.363	9.091
26.688	4058.38	285.327	35162.3	9.31835e+53	8.46483e+56	0.196151	1.158	1.99	1.99
516.604	10000	1977.88	66083.6	7.49585e+56	7.73355e+56	0.79389	10.96	1.7	10.96
15.9411	7.359	248.512	1000.93	6.99662e+56	7.46736e+55	0.583224	12.675	2.373	12.675
30.3574	4058.38	295.544	35162.3	1.13373e+54	8.44994e+56	0.196022	1.22	1.989	1.989
2757.42	1447.96	11414.1	18074.4	2.52471e+57	2.3591e+56	1.95262	11.501	1.453	11.501
34.5315	4058.38	306.22	35162.3	1.38438e+54	8.43299e+56	0.195893	1.289	1.987	1.987
39.2794	4058.38	317.39	35162.3	1.69806e+54	8.41388e+56	0.195777	1.364	1.986	1.986
3136.56	1447.96	13048	18074.4	2.48531e+57	2.11507e+56	1.92425	11.416	1.399	11.416
587.635	10000	2265.72	66083.6	9.69161e+56	7.65356e+56	0.960547	11.409	1.694	11.409
44.6801	4058.38	329.088	35162.3	2.09463e+54	8.39254e+56	0.195689	1.449	1.983	1.983
34.5315	184.315	306.22	5451.74	3.05933e+56	4.08357e+56	0.345526	10.922	2.506	10.922
50.8234	4058.38	341.354	35162.3	2.60267e+54	8.36909e+56	0.195656	1.547	1.981	1.981
65.7602	587.635	367.774	10510	3.08568e+56	5.93582e+56	0.39019	10.063	2.356	10.063
57.8114	4058.38	354.233	35162.3	3.26513e+54	8.34378e+56	0.195722	1.66	1.978	1.978
3567.82	1447.96	14913.9	18074.4	2.44786e+57	1.88481e+56	1.89715	11.341	1.344	11.341
65.7602	4058.38	367.774	35162.3	4.1504e+54	8.31715e+56	0.195956	1.796	1.974	1.974
18.1329	7.359	257.157	1000.93	7.98296e+56	7.29873e+55	0.659201	12.687	2.353	12.687
74.8019	4058.38	382.032	35162.3	5.37655e+54	8.28995e+56	0.196474	1.968	1.97	1.97
668.432	10000	2594.94	66083.6	1.18523e+57	7.56373e+56	1.12067	11.746	1.686	11.746
85.0869	4058.38	397.069	35162.3	7.17455e+54	8.26274e+56	0.197486	2.199	1.966	2.199
4058.38	1447.96	17044.5	18074.4	2.41295e+57	1.66967e+56	1.87174	11.277	1.289	11.277
15.9411	57.8114	248.512	2917	2.05129e+56	2.53951e+56	0.228133	12.095	2.584	12.095
96.7859	4058.38	412.952	35162.3	1.00573e+55	8.23475e+56	0.199417	2.529	1.962	2.529
4616.39	1447.96	19477.2	18074.4	2.38105e+57	1.47058e+56	1.84833	11.225	1.234	11.225
110.094	4058.38	429.759	35162.3	1.51987e+55	8.20497e+56	0.203247	3.02	1.959	3.02
74.8019	587.635	382.032	10510	4.75813e+56	5.88881e+56	0.523834	10.754	2.347	10.754
39.2794	184.315	317.39	5451.74	4.31903e+56	4.04545e+56	0.446345	11.258	2.496	11.258
760.338	10000	2971.44	66083.6	1.39164e+57	7.46352e+56	1.2701	12.001	1.678	12.001
125.231	4058.38	447.575	35162.3	2.55766e+55	8.17281e+56	0.211495	3.795	1.955	3.795
5251.12	1447.96	22254.5	18074.4	2.35255e+57	1.28806e+56	1.8272	11.183	1.18	11.183
20.6261	7.359	266.159	1000.93	9.05769e+56	7.12392e+55	0.741116	12.726	2.331	12.726
5	20.6261	183.959	1700.65	4.78232e+55	1.61797e+56	0.0766031	22.469	2.644	22.469
5973.12	1447.96	25425	18074.4	2.32769e+57	1.1222e+56	1.80853	11.152	1.126	11.152
142.45	4058.38	502.076	35162.3	4.8842e+55	8.13803e+56	0.230592	5.02	1.951	5.02
864.881	10000	3401.96	66083.6	1.58478e+57	7.35223e+56	1.40676	12.194	1.668	12.194
85.0869	587.635	397.069	10510	6.78038e+56	5.83792e+56	0.682239	11.281	2.339	11.281
44.6801	184.315	329.088	5451.74	5.80695e+56	4.00469e+56	0.563683	11.553	2.486	11.553
6794.4	1447.96	29044	18074.4	2.30668e+57	9.72771e+55	1.79247	11.131	1.072	11.131
18.1329	57.8114	257.157	2917	2.78929e+56	2.51313e+56	0.287994	11.993	2.573	11.993
23.462	7.359	275.541	1000.93	1.02204e+57	6.94268e+55	0.828733	12.785	2.308	12.785
162.036	4058.38	576.514	35162.3	1.00799e+56	8.09931e+56	0.273587	6.679	1.947	6.679
983.798	10000	3894.16	66083.6	1.76252e+57	7.22905e+56	1.52976	12.339	1.658	12.339
7728.6	1447.96	33174.7	18074.4	2.28962e+57	8.39233e+55	1.77909	11.121	1.02	11.121
96.7859	587.635	412.952	10510	9.06058e+56	5.78271e+56	0.856834	11.705	2.329	11.705
8791.24	1447.96	37888.9	18074.4	2.27651e+57	7.20797e+55	1.7684	11.12	0.969	11.12
50.8234	184.315	341.354	5451.74	7.49414e+56	3.96104e+56	0.694511	11.825	2.474	11.825
1119.07	10000	4456.83	66083.6	1.92343e+57	7.09315e+56	1.63875	12.446	1.646	12.446
184.315	4058.38	661.803	35162.3	2.04106e+56	8.05445e+56	0.358545	8.368	1.943	8.368
26.688	7.359	285.327	1000.93	1.14695e+57	6.75477e+55	0.921712	12.856	2.284	12.856
10000	1447.96	43268.7	18074.4	2.26734e+57	6.16505e+55	1.7604	11.127	0.919	11.127
110.094	587.635	429.759	10510	1.15122e+57	5.72277e+56	1.03998	12.051	2.319	12.051
1272.93	10000	5099.96	66083.6	2.06654e+57	6.9438e+56	1.73365	12.52	1.633	12.52
5	1647.04	183.959	19585.2	2.35014e+53	7.94445e+56	0.180006	0.961	2.228	2.228
20.6261	57.8114	266.159	2917	3.67157e+56	2.48539e+56	0.358947	11.957	2.561	11.957
57.8114	184.315	354.233	5451.74	9.34881e+56	3.9142e+56	0.835684	12.078	2.462	12.078
5.68748	1647.04	190.122	19585.2	2.80799e+53	7.93908e+56	0.179932	0.994	2.227	2.227
209.657	4058.38	759.504	35162.3	3.66881e+56	8.00172e+56	0.490344	9.644	1.938	9.644
30.3574	7.359	295.544	1000.93	1.2802e+57	6.56002e+55	1.01961	12.936	2.259	12.936
1447.96	10000	5834.96	66083.6	2.19109e+57	6.78034e+56	1.81452	12.566	1.619	12.566
125.231	587.635	447.575	10510	1.40601e+57	5.65763e+56	1.22544	12.333	2.308	12.333
6.46948	1647.04	196.51	19585.2	3.36068e+53	7.93284e+56	0.179847	1.03	2.227	2.227
1647.04	10000	6674.88	66083.6	2.29665e+57	6.60226e+56	1.88159	12.588	1.604	12.588
7.359	1647.04	203.133	19585.2	4.02862e+53	7.92559e+56	0.179752	1.069	2.227	2.227
65.7602	184.315	367.774	5451.74	1.13385e+57	3.86389e+56	0.984149	12.31	2.449	12.31
34.5315	7.359	306.22	1000.93	1.42136e+57	6.3583e+55	1.12189	13.02	2.233	13.02
238.484	4058.38	871.402	35162.3	5.73525e+56	7.93966e+56	0.654121	10.51	1.933	10.51
142.45	587.635	502.076	10510	1.65939e+57	5.58336e+56	1.40492	12.556	2.296	12.556
8.37083	1647.04	210.002	19585.2	4.83703e+53	7.91717e+56	0.179644	1.111	2.226	2.226
1873.5	10000	7634.57	66083.6	2.38329e+57	6.4092e+56	1.93535	12.588	1.586	12.588
5.68748	20.6261	190.122	1700.65	6.75017e+55	1.59889e+56	0.0926837	19.961	2.629	19.961
23.462	57.8114	275.541	2917	4.69891e+56	2.45617e+56	0.440725	11.986	2.548	11.986
9.52178	1647.04	217.13	19585.2	5.81725e+53	7.90744e+56	0.179524	1.157	2.226	2.226
162.036	587.635	576.514	10510	1.89622e+57	5.48732e+56	1.56791	12.723	2.281	12.723
10.831	1647.04	224.53	19585.2	7.00847e+53	7.89621e+56	0.179391	1.206	2.225	2.225
39.2794	7.359	317.39	1000.93	1.56985e+57	6.14959e+55	1.2279	13.104	2.205	13.104
2131.1	10000	8730.97	66083.6	2.45171e+57	6.20105e+56	1.97661	12.568	1.568	12.568
74.8019	184.315	382.032	5451.74	1.34313e+57	3.8098e+56	1.13703	12.517	2.435	12.517
12.3202	1647.04	232.216	19585.2	8.46001e+53	7.88331e+56	0.179246	1.26	2.224	2.224
271.275	4058.38	999.536	35162.3	8.02001e+56	7.86703e+56	0.830845	11.115	1.927	11.115
2424.12	10000	9983.45	66083.6	2.50323e+57	5.97796e+56	2.00649	12.531	1.547	12.531
184.315	587.635	661.803	10510	2.11402e+57	5.36767e+56	1.7136	12.845	2.263	12.845
14.0142	1647.04	240.205	19585.2	1.02346e+54	7.86853e+56	0.179091	1.318	2.223	2.223
85.0869	184.315	397.069	5451.74	1.55955e+57	3.75163e+56	1.29168	12.698	2.419	12.698
44.6801	7.359	329.088	1000.93	1.72491e+57	5.93391e+55	1.33689	13.186	2.176	13.186
15.9411	1647.04	248.512	19585.2	1.24127e+54	7.85171e+56	0.178929	1.382	2.221	2.221
2757.42	10000	11414.1	66083.6	2.53957e+57	5.74034e+56	2.02629	12.479	1.525	12.479
26.688	57.8114	285.327	2917	5.86877e+56	2.4253e+56	0.532763	12.065	2.535	12.065
308.574	4058.38	1146.23	35162.3	1.03555e+57	7.78292e+56	1.00696	11.553	1.919	11.553
209.657	587.635	759.504	10510	2.31095e+57	5.22828e+56	1.84177	12.931	2.241	12.931
18.1329	1647.04	257.157	19585.2	1.50993e+54	7.83268e+56	0.178765	1.452	2.219	2.219
96.7859	184.315	412.952	5451.74	1.78009e+57	3.68909e+56	1.44568	12.852	2.403	12.852
3136.56	10000	13048	66083.6	2.5627e+57	5.48899e+56	2.03739	12.416	1.501	12.416
50.8234	7.359	341.354	1000.93	1.88565e+57	5.71143e+55	1.44804	13.263	2.145	13.263
20.6261	1647.04	266.159	19585.2	1.84331e+54	7.81131e+56	0.17861	1.53	2.217	2.217
238.484	587.635	871.402	10510	2.48498e+57	5.07478e+56	1.95212	12.985	2.215	12.985
23.462	1647.04	275.541	19585.2	2.26016e+54	7.78754e+56	0.178479	1.616	2.214	2.214
351.001	4058.38	1314.16	35162.3	1.2637e+57	7.68676e+56	1.17468	11.88	1.911	11.88
3567.82	10000	14913.9	66083.6	2.57468e+57	5.22504e+56	2.04116	12.345	1.475	12.345
110.094	184.315	429.759	5451.74	2.00183e+57	3.62187e+56	1.59687	12.98	2.385	12.98
26.688	1647.04	285.327	19585.2	2.78644e+54	7.76145e+56	0.178396	1.714	2.211	2.211
30.3574	57.8114	295.544	2917	7.17545e+56	2.39264e+56	0.634233	12.18	2.521	12.18
57.8114	7.359	354.233	1000.93	2.05102e+57	5.48243e+55	1.56044	13.333	2.113	13.333
271.275	587.635	999.536	10510	2.63365e+57	4.90909e+56	2.04403	13.01	2.187	13.01
30.3574	1647.04	295.544	19585.2	3.45936e+54	7.73327e+56	0.178397	1.826	2.207	2.207
4058.38	10000	17044.5	66083.6	2.5775e+57	4.95e+56	2.03891	12.268	1.447	12.268
399.262	4058.38	1506.35	35162.3	1.48028e+57	7.57826e+56	1.32999	12.125	1.9	12.125
34.5315	1647.04	306.22	19585.2	4.33452e+54	7.70346e+56	0.178541	1.958	2.203	2.203
39.2794	1647.04	317.39	19585.2	5.50013e+54	7.67276e+56	0.178917	2.117	2.197	2.197
65.7602	7.359	367.774	1000.93	2.21982e+57	5.24731e+55	1.67315	13.394	2.079	13.394
4616.39	10000	19477.2	66083.6	2.57301e+57	4.66574e+56	2.03184	12.187	1.417	12.187
125.231	184.315	447.575	5451.74	2.22198e+57	3.54969e+56	1.74337	13.081	2.366	13.081
308.574	587.635	1146.23	10510	2.75459e+57	4.73137e+56	2.11686	13.007	2.157	13.007
44.6801	1647.04	329.088	19585.2	7.10867e+54	7.64209e+56	0.179676	2.322	2.192	2.322
50.8234	1647.04	341.354	19585.2	9.45994e+54	7.61177e+56	0.181078	2.6	2.187	2.6
6.46948	20.6261	196.51	1700.65	9.32807e+55	1.58054e+56	0.113828	17.565	2.615	17.565
454.159	4058.38	1726.27	35162.3	1.68175e+57	7.45738e+56	1.47101	12.309	1.889	12.309
34.5315	57.8114	306.22	2917	8.61074e+56	2.35802e+56	0.744108	12.314	2.506	12.314
5251.12	10000	22254.5	66083.6	2.56297e+57	4.3745e+56	2.02105	12.105	1.386	12.105
351.001	587.635	1314.16	10510	2.84696e+57	4.54199e+56	2.17087	12.975	2.123	12.975
57.8114	1647.04	354.233	19585.2	1.3192e+55	7.58082e+56	0.18365	2.989	2.182	2.989
142.45	184.315	502.076	5451.74	2.43462e+57	3.46314e+56	1.8812	13.158	2.344	13.158
74.8019	7.359	382.032	1000.93	2.39074e+57	5.00662e+55	1.78518	13.445	2.044	13.445
65.7602	1647.04	367.774	19585.2	1.96852e+55	7.54823e+56	0.188542	3.558	2.178	3.558
5973.12	10000	25425	66083.6	2.54886e+57	4.07874e+56	2.0075	12.025	1.353	12.025
399.262	587.635	1506.35	10510	2.91205e+57	4.34159e+56	2.20747	12.917	2.087	12.917
516.604	4058.38	1977.88	35162.3	1.86598e+57	7.32371e+56	1.59698	12.444	1.876	12.444
162.036	184.315	576.514	5451.74	2.62846e+57	3.34271e+56	2.00309	13.209	2.315	13.209
74.8019	1647.04	382.032	19585.2	3.21661e+55	7.51338e+56	0.198468	4.413	2.173	4.413
6794.4	10000	29044	66083.6	2.53205e+57	3.7812e+56	1.99208	11.947	1.318	11.947
85.0869	7.359	397.069	1000.93	2.56238e+57	4.76106e+55	1.89554	13.485	2.007	13.485
184.315	184.315	661.803	5451.74	2.79829e+57	3.20334e+56	2.10693	13.234	2.278	13.234
587.635	4058.38	2265.72	35162.3	2.03152e+57	7.17649e+56	1.70763	12.541	1.861	12.541
454.159	587.635	1726.27	10510	2.95259e+57	4.1311e+56	2.22876	12.836	2.049	12.836
39.2794	57.8114	317.39	2917	1.01644e+57	2.3213e+56	0.861219	12.459	2.49	12.459
7728.6	10000	33174.7	66083.6	2.51368e+57	3.48473e+56	1.97553	11.873	1.281	11.873
85.0869	1647.04	397.069	19585.2	5.85099e+55	7.47584e+56	0.220016	5.683	2.168	5.683
96.7859	7.359	412.952	1000.93	2.73326e+57	4.51152e+55	2.00328	13.513	1.968	13.513
209.657	184.315	759.504	5451.74	2.9387e+57	3.05573e+56	2.19055	13.233	2.237	13.233
8791.24	10000	37888.9	66083.6	2.49477e+57	3.1922e+56	1.95853	11.804	1.243	11.804
668.432	4058.38	2594.94	35162.3	2.17718e+57	7.015e+56	1.80284	12.605	1.845	12.605
516.604	587.635	1977.88	10510	2.9719e+57	3.91176e+56	2.23702	12.735	2.008	12.735
110.094	7.359	429.759	1000.93	2.90188e+57	4.25899e+55	2.10746	13.53	1.927	13.53
238.484	184.315	871.402	5451.74	3.0461e+57	2.90118e+56	2.25274	13.203	2.194	13.203
10000	10000	43268.7	66083.6	2.47618e+57	2.90645e+56	1.94165	11.742	1.204	11.742
587.635	587.635	2265.72	10510	2.97338e+57	3.68509e+56	2.23448	12.621	1.964	12.621
44.6801	57.8114	329.088	2917	1.18244e+57	2.2823e+56	0.984295	12.605	2.473	12.605
96.7859	1647.04	412.952	19585.2	1.15933e+56	7.43519e+56	0.267382	7.326	2.163	7.326
760.338	4058.38	2971.44	35162.3	2.30197e+57	6.83864e+56	1.8826	12.64	1.828	12.64
125.231	7.359	447.575	1000.93	3.06673e+57	4.00468e+55	2.20725	13.533	1.885	13.533
271.275	184.315	999.536	5451.74	3.12097e+57	2.74067e+56	2.29461	13.143	2.147	13.143
668.432	587.635	2594.94	10510	2.96022e+57	3.4529e+56	2.22313	12.496	1.918	12.496
864.881	4058.38	3401.96	35162.3	2.40533e+57	6.64699e+56	1.94713	12.649	1.808	12.649
50.8234	57.8114	341.354	2917	1.3577e+57	2.24087e+56	1.11198	12.747	2.455	12.747
142.45	7.359	502.076	1000.93	3.22034e+57	3.65323e+55	2.29811	13.524	1.826	13.524
7.359	20.6261	203.133	1700.65	1.25725e+56	1.56264e+56	0.140449	15.77	2.602	15.77
760.338	587.635	2971.44	10510	2.93534e+57	3.2172e+56	2.20477	12.364	1.869	12.364
110.094	1647.04	429.759	19585.2	2.28898e+56	7.391e+56	0.360014	8.91	2.157	8.91
308.574	184.315	1146.23	5451.74	3.16658e+57	2.57541e+56	2.31871	13.057	2.098	13.057
983.798	4058.38	3894.16	35162.3	2.48748e+57	6.43982e+56	1.99707	12.634	1.787	12.634
162.036	7.359	576.514	1000.93	3.33563e+57	3.26079e+55	2.3648	13.488	1.754	13.488
864.881	587.635	3401.96	10510	2.90131e+57	2.98019e+56	2.18093	12.228	1.818	12.228
351.001	184.315	1314.16	5451.74	3.18712e+57	2.40678e+56	2.32791	12.949	2.046	12.949
1119.07	4058.38	4456.83	35162.3	2.54946e+57	6.21716e+56	2.03347	12.598	1.764	12.598
983.798	587.635	3894.16	10510	2.86038e+57	2.74418e+56	2.15298	12.092	1.765	12.092
184.315	7.359	661.803	1000.93	3.41031e+57	2.89259e+55	2.40714	13.42	1.681	13.42
57.8114	57.8114	354.233	2917	1.54071e+57	2.19686e+56	1.24286	12.88	2.436	12.88
399.262	184.315	1506.35	5451.74	3.18679e+57	2.2363e+56	2.32489	12.824	1.992	12.824
125.231	1647.04	447.575	19585.2	4.09532e+56	7.34282e+56	0.505774	10.079	2.151	10.079
1119.07	587.635	4456.83	10510	2.81451e+57	2.51147e+56	2.12207	11.957	1.71	11.957
1272.93	4058.38	5099.96	35162.3	2.59302e+57	5.97933e+56	2.05773	12.543	1.739	12.543
209.657	7.359	759.504	1000.93	3.45065e+57	2.55055e+55	2.42947	13.323	1.608	13.323
454.159	184.315	1726.27	5451.74	3.16945e+57	2.0656e+56	2.31203	12.687	1.935	12.687
65.7602	57.8114	367.774	2917	1.7298e+57	2.15012e+56	1.3755	13	2.415	13
1272.93	587.635	5099.96	10510	2.76538e+57	2.28432e+56	2.08922	11.827	1.654	11.827
1447.96	4058.38	5834.96	35162.3	2.62033e+57	5.72701e+56	2.07142	12.474	1.712	12.474
238.484	7.359	871.402	1000.93	3.46291e+57	2.23592e+55	2.43579	13.204	1.536	13.204
516.604	184.315	1977.88	5451.74	3.13855e+57	1.89637e+56	2.29138	12.542	1.876	12.542
1447.96	587.635	5834.96	10510	2.71444e+57	2.06485e+56	2.05531	11.703	1.596	11.703
142.45	1647.04	502.076	19585.2	6.42328e+56	7.28951e+56	0.689363	10.88	2.144	10.88
1647.04	4058.38	6674.88	35162.3	2.63373e+57	5.4612e+56	2.07611	12.392	1.682	12.392
74.8019	57.8114	382.032	2917	1.92319e+57	2.10051e+56	1.50843	13.107	2.393	13.107
271.275	7.359	999.536	1000.93	3.45261e+57	1.94919e+55	2.42943	13.069	1.465	13.069
587.635	184.315	2265.72	5451.74	3.09707e+57	1.73027e+56	2.2647	12.393	1.816	12.393
1647.04	587.635	6674.88	10510	2.66293e+57	1.85493e+56	2.02107	11.586	1.537	11.586
1873.5	4058.38	7634.57	35162.3	2.63557e+57	5.18334e+56	2.07335	12.303	1.651	12.303
308.574	7.359	1146.23	1000.93	3.42443e+57	1.69022e+55	2.41313	12.921	1.394	12.921
8.37083	20.6261	210.002	1700.65	1.65292e+56	1.54467e+56	0.172846	14.531	2.589	14.531
1873.5	587.635	7634.57	10510	2.61189e+57	1.65617e+56	1.98715	11.478	1.477	11.478
668.432	184.315	2594.94	5451.74	3.04762e+57	1.56891e+56	2.2335	12.242	1.753	12.242
85.0869	57.8114	397.069	2917	2.11902e+57	2.04793e+56	1.64024	13.198	2.37	13.198
2131.1	4058.38	8730.97	35162.3	2.62802e+57	4.89519e+56	2.06452	12.207	1.618	12.207
162.036	1647.04	576.514	19585.2	8.93909e+56	7.22611e+56	0.882525	11.434	2.137	11.434
351.001	7.359	1314.16	1000.93	3.38231e+57	1.45832e+55	2.38913	12.766	1.325	12.766
2131.1	587.635	8730.97	10510	2.56221e+57	1.46983e+56	1.95412	11.38	1.417	11.38
760.338	184.315	2971.44	5451.74	2.99242e+57	1.41373e+56	2.19903	12.093	1.69	12.093
2424.12	4058.38	9983.45	35162.3	2.61313e+57	4.5989e+56	2.05093	12.109	1.582	12.109
96.7859	57.8114	412.952	2917	2.31535e+57	1.99227e+56	1.76956	13.272	2.344	13.272
2424.12	587.635	9983.45	10510	2.51463e+57	1.29685e+56	1.92243	11.293	1.357	11.293
399.262	7.359	1506.35	1000.93	3.32957e+57	1.25231e+55	2.35926	12.607	1.257	12.607
864.881	184.315	3401.96	5451.74	2.93337e+57	1.26601e+56	2.1624	11.948	1.625	11.948
184.315	1647.04	661.803	19585.2	1.14674e+57	7.14895e+56	1.07134	11.835	2.129	11.835
454.159	7.359	1726.27	1000.93	3.269e+57	1.0707e+55	2.32505	12.447	1.192	12.447
2757.42	587.635	11414.1	10510	2.46977e+57	1.13776e+56	1.89248	11.217	1.298	11.217
2757.42	4058.38	11414.1	35162.3	2.5927e+57	4.29694e+56	2.03371	12.011	1.544	12.011
110.094	57.8114	429.759	2917	2.51027e+57	1.93347e+56	1.89512	13.329	2.317	13.329
983.798	184.315	3894.16	5451.74	2.87208e+57	1.12682e+56	2.12452	11.808	1.56	11.808
3136.56	587.635	13048	10510	2.42811e+57	9.92779e+55	1.86459	11.152	1.238	11.152
516.604	7.359	1977.88	1000.93	3.20291e+57	9.11707e+54	2.28775	12.289	1.128	12.289
3136.56	4058.38	13048	35162.3	2.56837e+57	3.99203e+56	2.01388	11.914	1.505	11.914
209.657	1647.04	759.504	19585.2	1.39097e+57	7.05619e+56	1.24878	12.133	2.119	12.133
1119.07	184.315	4456.83	5451.74	2.80994e+57	9.9695e+55	2.08618	11.676	1.495	11.676
125.231	57.8114	447.575	2917	2.70184e+57	1.87151e+56	2.01574	13.369	2.288	13.369
3567.82	587.635	14913.9	10510	2.39008e+57	8.61808e+55	1.83904	11.1	1.18	11.1
587.635	7.359	2265.72	1000.93	3.13323e+57	7.73421e+54	2.24839	12.134	1.067	12.134
3567.82	4058.38	14913.9	35162.3	2.54149e+57	3.68705e+56	1.99232	11.821	1.463	11.821
1272.93	184.315	5099.96	5451.74	2.74809e+57	8.76942e+55	2.04804	11.553	1.43	11.553
142.45	57.8114	502.076	2917	2.88538e+57	1.79196e+56	2.12832	13.392	2.254	13.392
238.484	1647.04	871.402	19585.2	1.62109e+57	6.94725e+56	1.41151	12.356	2.107	12.356
4058.38	4058.38	17044.5	35162.3	2.51334e+57	3.38498e+56	1.96985	11.733	1.421	11.733
668.432	7.359	2594.94	1000.93	3.06158e+57	6.53859e+54	2.20783	11.985	1.007	11.985
4058.38	587.635	17044.5	10510	2.35594e+57	7.44461e+55	1.816	11.059	1.122	11.059
9.52178	20.6261	217.13	1700.65	2.12462e+56	1.52616e+56	0.21132	13.7	2.576	13.7
1447.96	184.315	5834.96	5451.74	2.6875e+57	7.6708e+55	2.01066	11.44	1.366	11.44
760.338	7.359	2971.44	1000.93	2.98929e+57	5.51061e+54	2.16679	11.843	0.951	11.843
4616.39	4058.38	19477.2	35162.3	2.48494e+57	3.08874e+56	1.94715	11.652	1.376	11.652
271.275	1647.04	999.536	19585.2	1.83396e+57	6.82274e+56	1.55817	12.521	2.093	12.521
4616.39	587.635	19477.2	10510	2.32595e+57	6.40149e+55	1.79564	11.029	1.066	11.029
162.036	57.8114	576.514	2917	3.04564e+57	1.68458e+56	2.22376	13.397	2.203	13.397
1647.04	184.315	6674.88	5451.74	2.62898e+57	6.67409e+55	1.97452	11.337	1.302	11.337
864.881	7.359	3401.96	1000.93	2.91746e+57	4.63107e+54	2.12588	11.708	0.896	11.708
5251.12	587.635	22254.5	10510	2.30022e+57	5.48097e+55	1.77805	11.01	1.012	11.01
5251.12	4058.38	22254.5	35162.3	2.45715e+57	2.80114e+56	1.92479	11.579	1.33	11.579
184.315	57.8114	661.803	2917	3.17128e+57	1.5738e+56	2.29667	13.374	2.148	13.374
308.574	1647.04	1146.23	19585.2	2.02763e+57	6.68406e+56	1.68828	12.64	2.076	12.64
1873.5	184.315	7634.57	5451.74	2.57319e+57	5.77752e+55	1.94001	11.245	1.239	11.245
983.798	7.359	3894.16	1000.93	2.84699e+57	3.88199e+54	2.08558	11.583	0.844	11.583
5973.12	4058.38	25425	35162.3	2.43075e+57	2.52473e+56	1.90331	11.514	1.284	11.514
5973.12	587.635	25425	10510	2.27883e+57	4.6742e+55	1.76326	11.002	0.958	11.002
2131.1	184.315	8730.97	5451.74	2.52065e+57	4.97757e+55	1.90745	11.165	1.177	11.165
209.657	57.8114	759.504	2917	3.25952e+57	1.46183e+56	2.34645	13.319	2.09	13.319
6794.4	4058.38	29044	35162.3	2.40629e+57	2.26173e+56	1.88311	11.459	1.236	11.459
6794.4	587.635	29044	10510	2.26176e+57	3.97161e+55	1.7513	11.003	0.907	11.003
1119.07	7.359	4456.83	1000.93	2.77862e+57	3.24665e+54	2.04631	11.466	0.795	11.466
351.001	1647.04	1314.16	19585.2	2.20059e+57	6.5318e+56	1.8017	12.723	2.058	12.723
2424.12	184.315	9983.45	5451.74	2.4718e+57	4.26925e+55	1.8771	11.096	1.117	11.096
7728.6	4058.38	33174.7	35162.3	2.38428e+57	2.01398e+56	1.86457	11.412	1.188	11.412
238.484	57.8114	871.402	2917	3.31379e+57	1.34974e+56	2.37591	13.236	2.03	13.236
1272.93	7.359	5099.96	1000.93	2.71296e+57	2.7097e+54	2.00842	11.36	0.748	11.36
7728.6	587.635	33174.7	10510	2.24892e+57	3.36325e+55	1.74208	11.012	0.857	11.012
10.831	20.6261	224.53	1700.65	2.67849e+56	1.50698e+56	0.256267	13.15	2.562	13.15
2757.42	184.315	11414.1	5451.74	2.42698e+57	3.64655e+55	1.84918	11.04	1.059	11.04
399.262	1647.04	1506.35	19585.2	2.35136e+57	6.36556e+56	1.89823	12.774	2.037	12.774
1447.96	7.359	5834.96	1000.93	2.65049e+57	2.2574e+54	1.9722	11.265	0.703	11.265
271.275	57.8114	999.536	2917	3.33921e+57	1.23863e+56	2.38851	13.127	1.968	13.127
8791.24	4058.38	37888.9	35162.3	2.36509e+57	1.78285e+56	1.84795	11.376	1.14	11.376
8791.24	587.635	37888.9	10510	2.24023e+57	2.83939e+55	1.73557	11.03	0.81	11.03
3136.56	184.315	13048	5451.74	2.3864e+57	3.10271e+55	1.82383	10.995	1.002	10.995
454.159	1647.04	1726.27	19585.2	2.47847e+57	6.18492e+56	1.97769	12.795	2.015	12.795
1647.04	7.359	6674.88	1000.93	2.59161e+57	1.87757e+54	1.93789	11.18	0.661	11.18
308.574	57.8114	1146.23	2917	3.3408e+57	1.12962e+56	2.38746	13	1.903	13
10000	4058.38	43268.7	35162.3	2.34897e+57	1.56926e+56	1.83346	11.349	1.092	11.349
10000	587.635	43268.7	10510	2.23544e+57	2.39042e+55	1.7316	11.053	0.764	11.053
3567.82	184.315	14913.9	5451.74	2.35026e+57	2.63067e+55	1.80118	10.961	0.948	10.961
516.604	1647.04	1977.88	19585.2	2.58109e+57	5.98971e+56	2.04021	12.789	1.99	12.789
1873.5	7.359	7634.57	1000.93	2.5366e+57	1.5594e+54	1.90567	11.106	0.621	11.106
351.001	57.8114	1314.16	2917	3.32312e+57	1.02375e+56	2.3755	12.86	1.837	12.86
5	668.432	183.959	11334.4	6.06238e+53	6.71842e+56	0.151238	1.341	2.432	2.432
4058.38	184.315	17044.5	5451.74	2.31864e+57	2.22324e+55	1.78128	10.939	0.895	10.939
2131.1	7.359	8730.97	1000.93	2.48571e+57	1.2935e+54	1.87572	11.044	0.583	11.044
587.635	1647.04	2265.72	19585.2	2.65955e+57	5.78e+56	2.08659	12.758	1.964	12.758
399.262	57.8114	1506.35	2917	3.29013e+57	9.21998e+55	2.35498	12.709	1.77	12.709
5.68748	668.432	190.122	11334.4	7.27477e+53	6.70637e+56	0.151085	1.39	2.431	2.431
4616.39	184.315	19477.2	5451.74	2.29157e+57	1.8734e+55	1.76419	10.926	0.845	10.926
2424.12	7.359	9983.45	1000.93	2.43911e+57	1.07174e+54	1.84816	10.992	0.547	10.992
12.3202	20.6261	232.216	1700.65	3.32179e+56	1.48707e+56	0.308148	12.797	2.548	12.797
5251.12	184.315	22254.5	5451.74	2.26904e+57	1.5744e+55	1.74989	10.924	0.797	10.924
668.432	1647.04	2594.94	19585.2	2.71539e+57	5.55611e+56	2.11822	12.703	1.935	12.703
6.46948	668.432	196.51	11334.4	8.75056e+53	6.6926e+56	0.150919	1.445	2.429	2.429
454.159	57.8114	1726.27	2917	3.24526e+57	8.25188e+55	2.32785	12.554	1.702	12.554
2757.42	7.359	11414.1	1000.93	2.39692e+57	8.87159e+53	1.82309	10.951	0.514	10.951
5973.12	184.315	25425	5451.74	2.25097e+57	1.31995e+55	1.73834	10.93	0.751	10.93
760.338	1647.04	2971.44	19585.2	2.75094e+57	5.31871e+56	2.13686	12.629	1.904	12.629
7.359	668.432	203.133	11334.4	1.05516e+54	6.67694e+56	0.150742	1.504	2.428	2.428
516.604	57.8114	1977.88	2917	3.1914e+57	7.34016e+55	2.29575	12.396	1.633	12.396
3136.56	7.359	13048	1000.93	2.35922e+57	7.33728e+53	1.80058	10.92	0.482	10.92
6794.4	184.315	29044	5451.74	2.23724e+57	1.10422e+55	1.7295	10.944	0.707	10.944
8.37083	668.432	210.002	11334.4	1.27567e+54	6.65919e+56	0.150555	1.569	2.426	2.426
864.881	1647.04	3401.96	19585.2	2.76891e+57	5.06881e+56	2.14439	12.54	1.87	12.54
7728.6	184.315	33174.7	5451.74	2.22768e+57	9.21962e+54	1.72325	10.966	0.665	10.966
587.635	57.8114	2265.72	2917	3.13106e+57	6.49004e+55	2.26005	12.24	1.564	12.24
9.52178	668.432	217.13	11334.4	1.54674e+54	6.63922e+56	0.150366	1.64	2.423	2.423
3567.82	7.359	14913.9	1000.93	2.32603e+57	6.06383e+53	1.78067	10.899	0.452	10.899
983.798	1647.04	3894.16	19585.2	2.77209e+57	4.80778e+56	2.14263	12.439	1.834	12.439
8791.24	184.315	37888.9	5451.74	2.2221e+57	7.68473e+54	1.71949	10.993	0.626	10.993
10.831	668.432	224.53	11334.4	1.88158e+54	6.61689e+56	0.150182	1.72	2.42	2.42
668.432	57.8114	2594.94	2917	3.06631e+57	5.70504e+55	2.22191	12.086	1.496	12.086
14.0142	20.6261	240.205	1700.65	4.06136e+56	1.46634e+56	0.367359	12.585	2.534	12.585
4058.38	7.359	17044.5	1000.93	2.29734e+57	5.00824e+53	1.7634	10.888	0.424	10.888
1119.07	1647.04	4456.83	19585.2	2.76312e+57	4.53733e+56	2.13327	12.329	1.796	12.329
12.3202	668.432	232.216	11334.4	2.29775e+54	6.59217e+56	0.150019	1.808	2.417	2.417
760.338	57.8114	2971.44	2917	2.99892e+57	4.98692e+55	2.18229	11.938	1.427	11.938
10000	184.315	43268.7	5451.74	2.22023e+57	6.39537e+54	1.71805	11.025	0.588	11.025
14.0142	668.432	240.205	11334.4	2.819e+54	6.5651e+56	0.149897	1.908	2.413	2.413
4616.39	7.359	19477.2	1000.93	2.27311e+57	4.13409e+53	1.74876	10.886	0.398	10.886
864.881	57.8114	3401.96	2917	2.93037e+57	4.33593e+55	2.14201	11.797	1.36	11.797
15.9411	668.432	248.512	11334.4	3.47839e+54	6.53589e+56	0.14985	2.022	2.408	2.408
5	209.657	183.959	5853.71	1.95629e+54	4.74769e+56	0.10785	2.079	2.62	2.62
1272.93	1647.04	5099.96	19585.2	2.74442e+57	4.25952e+56	2.11783	12.214	1.755	12.214
18.1329	668.432	257.157	11334.4	4.32344e+54	6.50496e+56	0.149926	2.155	2.402	2.402
5251.12	7.359	22254.5	1000.93	2.25327e+57	3.41096e+53	1.73672	10.891	0.373	10.891
983.798	57.8114	3894.16	2917	2.86191e+57	3.75082e+55	2.10174	11.663	1.294	11.663
20.6261	668.432	266.159	11334.4	5.42586e+54	6.473e+56	0.150203	2.314	2.396	2.396
5.68748	209.657	190.122	5853.71	2.37734e+54	4.72317e+56	0.107682	2.176	2.615	2.615
1447.96	1647.04	5834.96	19585.2	2.71821e+57	3.97668e+56	2.09767	12.096	1.712	12.096
23.462	668.432	275.541	11334.4	6.9011e+54	6.44093e+56	0.150797	2.516	2.389	2.516
5973.12	7.359	25425	1000.93	2.23768e+57	2.81303e+53	1.72724	10.905	0.349	10.905
26.688	668.432	285.327	11334.4	8.95449e+54	6.40958e+56	0.151901	2.781	2.382	2.781
1119.07	57.8114	4456.83	2917	2.79453e+57	3.22918e+55	2.06206	11.539	1.229	11.539
15.9411	20.6261	248.512	1700.65	4.90215e+56	1.44471e+56	0.434111	12.476	2.518	12.476
6.46948	209.657	196.51	5853.71	2.9036e+54	4.69654e+56	0.107559	2.288	2.609	2.609
1647.04	1647.04	6674.88	19585.2	2.68641e+57	3.6914e+56	2.07398	11.979	1.668	11.979
30.3574	668.432	295.544	11334.4	1.1995e+55	6.37877e+56	0.153858	3.14	2.375	3.14
6794.4	7.359	29044	1000.93	2.22622e+57	2.31927e+53	1.72025	10.925	0.328	10.925
7.359	209.657	203.133	5853.71	3.56715e+54	4.66806e+56	0.107514	2.418	2.602	2.602
1272.93	57.8114	5099.96	2917	2.7291e+57	2.76768e+55	2.02342	11.425	1.166	11.425
1873.5	1647.04	7634.57	19585.2	2.65072e+57	3.4064e+56	2.0478	11.865	1.621	11.865
34.5315	668.432	306.22	11334.4	1.68485e+55	6.34759e+56	0.157349	3.642	2.369	3.642
8.37083	209.657	210.002	5853.71	4.41362e+54	4.63817e+56	0.107595	2.574	2.594	2.594
7728.6	7.359	33174.7	1000.93	2.2187e+57	1.91167e+53	1.71565	10.952	0.307	10.952
2131.1	1647.04	8730.97	19585.2	2.61259e+57	3.12447e+56	2.02006	11.755	1.572	11.755
1447.96	57.8114	5834.96	2917	2.66628e+57	2.3623e+55	1.98623	11.322	1.105	11.322
9.52178	209.657	217.13	5853.71	5.5107e+54	4.60755e+56	0.107874	2.769	2.585	2.769
39.2794	668.432	317.39	11334.4	2.52332e+55	6.31515e+56	0.163809	4.36	2.364	4.36
2424.12	1647.04	9983.45	19585.2	2.57329e+57	2.84834e+56	1.99154	11.65	1.522	11.65
8791.24	7.359	37888.9	1000.93	2.21491e+57	1.57528e+53	1.71332	10.983	0.288	10.983
1647.04	57.8114	6674.88	2917	2.60664e+57	2.00856e+55	1.95081	11.23	1.045	11.23
10.831	209.657	224.53	5853.71	6.96532e+54	4.57707e+56	0.108462	3.021	2.575	3.021
18.1329	20.6261	257.157	1700.65	5.84692e+56	1.4221e+56	0.508415	12.441	2.503	12.441
2757.42	1647.04	11414.1	19585.2	2.5339e+57	2.58061e+56	1.96294	11.554	1.47	11.554
1873.5	57.8114	7634.57	2917	2.55061e+57	1.70178e+55	1.91741	11.149	0.988	11.149
44.6801	668.432	329.088	11334.4	4.08691e+55	6.28081e+56	0.17635	5.384	2.358	5.384
12.3202	209.657	232.216	5853.71	8.96264e+54	4.54747e+56	0.10953	3.35	2.565	3.35
10000	7.359	43268.7	1000.93	2.21462e+57	1.29782e+53	1.71314	11.019	0.27	11.019
3136.56	1647.04	13048	19585.2	2.49534e+57	2.32364e+56	1.93487	11.467	1.418	11.467
2131.1	57.8114	8730.97	2917	2.49852e+57	1.43722e+55	1.88626	11.08	0.933	11.08
14.0142	209.657	240.205	5853.71	1.18505e+55	4.51881e+56	0.111375	3.791	2.556	3.791
2424.12	57.8114	9983.45	2917	2.45064e+57	1.21023e+55	1.85751	11.022	0.88	11.022
3567.82	1647.04	14913.9	19585.2	2.45837e+57	2.07948e+56	1.90783	11.389	1.364	11.389
20.6261	20.6261	266.159	1700.65	6.89653e+56	1.39845e+56	0.590107	12.459	2.486	12.459
50.8234	668.432	341.354	11334.4	7.1525e+55	6.24419e+56	0.201429	6.741	2.351	6.741
15.9411	209.657	248.512	5853.71	1.62882e+55	4.49063e+56	0.114544	4.394	2.548	4.394
4058.38	1647.04	17044.5	19585.2	2.42364e+57	1.84979e+56	1.88227	11.321	1.31	11.321
2757.42	57.8114	11414.1	2917	2.40715e+57	1.0164e+55	1.8313	10.976	0.83	10.976
3136.56	57.8114	13048	2917	2.36816e+57	8.5157e+54	1.80771	10.94	0.782	10.94
4616.39	1647.04	19477.2	19585.2	2.39167e+57	1.63582e+56	1.85855	11.265	1.256	11.265
5251.12	1647.04	22254.5	19585.2	2.36286e+57	1.43837e+56	1.83695	11.219	1.202	11.219
57.8114	668.432	354.233	11334.4	1.30379e+56	6.20494e+56	0.249816	8.219	2.345	8.219
18.1329	209.657	257.157	5853.71	2.35356e+55	4.46247e+56	0.120089	5.223	2.54	5.223
3567.82	57.8114	14913.9	2917	2.33375e+57	7.1194e+54	1.7868	10.916	0.736	10.916
23.462	20.6261	275.541	1700.65	8.05024e+56	1.37366e+56	0.67888	12.513	2.468	12.513
5973.12	1647.04	25425	19585.2	2.33755e+57	1.25783e+56	1.81772	11.184	1.148	11.184
4058.38	57.8114	17044.5	2917	2.30391e+57	5.94062e+54	1.76861	10.901	0.693	10.901
4616.39	57.8114	19477.2	2917	2.27864e+57	4.94857e+54	1.75314	10.896	0.651	10.896
6794.4	1647.04	29044	19585.2	2.31595e+57	1.0942e+56	1.801	11.16	1.095	11.16
20.6261	209.657	266.159	5853.71	3.60276e+55	4.4337e+56	0.13004	6.328	2.532	6.328
65.7602	668.432	367.774	11334.4	2.31201e+56	6.16268e+56	0.332241	9.451	2.338	9.451
5251.12	57.8114	22254.5	2917	2.25784e+57	4.11594e+54	1.74037	10.899	0.612	10.899
26.688	20.6261	285.327	1700.65	9.30583e+56	1.34766e+56	0.774301	12.592	2.45	12.592
7728.6	1647.04	33174.7	19585.2	2.29819e+57	9.47153e+55	1.78692	11.145	1.043	11.145
5	8.37083	183.959	1069.1	1.51689e+56	9.50714e+55	0.148207	17.726	2.548	17.726
5973.12	57.8114	25425	2917	2.24142e+57	3.4188e+54	1.73024	10.911	0.575	10.911
8791.24	1647.04	37888.9	19585.2	2.28432e+57	8.16039e+55	1.77549	11.14	0.991	11.14
6794.4	57.8114	29044	2917	2.22921e+57	2.83637e+54	1.72268	10.929	0.54	10.929
74.8019	668.432	382.032	11334.4	3.78949e+56	6.11702e+56	0.451454	10.331	2.33	10.331
23.462	209.657	275.541	5853.71	5.8168e+55	4.4037e+56	0.148051	7.657	2.524	7.657
30.3574	20.6261	295.544	1700.65	1.06596e+57	1.32038e+56	0.875817	12.686	2.43	12.686
10000	1647.04	43268.7	19585.2	2.27434e+57	7.00009e+55	1.76674	11.144	0.941	11.144
7728.6	57.8114	33174.7	2917	2.22105e+57	2.35071e+54	1.71758	10.954	0.507	10.954
8791.24	57.8114	37888.9	2917	2.21672e+57	1.94644e+54	1.71484	10.985	0.476	10.985
85.0869	668.432	397.069	11334.4	5.68462e+56	6.06758e+56	0.601581	10.97	2.322	10.97
34.5315	20.6261	306.22	1700.65	1.21062e+57	1.29173e+56	0.982757	12.789	2.409	12.789
10000	57.8114	43268.7	2917	2.21596e+57	1.6104e+54	1.7143	11.02	0.447	11.02
26.688	209.657	285.327	5853.71	9.6524e+55	4.37212e+56	0.179512	8.952	2.516	8.952
39.2794	20.6261	317.39	1700.65	1.36388e+57	1.26166e+56	1.09434	12.893	2.387	12.893
96.7859	668.432	412.952	11334.4	7.90041e+56	6.01393e+56	0.773294	11.466	2.313	11.466
5	65.7602	183.959	3123.39	6.78638e+54	2.92677e+56	0.0712884	4.109	2.687	4.109
44.6801	20.6261	329.088	1700.65	1.52487e+57	1.2301e+56	1.20969	12.997	2.364	12.997
30.3574	209.657	295.544	5853.71	1.57916e+56	4.33871e+56	0.229847	9.928	2.508	9.928
5.68748	8.37083	190.122	1069.1	1.84628e+56	9.3676e+55	0.175121	16.016	2.532	16.016
110.094	668.432	429.759	11334.4	1.03362e+57	5.95564e+56	0.957507	11.864	2.303	11.864
5.68748	65.7602	190.122	3123.39	8.7099e+54	2.90095e+56	0.0723586	4.648	2.674	4.648
50.8234	20.6261	341.354	1700.65	1.69258e+57	1.19699e+56	1.32783	13.095	2.339	13.095
6.46948	65.7602	196.51	3123.39	1.1482e+55	2.87581e+56	0.0741619	5.374	2.662	5.374
125.231	668.432	447.575	11334.4	1.29031e+57	5.89225e+56	1.14665	12.186	2.293	12.186
34.5315	209.657	306.22	5853.71	2.46355e+56	4.30322e+56	0.301896	10.561	2.499	10.561
57.8114	20.6261	354.233	1700.65	1.86582e+57	1.16232e+56	1.44771	13.186	2.313	13.186
142.45	668.432	502.076	11334.4	1.54779e+57	5.82028e+56	1.33127	12.44	2.282	12.44
7.359	65.7602	203.133	3123.39	1.56711e+55	2.85122e+56	0.0771752	6.352	2.65	6.352
65.7602	20.6261	367.774	1700.65	2.04326e+57	1.12604e+56	1.56824	13.266	2.285	13.266
39.2794	209.657	317.39	5853.71	3.62258e+56	4.26538e+56	0.395312	10.995	2.49	10.995
162.036	668.432	576.514	11334.4	1.78974e+57	5.72819e+56	1.49983	12.63	2.269	12.63
74.8019	20.6261	382.032	1700.65	2.22345e+57	1.08817e+56	1.68829	13.335	2.256	13.335
184.315	668.432	661.803	11334.4	2.0133e+57	5.61341e+56	1.65122	12.771	2.252	12.771
6.46948	8.37083	196.51	1069.1	2.2243e+56	9.2307e+55	0.205925	14.88	2.516	14.88
85.0869	20.6261	397.069	1700.65	2.40484e+57	1.04872e+56	1.80675	13.392	2.225	13.392
44.6801	209.657	329.088	5853.71	5.03723e+56	4.22492e+56	0.507759	11.342	2.479	11.342
8.37083	65.7602	210.002	3123.39	2.22717e+55	2.82721e+56	0.0822352	7.628	2.639	7.628
209.657	668.432	759.504	11334.4	2.21663e+57	5.47853e+56	1.78518	12.871	2.232	12.871
96.7859	20.6261	412.952	1700.65	2.5858e+57	1.00775e+56	1.92253	13.436	2.192	13.436
238.484	668.432	871.402	11334.4	2.39789e+57	5.32848e+56	1.90151	12.939	2.208	12.939
110.094	20.6261	429.759	1700.65	2.7647e+57	9.65334e+55	2.0346	13.466	2.157	13.466
50.8234	209.657	341.354	5853.71	6.67707e+56	4.18157e+56	0.635993	11.649	2.469	11.649
9.52178	65.7602	217.13	3123.39	3.29628e+55	2.80371e+56	0.0907466	9.132	2.628	9.132
125.231	20.6261	447.575	1700.65	2.93987e+57	9.21584e+55	2.14199	13.482	2.12	13.482
271.275	668.432	999.536	11334.4	2.55493e+57	5.16583e+56	1.99978	12.976	2.182	12.976
57.8114	209.657	354.233	5853.71	8.50684e+56	4.13503e+56	0.776487	11.929	2.457	11.929
142.45	20.6261	502.076	1700.65	3.10593e+57	8.6231e+55	2.24127	13.484	2.072	13.484
308.574	668.432	1146.23	11334.4	2.68538e+57	4.99068e+56	2.07936	12.984	2.153	12.984
162.036	20.6261	576.514	1700.65	3.24043e+57	7.90019e+55	2.31961	13.464	2.007	13.464
7.359	8.37083	203.133	1069.1	2.65705e+56	9.09092e+55	0.24105	14.099	2.501	14.099
351.001	668.432	1314.16	11334.4	2.78784e+57	4.80327e+56	2.14015	12.964	2.122	12.964
399.262	668.432	1506.35	11334.4	2.86283e+57	4.60405e+56	2.18316	12.917	2.088	12.917
184.315	20.6261	661.803	1700.65	3.33456e+57	7.19258e+55	2.37315	13.412	1.94	13.412
65.7602	209.657	367.774	5853.71	1.04902e+57	4.08499e+56	0.925776	12.182	2.445	12.182
10.831	65.7602	224.53	3123.39	5.02687e+55	2.78041e+56	0.104804	10.555	2.617	10.555
454.159	668.432	1726.27	11334.4	2.91257e+57	4.39381e+56	2.21022	12.846	2.052	12.846
209.657	20.6261	759.504	1700.65	3.39206e+57	6.50708e+55	2.40495	13.329	1.871	13.329
74.8019	209.657	382.032	5853.71	1.25911e+57	4.03114e+56	1.08061	12.409	2.431	12.409
238.484	20.6261	871.402	1700.65	3.41884e+57	5.84985e+55	2.41897	13.221	1.801	13.221
516.604	668.432	1977.88	11334.4	2.94013e+57	4.17361e+56	2.22355	12.754	2.013	12.754
271.275	20.6261	999.536	1700.65	3.42052e+57	5.22618e+55	2.41874	13.094	1.731	13.094
587.635	668.432	2265.72	11334.4	2.94883e+57	3.94484e+56	2.22534	12.647	1.971	12.647
8.37083	8.37083	210.002	1069.1	3.15201e+56	8.94708e+55	0.281036	13.555	2.485	13.555
85.0869	209.657	397.069	5853.71	1.47752e+57	3.97317e+56	1.23803	12.608	2.417	12.608
308.574	20.6261	1146.23	1700.65	3.40204e+57	4.64036e+55	2.40721	12.952	1.66	12.952
668.432	668.432	2594.94	11334.4	2.9419e+57	3.70917e+56	2.21767	12.527	1.927	12.527
12.3202	65.7602	232.216	3123.39	7.72439e+55	2.75682e+56	0.126909	11.497	2.607	11.497
96.7859	209.657	412.952	5853.71	1.7009e+57	3.91075e+56	1.39534	12.777	2.401	12.777
351.001	20.6261	1314.16	1700.65	3.36766e+57	4.09555e+55	2.38686	12.8	1.589	12.8
760.338	668.432	2971.44	11334.4	2.92231e+57	3.46854e+56	2.20236	12.399	1.88	12.399
399.262	20.6261	1506.35	1700.65	3.32097e+57	3.59377e+55	2.35973	12.643	1.518	12.643
110.094	209.657	429.759	5853.71	1.9261e+57	3.84356e+56	1.55019	12.918	2.384	12.918
864.881	668.432	3401.96	11334.4	2.89272e+57	3.22511e+56	2.18105	12.267	1.831	12.267
454.159	20.6261	1726.27	1700.65	3.26502e+57	3.13593e+55	2.32749	12.483	1.448	12.483
983.798	668.432	3894.16	11334.4	2.85549e+57	2.98118e+56	2.15513	12.132	1.78	12.132
125.231	209.657	447.575	5853.71	2.15017e+57	3.77129e+56	1.70052	13.031	2.366	13.031
9.52178	8.37083	217.13	1069.1	3.71691e+56	8.79878e+55	0.326422	13.179	2.468	13.179
516.604	20.6261	1977.88	1700.65	3.20238e+57	2.72191e+55	2.29154	12.324	1.379	12.324
1119.07	668.432	4456.83	11334.4	2.81264e+57	2.73914e+56	2.12584	11.999	1.727	11.999
587.635	20.6261	2265.72	1700.65	3.1352e+57	2.3507e+55	2.25306	12.168	1.311	12.168
1272.93	668.432	5099.96	11334.4	2.76596e+57	2.50134e+56	2.09424	11.869	1.672	11.869
14.0142	65.7602	240.205	3123.39	1.16605e+56	2.73241e+56	0.15922	11.872	2.597	11.872
142.45	209.657	502.076	5853.71	2.36688e+57	3.68521e+56	1.84212	13.116	2.346	13.116
668.432	20.6261	2594.94	1700.65	3.06526e+57	2.02054e+55	2.213	12.017	1.244	12.017
1447.96	668.432	5834.96	11334.4	2.71696e+57	2.27009e+56	2.06125	11.744	1.616	11.744
162.036	209.657	576.514	5853.71	2.56493e+57	3.56599e+56	1.9677	13.175	2.319	13.175
760.338	20.6261	2971.44	1700.65	2.99407e+57	1.72913e+55	2.17217	11.872	1.18	11.872
1647.04	668.432	6674.88	11334.4	2.66694e+57	2.04746e+56	2.02766	11.626	1.559	11.626
184.315	209.657	661.803	5853.71	2.73979e+57	3.42604e+56	2.07549	13.208	2.284	13.208
10.831	8.37083	224.53	1069.1	4.35828e+56	8.64564e+55	0.377627	12.928	2.451	12.928
864.881	20.6261	3401.96	1700.65	2.92287e+57	1.47369e+55	2.13125	11.735	1.117	11.735
1873.5	668.432	7634.57	11334.4	2.61701e+57	1.83529e+56	1.99415	11.516	1.5	11.516
209.657	209.657	759.504	5853.71	2.88653e+57	3.27672e+56	2.16358	13.214	2.245	13.214
2131.1	668.432	8730.97	11334.4	2.56811e+57	1.63512e+56	1.96131	11.416	1.441	11.416
983.798	20.6261	3894.16	1700.65	2.85266e+57	1.25127e+55	2.09078	11.606	1.057	11.606
15.9411	65.7602	248.512	3123.39	1.70053e+56	2.70695e+56	0.202982	11.917	2.587	11.917
1119.07	20.6261	4456.83	1700.65	2.7843e+57	1.05875e+55	2.05124	11.487	0.998	11.487
238.484	209.657	871.402	5853.71	3.0012e+57	3.11968e+56	2.23056	13.192	2.204	13.192
2424.12	668.432	9983.45	11334.4	2.52103e+57	1.44813e+56	1.92965	11.327	1.382	11.327
1272.93	20.6261	5099.96	1700.65	2.71844e+57	8.93028e+54	2.013	11.379	0.942	11.379
271.275	209.657	999.536	5853.71	3.08339e+57	2.95581e+56	2.27703	13.139	2.159	13.139
2757.42	668.432	11414.1	11334.4	2.47642e+57	1.27511e+56	1.89958	11.248	1.323	11.248
1447.96	20.6261	5834.96	1700.65	2.65565e+57	7.51099e+54	1.97639	11.281	0.889	11.281
308.574	209.657	1146.23	5853.71	3.13582e+57	2.78624e+56	2.30525	13.06	2.112	13.06
12.3202	8.37083	232.216	1069.1	5.08108e+56	8.48727e+55	0.43492	12.771	2.433	12.771
3136.56	668.432	13048	11334.4	2.43483e+57	1.11653e+56	1.87146	11.181	1.264	11.181
1647.04	20.6261	6674.88	1700.65	2.59636e+57	6.30091e+54	1.94166	11.194	0.837	11.194
351.001	209.657	1314.16	5853.71	3.16245e+57	2.6123e+56	2.31802	12.958	2.062	12.958
3567.82	668.432	14913.9	11334.4	2.39668e+57	9.72457e+55	1.84557	11.125	1.205	11.125
18.1329	65.7602	257.157	3123.39	2.38395e+56	2.68028e+56	0.258628	11.874	2.576	11.874
1873.5	20.6261	7634.57	1700.65	2.5409e+57	5.27356e+54	1.90904	11.118	0.789	11.118
2131.1	20.6261	8730.97	1700.65	2.48955e+57	4.40452e+54	1.87869	11.053	0.742	11.053
4058.38	668.432	17044.5	11334.4	2.36232e+57	8.42696e+55	1.82214	11.081	1.148	11.081
399.262	209.657	1506.35	5853.71	3.16744e+57	2.43549e+56	2.31802	12.838	2.01	12.838
14.0142	8.37083	240.205	1069.1	5.88892e+56	8.32328e+55	0.498442	12.686	2.415	12.686
2424.12	20.6261	9983.45	1700.65	2.44248e+57	3.67186e+54	1.85075	11	0.698	11
454.159	209.657	1726.27	5853.71	3.15467e+57	2.25746e+56	2.30768	12.705	1.955	12.705
4616.39	668.432	19477.2	11334.4	2.33197e+57	7.26765e+55	1.80132	11.049	1.091	11.049
2757.42	20.6261	11414.1	1700.65	2.39985e+57	3.05601e+54	1.82532	10.957	0.656	10.957
5251.12	668.432	22254.5	11334.4	2.30583e+57	6.23981e+55	1.78324	11.028	1.036	11.028
516.604	209.657	1977.88	5853.71	3.12764e+57	2.07994e+56	2.28912	12.563	1.898	12.563
3136.56	20.6261	13048	1700.65	2.36172e+57	2.53973e+54	1.80249	10.925	0.617	10.925
20.6261	65.7602	266.159	3123.39	3.21997e+56	2.65224e+56	0.326168	11.854	2.564	11.854
587.635	209.657	2265.72	5853.71	3.08942e+57	1.90468e+56	2.26413	12.415	1.838	12.415
3567.82	20.6261	14913.9	1700.65	2.32815e+57	2.10794e+54	1.78229	10.903	0.579	10.903
5973.12	668.432	25425	11334.4	2.28395e+57	5.33503e+55	1.76796	11.016	0.983	11.016
15.9411	8.37083	248.512	1069.1	6.78432e+56	8.15328e+55	0.568229	12.654	2.396	12.654
4058.38	20.6261	17044.5	1700.65	2.29911e+57	1.74758e+54	1.76475	10.891	0.544	10.891
668.432	209.657	2594.94	5853.71	3.04267e+57	1.73339e+56	2.23427	12.266	1.778	12.266
6794.4	668.432	29044	11334.4	2.26638e+57	4.54386e+55	1.75548	11.015	0.931	11.015
4616.39	20.6261	19477.2	1700.65	2.27457e+57	1.44734e+54	1.74988	10.888	0.51	10.888
7728.6	668.432	33174.7	11334.4	2.25302e+57	3.85625e+55	1.74578	11.022	0.88	11.022
760.338	209.657	2971.44	5853.71	2.98968e+57	1.56769e+56	2.20086	12.117	1.715	12.117
5251.12	20.6261	22254.5	1700.65	2.25445e+57	1.19769e+54	1.73764	10.893	0.479	10.893
23.462	65.7602	275.541	3123.39	4.20962e+56	2.6227e+56	0.405342	11.886	2.552	11.886
18.1329	8.37083	257.157	1069.1	7.76889e+56	7.97692e+55	0.644222	12.663	2.375	12.663
8791.24	668.432	37888.9	11334.4	2.24381e+57	3.26209e+55	1.73879	11.038	0.832	11.038
864.881	209.657	3401.96	5853.71	2.93242e+57	1.40902e+56	2.16502	11.972	1.652	11.972
5973.12	20.6261	25425	1700.65	2.23863e+57	9.903e+53	1.72798	10.906	0.449	10.906
10000	668.432	43268.7	11334.4	2.23853e+57	2.75128e+55	1.73438	11.06	0.786	11.06
983.798	209.657	3894.16	5853.71	2.87254e+57	1.25861e+56	2.12772	11.832	1.588	11.832
6794.4	20.6261	29044	1700.65	2.22696e+57	8.183e+53	1.72083	10.926	0.422	10.926
1119.07	209.657	4456.83	5853.71	2.81149e+57	1.11747e+56	2.08977	11.699	1.523	11.699
20.6261	8.37083	266.159	1069.1	8.84323e+56	7.79386e+55	0.726273	12.701	2.354	12.701
7728.6	20.6261	33174.7	1700.65	2.21927e+57	6.7579e+53	1.7161	10.952	0.395	10.952
1272.93	209.657	5099.96	5853.71	2.75044e+57	9.86302e+55	2.05187	11.575	1.458	11.575
26.688	65.7602	285.327	3123.39	5.35058e+56	2.59148e+56	0.495586	11.967	2.54	11.967
1447.96	209.657	5834.96	5853.71	2.69043e+57	8.65575e+55	2.0146	11.46	1.394	11.46
8791.24	20.6261	37888.9	1700.65	2.21533e+57	5.57835e+53	1.71367	10.984	0.371	10.984
1647.04	209.657	6674.88	5853.71	2.63228e+57	7.55469e+55	1.97845	11.356	1.33	11.356
23.462	8.37083	275.541	1069.1	1.00069e+57	7.60376e+55	0.814137	12.76	2.332	12.76
10000	20.6261	43268.7	1700.65	2.21491e+57	4.60253e+53	1.7134	11.019	0.348	11.019
1873.5	209.657	7634.57	5853.71	2.57668e+57	6.55931e+55	1.94385	11.262	1.267	11.262
30.3574	65.7602	295.544	3123.39	6.63699e+56	2.55842e+56	0.596033	12.085	2.526	12.085
2131.1	209.657	8730.97	5853.71	2.52422e+57	5.66698e+55	1.91114	11.18	1.205	11.18
26.688	8.37083	285.327	1069.1	1.12582e+57	7.40634e+55	0.907469	12.832	2.309	12.832
2424.12	209.657	9983.45	5853.71	2.47533e+57	4.87334e+55	1.88059	11.11	1.145	11.11
2757.42	209.657	11414.1	5853.71	2.43038e+57	4.17271e+55	1.85242	11.052	1.086	11.052
34.5315	65.7602	306.22	3123.39	8.06003e+56	2.52336e+56	0.705582	12.226	2.512	12.226
30.3574	8.37083	295.544	1069.1	1.25943e+57	7.20138e+55	1.00582	12.914	2.284	12.914
3136.56	209.657	13048	5853.71	2.38961e+57	3.55845e+55	1.82681	11.005	1.028	11.005
3567.82	209.657	14913.9	5853.71	2.35324e+57	3.02338e+55	1.80388	10.971	0.973	10.971
39.2794	65.7602	317.39	3123.39	9.60866e+56	2.48613e+56	0.822977	12.378	2.497	12.378
34.5315	8.37083	306.22	1069.1	1.40106e+57	6.98868e+55	1.10863	12.999	2.258	12.999
4058.38	209.657	17044.5	5853.71	2.32135e+57	2.56003e+55	1.78371	10.946	0.92	10.946
44.6801	65.7602	329.088	3123.39	1.127e+57	2.44655e+56	0.94685	12.532	2.481	12.532
39.2794	8.37083	317.39	1069.1	1.55013e+57	6.76817e+55	1.21525	13.085	2.231	13.085
4616.39	209.657	19477.2	5853.71	2.29401e+57	2.16095e+55	1.76633	10.933	0.869	10.933
5	23.462	183.959	1818.19	3.7411e+55	1.7368e+56	0.0705196	20.128	2.653	20.128
5251.12	209.657	22254.5	5853.71	2.27119e+57	1.81893e+55	1.75176	10.929	0.82	10.929
44.6801	8.37083	329.088	1069.1	1.70587e+57	6.53983e+55	1.32491	13.169	2.203	13.169
50.8234	65.7602	341.354	3123.39	1.30296e+57	2.40444e+56	1.07576	12.682	2.463	12.682
5973.12	209.657	25425	5853.71	2.25285e+57	1.52715e+55	1.73997	10.934	0.773	10.934
6794.4	209.657	29044	5853.71	2.23885e+57	1.27922e+55	1.73089	10.948	0.728	10.948
50.8234	8.37083	341.354	1069.1	1.86737e+57	6.30377e+55	1.43678	13.248	2.173	13.248
57.8114	65.7602	354.233	3123.39	1.48714e+57	2.35965e+56	1.2082	12.822	2.445	12.822
7728.6	209.657	33174.7	5853.71	2.22904e+57	1.06932e+55	1.72443	10.968	0.685	10.968
57.8114	8.37083	354.233	1069.1	2.03358e+57	6.0602e+55	1.54994	13.319	2.141	13.319
8791.24	209.657	37888.9	5853.71	2.22323e+57	8.92226e+54	1.72048	10.995	0.645	10.995
65.7602	65.7602	367.774	3123.39	1.67779e+57	2.31201e+56	1.34265	12.951	2.425	12.951
10000	209.657	43268.7	5853.71	2.22116e+57	7.43223e+54	1.71886	11.027	0.606	11.027
65.7602	8.37083	367.774	1069.1	2.20329e+57	5.80952e+55	1.66342	13.382	2.108	13.382
5	238.484	183.959	6287.81	1.71805e+54	4.96926e+56	0.112609	1.974	2.604	2.604
74.8019	65.7602	382.032	3123.39	1.87308e+57	2.26135e+56	1.4776	13.064	2.404	13.064
5.68748	238.484	190.122	6287.81	2.08335e+54	4.94607e+56	0.112423	2.062	2.6	2.6
74.8019	8.37083	382.032	1069.1	2.37517e+57	5.55223e+55	1.77624	13.435	2.073	13.435
6.46948	238.484	196.51	6287.81	2.53777e+54	4.92065e+56	0.112265	2.163	2.595	2.595
85.0869	65.7602	397.069	3123.39	2.07106e+57	2.20755e+56	1.61155	13.161	2.381	13.161
85.0869	8.37083	397.069	1069.1	2.5478e+57	5.28905e+55	1.8874	13.477	2.037	13.477
7.359	238.484	203.133	6287.81	3.1073e+54	4.89316e+56	0.112162	2.278	2.589	2.589
5.68748	23.462	190.122	1818.19	5.38422e+55	1.71698e+56	0.0838863	19.456	2.639	19.456
96.7859	65.7602	412.952	3123.39	2.26976e+57	2.15049e+56	1.74308	13.241	2.357	13.241
8.37083	238.484	210.002	6287.81	3.82806e+54	4.8639e+56	0.112151	2.412	2.582	2.582
96.7859	8.37083	412.952	1069.1	2.71971e+57	5.02082e+55	1.99591	13.507	1.999	13.507
9.52178	238.484	217.13	6287.81	4.75211e+54	4.8334e+56	0.112287	2.575	2.573	2.575
110.094	65.7602	429.759	3123.39	2.46717e+57	2.09007e+56	1.87086	13.303	2.331	13.303
110.094	8.37083	429.759	1069.1	2.88935e+57	4.74861e+55	2.10086	13.524	1.959	13.524
10.831	238.484	224.53	6287.81	5.95816e+54	4.80241e+56	0.112654	2.78	2.564	2.78
125.231	8.37083	447.575	1069.1	3.05522e+57	4.47362e+55	2.20137	13.529	1.917	13.529
12.3202	238.484	232.216	6287.81	7.57402e+54	4.77183e+56	0.113379	3.045	2.555	3.045
125.231	65.7602	447.575	3123.39	2.66133e+57	2.02626e+56	1.99369	13.348	2.303	13.348
14.0142	238.484	240.205	6287.81	9.82907e+54	4.74225e+56	0.11467	3.395	2.546	3.395
142.45	65.7602	502.076	3123.39	2.84752e+57	1.94497e+56	2.10842	13.375	2.27	13.375
142.45	8.37083	502.076	1069.1	3.21016e+57	4.09392e+55	2.29308	13.52	1.859	13.52
15.9411	238.484	248.512	6287.81	1.31617e+55	4.71345e+56	0.116892	3.868	2.537	3.868
162.036	8.37083	576.514	1069.1	3.32739e+57	3.66589e+55	2.36092	13.486	1.787	13.486
162.036	65.7602	576.514	3123.39	3.01126e+57	1.83417e+56	2.20635	13.383	2.222	13.383
18.1329	238.484	257.157	6287.81	1.84072e+55	4.68492e+56	0.12074	4.519	2.529	4.519
184.315	8.37083	661.803	1069.1	3.40391e+57	3.2622e+55	2.4043	13.419	1.715	13.419
184.315	65.7602	661.803	3123.39	3.14158e+57	1.71881e+56	2.28229	13.365	2.169	13.365
209.657	8.37083	759.504	1069.1	3.44583e+57	2.88531e+55	2.42749	13.324	1.642	13.324
6.46948	23.462	196.51	1818.19	7.635e+55	1.69788e+56	0.102321	17.739	2.625	17.739
209.657	65.7602	759.504	3123.39	3.23481e+57	1.60161e+56	2.33512	13.315	2.113	13.315
20.6261	238.484	266.159	6287.81	2.7192e+55	4.65608e+56	0.127573	5.414	2.522	5.414
238.484	8.37083	871.402	1069.1	3.4594e+57	2.53689e+55	2.43448	13.206	1.57	13.206
238.484	65.7602	871.402	3123.39	3.29375e+57	1.48366e+56	2.3673	13.236	2.054	13.236
271.275	8.37083	999.536	1069.1	3.45015e+57	2.21787e+55	2.42865	13.071	1.498	13.071
23.462	238.484	275.541	6287.81	4.26676e+55	4.62622e+56	0.140012	6.591	2.514	6.591
271.275	65.7602	999.536	3123.39	3.32329e+57	1.36612e+56	2.38223	13.132	1.993	13.132
308.574	8.37083	1146.23	1069.1	3.4228e+57	1.92842e+55	2.41275	12.924	1.427	12.924
308.574	65.7602	1146.23	3123.39	3.32845e+57	1.25015e+56	2.38311	13.007	1.93	13.007
351.001	8.37083	1314.16	1069.1	3.38132e+57	1.66811e+55	2.38905	12.769	1.358	12.769
351.001	65.7602	1314.16	3123.39	3.31379e+57	1.1369e+56	2.37274	12.869	1.865	12.869
399.262	8.37083	1506.35	1069.1	3.32908e+57	1.43592e+55	2.3594	12.611	1.289	12.611
26.688	238.484	285.327	6287.81	7.03651e+55	4.59488e+56	0.162641	7.948	2.507	7.948
399.262	65.7602	1506.35	3123.39	3.28334e+57	1.02743e+56	2.3535	12.72	1.799	12.72
454.159	8.37083	1726.27	1069.1	3.26887e+57	1.23045e+55	2.32534	12.451	1.223	12.451
7.359	23.462	203.133	1818.19	1.05736e+56	1.6793e+56	0.126441	16.042	2.612	16.042
454.159	65.7602	1726.27	3123.39	3.24056e+57	9.22704e+55	2.32738	12.566	1.732	12.566
516.604	8.37083	1977.88	1069.1	3.20304e+57	1.04992e+55	2.28813	12.292	1.158	12.292
516.604	65.7602	1977.88	3123.39	3.18842e+57	8.23527e+55	2.29607	12.409	1.664	12.409
587.635	8.37083	2265.72	1069.1	3.13354e+57	8.92385e+54	2.24883	12.138	1.096	12.138
30.3574	238.484	295.544	6287.81	1.1787e+56	4.56176e+56	0.201636	9.186	2.499	9.186
587.635	65.7602	2265.72	3123.39	3.12944e+57	7.3055e+55	2.26097	12.252	1.595	12.252
668.432	8.37083	2594.94	1069.1	3.06201e+57	7.55768e+54	2.2083	11.988	1.036	11.988
668.432	65.7602	2594.94	3123.39	3.06576e+57	6.44239e+55	2.22326	12.099	1.527	12.099
760.338	8.37083	2971.44	1069.1	2.98979e+57	6.37974e+54	2.16727	11.845	0.978	11.845
760.338	65.7602	2971.44	3123.39	2.9992e+57	5.64879e+55	2.18394	11.95	1.458	11.95
864.881	8.37083	3401.96	1069.1	2.91798e+57	5.36936e+54	2.12634	11.71	0.922	11.71
8.37083	23.462	210.002	1818.19	1.42568e+56	1.6608e+56	0.156644	14.738	2.599	14.738
34.5315	238.484	306.22	6287.81	1.91909e+56	4.5266e+56	0.262223	10.076	2.49	10.076
983.798	8.37083	3894.16	1069.1	2.84751e+57	4.50685e+54	2.08602	11.584	0.869	11.584
864.881	65.7602	3401.96	3123.39	2.93126e+57	4.92583e+55	2.14385	11.808	1.391	11.808
1119.07	8.37083	4456.83	1069.1	2.77913e+57	3.77372e+54	2.04672	11.468	0.819	11.468
983.798	65.7602	3894.16	3123.39	2.86323e+57	4.27297e+55	2.10368	11.674	1.324	11.674
1119.07	65.7602	4456.83	3123.39	2.79614e+57	3.68838e+55	2.06403	11.549	1.259	11.549
1272.93	8.37083	5099.96	1069.1	2.71344e+57	3.15298e+54	2.0088	11.362	0.77	11.362
39.2794	238.484	317.39	6287.81	2.95328e+56	4.48912e+56	0.346125	10.664	2.481	10.664
1447.96	8.37083	5834.96	1069.1	2.65094e+57	2.62926e+54	1.97254	11.266	0.725	11.266
1272.93	65.7602	5099.96	3123.39	2.73087e+57	3.16902e+55	2.02536	11.435	1.195	11.435
1647.04	8.37083	6674.88	1069.1	2.592e+57	2.18874e+54	1.93819	11.181	0.681	11.181
1447.96	65.7602	5834.96	3123.39	2.66813e+57	2.71103e+55	1.9881	11.33	1.133	11.33
1873.5	8.37083	7634.57	1069.1	2.53695e+57	1.81924e+54	1.90594	11.108	0.64	11.108
1647.04	65.7602	6674.88	3123.39	2.60849e+57	2.30996e+55	1.95258	11.238	1.073	11.238
44.6801	238.484	329.088	6287.81	4.27247e+56	4.44906e+56	0.451807	11.091	2.472	11.091
2131.1	8.37083	8730.97	1069.1	2.48602e+57	1.51006e+54	1.87595	11.045	0.601	11.045
9.52178	23.462	217.13	1818.19	1.87323e+56	1.64182e+56	0.193228	13.826	2.586	13.826
1873.5	65.7602	7634.57	3123.39	2.5524e+57	1.96096e+55	1.91906	11.156	1.015	11.156
2424.12	8.37083	9983.45	1069.1	2.43938e+57	1.25194e+54	1.84836	10.992	0.565	10.992
2131.1	65.7602	8730.97	3123.39	2.50022e+57	1.65905e+55	1.88777	11.086	0.959	11.086
2424.12	65.7602	9983.45	3123.39	2.45222e+57	1.39929e+55	1.85888	11.027	0.905	11.027
50.8234	238.484	341.354	6287.81	5.84717e+56	4.40611e+56	0.576005	11.445	2.462	11.445
2757.42	8.37083	11414.1	1069.1	2.39716e+57	1.03688e+54	1.82326	10.951	0.53	10.951
2757.42	65.7602	11414.1	3123.39	2.40859e+57	1.17692e+55	1.83252	10.98	0.854	10.98
3136.56	8.37083	13048	1069.1	2.35941e+57	8.5795e+53	1.80072	10.92	0.497	10.92
3567.82	8.37083	14913.9	1069.1	2.32619e+57	7.09331e+53	1.78079	10.899	0.466	10.899
57.8114	238.484	354.233	6287.81	7.63895e+56	4.35998e+56	0.714821	11.758	2.451	11.758
3136.56	65.7602	13048	3123.39	2.36945e+57	9.8737e+54	1.80879	10.944	0.805	10.944
10.831	23.462	224.53	1818.19	2.40538e+56	1.62217e+56	0.236525	13.213	2.573	13.213
3567.82	65.7602	14913.9	3123.39	2.33489e+57	8.26467e+54	1.78775	10.919	0.758	10.919
4058.38	8.37083	17044.5	1069.1	2.29748e+57	5.86071e+53	1.7635	10.888	0.438	10.888
4058.38	65.7602	17044.5	3123.39	2.30491e+57	6.90369e+54	1.76944	10.903	0.713	10.903
4616.39	8.37083	19477.2	1069.1	2.27322e+57	4.83933e+53	1.74884	10.885	0.41	10.885
65.7602	238.484	367.774	6287.81	9.60687e+56	4.31035e+56	0.864311	12.039	2.439	12.039
4616.39	65.7602	19477.2	3123.39	2.27949e+57	5.7564e+54	1.75385	10.897	0.671	10.897
5251.12	65.7602	22254.5	3123.39	2.25857e+57	4.79198e+54	1.74097	10.901	0.631	10.901
5251.12	8.37083	22254.5	1069.1	2.25335e+57	3.99401e+53	1.73679	10.892	0.385	10.892
74.8019	238.484	382.032	6287.81	1.17105e+57	4.25689e+56	1.02077	12.288	2.426	12.288
5973.12	65.7602	25425	3123.39	2.24202e+57	3.98339e+54	1.73074	10.912	0.593	10.912
5973.12	8.37083	25425	1069.1	2.23776e+57	3.29482e+53	1.7273	10.905	0.361	10.905
12.3202	23.462	232.216	1818.19	3.02883e+56	1.60175e+56	0.286951	12.816	2.56	12.816
6794.4	65.7602	29044	3123.39	2.22971e+57	3.30704e+54	1.72309	10.93	0.557	10.93
6794.4	8.37083	29044	1069.1	2.22628e+57	2.71703e+53	1.72029	10.926	0.338	10.926
85.0869	238.484	397.069	6287.81	1.39112e+57	4.19928e+56	1.18083	12.507	2.413	12.507
7728.6	65.7602	33174.7	3123.39	2.22146e+57	2.74246e+54	1.71792	10.955	0.523	10.955
7728.6	8.37083	33174.7	1069.1	2.21874e+57	2.23989e+53	1.71568	10.952	0.317	10.952
8791.24	65.7602	37888.9	3123.39	2.21703e+57	2.27202e+54	1.71511	10.985	0.491	10.985
96.7859	238.484	412.952	6287.81	1.61722e+57	4.13717e+56	1.3415	12.693	2.398	12.693
8791.24	8.37083	37888.9	1069.1	2.21494e+57	1.84604e+53	1.71335	10.983	0.297	10.983
10000	65.7602	43268.7	3123.39	2.21621e+57	1.88067e+54	1.71452	11.02	0.461	11.02
110.094	238.484	429.759	6287.81	1.84592e+57	4.07022e+56	1.50014	12.849	2.382	12.849
14.0142	23.462	240.205	1818.19	3.75057e+56	1.58049e+56	0.344914	12.575	2.546	12.575
10000	8.37083	43268.7	1069.1	2.21464e+57	1.52106e+53	1.71315	11.019	0.278	11.019
5	74.8019	183.959	3345.2	5.82103e+54	3.10657e+56	0.0744832	3.662	2.686	3.662
125.231	238.484	447.575	6287.81	2.07402e+57	3.99809e+56	1.65449	12.974	2.365	12.974
5.68748	74.8019	190.122	3345.2	7.37146e+54	3.07984e+56	0.0752186	4.074	2.674	4.074
142.45	238.484	502.076	6287.81	2.29497e+57	3.91271e+56	1.80011	13.07	2.345	13.07
6.46948	74.8019	196.51	3345.2	9.5371e+54	3.05379e+56	0.0764906	4.624	2.661	4.624
162.036	238.484	576.514	6287.81	2.49737e+57	3.79518e+56	1.92957	13.138	2.32	13.138
15.9411	23.462	248.512	1818.19	4.57611e+56	1.5583e+56	0.410671	12.447	2.531	12.447
7.359	74.8019	203.133	3345.2	1.2708e+55	3.02844e+56	0.0786288	5.365	2.65	5.365
184.315	238.484	661.803	6287.81	2.67731e+57	3.65537e+56	2.04143	13.178	2.288	13.178
209.657	238.484	759.504	6287.81	2.83037e+57	3.50493e+56	2.1341	13.192	2.251	13.192
8.37083	74.8019	210.002	3345.2	1.75811e+55	3.00365e+56	0.0822174	6.362	2.639	6.362
18.1329	23.462	257.157	1818.19	5.50867e+56	1.53509e+56	0.484265	12.4	2.516	12.4
238.484	238.484	871.402	6287.81	2.95244e+57	3.34602e+56	2.20605	13.178	2.212	13.178
5	9.52178	183.959	1142.01	1.35972e+56	1.02972e+56	0.136954	18.442	2.565	18.442
271.275	238.484	999.536	6287.81	3.0423e+57	3.17942e+56	2.25741	13.134	2.17	13.134
9.52178	74.8019	217.13	3345.2	2.53832e+55	2.97942e+56	0.0882871	7.647	2.628	7.647
308.574	238.484	1146.23	6287.81	3.10199e+57	3.00617e+56	2.29008	13.061	2.124	13.061
20.6261	23.462	266.159	1818.19	6.54932e+56	1.51078e+56	0.56554	12.412	2.5	12.412
351.001	238.484	1314.16	6287.81	3.13516e+57	2.82754e+56	2.30673	12.966	2.077	12.966
399.262	238.484	1506.35	6287.81	3.14589e+57	2.64499e+56	2.31005	12.851	2.026	12.851
23.462	23.462	275.541	1818.19	7.69731e+56	1.48528e+56	0.654183	12.465	2.483	12.465
10.831	74.8019	224.53	3345.2	3.81717e+55	2.95551e+56	0.0985536	9.116	2.617	9.116
454.159	238.484	1726.27	6287.81	3.13809e+57	2.46015e+56	2.30249	12.723	1.973	12.723
516.604	238.484	1977.88	6287.81	3.11529e+57	2.27477e+56	2.28623	12.584	1.918	12.584
26.688	23.462	285.327	1818.19	8.95028e+56	1.4585e+56	0.749739	12.544	2.465	12.544
587.635	238.484	2265.72	6287.81	3.08063e+57	2.09068e+56	2.26312	12.439	1.86	12.439
5.68748	9.52178	190.122	1142.01	1.67925e+56	1.01507e+56	0.163092	16.428	2.549	16.428
668.432	238.484	2594.94	6287.81	3.03685e+57	1.90969e+56	2.23478	12.291	1.801	12.291
30.3574	23.462	295.544	1818.19	1.03043e+57	1.43036e+56	0.851632	12.641	2.446	12.641
12.3202	74.8019	232.216	3345.2	5.89368e+55	2.9315e+56	0.115489	10.441	2.608	10.441
760.338	238.484	2971.44	6287.81	2.9863e+57	1.73354e+56	2.20256	12.143	1.74	12.143
864.881	238.484	3401.96	6287.81	2.93102e+57	1.56385e+56	2.16764	11.999	1.677	11.999
34.5315	23.462	306.22	1818.19	1.1754e+57	1.40077e+56	0.959167	12.746	2.426	12.746
983.798	238.484	3894.16	6287.81	2.87272e+57	1.40203e+56	2.13101	11.858	1.614	11.858
14.0142	74.8019	240.205	3345.2	9.10648e+55	2.90683e+56	0.141849	11.274	2.598	11.274
39.2794	23.462	317.39	1818.19	1.32921e+57	1.36966e+56	1.07154	12.855	2.405	12.855
1119.07	238.484	4456.83	6287.81	2.81289e+57	1.24928e+56	2.09353	11.724	1.55	11.724
6.46948	9.52178	196.51	1142.01	2.04835e+56	1.0008e+56	0.193212	15.122	2.534	15.122
1272.93	238.484	5099.96	6287.81	2.75278e+57	1.10651e+56	2.05592	11.599	1.486	11.599
44.6801	23.462	329.088	1818.19	1.49098e+57	1.33695e+56	1.18783	12.962	2.382	12.962
1447.96	238.484	5834.96	6287.81	2.69343e+57	9.7436e+55	2.0188	11.482	1.422	11.482
15.9411	74.8019	248.512	3345.2	1.37279e+56	2.88112e+56	0.179761	11.612	2.588	11.612
1647.04	238.484	6674.88	6287.81	2.63572e+57	8.53181e+55	1.98269	11.376	1.358	11.376
50.8234	23.462	341.354	1818.19	1.65967e+57	1.30259e+56	1.30704	13.064	2.358	13.064
1873.5	238.484	7634.57	6287.81	2.58039e+57	7.43066e+55	1.94802	11.281	1.295	11.281
2131.1	238.484	8730.97	6287.81	2.52804e+57	6.43863e+55	1.91517	11.198	1.233	11.198
57.8114	23.462	354.233	1818.19	1.83406e+57	1.26652e+56	1.42811	13.158	2.333	13.158
2424.12	238.484	9983.45	6287.81	2.47914e+57	5.5522e+55	1.88441	11.126	1.172	11.126
7.359	9.52178	203.133	1142.01	2.47254e+56	9.86307e+55	0.227701	14.242	2.519	14.242
18.1329	74.8019	257.157	3345.2	1.99082e+56	2.8542e+56	0.230256	11.698	2.577	11.698
2757.42	238.484	11414.1	6287.81	2.43407e+57	4.76622e+55	1.856	11.066	1.113	11.066
65.7602	23.462	367.774	1818.19	2.01281e+57	1.22871e+56	1.5499	13.243	2.306	13.243
3136.56	238.484	13048	6287.81	2.39314e+57	4.07434e+55	1.83011	11.017	1.055	11.017
74.8019	23.462	382.032	1818.19	2.19444e+57	1.18914e+56	1.67126	13.315	2.278	13.315
3567.82	238.484	14913.9	6287.81	2.35652e+57	3.46934e+55	1.80689	10.981	0.999	10.981
4058.38	238.484	17044.5	6287.81	2.32436e+57	2.94361e+55	1.78642	10.955	0.945	10.955
85.0869	23.462	397.069	1818.19	2.37736e+57	1.14783e+56	1.79107	13.375	2.247	13.375
20.6261	74.8019	266.159	3345.2	2.77074e+56	2.82592e+56	0.293542	11.723	2.566	11.723
4616.39	238.484	19477.2	6287.81	2.29672e+57	2.48935e+55	1.76875	10.94	0.893	10.94
5251.12	238.484	22254.5	6287.81	2.27361e+57	2.09891e+55	1.75389	10.935	0.843	10.935
96.7859	23.462	412.952	1818.19	2.55992e+57	1.10482e+56	1.90819	13.422	2.215	13.422
8.37083	9.52178	210.002	1142.01	2.9589e+56	9.71385e+55	0.267064	13.635	2.503	13.635
5973.12	238.484	25425	6287.81	2.25496e+57	1.76492e+55	1.74182	10.939	0.795	10.939
110.094	23.462	429.759	1818.19	2.74047e+57	1.06016e+56	2.02158	13.454	2.181	13.454
23.462	74.8019	275.541	3345.2	3.71406e+56	2.79611e+56	0.369392	11.769	2.555	11.769
6794.4	238.484	29044	6287.81	2.24067e+57	1.48044e+55	1.73248	10.952	0.749	10.952
125.231	23.462	447.575	1818.19	2.91732e+57	1.01397e+56	2.13026	13.472	2.145	13.472
7728.6	238.484	33174.7	6287.81	2.23058e+57	1.23907e+55	1.72578	10.971	0.705	10.971
142.45	23.462	502.076	1818.19	3.08525e+57	9.51708e+55	2.23089	13.476	2.099	13.476
8791.24	238.484	37888.9	6287.81	2.22452e+57	1.03503e+55	1.7216	10.997	0.664	10.997
9.52178	9.52178	217.13	1142.01	3.51528e+56	9.55991e+55	0.311851	13.219	2.487	13.219
26.688	74.8019	285.327	3345.2	4.81871e+56	2.7646e+56	0.457244	11.857	2.543	11.857
162.036	23.462	576.514	1818.19	3.2227e+57	8.74772e+55	2.31108	13.458	2.035	13.458
10000	238.484	43268.7	6287.81	2.22222e+57	8.63051e+54	1.7198	11.028	0.625	11.028
184.315	23.462	661.803	1818.19	3.32009e+57	7.99053e+55	2.36656	13.409	1.969	13.409
5	271.275	183.959	6756.94	1.50928e+54	5.19217e+56	0.11743	1.877	2.587	2.587
209.657	23.462	759.504	1818.19	3.3806e+57	7.25304e+55	2.40006	13.329	1.902	13.329
5.68748	271.275	190.122	6756.94	1.82674e+54	5.17038e+56	0.117234	1.958	2.584	2.584
30.3574	74.8019	295.544	3345.2	6.07875e+56	2.73122e+56	0.556198	11.98	2.53	11.98
6.46948	271.275	196.51	6756.94	2.22005e+54	5.14632e+56	0.117054	2.049	2.579	2.579
238.484	23.462	871.402	1818.19	3.40998e+57	6.54213e+55	2.41549	13.224	1.833	13.224
271.275	23.462	999.536	1818.19	3.41385e+57	5.8639e+55	2.4164	13.098	1.763	13.098
10.831	9.52178	224.53	1142.01	4.14873e+56	9.40081e+55	0.362525	12.941	2.47	12.941
7.359	271.275	203.133	6756.94	2.71046e+54	5.12005e+56	0.116911	2.152	2.574	2.574
34.5315	74.8019	306.22	3345.2	7.4848e+56	2.69579e+56	0.665077	12.128	2.516	12.128
8.37083	271.275	210.002	6756.94	3.32701e+54	5.09174e+56	0.116832	2.271	2.567	2.567
9.52178	271.275	217.13	6756.94	4.11054e+54	5.06177e+56	0.116862	2.411	2.56	2.56
308.574	23.462	1146.23	1818.19	3.39719e+57	5.22344e+55	2.4058	12.957	1.692	12.957
39.2794	74.8019	317.39	3345.2	9.02492e+56	2.65814e+56	0.782522	12.288	2.502	12.288
351.001	23.462	1314.16	1818.19	3.36429e+57	4.62471e+55	2.38617	12.806	1.621	12.806
10.831	271.275	224.53	6756.94	5.1208e+54	5.03075e+56	0.117063	2.581	2.552	2.581
399.262	23.462	1506.35	1818.19	3.31879e+57	4.07049e+55	2.35958	12.65	1.551	12.65
12.3202	271.275	232.216	6756.94	6.45008e+54	4.99951e+56	0.117531	2.797	2.543	2.797
14.0142	271.275	240.205	6756.94	8.25314e+54	4.96894e+56	0.118418	3.078	2.534	3.078
454.159	23.462	1726.27	1818.19	3.26378e+57	3.56232e+55	2.32775	12.49	1.48	12.49
12.3202	9.52178	232.216	1142.01	4.86468e+56	9.23615e+55	0.419394	12.767	2.453	12.767
15.9411	271.275	248.512	6756.94	1.08176e+55	4.93938e+56	0.119975	3.453	2.526	3.453
44.6801	74.8019	329.088	3345.2	1.06852e+57	2.61806e+56	0.907054	12.451	2.487	12.451
516.604	23.462	1977.88	1818.19	3.20187e+57	3.10065e+55	2.29211	12.331	1.411	12.331
587.635	23.462	2265.72	1818.19	3.13522e+57	2.68487e+55	2.25383	12.175	1.342	12.175
18.1329	271.275	257.157	6756.94	1.46982e+55	4.91037e+56	0.12266	3.963	2.518	3.963
50.8234	74.8019	341.354	3345.2	1.24502e+57	2.57539e+56	1.03712	12.61	2.47	12.61
668.432	23.462	2594.94	1818.19	3.06568e+57	2.31352e+55	2.2139	12.023	1.275	12.023
14.0142	9.52178	240.205	1142.01	5.66702e+56	9.06546e+55	0.482619	12.671	2.435	12.671
20.6261	271.275	266.159	6756.94	2.09637e+55	4.88134e+56	0.127365	4.668	2.51	4.668
760.338	23.462	2971.44	1818.19	2.99477e+57	1.98444e+55	2.17314	11.878	1.21	11.878
57.8114	74.8019	354.233	3345.2	1.43028e+57	2.52992e+56	1.17113	12.76	2.452	12.76
23.462	271.275	275.541	6756.94	3.17314e+55	4.85161e+56	0.135855	5.639	2.503	5.639
864.881	23.462	3401.96	1818.19	2.92374e+57	1.69495e+55	2.13224	11.74	1.147	11.74
65.7602	74.8019	367.774	3345.2	1.62249e+57	2.48149e+56	1.30746	12.896	2.434	12.896
983.798	23.462	3894.16	1818.19	2.85363e+57	1.44199e+55	2.09177	11.611	1.085	11.611
15.9411	9.52178	248.512	1142.01	6.55845e+56	8.88833e+55	0.552246	12.633	2.417	12.633
26.688	271.275	285.327	6756.94	5.10832e+55	4.82054e+56	0.151526	6.888	2.496	6.888
1119.07	23.462	4456.83	1818.19	2.78531e+57	1.22236e+55	2.05219	11.492	1.026	11.492
74.8019	74.8019	382.032	3345.2	1.8197e+57	2.42991e+56	1.4445	13.018	2.413	13.018
1272.93	23.462	5099.96	1818.19	2.71945e+57	1.03276e+55	2.0139	11.383	0.969	11.383
85.0869	74.8019	397.069	3345.2	2.01991e+57	2.37503e+56	1.5807	13.121	2.392	13.121
1447.96	23.462	5834.96	1818.19	2.65662e+57	8.69941e+54	1.97722	11.284	0.914	11.284
30.3574	271.275	295.544	6756.94	8.58639e+55	4.78776e+56	0.180026	8.255	2.488	8.255
18.1329	9.52178	257.157	1142.01	7.54057e+56	8.70434e+55	0.628215	12.637	2.397	12.637
96.7859	74.8019	412.952	3345.2	2.22106e+57	2.3167e+56	1.71457	13.208	2.368	13.208
1647.04	23.462	6674.88	1818.19	2.59727e+57	7.30799e+54	1.94243	11.197	0.862	11.197
1873.5	23.462	7634.57	1818.19	2.54174e+57	6.12403e+54	1.90973	11.12	0.812	11.12
110.094	74.8019	429.759	3345.2	2.42109e+57	2.25481e+56	1.84472	13.275	2.343	13.275
2131.1	23.462	8730.97	1818.19	2.49031e+57	5.12054e+54	1.8793	11.055	0.764	11.055
125.231	74.8019	447.575	3345.2	2.61799e+57	2.1893e+56	1.9699	13.325	2.317	13.325
34.5315	271.275	306.22	6756.94	1.44482e+56	4.75299e+56	0.228126	9.42	2.48	9.42
20.6261	9.52178	266.159	1142.01	8.61402e+56	8.51308e+55	0.710376	12.674	2.376	12.674
2424.12	23.462	9983.45	1818.19	2.44316e+57	4.27308e+54	1.85129	11.001	0.719	11.001
142.45	74.8019	502.076	3345.2	2.80695e+57	2.1065e+56	2.08693	13.356	2.285	13.356
2757.42	23.462	11414.1	1818.19	2.40045e+57	3.55959e+54	1.82579	10.959	0.676	10.959
162.036	74.8019	576.514	3345.2	2.97422e+57	1.99267e+56	2.18744	13.369	2.239	13.369
39.2794	271.275	317.39	6756.94	2.33013e+56	4.71595e+56	0.300358	10.23	2.471	10.23
23.462	9.52178	275.541	1142.01	9.77828e+56	8.3142e+55	0.798474	12.732	2.355	12.732
3136.56	23.462	13048	1818.19	2.36224e+57	2.96059e+54	1.80289	10.926	0.636	10.926
184.315	74.8019	661.803	3345.2	3.10932e+57	1.87298e+56	2.26653	13.355	2.188	13.355
3567.82	23.462	14913.9	1818.19	2.32859e+57	2.45903e+54	1.78264	10.904	0.597	10.904
209.657	74.8019	759.504	3345.2	3.20779e+57	1.75075e+56	2.32259	13.31	2.134	13.31
4058.38	23.462	17044.5	1818.19	2.29949e+57	2.03994e+54	1.76505	10.892	0.561	10.892
26.688	9.52178	285.327	1142.01	1.10317e+57	8.10732e+55	0.892156	12.806	2.332	12.806
238.484	74.8019	871.402	3345.2	3.2717e+57	1.62709e+56	2.35771	13.236	2.077	13.236
44.6801	271.275	329.088	6756.94	3.52776e+56	4.67637e+56	0.397021	10.783	2.463	10.783
4616.39	23.462	19477.2	1818.19	2.27488e+57	1.69042e+54	1.75012	10.888	0.526	10.888
271.275	74.8019	999.536	3345.2	3.30568e+57	1.5032e+56	2.37515	13.135	2.017	13.135
5251.12	23.462	22254.5	1818.19	2.25471e+57	1.39952e+54	1.73784	10.894	0.494	10.894
30.3574	9.52178	295.544	1142.01	1.23711e+57	7.89216e+55	0.990963	12.889	2.308	12.889
308.574	74.8019	1146.23	3345.2	3.31469e+57	1.3803e+56	2.37814	13.014	1.956	13.014
5973.12	23.462	25425	1818.19	2.23884e+57	1.15772e+54	1.72815	10.906	0.464	10.906
351.001	74.8019	1314.16	3345.2	3.30333e+57	1.2596e+56	2.36951	12.879	1.892	12.879
6794.4	23.462	29044	1818.19	2.22713e+57	9.57014e+53	1.72097	10.926	0.435	10.926
50.8234	271.275	341.354	6756.94	5.01493e+56	4.63393e+56	0.515324	11.205	2.453	11.205
399.262	74.8019	1506.35	3345.2	3.27564e+57	1.14227e+56	2.35169	12.732	1.827	12.732
34.5315	9.52178	306.22	1142.01	1.37922e+57	7.66849e+55	1.09433	12.977	2.283	12.977
7728.6	23.462	33174.7	1818.19	2.2194e+57	7.90612e+53	1.71621	10.952	0.408	10.952
8791.24	23.462	37888.9	1818.19	2.21543e+57	6.5278e+53	1.71375	10.984	0.383	10.984
454.159	74.8019	1726.27	3345.2	3.23515e+57	1.02939e+56	2.3267	12.579	1.761	12.579
57.8114	271.275	354.233	6756.94	6.75166e+56	4.58832e+56	0.651113	11.562	2.443	11.562
10000	23.462	43268.7	1818.19	2.21499e+57	5.38756e+53	1.71346	11.019	0.359	11.019
39.2794	9.52178	317.39	1142.01	1.52887e+57	7.43615e+55	1.20158	13.065	2.257	13.065
516.604	74.8019	1977.88	3345.2	3.18489e+57	9.21895e+55	2.29627	12.422	1.693	12.422
65.7602	271.275	367.774	6756.94	8.69221e+56	4.53923e+56	0.799925	11.875	2.432	11.875
44.6801	9.52178	329.088	1142.01	1.68531e+57	7.19505e+55	1.31195	13.15	2.229	13.15
587.635	74.8019	2265.72	3345.2	3.12743e+57	8.20561e+55	2.26185	12.266	1.625	12.266
74.8019	271.275	382.032	6756.94	1.07907e+57	4.48631e+56	0.9575	12.152	2.42	12.152
668.432	74.8019	2594.94	3345.2	3.06496e+57	7.25985e+55	2.22464	12.112	1.557	12.112
50.8234	9.52178	341.354	1142.01	1.84762e+57	6.94526e+55	1.42458	13.231	2.2	13.231
760.338	74.8019	2971.44	3345.2	2.99932e+57	6.3857e+55	2.18568	11.964	1.489	11.964
85.0869	271.275	397.069	6756.94	1.30035e+57	4.42922e+56	1.11998	12.393	2.407	12.393
57.8114	9.52178	354.233	1142.01	2.01471e+57	6.68693e+55	1.53854	13.305	2.169	13.305
864.881	74.8019	3401.96	3345.2	2.93209e+57	5.5853e+55	2.14581	11.821	1.422	11.821
65.7602	9.52178	367.774	1142.01	2.18537e+57	6.4204e+55	1.65286	13.37	2.137	13.37
983.798	74.8019	3894.16	3345.2	2.86455e+57	4.85905e+55	2.10577	11.686	1.355	11.686
96.7859	271.275	412.952	6756.94	1.52896e+57	4.3676e+56	1.28397	12.6	2.393	12.6
5	26.688	183.959	1944.16	2.9013e+55	1.86202e+56	0.0662587	16.647	2.661	16.647
1119.07	74.8019	4456.83	3345.2	2.79781e+57	4.20572e+55	2.06616	11.56	1.289	11.56
74.8019	9.52178	382.032	1142.01	2.35826e+57	6.14616e+55	1.76652	13.425	2.102	13.425
1272.93	74.8019	5099.96	3345.2	2.73275e+57	3.62278e+55	2.02748	11.445	1.225	11.445
110.094	271.275	429.759	6756.94	1.76112e+57	4.30109e+56	1.4465	12.772	2.378	12.772
1447.96	74.8019	5834.96	3345.2	2.67011e+57	3.10664e+55	1.99016	11.34	1.162	11.34
125.231	271.275	447.575	6756.94	1.99335e+57	4.22932e+56	1.60508	12.912	2.362	12.912
85.0869	9.52178	397.069	1142.01	2.53195e+57	5.86488e+55	1.87853	13.468	2.067	13.468
1647.04	74.8019	6674.88	3345.2	2.61049e+57	2.65291e+55	1.95453	11.245	1.101	11.245
142.45	271.275	502.076	6756.94	2.21871e+57	4.14491e+56	1.75493	13.019	2.344	13.019
1873.5	74.8019	7634.57	3345.2	2.55436e+57	2.25671e+55	1.92089	11.163	1.042	11.163
96.7859	9.52178	412.952	1142.01	2.70494e+57	5.57741e+55	1.98788	13.499	2.029	13.499
2131.1	74.8019	8730.97	3345.2	2.50208e+57	1.91286e+55	1.88945	11.092	0.985	11.092
162.036	271.275	576.514	6756.94	2.42562e+57	4.02949e+56	1.88849	13.096	2.32	13.096
110.094	9.52178	429.759	1142.01	2.87568e+57	5.28481e+55	2.09364	13.518	1.99	13.518
2424.12	74.8019	9983.45	3345.2	2.45396e+57	1.61615e+55	1.86041	11.033	0.931	11.033
125.231	9.52178	447.575	1142.01	3.04265e+57	4.98833e+55	2.19494	13.524	1.948	13.524
184.315	271.275	661.803	6756.94	2.61069e+57	3.89056e+56	2.00459	13.145	2.29	13.145
209.657	271.275	759.504	6756.94	2.77003e+57	3.73961e+56	2.10193	13.167	2.256	13.167
2757.42	74.8019	11414.1	3345.2	2.41018e+57	1.36143e+55	1.8339	10.985	0.878	10.985
142.45	9.52178	502.076	1142.01	3.19896e+57	4.57947e+55	2.28756	13.517	1.891	13.517
238.484	271.275	871.402	6756.94	2.8996e+57	3.57946e+56	2.17902	13.161	2.218	13.161
3136.56	74.8019	13048	3345.2	2.37089e+57	1.14379e+55	1.81001	10.948	0.828	10.948
162.036	9.52178	576.514	1142.01	3.31828e+57	4.11396e+55	2.35663	13.484	1.82	13.484
3567.82	74.8019	14913.9	3345.2	2.33616e+57	9.58618e+54	1.78882	10.922	0.78	10.922
271.275	271.275	999.536	6756.94	2.99743e+57	3.4108e+56	2.23554	13.126	2.178	13.126
5.68748	26.688	190.122	1944.16	4.21561e+55	1.84146e+56	0.0768661	17.793	2.647	17.793
184.315	9.52178	661.803	1142.01	3.3968e+57	3.67262e+55	2.40114	13.419	1.748	13.419
4058.38	74.8019	17044.5	3345.2	2.30602e+57	8.01678e+54	1.77037	10.906	0.734	10.906
308.574	271.275	1146.23	6756.94	3.06481e+57	3.23457e+56	2.273	13.062	2.135	13.062
4616.39	74.8019	19477.2	3345.2	2.28046e+57	6.69145e+54	1.75465	10.899	0.691	10.899
209.657	9.52178	759.504	1142.01	3.44043e+57	3.25846e+55	2.42526	13.325	1.676	13.325
351.001	271.275	1314.16	6756.94	3.10501e+57	3.05194e+56	2.29387	12.973	2.089	12.973
5251.12	74.8019	22254.5	3345.2	2.25939e+57	5.57553e+54	1.74165	10.902	0.65	10.902
238.484	9.52178	871.402	1142.01	3.45542e+57	2.87368e+55	2.433	13.208	1.604	13.208
399.262	271.275	1506.35	6756.94	3.12194e+57	2.86431e+56	2.30081	12.865	2.04	12.865
5973.12	74.8019	25425	3345.2	2.24271e+57	4.63855e+54	1.73131	10.913	0.611	10.913
454.159	271.275	1726.27	6756.94	3.11952e+57	2.67328e+56	2.29632	12.741	1.989	12.741
6794.4	74.8019	29044	3345.2	2.23028e+57	3.85378e+54	1.72356	10.931	0.574	10.931
271.275	9.52178	999.536	1142.01	3.44734e+57	2.51964e+55	2.42775	13.074	1.532	13.074
516.604	271.275	1977.88	6756.94	3.10132e+57	2.48061e+56	2.28261	12.606	1.936	12.606
7728.6	74.8019	33174.7	3345.2	2.22191e+57	3.19792e+54	1.71831	10.955	0.539	10.955
308.574	9.52178	1146.23	1142.01	3.42091e+57	2.19693e+55	2.4123	12.927	1.461	12.927
351.001	9.52178	1314.16	1142.01	3.38016e+57	1.9054e+55	2.38893	12.773	1.39	12.773
587.635	271.275	2265.72	6756.94	3.07056e+57	2.28814e+56	2.2616	12.463	1.88	12.463
8791.24	74.8019	37888.9	3345.2	2.2174e+57	2.65088e+54	1.71542	10.986	0.506	10.986
399.262	9.52178	1506.35	1142.01	3.32847e+57	1.64429e+55	2.35953	12.614	1.322	12.614
6.46948	26.688	196.51	1944.16	6.10604e+55	1.82161e+56	0.0922976	17.349	2.634	17.349
668.432	271.275	2594.94	6756.94	3.03004e+57	2.09778e+56	2.23495	12.317	1.822	12.317
10000	74.8019	43268.7	3345.2	2.21649e+57	2.19538e+54	1.71476	11.02	0.475	11.02
454.159	9.52178	1726.27	1142.01	3.26867e+57	1.41228e+55	2.32564	12.454	1.254	12.454
760.338	271.275	2971.44	6756.94	2.98219e+57	1.91139e+56	2.20408	12.171	1.763	12.171
516.604	9.52178	1977.88	1142.01	3.20314e+57	1.2077e+55	2.28855	12.296	1.189	12.296
5	85.0869	183.959	3583.7	5.02656e+54	3.29315e+56	0.0779729	3.312	2.684	3.312
864.881	271.275	3401.96	6756.94	2.9291e+57	1.73074e+56	2.1702	12.026	1.702	12.026
587.635	9.52178	2265.72	1142.01	3.13385e+57	1.02855e+55	2.24931	12.14	1.125	12.14
668.432	9.52178	2594.94	1142.01	3.06246e+57	8.72705e+54	2.20882	11.991	1.064	11.991
983.798	271.275	3894.16	6756.94	2.87256e+57	1.55743e+56	2.13436	11.886	1.639	11.886
5.68748	85.0869	190.122	3583.7	6.30115e+54	3.26561e+56	0.0784582	3.634	2.672	3.634
760.338	9.52178	2971.44	1142.01	2.99031e+57	7.37932e+54	2.16779	11.848	1.005	11.848
1119.07	271.275	4456.83	6756.94	2.81412e+57	1.39284e+56	2.09744	11.751	1.576	11.751
6.46948	85.0869	196.51	3583.7	8.03195e+54	3.2386e+56	0.0793422	4.056	2.66	4.056
864.881	9.52178	3401.96	1142.01	2.91855e+57	6.22025e+54	2.12686	11.713	0.949	11.713
1272.93	271.275	5099.96	6756.94	2.75506e+57	1.2381e+56	2.0602	11.625	1.513	11.625
983.798	9.52178	3894.16	1142.01	2.84809e+57	5.22835e+54	2.08651	11.587	0.894	11.587
1447.96	271.275	5834.96	6756.94	2.69649e+57	1.09404e+56	2.02328	11.507	1.449	11.507
1119.07	9.52178	4456.83	1142.01	2.77969e+57	4.38343e+54	2.04718	11.47	0.843	11.47
7.359	85.0869	203.133	3583.7	1.04845e+55	3.21237e+56	0.0808551	4.622	2.648	4.622
1647.04	271.275	6674.88	6756.94	2.63932e+57	9.61202e+55	1.98724	11.399	1.386	11.399
7.359	26.688	203.133	1944.16	8.68765e+55	1.80233e+56	0.113474	16.13	2.62	16.13
1272.93	9.52178	5099.96	1142.01	2.71397e+57	3.66657e+54	2.00922	11.363	0.793	11.363
1873.5	271.275	7634.57	6756.94	2.58432e+57	8.3984e+55	1.95253	11.303	1.323	11.303
8.37083	85.0869	210.002	3583.7	1.41378e+55	3.18681e+56	0.0833988	5.384	2.637	5.384
1447.96	9.52178	5834.96	1142.01	2.65142e+57	3.06065e+54	1.97292	11.268	0.746	11.268
2131.1	271.275	8730.97	6756.94	2.53212e+57	7.29943e+55	1.91955	11.217	1.261	11.217
2424.12	271.275	9983.45	6756.94	2.48324e+57	6.31267e+55	1.8886	11.143	1.199	11.143
1647.04	9.52178	6674.88	1142.01	2.59245e+57	2.55021e+54	1.93853	11.182	0.702	11.182
9.52178	85.0869	217.13	3583.7	1.98515e+55	3.16181e+56	0.0876947	6.408	2.626	6.408
1873.5	9.52178	7634.57	1142.01	2.53735e+57	2.12142e+54	1.90624	11.109	0.66	11.109
2757.42	271.275	11414.1	6756.94	2.43809e+57	5.43372e+55	1.85994	11.081	1.14	11.081
2131.1	9.52178	8730.97	1142.01	2.48637e+57	1.76218e+54	1.87622	11.045	0.62	11.045
3136.56	271.275	13048	6756.94	2.39698e+57	4.65667e+55	1.83377	11.031	1.081	11.031
2424.12	9.52178	9983.45	1142.01	2.43969e+57	1.46191e+54	1.84859	10.993	0.582	10.993
10.831	85.0869	224.53	3583.7	2.91491e+55	3.13725e+56	0.0950189	7.707	2.616	7.707
3567.82	271.275	14913.9	6756.94	2.36012e+57	3.97447e+55	1.81023	10.993	1.025	10.993
2757.42	9.52178	11414.1	1142.01	2.39742e+57	1.21143e+54	1.82345	10.952	0.546	10.952
4058.38	271.275	17044.5	6756.94	2.32769e+57	3.37948e+55	1.78944	10.965	0.97	10.965
3136.56	9.52178	13048	1142.01	2.35964e+57	1.00293e+54	1.80089	10.921	0.513	10.921
4616.39	271.275	19477.2	6756.94	2.29974e+57	2.86362e+55	1.77145	10.949	0.917	10.949
8.37083	26.688	210.002	1944.16	1.20419e+56	1.78325e+56	0.141006	14.903	2.608	14.903
3567.82	9.52178	14913.9	1142.01	2.32638e+57	8.29568e+53	1.78093	10.9	0.481	10.9
5251.12	271.275	22254.5	6756.94	2.27631e+57	2.41885e+55	1.75628	10.942	0.866	10.942
4058.38	9.52178	17044.5	1142.01	2.29763e+57	6.85664e+53	1.76362	10.888	0.451	10.888
12.3202	85.0869	232.216	3583.7	4.45487e+55	3.11276e+56	0.107466	9.143	2.606	9.143
5973.12	271.275	25425	6756.94	2.25733e+57	2.03728e+55	1.74391	10.945	0.817	10.945
4616.39	9.52178	19477.2	1142.01	2.27335e+57	5.66368e+53	1.74894	10.886	0.423	10.886
6794.4	271.275	29044	6756.94	2.24273e+57	1.71144e+55	1.73428	10.956	0.771	10.956
5251.12	9.52178	22254.5	1142.01	2.25346e+57	4.67579e+53	1.73687	10.892	0.397	10.892
7728.6	271.275	33174.7	6756.94	2.23235e+57	1.43435e+55	1.72732	10.975	0.726	10.975
5973.12	9.52178	25425	1142.01	2.23783e+57	3.85823e+53	1.72736	10.905	0.372	10.905
8791.24	271.275	37888.9	6756.94	2.22599e+57	1.19959e+55	1.7229	11	0.684	11
14.0142	85.0869	240.205	3583.7	6.95509e+55	3.08781e+56	0.127917	10.368	2.597	10.368
6794.4	9.52178	29044	1142.01	2.22634e+57	3.18243e+53	1.72034	10.926	0.349	10.926
9.52178	26.688	217.13	1944.16	1.62254e+56	1.76382e+56	0.17527	13.95	2.596	13.95
10000	271.275	43268.7	6756.94	2.22343e+57	1.00134e+55	1.72087	11.03	0.643	11.03
7728.6	9.52178	33174.7	1142.01	2.21879e+57	2.62404e+53	1.71572	10.952	0.327	10.952
8791.24	9.52178	37888.9	1142.01	2.21497e+57	2.16299e+53	1.71338	10.983	0.307	10.983
10000	9.52178	43268.7	1142.01	2.21466e+57	1.78252e+53	1.71318	11.019	0.287	11.019
15.9411	85.0869	248.512	3583.7	1.07809e+56	3.06189e+56	0.15932	11.105	2.587	11.105
10.831	26.688	224.53	1944.16	2.12882e+56	1.74371e+56	0.216567	13.282	2.583	13.282
18.1329	85.0869	257.157	3583.7	1.61936e+56	3.03477e+56	0.203666	11.422	2.577	11.422
12.3202	26.688	232.216	1944.16	2.72898e+56	1.72282e+56	0.265252	12.839	2.57	12.839
20.6261	85.0869	266.159	3583.7	2.33158e+56	3.0063e+56	0.261696	11.545	2.567	11.545
5	10.831	183.959	1220.02	1.20073e+56	1.11384e+56	0.125639	19.317	2.581	19.317
23.462	85.0869	275.541	3583.7	3.21813e+56	2.97628e+56	0.333338	11.628	2.556	11.628
14.0142	26.688	240.205	1944.16	3.42977e+56	1.70105e+56	0.321714	12.566	2.557	12.566
26.688	85.0869	285.327	3583.7	4.27743e+56	2.94454e+56	0.418053	11.73	2.545	11.73
15.9411	26.688	248.512	1944.16	4.23716e+56	1.67833e+56	0.386247	12.417	2.543	12.417
5.68748	10.831	190.122	1220.02	1.50816e+56	1.09847e+56	0.150813	16.927	2.565	16.927
30.3574	85.0869	295.544	3583.7	5.50357e+56	2.91091e+56	0.514916	11.863	2.532	11.863
34.5315	85.0869	306.22	3583.7	6.88665e+56	2.8752e+56	0.622676	12.019	2.519	12.019
18.1329	26.688	257.157	1944.16	5.1549e+56	1.65454e+56	0.45893	12.357	2.528	12.357
6.46948	10.831	196.51	1220.02	1.86652e+56	1.08359e+56	0.180098	15.413	2.55	15.413
20.6261	26.688	266.159	1944.16	6.18435e+56	1.62961e+56	0.539626	12.362	2.512	12.362
39.2794	85.0869	317.39	3583.7	8.41376e+56	2.83721e+56	0.739858	12.189	2.506	12.189
44.6801	85.0869	329.088	3583.7	1.00698e+57	2.79674e+56	0.864854	12.362	2.491	12.362
23.462	26.688	275.541	1944.16	7.32477e+56	1.60344e+56	0.628012	12.413	2.496	12.413
50.8234	85.0869	341.354	3583.7	1.18381e+57	2.75359e+56	0.995983	12.531	2.475	12.531
26.688	26.688	285.327	1944.16	8.57368e+56	1.57592e+56	0.723616	12.493	2.479	12.493
57.8114	85.0869	354.233	3583.7	1.37004e+57	2.70757e+56	1.13153	12.69	2.458	12.69
7.359	10.831	203.133	1220.02	2.28073e+56	1.06858e+56	0.213833	14.411	2.535	14.411
30.3574	26.688	295.544	1944.16	9.92699e+56	1.54697e+56	0.825833	12.591	2.461	12.591
65.7602	85.0869	367.774	3583.7	1.56375e+57	2.65846e+56	1.26976	12.836	2.44	12.836
34.5315	26.688	306.22	1944.16	1.13789e+57	1.51648e+56	0.933939	12.7	2.441	12.7
74.8019	85.0869	382.032	3583.7	1.76291e+57	2.60609e+56	1.40899	12.966	2.421	12.966
39.2794	26.688	317.39	1944.16	1.29222e+57	1.48439e+56	1.04709	12.813	2.421	12.813
8.37083	10.831	210.002	1220.02	2.75733e+56	1.05313e+56	0.252479	13.731	2.52	13.731
85.0869	85.0869	397.069	3583.7	1.9654e+57	2.55027e+56	1.54755	13.078	2.4	13.078
96.7859	85.0869	412.952	3583.7	2.16911e+57	2.49083e+56	1.6839	13.171	2.378	13.171
44.6801	26.688	329.088	1944.16	1.45476e+57	1.45059e+56	1.16436	12.924	2.399	12.924
110.094	85.0869	429.759	3583.7	2.37189e+57	2.42763e+56	1.81656	13.245	2.354	13.245
50.8234	26.688	341.354	1944.16	1.62444e+57	1.41501e+56	1.28469	13.03	2.376	13.03
9.52178	10.831	217.13	1220.02	3.30406e+56	1.03718e+56	0.296579	13.268	2.505	13.268
125.231	85.0869	447.575	3583.7	2.57165e+57	2.36057e+56	1.94425	13.299	2.329	13.299
57.8114	26.688	354.233	1944.16	1.80002e+57	1.37759e+56	1.407	13.129	2.352	13.129
142.45	85.0869	502.076	3583.7	2.76353e+57	2.27649e+56	2.06372	13.335	2.299	13.335
162.036	85.0869	576.514	3583.7	2.93437e+57	2.1601e+56	2.16691	13.352	2.255	13.352
65.7602	26.688	367.774	1944.16	1.98013e+57	1.33829e+56	1.53012	13.217	2.326	13.217
184.315	85.0869	661.803	3583.7	3.07434e+57	2.03634e+56	2.24925	13.343	2.206	13.343
10.831	10.831	224.53	1220.02	3.9284e+56	1.02069e+56	0.346631	12.959	2.489	12.959
74.8019	26.688	382.032	1944.16	2.16325e+57	1.29708e+56	1.65288	13.293	2.298	13.293
209.657	85.0869	759.504	3583.7	3.17829e+57	1.90934e+56	2.30875	13.304	2.153	13.304
85.0869	26.688	397.069	1944.16	2.34777e+57	1.25394e+56	1.77411	13.356	2.269	13.356
238.484	85.0869	871.402	3583.7	3.24749e+57	1.78019e+56	2.34702	13.234	2.098	13.234
96.7859	26.688	412.952	1944.16	2.53203e+57	1.20891e+56	1.89266	13.406	2.238	13.406
271.275	85.0869	999.536	3583.7	3.28623e+57	1.6501e+56	2.3672	13.139	2.04	13.139
12.3202	10.831	232.216	1220.02	4.63631e+56	1.00361e+56	0.402987	12.764	2.472	12.764
110.094	26.688	429.759	1944.16	2.71432e+57	1.16204e+56	2.00746	13.44	2.205	13.44
308.574	85.0869	1146.23	3583.7	3.29941e+57	1.52034e+56	2.37249	13.022	1.98	13.022
351.001	85.0869	1314.16	3583.7	3.2916e+57	1.3922e+56	2.36578	12.888	1.918	12.888
125.231	26.688	447.575	1944.16	2.89294e+57	1.11342e+56	2.11753	13.461	2.17	13.461
399.262	85.0869	1506.35	3583.7	3.26693e+57	1.26693e+56	2.34951	12.744	1.854	12.744
14.0142	10.831	240.205	1220.02	5.43209e+56	9.85879e+55	0.465837	12.655	2.455	12.655
142.45	26.688	502.076	1944.16	3.06283e+57	1.04826e+56	2.21958	13.467	2.124	13.467
454.159	85.0869	1726.27	3583.7	3.22895e+57	1.14572e+56	2.32577	12.592	1.789	12.592
162.036	26.688	576.514	1944.16	3.20332e+57	9.66653e+55	2.30171	13.452	2.062	13.452
516.604	85.0869	1977.88	3583.7	3.18076e+57	1.02964e+56	2.29633	12.437	1.722	12.437
184.315	26.688	661.803	1944.16	3.30418e+57	8.85894e+55	2.35926	13.406	1.998	13.406
587.635	85.0869	2265.72	3583.7	3.12498e+57	9.19597e+55	2.26267	12.281	1.655	12.281
15.9411	10.831	248.512	1220.02	6.31858e+56	9.67464e+55	0.535239	12.609	2.436	12.609
668.432	85.0869	2594.94	3583.7	3.06384e+57	8.16327e+55	2.22604	12.127	1.587	12.127
209.657	26.688	759.504	1944.16	3.36791e+57	8.06809e+55	2.3946	13.329	1.931	13.329
760.338	85.0869	2971.44	3583.7	2.99926e+57	7.20365e+55	2.18748	11.978	1.52	11.978
238.484	26.688	871.402	1944.16	3.4001e+57	7.30161e+55	2.41157	13.226	1.863	13.226
864.881	85.0869	3401.96	3583.7	2.93282e+57	6.32043e+55	2.14789	11.835	1.452	11.835
271.275	26.688	999.536	1944.16	3.40636e+57	6.5664e+55	2.41374	13.102	1.794	13.102
18.1329	10.831	257.157	1220.02	7.29749e+56	9.48314e+55	0.611137	12.61	2.417	12.61
983.798	85.0869	3894.16	3583.7	2.86587e+57	5.515e+55	2.10801	11.699	1.385	11.699
308.574	26.688	1146.23	1944.16	3.3917e+57	5.86841e+55	2.40415	12.963	1.724	12.963
1119.07	85.0869	4456.83	3583.7	2.79952e+57	4.78701e+55	2.06847	11.573	1.319	11.573
351.001	26.688	1314.16	1944.16	3.36043e+57	5.21245e+55	2.38532	12.812	1.654	12.812
20.6261	10.831	266.159	1220.02	8.36941e+56	9.28382e+55	0.693372	12.644	2.398	12.644
1272.93	85.0869	5099.96	3583.7	2.73472e+57	4.13452e+55	2.02979	11.456	1.254	11.456
399.262	26.688	1506.35	1944.16	3.31625e+57	4.6021e+55	2.35935	12.656	1.583	12.656
1447.96	85.0869	5834.96	3583.7	2.67222e+57	3.55436e+55	1.99241	11.35	1.191	11.35
454.159	26.688	1726.27	1944.16	3.26228e+57	4.03969e+55	2.32799	12.497	1.513	12.497
23.462	10.831	275.541	1220.02	9.53382e+56	9.07625e+55	0.781686	12.703	2.377	12.703
1647.04	85.0869	6674.88	3583.7	2.61264e+57	3.04231e+55	1.95668	11.255	1.13	11.255
516.604	26.688	1977.88	1944.16	3.20118e+57	3.52627e+55	2.29268	12.338	1.443	12.338
1873.5	85.0869	7634.57	3583.7	2.55648e+57	2.59354e+55	1.92291	11.171	1.07	11.171
587.635	26.688	2265.72	1944.16	3.13515e+57	3.06176e+55	2.25464	12.182	1.374	12.182
2131.1	85.0869	8730.97	3583.7	2.50413e+57	2.20274e+55	1.89132	11.099	1.012	11.099
668.432	26.688	2594.94	1944.16	3.06606e+57	2.6451e+55	2.21486	12.03	1.307	12.03
26.688	10.831	285.327	1220.02	1.07889e+57	8.86001e+55	0.875713	12.778	2.355	12.778
2424.12	85.0869	9983.45	3583.7	2.45587e+57	1.86444e+55	1.86212	11.039	0.956	11.039
760.338	26.688	2971.44	1944.16	2.99546e+57	2.27434e+55	2.17419	11.884	1.241	11.884
864.881	26.688	3401.96	1944.16	2.92464e+57	1.94692e+55	2.13333	11.746	1.176	11.746
2757.42	85.0869	11414.1	3583.7	2.41195e+57	1.5732e+55	1.83544	10.99	0.903	10.99
30.3574	10.831	295.544	1220.02	1.21317e+57	8.63473e+55	0.974984	12.862	2.332	12.862
983.798	26.688	3894.16	1944.16	2.85466e+57	1.65982e+55	2.09285	11.616	1.114	11.616
3136.56	85.0869	13048	3583.7	2.37249e+57	1.3237e+55	1.81139	10.952	0.852	10.952
3567.82	85.0869	14913.9	3583.7	2.33759e+57	1.11092e+55	1.79003	10.925	0.803	10.925
1119.07	26.688	4456.83	1944.16	2.78639e+57	1.40972e+55	2.05324	11.496	1.054	11.496
34.5315	10.831	306.22	1220.02	1.35574e+57	8.40014e+55	1.07892	12.952	2.307	12.952
1272.93	26.688	5099.96	1944.16	2.72054e+57	1.19315e+55	2.01489	11.387	0.996	11.387
4058.38	85.0869	17044.5	3583.7	2.30728e+57	9.30193e+54	1.77142	10.909	0.756	10.909
4616.39	85.0869	19477.2	3583.7	2.28155e+57	7.77268e+54	1.75556	10.902	0.712	10.902
1447.96	26.688	5834.96	1944.16	2.65768e+57	1.00666e+55	1.97815	11.288	0.94	11.288
5251.12	85.0869	22254.5	3583.7	2.26032e+57	6.48281e+54	1.74242	10.904	0.67	10.904
39.2794	10.831	317.39	1220.02	1.50599e+57	8.15596e+55	1.18683	13.042	2.281	13.042
1647.04	26.688	6674.88	1944.16	2.59828e+57	8.46885e+54	1.94328	11.2	0.887	11.2
5973.12	85.0869	25425	3583.7	2.24349e+57	5.39814e+54	1.73196	10.914	0.63	10.914
6794.4	85.0869	29044	3583.7	2.23093e+57	4.48842e+54	1.72411	10.932	0.592	10.932
1873.5	26.688	7634.57	1944.16	2.54268e+57	7.10619e+54	1.9105	11.123	0.836	11.123
44.6801	10.831	329.088	1220.02	1.66316e+57	7.9021e+55	1.29794	13.131	2.254	13.131
7728.6	85.0869	33174.7	3583.7	2.22244e+57	3.72719e+54	1.71876	10.956	0.556	10.956
2131.1	26.688	8730.97	1944.16	2.49116e+57	5.94888e+54	1.87999	11.058	0.787	11.058
50.8234	10.831	341.354	1220.02	1.82629e+57	7.63851e+55	1.41137	13.214	2.226	13.214
8791.24	85.0869	37888.9	3583.7	2.21782e+57	3.09153e+54	1.71579	10.986	0.522	10.986
2424.12	26.688	9983.45	1944.16	2.44392e+57	4.96961e+54	1.8519	11.003	0.741	11.003
10000	85.0869	43268.7	3583.7	2.21682e+57	2.56172e+54	1.71505	11.021	0.49	11.021
2757.42	26.688	11414.1	1944.16	2.40112e+57	4.14379e+54	1.82632	10.96	0.697	10.96
57.8114	10.831	354.233	1220.02	1.99431e+57	7.36529e+55	1.52619	13.289	2.196	13.289
5	96.7859	183.959	3840.25	4.36146e+54	3.48613e+56	0.0817149	3.033	2.68	3.033
3136.56	26.688	13048	1944.16	2.36283e+57	3.44946e+54	1.80335	10.927	0.655	10.927
65.7602	10.831	367.774	1220.02	2.16597e+57	7.08273e+55	1.6414	13.357	2.164	13.357
3567.82	26.688	14913.9	1944.16	2.32909e+57	2.86719e+54	1.78303	10.905	0.615	10.905
5.68748	96.7859	190.122	3840.25	5.42567e+54	3.45805e+56	0.082011	3.288	2.669	3.288
4058.38	26.688	17044.5	1944.16	2.29991e+57	2.38017e+54	1.76538	10.892	0.578	10.892
74.8019	10.831	382.032	1220.02	2.33994e+57	6.79124e+55	1.75597	13.413	2.13	13.413
6.46948	96.7859	196.51	3840.25	6.83814e+54	3.43013e+56	0.0826065	3.619	2.657	3.619
4616.39	26.688	19477.2	1944.16	2.27524e+57	1.97359e+54	1.7504	10.889	0.543	10.889
85.0869	10.831	397.069	1220.02	2.51474e+57	6.49148e+55	1.86888	13.458	2.095	13.458
7.359	96.7859	203.133	3840.25	8.7794e+54	3.40291e+56	0.0836664	4.055	2.646	4.055
5251.12	26.688	22254.5	1944.16	2.255e+57	1.6348e+54	1.73807	10.894	0.51	10.894
96.7859	10.831	412.952	1220.02	2.68887e+57	6.18427e+55	1.97913	13.491	2.058	13.491
5973.12	26.688	25425	1944.16	2.23908e+57	1.35297e+54	1.72834	10.907	0.478	10.907
8.37083	96.7859	210.002	3840.25	1.15749e+55	3.37652e+56	0.0854683	4.64	2.635	4.64
110.094	10.831	429.759	1220.02	2.86078e+57	5.87069e+55	2.08576	13.511	2.02	13.511
6794.4	26.688	29044	1944.16	2.22732e+57	1.11889e+54	1.72112	10.927	0.449	10.927
7728.6	26.688	33174.7	1944.16	2.21955e+57	9.24678e+53	1.71633	10.953	0.421	10.953
125.231	10.831	447.575	1220.02	3.02891e+57	5.55198e+55	2.1879	13.519	1.979	13.519
9.52178	96.7859	217.13	3840.25	1.58159e+55	3.35076e+56	0.0885065	5.432	2.624	5.432
8791.24	26.688	37888.9	1944.16	2.21554e+57	7.63735e+53	1.71385	10.983	0.395	10.983
142.45	10.831	502.076	1220.02	3.18668e+57	5.11317e+55	2.28148	13.513	1.923	13.513
10000	26.688	43268.7	1944.16	2.21507e+57	6.30484e+53	1.71353	11.019	0.37	11.019
162.036	10.831	576.514	1220.02	3.30821e+57	4.60839e+55	2.35188	13.482	1.853	13.482
10.831	96.7859	224.53	3840.25	2.25711e+55	3.3255e+56	0.093678	6.488	2.614	6.488
184.315	10.831	661.803	1220.02	3.38888e+57	4.12729e+55	2.39762	13.419	1.782	13.419
209.657	10.831	759.504	1220.02	3.43439e+57	3.67348e+55	2.42275	13.326	1.71	13.326
12.3202	96.7859	232.216	3840.25	3.37409e+55	3.30047e+56	0.10257	7.806	2.604	7.806
238.484	10.831	871.402	1220.02	3.45095e+57	3.24968e+55	2.43132	13.21	1.637	13.21
271.275	10.831	999.536	1220.02	3.44413e+57	2.85783e+55	2.42671	13.077	1.565	13.077
5	30.3574	183.959	2079.19	2.25427e+55	1.99378e+56	0.0637565	13.107	2.668	13.107
308.574	10.831	1146.23	1220.02	3.41873e+57	2.49895e+55	2.41176	12.931	1.494	12.931
14.0142	96.7859	240.205	3840.25	5.23941e+55	3.2752e+56	0.117726	9.203	2.595	9.203
351.001	10.831	1314.16	1220.02	3.37879e+57	2.17326e+55	2.38877	12.777	1.423	12.777
399.262	10.831	1506.35	1220.02	3.32772e+57	1.88028e+55	2.35964	12.618	1.354	12.618
454.159	10.831	1726.27	1220.02	3.26839e+57	1.6189e+55	2.32595	12.458	1.286	12.458
516.604	10.831	1977.88	1220.02	3.2032e+57	1.38752e+55	2.28899	12.299	1.22	12.299
15.9411	96.7859	248.512	3840.25	8.25588e+55	3.24909e+56	0.142449	10.328	2.586	10.328
587.635	10.831	2265.72	1220.02	3.13415e+57	1.18418e+55	2.24983	12.144	1.155	12.144
668.432	10.831	2594.94	1220.02	3.06292e+57	1.0067e+55	2.20938	11.994	1.093	11.994
760.338	10.831	2971.44	1220.02	2.99087e+57	8.52747e+54	2.16837	11.851	1.033	11.851
5.68748	30.3574	190.122	2079.19	3.26563e+55	1.97247e+56	0.0718123	15.18	2.655	15.18
18.1329	96.7859	257.157	3840.25	1.28044e+56	3.22181e+56	0.179775	10.983	2.576	10.983
864.881	10.831	3401.96	1220.02	2.91916e+57	7.19972e+54	2.12743	11.716	0.976	11.716
983.798	10.831	3894.16	1220.02	2.84871e+57	6.06061e+54	2.08706	11.589	0.92	11.589
1119.07	10.831	4456.83	1220.02	2.7803e+57	5.08796e+54	2.04769	11.472	0.867	11.472
1272.93	10.831	5099.96	1220.02	2.71455e+57	4.26107e+54	2.00969	11.365	0.817	11.365
1447.96	10.831	5834.96	1220.02	2.65197e+57	3.56078e+54	1.97335	11.269	0.769	11.269
20.6261	96.7859	266.159	3840.25	1.91217e+56	3.19318e+56	0.231431	11.289	2.566	11.289
1647.04	10.831	6674.88	1220.02	2.59294e+57	2.96977e+54	1.93891	11.184	0.723	11.184
1873.5	10.831	7634.57	1220.02	2.5378e+57	2.4726e+54	1.90658	11.109	0.68	11.109
2131.1	10.831	8730.97	1220.02	2.48677e+57	2.05548e+54	1.87651	11.046	0.639	11.046
6.46948	30.3574	196.51	2079.19	4.7866e+55	1.95186e+56	0.0841504	16.12	2.641	16.12
2424.12	10.831	9983.45	1220.02	2.44003e+57	1.7064e+54	1.84885	10.994	0.6	10.994
23.462	96.7859	275.541	3840.25	2.72955e+56	3.16301e+56	0.297799	11.449	2.556	11.449
2757.42	10.831	11414.1	1220.02	2.39771e+57	1.41492e+54	1.82368	10.952	0.564	10.952
3136.56	10.831	13048	1220.02	2.35989e+57	1.17201e+54	1.80108	10.921	0.529	10.921
3567.82	10.831	14913.9	1220.02	2.32659e+57	9.69879e+53	1.78109	10.9	0.496	10.9
4058.38	10.831	17044.5	1220.02	2.2978e+57	8.02005e+53	1.76375	10.889	0.466	10.889
4616.39	10.831	19477.2	1220.02	2.27349e+57	6.62712e+53	1.74905	10.886	0.437	10.886
26.688	96.7859	285.327	3840.25	3.7325e+56	3.13112e+56	0.378454	11.582	2.545	11.582
5251.12	10.831	22254.5	1220.02	2.25357e+57	5.47282e+53	1.73696	10.892	0.41	10.892
5973.12	10.831	25425	1220.02	2.23793e+57	4.5172e+53	1.72743	10.905	0.384	10.905
7.359	30.3574	203.133	2079.19	6.97027e+55	1.93186e+56	0.102023	15.818	2.628	15.818
30.3574	96.7859	295.544	3840.25	4.91544e+56	3.09731e+56	0.472472	11.73	2.533	11.73
6794.4	10.831	29044	1220.02	2.22641e+57	3.72683e+53	1.7204	10.926	0.36	10.926
34.5315	96.7859	306.22	3840.25	6.26808e+56	3.06139e+56	0.578533	11.898	2.521	11.898
7728.6	10.831	33174.7	1220.02	2.21884e+57	3.07362e+53	1.71576	10.952	0.338	10.952
8791.24	10.831	37888.9	1220.02	2.21501e+57	2.53396e+53	1.71341	10.983	0.316	10.983
10000	10.831	43268.7	1220.02	2.21469e+57	2.08869e+53	1.7132	11.019	0.297	11.019
39.2794	96.7859	317.39	3840.25	7.77647e+56	3.02315e+56	0.695037	12.079	2.508	12.079
44.6801	96.7859	329.088	3840.25	9.42414e+56	2.98238e+56	0.820224	12.263	2.494	12.263
8.37083	30.3574	210.002	2079.19	9.9374e+55	1.91217e+56	0.126381	14.932	2.616	14.932
50.8234	96.7859	341.354	3840.25	1.11929e+57	2.93887e+56	0.952261	12.444	2.479	12.444
57.8114	96.7859	354.233	3840.25	1.30633e+57	2.89241e+56	1.08928	12.614	2.463	12.614
9.52178	30.3574	217.13	2079.19	1.3769e+56	1.89227e+56	0.157812	14.038	2.604	14.038
65.7602	96.7859	367.774	3840.25	1.50147e+57	2.84277e+56	1.22944	12.77	2.446	12.77
74.8019	96.7859	382.032	3840.25	1.70256e+57	2.78974e+56	1.37092	12.909	2.427	12.909
5	12.3202	183.959	1303.5	1.04216e+56	1.20326e+56	0.114451	20.358	2.596	20.358
85.0869	96.7859	397.069	3840.25	1.9074e+57	2.73312e+56	1.51196	13.029	2.407	13.029
10.831	30.3574	224.53	2079.19	1.85209e+56	1.87173e+56	0.196665	13.344	2.592	13.344
96.7859	96.7859	412.952	3840.25	2.11375e+57	2.67273e+56	1.65091	13.13	2.386	13.13
110.094	96.7859	429.759	3840.25	2.31939e+57	2.60838e+56	1.78625	13.211	2.363	13.211
125.231	96.7859	447.575	3840.25	2.52218e+57	2.53996e+56	1.91661	13.271	2.339	13.271
142.45	96.7859	502.076	3840.25	2.71711e+57	2.45484e+56	2.03868	13.312	2.31	13.312
5.68748	12.3202	190.122	1303.5	1.33475e+56	1.18717e+56	0.138429	17.525	2.58	17.525
12.3202	30.3574	232.216	2079.19	2.42464e+56	1.85038e+56	0.243245	12.863	2.579	12.863
162.036	96.7859	576.514	3840.25	2.89158e+57	2.33639e+56	2.14466	13.334	2.269	13.334
184.315	96.7859	661.803	3840.25	3.03648e+57	2.2089e+56	2.23035	13.33	2.222	13.33
209.657	96.7859	759.504	3840.25	3.14613e+57	2.07743e+56	2.29346	13.297	2.171	13.297
14.0142	30.3574	240.205	2079.19	3.10077e+56	1.82815e+56	0.297899	12.558	2.566	12.558
238.484	96.7859	871.402	3840.25	3.22093e+57	1.94305e+56	2.33512	13.232	2.118	13.232
271.275	96.7859	999.536	3840.25	3.26479e+57	1.80698e+56	2.35827	13.141	2.062	13.141
6.46948	12.3202	196.51	1303.5	1.68004e+56	1.17165e+56	0.166684	15.76	2.565	15.76
308.574	96.7859	1146.23	3840.25	3.28244e+57	1.67051e+56	2.36608	13.028	2.004	13.028
15.9411	30.3574	248.512	2079.19	3.88659e+56	1.80492e+56	0.360931	12.385	2.553	12.385
351.001	96.7859	1314.16	3840.25	3.2785e+57	1.53499e+56	2.36145	12.898	1.943	12.898
399.262	96.7859	1506.35	3840.25	3.2571e+57	1.40176e+56	2.3469	12.756	1.88	12.756
18.1329	30.3574	257.157	2079.19	4.7864e+56	1.78061e+56	0.432462	12.312	2.539	12.312
454.159	96.7859	1726.27	3840.25	3.22187e+57	1.27211e+56	2.32456	12.606	1.816	12.606
516.604	96.7859	1977.88	3840.25	3.17595e+57	1.14724e+56	2.29622	12.452	1.751	12.452
7.359	12.3202	203.133	1303.5	2.08242e+56	1.15611e+56	0.199514	14.613	2.551	14.613
587.635	96.7859	2265.72	3840.25	3.12202e+57	1.02819e+56	2.26342	12.297	1.684	12.297
668.432	96.7859	2594.94	3840.25	3.06238e+57	9.15842e+55	2.22743	12.143	1.617	12.143
20.6261	30.3574	266.159	2079.19	5.80195e+56	1.75509e+56	0.512376	12.309	2.524	12.309
760.338	96.7859	2971.44	3840.25	2.99896e+57	8.10867e+55	2.18934	11.994	1.55	11.994
864.881	96.7859	3401.96	3840.25	2.93342e+57	7.13736e+55	2.15008	11.85	1.482	11.85
983.798	96.7859	3894.16	3840.25	2.86714e+57	6.24705e+55	2.1104	11.714	1.415	11.714
23.462	30.3574	275.541	2079.19	6.93257e+56	1.72829e+56	0.600349	12.356	2.508	12.356
1119.07	96.7859	4456.83	3840.25	2.80127e+57	5.43838e+55	2.07095	11.586	1.349	11.586
8.37083	12.3202	210.002	1303.5	2.5478e+56	1.14014e+56	0.237324	13.845	2.536	13.845
1272.93	96.7859	5099.96	3840.25	2.73678e+57	4.71018e+55	2.03229	11.469	1.284	11.469
1447.96	96.7859	5834.96	3840.25	2.67446e+57	4.05981e+55	1.99486	11.361	1.22	11.361
26.688	30.3574	285.327	2079.19	8.17568e+56	1.70008e+56	0.695887	12.436	2.492	12.436
1647.04	96.7859	6674.88	3840.25	2.61495e+57	3.48345e+55	1.95904	11.265	1.158	11.265
9.52178	12.3202	217.13	1303.5	3.08357e+56	1.12365e+56	0.280631	13.326	2.521	13.326
1873.5	96.7859	7634.57	3840.25	2.55878e+57	2.97633e+55	1.92513	11.181	1.098	11.181
2131.1	96.7859	8730.97	3840.25	2.50635e+57	2.53315e+55	1.89339	11.107	1.039	11.107
30.3574	30.3574	295.544	2079.19	9.52693e+56	1.67036e+56	0.798356	12.537	2.474	12.537
2424.12	96.7859	9983.45	3840.25	2.45798e+57	2.14824e+55	1.86402	11.046	0.983	11.046
2757.42	96.7859	11414.1	3840.25	2.4139e+57	1.81585e+55	1.83716	10.996	0.928	10.996
34.5315	30.3574	306.22	2079.19	1.09803e+57	1.63904e+56	0.906995	12.65	2.456	12.65
3136.56	96.7859	13048	3840.25	2.37427e+57	1.53031e+55	1.81293	10.957	0.876	10.957
10.831	12.3202	224.53	1303.5	3.69746e+56	1.10659e+56	0.329956	12.982	2.506	12.982
3567.82	96.7859	14913.9	3840.25	2.33919e+57	1.28618e+55	1.7914	10.929	0.826	10.929
39.2794	30.3574	317.39	2079.19	1.25281e+57	1.606e+56	1.02093	12.767	2.436	12.767
4058.38	96.7859	17044.5	3840.25	2.30869e+57	1.07836e+55	1.77261	10.912	0.778	10.912
4616.39	96.7859	19477.2	3840.25	2.28277e+57	9.0214e+54	1.75659	10.905	0.733	10.905
44.6801	30.3574	329.088	2079.19	1.41609e+57	1.57116e+56	1.13918	12.882	2.415	12.882
5251.12	96.7859	22254.5	3840.25	2.26137e+57	7.53231e+54	1.7433	10.906	0.69	10.906
5973.12	96.7859	25425	3840.25	2.24439e+57	6.27799e+54	1.73271	10.916	0.649	10.916
12.3202	12.3202	232.216	1303.5	4.39601e+56	1.0889e+56	0.385697	12.764	2.49	12.764
50.8234	30.3574	341.354	2079.19	1.58677e+57	1.53443e+56	1.26068	12.993	2.393	12.993
6794.4	96.7859	29044	3840.25	2.23167e+57	5.2244e+54	1.72473	10.933	0.61	10.933
7728.6	96.7859	33174.7	3840.25	2.22305e+57	4.34161e+54	1.71927	10.957	0.573	10.957
57.8114	30.3574	354.233	2079.19	1.76357e+57	1.49572e+56	1.38428	13.096	2.369	13.096
8791.24	96.7859	37888.9	3840.25	2.2183e+57	3.60356e+54	1.7162	10.987	0.538	10.987
14.0142	12.3202	240.205	1303.5	5.18396e+56	1.07054e+56	0.448081	12.64	2.473	12.64
10000	96.7859	43268.7	3840.25	2.21719e+57	2.98775e+54	1.71538	11.021	0.505	11.021
65.7602	30.3574	367.774	2079.19	1.94508e+57	1.45499e+56	1.50881	13.189	2.344	13.189
74.8019	30.3574	382.032	2079.19	2.12976e+57	1.41217e+56	1.63304	13.269	2.317	13.269
15.9411	12.3202	248.512	1303.5	6.06441e+56	1.05143e+56	0.51718	12.584	2.455	12.584
85.0869	30.3574	397.069	2079.19	2.31597e+57	1.36726e+56	1.75578	13.336	2.289	13.336
96.7859	30.3574	412.952	2079.19	2.502e+57	1.32026e+56	1.87587	13.388	2.259	13.388
18.1329	12.3202	257.157	1303.5	7.03916e+56	1.03155e+56	0.592945	12.58	2.437	12.58
110.094	30.3574	429.759	2079.19	2.68613e+57	1.27122e+56	1.99218	13.426	2.227	13.426
125.231	30.3574	447.575	2079.19	2.86663e+57	1.2202e+56	2.10373	13.449	2.193	13.449
20.6261	12.3202	266.159	1303.5	8.10882e+56	1.01083e+56	0.675212	12.613	2.418	12.613
142.45	30.3574	502.076	2079.19	3.03856e+57	1.15225e+56	2.20729	13.457	2.149	13.457
162.036	30.3574	576.514	2079.19	3.18218e+57	1.066e+56	2.29144	13.445	2.089	13.445
23.462	12.3202	275.541	1303.5	9.2728e+56	9.89214e+55	0.763714	12.671	2.397	12.671
184.315	30.3574	661.803	2079.19	3.2867e+57	9.80145e+55	2.35119	13.403	2.026	13.403
209.657	30.3574	759.504	2079.19	3.35389e+57	8.95619e+55	2.38852	13.329	1.96	13.329
26.688	12.3202	285.327	1303.5	1.05293e+57	9.66668e+55	0.858076	12.746	2.376	12.746
238.484	30.3574	871.402	2079.19	3.38913e+57	8.13253e+55	2.40717	13.228	1.893	13.228
271.275	30.3574	999.536	2079.19	3.39798e+57	7.33816e+55	2.41073	13.106	1.825	13.106
30.3574	12.3202	295.544	1303.5	1.1875e+57	9.43142e+55	0.957813	12.833	2.354	12.833
308.574	30.3574	1146.23	2079.19	3.38549e+57	6.5799e+55	2.40224	12.968	1.756	12.968
351.001	30.3574	1314.16	2079.19	3.35601e+57	5.86349e+55	2.3843	12.819	1.686	12.819
34.5315	12.3202	306.22	1303.5	1.33053e+57	9.186e+55	1.06233	12.925	2.33	12.925
399.262	30.3574	1506.35	2079.19	3.31328e+57	5.19339e+55	2.35901	12.664	1.615	12.664
39.2794	12.3202	317.39	1303.5	1.4814e+57	8.9301e+55	1.17094	13.018	2.305	13.018
454.159	30.3574	1726.27	2079.19	3.26048e+57	4.57277e+55	2.32817	12.505	1.545	12.505
516.604	30.3574	1977.88	2079.19	3.20028e+57	4.00341e+55	2.29325	12.346	1.475	12.346
44.6801	12.3202	329.088	1303.5	1.6393e+57	8.6635e+55	1.28282	13.108	2.279	13.108
587.635	30.3574	2265.72	2079.19	3.13495e+57	3.48587e+55	2.25548	12.189	1.406	12.189
668.432	30.3574	2594.94	2079.19	3.06638e+57	3.01954e+55	2.21589	12.037	1.338	12.037
50.8234	12.3202	341.354	1303.5	1.8033e+57	8.38611e+55	1.3971	13.194	2.251	13.194
760.338	30.3574	2971.44	2079.19	2.99615e+57	2.60282e+55	2.17533	11.891	1.272	11.891
57.8114	12.3202	354.233	1303.5	1.97228e+57	8.09795e+55	1.51283	13.272	2.221	13.272
864.881	30.3574	3401.96	2079.19	2.92558e+57	2.23336e+55	2.13451	11.752	1.207	11.752
983.798	30.3574	3894.16	2079.19	2.85575e+57	1.90816e+55	2.09403	11.622	1.143	11.622
65.7602	12.3202	367.774	1303.5	2.145e+57	7.79922e+55	1.62897	13.342	2.19	13.342
1119.07	30.3574	4456.83	2079.19	2.78755e+57	1.62391e+55	2.05439	11.502	1.082	11.502
74.8019	12.3202	382.032	1303.5	2.32009e+57	7.4903e+55	1.74451	13.4	2.158	13.4
1272.93	30.3574	5099.96	2079.19	2.72172e+57	1.37698e+55	2.01599	11.392	1.023	11.392
1447.96	30.3574	5834.96	2079.19	2.65884e+57	1.16373e+55	1.97918	11.292	0.966	11.292
85.0869	12.3202	397.069	1303.5	2.49607e+57	7.17177e+55	1.85839	13.447	2.123	13.447
1647.04	30.3574	6674.88	2079.19	2.59938e+57	9.80535e+54	1.94422	11.203	0.912	11.203
96.7859	12.3202	412.952	1303.5	2.67142e+57	6.84444e+55	1.9696	13.482	2.087	13.482
1873.5	30.3574	7634.57	2079.19	2.54371e+57	8.23916e+54	1.91136	11.127	0.86	11.127
2131.1	30.3574	8730.97	2079.19	2.4921e+57	6.90602e+54	1.88076	11.06	0.81	11.06
110.094	12.3202	429.759	1303.5	2.84457e+57	6.50934e+55	2.07718	13.504	2.049	13.504
2424.12	30.3574	9983.45	2079.19	2.44477e+57	5.77577e+54	1.85258	11.006	0.763	11.006
125.231	12.3202	447.575	1303.5	3.01394e+57	6.16774e+55	2.18022	13.513	2.009	13.513
2757.42	30.3574	11414.1	2079.19	2.40187e+57	4.8209e+54	1.82693	10.962	0.718	10.962
142.45	12.3202	502.076	1303.5	3.17322e+57	5.6984e+55	2.27482	13.508	1.954	13.508
3136.56	30.3574	13048	2079.19	2.36348e+57	4.01678e+54	1.80387	10.929	0.675	10.929
162.036	12.3202	576.514	1303.5	3.2971e+57	5.15267e+55	2.34663	13.479	1.885	13.479
3567.82	30.3574	14913.9	2079.19	2.32966e+57	3.34148e+54	1.78348	10.906	0.634	10.906
184.315	12.3202	661.803	1303.5	3.3801e+57	4.62979e+55	2.39369	13.418	1.814	13.418
4058.38	30.3574	17044.5	2079.19	2.30039e+57	2.7759e+54	1.76576	10.893	0.596	10.893
4616.39	30.3574	19477.2	2079.19	2.27564e+57	2.3032e+54	1.75072	10.89	0.56	10.89
209.657	12.3202	759.504	1303.5	3.42764e+57	4.13395e+55	2.41995	13.327	1.743	13.327
5251.12	30.3574	22254.5	2079.19	2.25533e+57	1.90891e+54	1.73834	10.895	0.526	10.895
238.484	12.3202	871.402	1303.5	3.44591e+57	3.66853e+55	2.42941	13.213	1.671	13.213
5973.12	30.3574	25425	2079.19	2.23935e+57	1.58062e+54	1.72855	10.907	0.493	10.907
271.275	12.3202	999.536	1303.5	3.4405e+57	3.23601e+55	2.42552	13.08	1.599	13.08
6794.4	30.3574	29044	2079.19	2.22754e+57	1.30774e+54	1.7213	10.927	0.463	10.927
308.574	12.3202	1146.23	1303.5	3.41622e+57	2.83794e+55	2.41112	12.934	1.527	12.934
7728.6	30.3574	33174.7	2079.19	2.21971e+57	1.08115e+54	1.71647	10.953	0.434	10.953
351.001	12.3202	1314.16	1303.5	3.37718e+57	2.47501e+55	2.38855	12.781	1.457	12.781
8791.24	30.3574	37888.9	2079.19	2.21567e+57	8.93275e+53	1.71396	10.984	0.407	10.984
399.262	12.3202	1506.35	1303.5	3.3268e+57	2.14706e+55	2.35973	12.622	1.387	12.622
10000	30.3574	43268.7	2079.19	2.21517e+57	7.3767e+53	1.71362	11.019	0.382	11.019
454.159	12.3202	1726.27	1303.5	3.268e+57	1.85323e+55	2.32626	12.462	1.318	12.462
516.604	12.3202	1977.88	1303.5	3.20321e+57	1.5921e+55	2.28945	12.303	1.251	12.303
587.635	12.3202	2265.72	1303.5	3.13444e+57	1.36176e+55	2.25039	12.148	1.186	12.148
668.432	12.3202	2594.94	1303.5	3.06339e+57	1.16001e+55	2.20999	11.998	1.123	11.998
5	34.5315	183.959	2223.99	1.77082e+55	2.1322e+56	0.0627742	10.213	2.674	10.213
760.338	12.3202	2971.44	1303.5	2.99146e+57	9.84444e+54	2.169	11.854	1.062	11.854
864.881	12.3202	3401.96	1303.5	2.91981e+57	8.32583e+54	2.12805	11.719	1.003	11.719
983.798	12.3202	3894.16	1303.5	2.84939e+57	7.01943e+54	2.08766	11.592	0.947	11.592
1119.07	12.3202	4456.83	1303.5	2.78097e+57	5.90123e+54	2.04826	11.475	0.893	11.475
1272.93	12.3202	5099.96	1303.5	2.7152e+57	4.94848e+54	2.01022	11.367	0.841	11.367
5.68748	34.5315	190.122	2223.99	2.52887e+55	2.11015e+56	0.068689	12.315	2.661	12.315
1447.96	12.3202	5834.96	1303.5	2.65257e+57	4.13997e+54	1.97383	11.271	0.792	11.271
1647.04	12.3202	6674.88	1303.5	2.59349e+57	3.45642e+54	1.93935	11.186	0.745	11.186
1873.5	12.3202	7634.57	1303.5	2.53829e+57	2.88041e+54	1.90696	11.111	0.701	11.111
2131.1	12.3202	8730.97	1303.5	2.48721e+57	2.39647e+54	1.87685	11.047	0.659	11.047
2424.12	12.3202	9983.45	1303.5	2.44042e+57	1.99097e+54	1.84914	10.995	0.619	10.995
2757.42	12.3202	11414.1	1303.5	2.39805e+57	1.65195e+54	1.82393	10.953	0.581	10.953
6.46948	34.5315	196.51	2223.99	3.70424e+55	2.08878e+56	0.0781217	14.095	2.647	14.095
3136.56	12.3202	13048	1303.5	2.36017e+57	1.36913e+54	1.80129	10.922	0.546	10.922
3567.82	12.3202	14913.9	1303.5	2.32683e+57	1.13361e+54	1.78127	10.9	0.512	10.9
4058.38	12.3202	17044.5	1303.5	2.298e+57	9.3777e+53	1.7639	10.889	0.48	10.889
4616.39	12.3202	19477.2	1303.5	2.27366e+57	7.75228e+53	1.74917	10.886	0.451	10.886
5251.12	12.3202	22254.5	1303.5	2.25371e+57	6.40424e+53	1.73706	10.892	0.423	10.892
5973.12	12.3202	25425	1303.5	2.23803e+57	5.28746e+53	1.72751	10.906	0.396	10.906
7.359	34.5315	203.133	2223.99	5.47363e+55	2.06803e+56	0.092535	14.88	2.635	14.88
6794.4	12.3202	29044	1303.5	2.22649e+57	4.36365e+53	1.72046	10.926	0.372	10.926
7728.6	12.3202	33174.7	1303.5	2.2189e+57	3.59946e+53	1.71581	10.952	0.348	10.952
8791.24	12.3202	37888.9	1303.5	2.21506e+57	2.96836e+53	1.71345	10.983	0.327	10.983
10000	12.3202	43268.7	1303.5	2.21472e+57	2.44706e+53	1.71323	11.019	0.306	11.019
8.37083	34.5315	210.002	2223.99	8.00375e+55	2.04768e+56	0.113281	14.672	2.623	14.672
9.52178	34.5315	217.13	2223.99	1.14183e+56	2.0273e+56	0.141315	14.025	2.611	14.025
10.831	34.5315	224.53	2223.99	1.57958e+56	2.00634e+56	0.177181	13.377	2.599	13.377
12.3202	34.5315	232.216	2223.99	2.11912e+56	1.98457e+56	0.221199	12.879	2.587	12.879
14.0142	34.5315	240.205	2223.99	2.76603e+56	1.9619e+56	0.273663	12.547	2.575	12.547
15.9411	34.5315	248.512	2223.99	3.52622e+56	1.9382e+56	0.334862	12.352	2.562	12.352
18.1329	34.5315	257.157	2223.99	4.40443e+56	1.91339e+56	0.404946	12.263	2.548	12.263
20.6261	34.5315	266.159	2223.99	5.40282e+56	1.88734e+56	0.483831	12.251	2.534	12.251
23.462	34.5315	275.541	2223.99	6.52095e+56	1.85995e+56	0.571193	12.295	2.519	12.295
26.688	34.5315	285.327	2223.99	7.75609e+56	1.83109e+56	0.66652	12.375	2.503	12.375
30.3574	34.5315	295.544	2223.99	9.10363e+56	1.80067e+56	0.769141	12.478	2.486	12.478
34.5315	34.5315	306.22	2223.99	1.05572e+57	1.76856e+56	0.878257	12.594	2.469	12.594
39.2794	34.5315	317.39	2223.99	1.21089e+57	1.73465e+56	0.99295	12.716	2.45	12.716
44.6801	34.5315	329.088	2223.99	1.37487e+57	1.69883e+56	1.1122	12.837	2.43	12.837
50.8234	34.5315	341.354	2223.99	1.54654e+57	1.661e+56	1.2349	12.953	2.408	12.953
57.8114	34.5315	354.233	2223.99	1.72458e+57	1.62107e+56	1.35986	13.06	2.385	13.06
65.7602	34.5315	367.774	2223.99	1.90754e+57	1.57896e+56	1.48586	13.158	2.361	13.158
74.8019	34.5315	382.032	2223.99	2.09384e+57	1.53462e+56	1.61166	13.242	2.335	13.242
85.0869	34.5315	397.069	2223.99	2.28181e+57	1.488e+56	1.73601	13.313	2.308	13.313
96.7859	34.5315	412.952	2223.99	2.46972e+57	1.43909e+56	1.85772	13.369	2.279	13.369
110.094	34.5315	429.759	2223.99	2.65579e+57	1.38792e+56	1.97565	13.41	2.248	13.41
125.231	34.5315	447.575	2223.99	2.83827e+57	1.33456e+56	2.08878	13.436	2.215	13.436
142.45	34.5315	502.076	2223.99	3.01232e+57	1.26394e+56	2.19394	13.447	2.173	13.447
162.036	34.5315	576.514	2223.99	3.15915e+57	1.17312e+56	2.28019	13.438	2.114	13.438
184.315	34.5315	661.803	2223.99	3.26754e+57	1.08215e+56	2.34229	13.399	2.052	13.399
209.657	34.5315	759.504	2223.99	3.33842e+57	9.92116e+55	2.38176	13.328	1.988	13.328
238.484	34.5315	871.402	2223.99	3.37694e+57	9.03903e+55	2.40224	13.23	1.923	13.23
271.275	34.5315	999.536	2223.99	3.38861e+57	8.18359e+55	2.4073	13.11	1.855	13.11
308.574	34.5315	1146.23	2223.99	3.37849e+57	7.36258e+55	2.40005	12.974	1.787	12.974
351.001	34.5315	1314.16	2223.99	3.35097e+57	6.58266e+55	2.38307	12.827	1.717	12.827
399.262	34.5315	1506.35	2223.99	3.30985e+57	5.84929e+55	2.35856	12.672	1.647	12.672
454.159	34.5315	1726.27	2223.99	3.25833e+57	5.16651e+55	2.3283	12.513	1.577	12.513
516.604	34.5315	1977.88	2223.99	3.19915e+57	4.53698e+55	2.29382	12.355	1.507	12.355
587.635	34.5315	2265.72	2223.99	3.1346e+57	3.96196e+55	2.25636	12.198	1.438	12.198
668.432	34.5315	2594.94	2223.99	3.06662e+57	3.44143e+55	2.21698	12.045	1.37	12.045
760.338	34.5315	2971.44	2223.99	2.99682e+57	2.97424e+55	2.17655	11.899	1.303	11.899
864.881	34.5315	3401.96	2223.99	2.92653e+57	2.55829e+55	2.13579	11.76	1.237	11.76
983.798	34.5315	3894.16	2223.99	2.85689e+57	2.19078e+55	2.09533	11.629	1.173	11.629
1119.07	34.5315	4456.83	2223.99	2.7888e+57	1.86836e+55	2.05566	11.508	1.111	11.508
1272.93	34.5315	5099.96	2223.99	2.723e+57	1.58735e+55	2.01721	11.397	1.051	11.397
1447.96	34.5315	5834.96	2223.99	2.6601e+57	1.34391e+55	1.98032	11.297	0.993	11.297
1647.04	34.5315	6674.88	2223.99	2.60059e+57	1.1342e+55	1.94528	11.208	0.938	11.208
1873.5	34.5315	7634.57	2223.99	2.54484e+57	9.54442e+54	1.91232	11.13	0.885	11.13
2131.1	34.5315	8730.97	2223.99	2.49314e+57	8.01083e+54	1.88163	11.064	0.834	11.064
2424.12	34.5315	9983.45	2223.99	2.44571e+57	6.70781e+54	1.85335	11.008	0.785	11.008
2757.42	34.5315	11414.1	2223.99	2.40271e+57	5.60495e+54	1.8276	10.964	0.739	10.964
3136.56	34.5315	13048	2223.99	2.36422e+57	4.67456e+54	1.80447	10.931	0.695	10.931
3567.82	34.5315	14913.9	2223.99	2.3303e+57	3.89213e+54	1.78399	10.908	0.654	10.908
4058.38	34.5315	17044.5	2223.99	2.30094e+57	3.23578e+54	1.7662	10.895	0.614	10.895
4616.39	34.5315	19477.2	2223.99	2.2761e+57	2.68663e+54	1.75109	10.89	0.577	10.89
5251.12	34.5315	22254.5	2223.99	2.25572e+57	2.22809e+54	1.73864	10.895	0.542	10.895
5973.12	34.5315	25425	2223.99	2.23966e+57	1.84593e+54	1.72881	10.908	0.509	10.908
6794.4	34.5315	29044	2223.99	2.22778e+57	1.5279e+54	1.7215	10.927	0.477	10.927
7728.6	34.5315	33174.7	2223.99	2.21991e+57	1.26375e+54	1.71664	10.953	0.448	10.953
8791.24	34.5315	37888.9	2223.99	2.21582e+57	1.04452e+54	1.71408	10.984	0.42	10.984
10000	34.5315	43268.7	2223.99	2.21528e+57	8.62838e+53	1.71371	11.019	0.394	11.019


==> anc/n4_mb300_eos1.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	4616.39	220.077	16055.7	1.50864e+53	1.49575e+58	1.34784	0.798	13.056	13.056
5	1873.5	220.077	7026.17	5.41067e+53	1.75528e+58	1.52042	1.228	13.229	13.229
5	110.094	220.077	671.028	1.90534e+55	2.96695e+58	2.16205	4.124	18.841	18.841
5	760.338	220.077	3176.49	1.85272e+54	2.14372e+58	1.75126	1.859	14.282	14.282
5	308.574	220.077	1496.19	5.88353e+54	2.58264e+58	1.98661	2.751	16.083	16.083
5	39.2794	220.077	321.371	4.94901e+55	2.96032e+58	2.10158	5.804	21.975	21.975
5.68748	1873.5	229.361	7026.17	6.41314e+53	1.75543e+58	1.52055	1.263	13.23	13.23
5.68748	4616.39	229.361	16055.7	1.78915e+53	1.49583e+58	1.3479	0.821	13.057	13.057
5	5	220.077	87.6168	1.56336e+56	1.33207e+58	1.03784	9.321	25.952	25.952
5	14.0142	220.077	163.615	9.9155e+55	2.3754e+58	1.70625	7.598	24.806	24.806
5.68748	760.338	229.361	3176.49	2.19298e+54	2.14371e+58	1.75138	1.912	14.287	14.287
5.68748	110.094	229.361	671.028	2.23388e+55	2.95686e+58	2.15764	4.226	18.86	18.86
5.68748	308.574	229.361	1496.19	6.94367e+54	2.58102e+58	1.9861	2.826	16.093	16.093
6.46948	1873.5	239.057	7026.17	7.6034e+53	1.75559e+58	1.5207	1.301	13.232	13.232
6.46948	4616.39	239.057	16055.7	2.12246e+53	1.49592e+58	1.34798	0.846	13.057	13.057
5.68748	39.2794	229.361	321.371	5.73983e+55	2.92515e+58	2.08473	5.921	21.99	21.99
6.46948	760.338	239.057	3176.49	2.59627e+54	2.14363e+58	1.7515	1.968	14.292	14.292
6.46948	308.574	239.057	1496.19	8.19541e+54	2.57898e+58	1.98542	2.906	16.104	16.104
7.359	1873.5	249.187	7026.17	9.01633e+53	1.75576e+58	1.52087	1.341	13.235	13.235
7.359	4616.39	249.187	16055.7	2.51842e+53	1.49602e+58	1.34806	0.873	13.058	13.058
5.68748	5	229.361	87.6168	1.76523e+56	1.20812e+58	0.971889	9.378	25.477	25.477
5.68748	14.0142	229.361	163.615	1.13445e+56	2.29481e+58	1.66494	7.704	24.742	24.742
6.46948	110.094	239.057	671.028	2.61861e+55	2.94482e+58	2.15239	4.332	18.88	18.88
6.46948	39.2794	239.057	321.371	6.65402e+55	2.88446e+58	2.06526	6.043	22.002	22.002
8.37083	1873.5	259.773	7026.17	1.06934e+54	1.75593e+58	1.52105	1.383	13.237	13.237
8.37083	4616.39	259.773	16055.7	2.98882e+53	1.49614e+58	1.34816	0.901	13.059	13.059
7.359	760.338	249.187	3176.49	3.07412e+54	2.14348e+58	1.7516	2.027	14.298	14.298
7.359	308.574	249.187	1496.19	9.67264e+54	2.57641e+58	1.98453	2.989	16.117	16.117
7.359	110.094	249.187	671.028	3.06869e+55	2.93051e+58	2.14615	4.445	18.901	18.901
6.46948	5	239.057	87.6168	1.99236e+56	1.07591e+58	0.902274	9.439	24.853	24.853
6.46948	14.0142	239.057	163.615	1.29722e+56	2.20401e+58	1.61847	7.813	24.65	24.65
9.52178	4616.39	270.84	16055.7	3.54761e+53	1.49626e+58	1.34827	0.93	13.06	13.06
9.52178	1873.5	270.84	7026.17	1.26839e+54	1.75611e+58	1.52124	1.428	13.24	13.24
8.37083	760.338	259.773	3176.49	3.64015e+54	2.14322e+58	1.75168	2.09	14.304	14.304
8.37083	308.574	259.773	1496.19	1.14151e+55	2.5732e+58	1.98341	3.078	16.131	16.131
7.359	39.2794	249.187	321.371	7.70919e+55	2.83746e+58	2.0428	6.172	22.008	22.008
8.37083	110.094	259.773	671.028	3.59471e+55	2.91351e+58	2.13873	4.564	18.922	18.922
10.831	1873.5	282.413	7026.17	1.5046e+54	1.75628e+58	1.52145	1.476	13.243	13.243
10.831	4616.39	282.413	16055.7	4.21137e+53	1.49641e+58	1.3484	0.961	13.061	13.061
9.52178	760.338	270.84	3176.49	4.31049e+54	2.14282e+58	1.75172	2.157	14.312	14.312
7.359	5	249.187	87.6168	2.24732e+56	9.37858e+57	0.830757	9.505	24.038	24.038
7.359	14.0142	249.187	163.615	1.48225e+56	2.10213e+58	1.56641	7.928	24.523	24.523
9.52178	308.574	270.84	1496.19	1.34693e+55	2.56921e+58	1.98197	3.172	16.146	16.146
12.3202	4616.39	294.52	16055.7	4.9998e+53	1.49657e+58	1.34854	0.995	13.062	13.062
12.3202	1873.5	294.52	7026.17	1.78489e+54	1.75644e+58	1.52167	1.526	13.247	13.247
8.37083	39.2794	259.773	321.371	8.92511e+55	2.7833e+58	2.01695	6.306	22.008	22.008
10.831	760.338	282.413	3176.49	5.10419e+54	2.14223e+58	1.7517	2.227	14.32	14.32
9.52178	110.094	270.84	671.028	4.20881e+55	2.89336e+58	2.12993	4.688	18.944	18.944
10.831	308.574	282.413	1496.19	1.58897e+55	2.56428e+58	1.98017	3.27	16.162	16.162
8.37083	5	259.773	87.6168	2.53285e+56	7.97986e+57	0.760186	9.575	22.991	22.991
14.0142	1873.5	307.191	7026.17	2.11743e+54	1.75658e+58	1.5219	1.579	13.252	13.252
14.0142	4616.39	307.191	16055.7	5.93631e+53	1.49674e+58	1.3487	1.03	13.063	13.063
8.37083	14.0142	259.773	163.615	1.69215e+56	1.98838e+58	1.50841	8.048	24.348	24.348
12.3202	760.338	294.52	3176.49	6.04363e+54	2.14142e+58	1.75162	2.301	14.33	14.33
10.831	110.094	282.413	671.028	4.92491e+55	2.86952e+58	2.11951	4.819	18.966	18.966
9.52178	39.2794	270.84	321.371	1.03238e+56	2.721e+58	1.98722	6.446	21.998	21.998
12.3202	308.574	294.52	1496.19	1.87398e+55	2.5582e+58	1.9779	3.374	16.18	16.18
15.9411	1873.5	320.459	7026.17	2.51196e+54	1.75668e+58	1.52214	1.636	13.257	13.257
15.9411	4616.39	320.459	16055.7	7.04865e+53	1.49694e+58	1.34888	1.067	13.065	13.065
14.0142	760.338	307.191	3176.49	7.1553e+54	2.14031e+58	1.75144	2.38	14.34	14.34
9.52178	5	270.84	87.6168	2.85178e+56	6.62043e+57	0.694603	9.65	21.682	21.682
12.3202	110.094	294.52	671.028	5.75894e+55	2.84137e+58	2.1072	4.956	18.987	18.987
9.52178	14.0142	270.84	163.615	1.9297e+56	1.86224e+58	1.44428	8.173	24.111	24.111
18.1329	1873.5	334.358	7026.17	2.97998e+54	1.75674e+58	1.52238	1.695	13.263	13.263
18.1329	4616.39	334.358	16055.7	8.36994e+53	1.49715e+58	1.34908	1.106	13.067	13.067
10.831	39.2794	282.413	321.371	1.19298e+56	2.64954e+58	1.95313	6.592	21.975	21.975
14.0142	308.574	307.191	1496.19	2.20937e+55	2.55074e+58	1.97508	3.483	16.2	16.2
15.9411	760.338	320.459	3176.49	8.47041e+54	2.13883e+58	1.75113	2.462	14.352	14.352
10.831	5	282.413	87.6168	3.20711e+56	5.36943e+57	0.638875	9.73	20.123	20.123
20.6261	1873.5	348.925	7026.17	3.53513e+54	1.75672e+58	1.52261	1.758	13.27	13.27
20.6261	4616.39	348.925	16055.7	9.93947e+53	1.49738e+58	1.3493	1.147	13.07	13.07
14.0142	110.094	307.191	671.028	6.72901e+55	2.80819e+58	2.09266	5.099	19.006	19.006
15.9411	308.574	320.459	1496.19	2.60378e+55	2.54161e+58	1.97158	3.598	16.22	16.22
10.831	14.0142	282.413	163.615	2.19793e+56	1.72357e+58	1.37409	8.302	23.792	23.792
12.3202	39.2794	294.52	321.371	1.37702e+56	2.56782e+58	1.91415	6.743	21.933	21.933
18.1329	760.338	334.358	3176.49	1.00256e+55	2.13689e+58	1.75067	2.549	14.365	14.365
12.3202	5	294.52	87.6168	3.60188e+56	4.29084e+57	0.597572	9.813	18.389	18.389
23.462	1873.5	364.202	7026.17	4.19357e+54	1.75661e+58	1.52283	1.824	13.278	13.278
23.462	4616.39	364.202	16055.7	1.18039e+54	1.49763e+58	1.34955	1.191	13.072	13.072
18.1329	308.574	334.358	1496.19	3.06724e+55	2.53047e+58	1.96726	3.718	16.242	16.242
15.9411	110.094	320.459	671.028	7.8557e+55	2.76919e+58	2.07553	5.247	19.022	19.022
20.6261	760.338	348.925	3176.49	1.18643e+55	2.13437e+58	1.74999	2.641	14.38	14.38
14.0142	5	307.191	87.6168	4.03918e+56	3.42107e+57	0.573439	9.901	16.617	16.617
26.688	1873.5	380.233	7026.17	4.97446e+54	1.75635e+58	1.52302	1.893	13.287	13.287
14.0142	39.2794	307.191	321.371	1.58748e+56	2.47473e+58	1.86972	6.9	21.867	21.867
26.688	4616.39	380.233	16055.7	1.40187e+54	1.4979e+58	1.34982	1.237	13.076	13.076
12.3202	14.0142	294.52	163.615	2.50003e+56	1.57292e+58	1.29837	8.436	23.366	23.366
15.9411	5	320.459	87.6168	4.52208e+56	2.75749e+57	0.566587	9.992	14.954	14.954
20.6261	308.574	348.925	1496.19	3.61139e+55	2.51693e+58	1.96195	3.845	16.265	16.265
23.462	760.338	364.202	3176.49	1.40371e+55	2.13112e+58	1.74904	2.737	14.397	14.397
18.1329	110.094	334.358	671.028	9.16222e+55	2.72346e+58	2.05539	5.403	19.032	19.032
30.3574	1873.5	397.065	7026.17	5.90054e+54	1.75591e+58	1.52316	1.967	13.297	13.297
30.3574	4616.39	397.065	16055.7	1.66501e+54	1.49817e+58	1.35012	1.286	13.08	13.08
18.1329	5	334.358	87.6168	5.05356e+56	2.26785e+57	0.575086	10.085	13.503	13.503
15.9411	39.2794	320.459	321.371	1.82758e+56	2.36917e+58	1.81935	7.062	21.767	21.767
14.0142	14.0142	307.191	163.615	2.83936e+56	1.41193e+58	1.21837	8.573	22.804	22.804
20.6261	5	348.925	87.6168	5.63645e+56	1.90975e+57	0.596259	10.181	12.296	12.296
26.688	760.338	380.233	3176.49	1.6604e+55	2.12697e+58	1.74775	2.839	14.414	14.414
23.462	308.574	364.202	1496.19	4.24971e+55	2.50052e+58	1.95543	3.977	16.289	16.289
34.5315	1873.5	414.752	7026.17	6.99874e+54	1.75523e+58	1.52324	2.044	13.309	13.309
34.5315	4616.39	414.752	16055.7	1.97768e+54	1.49846e+58	1.35044	1.338	13.084	13.084
20.6261	110.094	348.925	671.028	1.06748e+56	2.66997e+58	2.03177	5.564	19.034	19.034
23.462	5	364.202	87.6168	6.2733e+56	1.64476e+57	0.627642	10.277	11.322	11.322
26.688	5	380.233	87.6168	6.96631e+56	1.44344e+57	0.667316	10.374	10.546	10.546
30.3574	5	397.065	87.6168	7.71717e+56	1.28481e+57	0.713884	10.469	9.93	10.469
18.1329	39.2794	334.358	321.371	2.10085e+56	2.25019e+58	1.76261	7.228	21.624	21.624
26.688	308.574	380.233	1496.19	4.99779e+55	2.48068e+58	1.94748	4.115	16.312	16.312
15.9411	14.0142	320.459	163.615	3.21942e+56	1.24369e+58	1.13631	8.713	22.071	22.071
30.3574	760.338	397.065	3176.49	1.96353e+55	2.12172e+58	1.74603	2.945	14.434	14.434
39.2794	1873.5	433.351	7026.17	8.30104e+54	1.75423e+58	1.52321	2.126	13.322	13.322
34.5315	5	414.752	87.6168	8.52697e+56	1.15435e+57	0.76632	10.56	9.442	10.56
39.2794	4616.39	433.351	16055.7	2.34924e+54	1.49873e+58	1.35079	1.392	13.09	13.09
23.462	110.094	364.202	671.028	1.24225e+56	2.60762e+58	2.00416	5.731	19.025	19.025
39.2794	5	433.351	87.6168	9.39576e+56	1.04222e+57	0.823833	10.643	9.043	10.643
44.6801	5	452.925	87.6168	1.03214e+57	9.42751e+56	0.885741	10.719	8.694	10.719
50.8234	5	473.542	87.6168	1.12994e+57	8.53105e+56	0.951374	10.785	8.372	10.785
44.6801	1873.5	452.925	7026.17	9.84533e+54	1.75281e+58	1.52304	2.212	13.337	13.337
34.5315	760.338	414.752	3176.49	2.32133e+55	2.11509e+58	1.74376	3.058	14.455	14.455
30.3574	308.574	397.065	1496.19	5.87356e+55	2.45677e+58	1.9378	4.26	16.334	16.334
44.6801	4616.39	452.925	16055.7	2.79092e+54	1.499e+58	1.35115	1.449	13.097	13.097
57.8114	5	495.278	87.6168	1.23235e+57	7.71674e+56	1.02004	10.842	8.069	10.842
20.6261	39.2794	348.925	321.371	2.41103e+56	2.11712e+58	1.69925	7.398	21.423	21.423
18.1329	14.0142	334.358	163.615	3.64381e+56	1.07319e+58	1.0557	8.856	21.138	21.138
65.7602	5	518.216	87.6168	1.33866e+57	6.97358e+56	1.09103	10.888	7.779	10.888
26.688	110.094	380.233	671.028	1.44381e+56	2.53523e+58	1.97199	5.904	19	19
74.8019	5	542.449	87.6168	1.44808e+57	6.2935e+56	1.16361	10.925	7.5	10.925
85.0869	5	568.076	87.6168	1.55974e+57	5.67024e+56	1.23702	10.951	7.229	10.951
50.8234	1873.5	473.542	7026.17	1.16767e+55	1.75085e+58	1.52267	2.302	13.354	13.354
96.7859	5	595.211	87.6168	1.67272e+57	5.09881e+56	1.31054	10.966	6.966	10.966
39.2794	760.338	433.351	3176.49	2.74348e+55	2.10678e+58	1.74082	3.175	14.477	14.477
50.8234	4616.39	473.542	16055.7	3.31604e+54	1.49922e+58	1.35154	1.509	13.104	13.104
34.5315	308.574	414.752	1496.19	6.89764e+55	2.42803e+58	1.92606	4.411	16.354	16.354
110.094	5	623.978	87.6168	1.78606e+57	4.57507e+56	1.38344	10.971	6.71	10.971
125.231	5	654.514	87.6168	1.89879e+57	4.09553e+56	1.45502	10.965	6.459	10.965
20.6261	14.0142	348.925	163.615	4.11612e+56	9.07292e+57	0.981357	9.002	19.989	19.989
23.462	39.2794	364.202	321.371	2.76211e+56	1.96977e+58	1.62936	7.573	21.146	21.146
142.45	5	686.972	87.6168	2.00993e+57	3.6571e+56	1.52462	10.948	6.214	10.948
30.3574	110.094	397.065	671.028	1.67574e+56	2.45155e+58	1.93471	6.083	18.953	18.953
162.036	5	721.524	87.6168	2.11851e+57	3.25704e+56	1.59164	10.921	5.973	10.921
57.8114	1873.5	495.278	7026.17	1.38485e+55	1.74819e+58	1.52204	2.398	13.372	13.372
184.315	5	758.36	87.6168	2.22362e+57	2.89283e+56	1.65553	10.885	5.738	10.885
57.8114	4616.39	495.278	16055.7	3.9406e+54	1.49939e+58	1.35192	1.573	13.113	13.113
44.6801	760.338	452.925	3176.49	3.24131e+55	2.09642e+58	1.73703	3.299	14.501	14.501
39.2794	308.574	433.351	1496.19	8.09366e+55	2.39361e+58	1.91187	4.568	16.37	16.37
209.657	5	797.692	87.6168	2.32435e+57	2.56213e+56	1.71579	10.838	5.507	10.838
238.484	5	839.757	87.6168	2.41988e+57	2.26271e+56	1.77204	10.782	5.281	10.782
271.275	5	884.821	87.6168	2.50948e+57	1.99246e+56	1.82392	10.717	5.06	10.717
23.462	14.0142	364.202	163.615	4.63993e+56	7.53868e+57	0.918805	9.148	18.645	18.645
308.574	5	933.181	87.6168	2.59249e+57	1.74934e+56	1.87118	10.644	4.844	10.644
65.7602	1873.5	518.216	7026.17	1.64244e+55	1.74464e+58	1.52106	2.499	13.392	13.392
351.001	5	985.173	87.6168	2.66835e+57	1.53135e+56	1.91365	10.564	4.632	10.564
26.688	39.2794	380.233	321.371	3.15824e+56	1.80882e+58	1.55357	7.751	20.77	20.77
34.5315	110.094	414.752	671.028	1.94197e+56	2.35537e+58	1.89175	6.266	18.875	18.875
399.262	5	1041.17	87.6168	2.73661e+57	1.3366e+56	1.95122	10.477	4.426	10.477
65.7602	4616.39	518.216	16055.7	4.68374e+54	1.49945e+58	1.3523	1.641	13.123	13.123
50.8234	760.338	473.542	3176.49	3.8281e+55	2.08353e+58	1.7322	3.428	14.525	14.525
454.159	5	1101.59	87.6168	2.79693e+57	1.16322e+56	1.98386	10.383	4.225	10.383
44.6801	308.574	452.925	1496.19	9.48856e+55	2.35253e+58	1.89479	4.733	16.379	16.379
516.604	5	1313.86	87.6168	2.84046e+57	9.79999e+55	2.0066	10.29	4.004	10.29
587.635	5	1563.82	87.6168	2.85719e+57	7.98525e+55	2.01443	10.192	3.756	10.192
668.432	5	1857.45	87.6168	2.85099e+57	6.44057e+55	2.00998	10.09	3.502	10.09
26.688	14.0142	380.233	163.615	5.21863e+56	6.19955e+57	0.87307	9.295	17.172	17.172
760.338	5	2201.98	87.6168	2.82705e+57	5.18804e+55	1.9962	9.984	3.259	9.984
864.881	5	2605.84	87.6168	2.79012e+57	4.1798e+55	1.97566	9.877	3.034	9.877
983.798	5	3078.78	87.6168	2.74421e+57	3.36826e+55	1.95042	9.771	2.824	9.771
74.8019	1873.5	542.449	7026.17	1.94801e+55	1.73995e+58	1.51961	2.605	13.414	13.414
1119.07	5	3632.11	87.6168	2.69257e+57	2.71501e+55	1.92217	9.669	2.629	9.669
74.8019	4616.39	542.449	16055.7	5.56837e+54	1.49937e+58	1.35264	1.712	13.135	13.135
1272.93	5	4278.96	87.6168	2.63779e+57	2.18909e+55	1.89223	9.573	2.448	9.573
57.8114	760.338	495.278	3176.49	4.51937e+55	2.06758e+58	1.72607	3.564	14.548	14.548
30.3574	39.2794	397.065	321.371	3.60371e+56	1.63617e+58	1.47332	7.931	20.271	20.271
39.2794	110.094	433.351	671.028	2.24679e+56	2.24561e+58	1.84266	6.455	18.756	18.756
1447.96	5	5034.51	87.6168	2.58193e+57	1.76562e+55	1.86164	9.483	2.279	9.483
50.8234	308.574	473.542	1496.19	1.11129e+56	2.30369e+58	1.87432	4.903	16.378	16.378
30.3574	14.0142	397.065	163.615	5.85541e+56	5.09546e+57	0.847146	9.441	15.677	15.677
1647.04	5	5916.37	87.6168	2.52657e+57	1.42455e+55	1.83124	9.401	2.123	9.401
1873.5	5	6944.91	87.6168	2.47294e+57	1.14977e+55	1.80168	9.329	1.977	9.329
2131.1	5	8143.69	87.6168	2.42196e+57	9.28325e+54	1.77345	9.265	1.842	9.265
2424.12	5	9540	87.6168	2.37433e+57	7.49811e+54	1.74694	9.21	1.716	9.21
2757.42	5	11165.4	87.6168	2.33051e+57	6.05851e+54	1.72243	9.165	1.599	9.165
85.0869	1873.5	568.076	7026.17	2.31055e+55	1.73383e+58	1.51757	2.717	13.437	13.437
34.5315	14.0142	414.752	163.615	6.55301e+56	4.22614e+57	0.84128	9.586	14.268	14.268
3136.56	5	13056.3	87.6168	2.29083e+57	4.89715e+54	1.70012	9.129	1.49	9.129
3567.82	5	15254.9	87.6168	2.25549e+57	3.9599e+54	1.68015	9.102	1.389	9.102
65.7602	760.338	518.216	3176.49	5.33323e+55	2.04792e+58	1.71837	3.707	14.57	14.57
85.0869	4616.39	568.076	16055.7	6.62207e+54	1.49908e+58	1.35293	1.787	13.148	13.148
4058.38	5	17809.9	87.6168	2.22456e+57	3.20323e+54	1.66259	9.083	1.294	9.083
4616.39	5	20777.5	87.6168	2.19803e+57	2.59212e+54	1.64747	9.072	1.207	9.072
57.8114	308.574	495.278	1496.19	1.30014e+56	2.24588e+58	1.84991	5.08	16.362	16.362
34.5315	39.2794	414.752	321.371	4.10284e+56	1.45541e+58	1.39118	8.114	19.621	19.621
44.6801	110.094	452.925	671.028	2.59479e+56	2.1215e+58	1.78718	6.649	18.583	18.583
39.2794	14.0142	433.351	163.615	7.31368e+56	3.56018e+57	0.85352	9.729	13.023	13.023
5251.12	5	24222.6	87.6168	2.17582e+57	2.09837e+54	1.63475	9.067	1.125	9.067
5973.12	5	28220.4	87.6168	2.15778e+57	1.69929e+54	1.62438	9.069	1.049	9.069
6794.4	5	32857.3	87.6168	2.1437e+57	1.37661e+54	1.61627	9.076	0.978	9.076
7728.6	5	38233.3	87.6168	2.13336e+57	1.11559e+54	1.61029	9.087	0.912	9.087
96.7859	1873.5	595.211	7026.17	2.74083e+55	1.72588e+58	1.51475	2.835	13.462	13.462
44.6801	14.0142	452.925	163.615	8.13893e+56	3.05335e+57	0.880928	9.867	11.97	11.97
8791.24	5	44463.4	87.6168	2.12646e+57	9.04386e+53	1.60629	9.103	0.851	9.103
74.8019	760.338	542.449	3176.49	6.29086e+55	2.02376e+58	1.70872	3.856	14.589	14.589
10000	5	51680.6	87.6168	2.12271e+57	7.33416e+53	1.60411	9.121	0.794	9.121
96.7859	4616.39	595.211	16055.7	7.87806e+54	1.49849e+58	1.35312	1.867	13.164	13.164
50.8234	14.0142	473.542	163.615	9.02942e+56	2.66305e+57	0.920554	10.001	11.104	11.104
65.7602	308.574	518.216	1496.19	1.5193e+56	2.17783e+58	1.821	5.264	16.325	16.325
39.2794	39.2794	433.351	321.371	4.6599e+56	1.27213e+58	1.31106	8.297	18.8	18.8
57.8114	14.0142	495.278	163.615	9.98475e+56	2.35463e+57	0.969869	10.129	10.404	10.404
50.8234	110.094	473.542	671.028	2.99084e+56	1.9828e+58	1.72541	6.846	18.338	18.338
65.7602	14.0142	518.216	163.615	1.10033e+57	2.10213e+57	1.02682	10.25	9.841	10.25
110.094	1873.5	623.978	7026.17	3.25167e+55	1.71563e+58	1.51093	2.96	13.486	13.486
85.0869	760.338	568.076	3176.49	7.4169e+55	1.99422e+58	1.69674	4.013	14.603	14.603
74.8019	14.0142	542.449	163.615	1.20819e+57	1.88685e+57	1.08975	10.36	9.386	10.36
85.0869	14.0142	568.076	163.615	1.32148e+57	1.69671e+57	1.15724	10.455	8.997	10.455
110.094	4616.39	623.978	16055.7	9.37653e+54	1.49749e+58	1.35316	1.952	13.181	13.181
74.8019	308.574	542.449	1496.19	1.77311e+56	2.09828e+58	1.78704	5.454	16.258	16.258
44.6801	39.2794	452.925	321.371	5.27895e+56	1.09369e+58	1.2381	8.48	17.805	17.805
96.7859	14.0142	595.211	163.615	1.43915e+57	1.52575e+57	1.22798	10.536	8.641	10.536
110.094	14.0142	623.978	163.615	1.5599e+57	1.37084e+57	1.3007	10.599	8.306	10.599
57.8114	110.094	495.278	671.028	3.44003e+56	1.83024e+58	1.65805	7.047	18.001	18.001
125.231	14.0142	654.514	163.615	1.68231e+57	1.22989e+57	1.37419	10.647	7.986	10.647
125.231	1873.5	654.514	7026.17	3.85842e+55	1.70251e+58	1.50584	3.092	13.51	13.51
96.7859	760.338	595.211	3176.49	8.74001e+55	1.95825e+58	1.68194	4.177	14.607	14.607
142.45	14.0142	686.972	163.615	1.80493e+57	1.1014e+57	1.44731	10.678	7.678	10.678
5	5.68748	220.077	94.5107	1.49344e+56	1.47431e+58	1.12874	9.113	25.993	25.993
162.036	14.0142	721.524	163.615	1.92633e+57	9.84198e+56	1.519	10.693	7.381	10.693
125.231	4616.39	654.514	16055.7	1.1166e+55	1.49592e+58	1.35297	2.042	13.201	13.201
85.0869	308.574	568.076	1496.19	2.06641e+56	2.00606e+58	1.74756	5.65	16.151	16.151
184.315	14.0142	758.36	163.615	2.04513e+57	8.77361e+56	1.58833	10.692	7.092	10.692
50.8234	39.2794	473.542	321.371	5.9637e+56	9.28183e+57	1.17797	8.663	16.662	16.662
209.657	14.0142	797.692	163.615	2.16006e+57	7.80099e+56	1.65449	10.677	6.81	10.677
65.7602	110.094	518.216	671.028	3.94756e+56	1.66586e+58	1.5867	7.251	17.55	17.55
238.484	14.0142	839.757	163.615	2.26992e+57	6.91722e+56	1.71679	10.649	6.535	10.649
142.45	1873.5	686.972	7026.17	4.57949e+55	1.68578e+58	1.49915	3.231	13.531	13.531
271.275	14.0142	884.821	163.615	2.37368e+57	6.11614e+56	1.7747	10.607	6.267	10.607
308.574	14.0142	933.181	163.615	2.47043e+57	5.39203e+56	1.82778	10.555	6.005	10.555
110.094	760.338	623.978	3176.49	1.02935e+56	1.91466e+58	1.66379	4.348	14.597	14.597
57.8114	39.2794	495.278	321.371	6.71734e+56	7.82471e+57	1.13553	8.843	15.431	15.431
351.001	14.0142	985.173	163.615	2.55942e+57	4.7395e+56	1.87574	10.491	5.749	10.491
142.45	4616.39	686.972	16055.7	1.33058e+55	1.49358e+58	1.35246	2.137	13.223	13.223
399.262	14.0142	1041.17	163.615	2.64007e+57	4.15343e+56	1.9184	10.418	5.499	10.418
96.7859	308.574	595.211	1496.19	2.4045e+56	1.90032e+58	1.70233	5.852	15.989	15.989
454.159	14.0142	1101.59	163.615	2.71194e+57	3.62889e+56	1.95568	10.336	5.255	10.336
516.604	14.0142	1313.86	163.615	2.7672e+57	3.10388e+56	1.98288	10.252	5.002	10.252
74.8019	110.094	542.449	671.028	4.51863e+56	1.4935e+58	1.51412	7.457	16.965	16.965
587.635	14.0142	1563.82	163.615	2.79606e+57	2.58132e+56	1.99506	10.164	4.729	10.164
162.036	1873.5	721.524	7026.17	5.43692e+55	1.66459e+58	1.49043	3.379	13.546	13.546
65.7602	39.2794	518.216	321.371	7.54226e+56	6.60292e+57	1.11353	9.02	14.196	14.196
668.432	14.0142	1857.45	163.615	2.80127e+57	2.11348e+56	1.99456	10.07	4.445	10.07
125.231	760.338	654.514	3176.49	1.21157e+56	1.86217e+58	1.64172	4.528	14.567	14.567
760.338	14.0142	2201.98	163.615	2.78737e+57	1.71731e+56	1.98419	9.97	4.159	9.97
5.68748	5.68748	229.361	94.5107	1.68886e+56	1.35368e+58	1.06462	9.178	25.612	25.612
864.881	14.0142	2605.84	163.615	2.75891e+57	1.3915e+56	1.96647	9.868	3.883	9.868
162.036	4616.39	721.524	16055.7	1.5868e+55	1.4902e+58	1.3515	2.239	13.246	13.246
983.798	14.0142	3078.78	163.615	2.71994e+57	1.12683e+56	1.94353	9.766	3.621	9.766
74.8019	39.2794	542.449	321.371	8.43989e+56	5.61596e+57	1.11209	9.192	13.037	13.037
110.094	308.574	623.978	1496.19	2.79313e+56	1.78084e+58	1.65153	6.061	15.755	15.755
1119.07	14.0142	3632.11	163.615	2.6739e+57	9.12416e+55	1.91711	9.667	3.378	9.667
85.0869	110.094	568.076	671.028	5.15828e+56	1.31894e+58	1.4444	7.664	16.233	16.233
1272.93	14.0142	4278.96	163.615	2.62358e+57	7.3879e+55	1.8886	9.573	3.15	9.573
1447.96	14.0142	5034.51	163.615	2.57123e+57	5.98238e+55	1.85913	9.485	2.938	9.485
184.315	1873.5	758.36	7026.17	6.45728e+55	1.63788e+58	1.4792	3.536	13.552	13.552
85.0869	39.2794	568.076	321.371	9.41039e+56	4.83456e+57	1.12919	9.358	12.01	12.01
1647.04	14.0142	5916.37	163.615	2.51861e+57	4.8448e+55	1.82958	9.404	2.741	9.404
142.45	760.338	686.972	3176.49	1.42513e+56	1.79944e+58	1.61517	4.716	14.507	14.507
1873.5	14.0142	6944.91	163.615	2.4671e+57	3.92417e+55	1.80065	9.332	2.557	9.332
96.7859	39.2794	595.211	321.371	1.04524e+57	4.21686e+57	1.16181	9.516	11.134	11.134
2131.1	14.0142	8143.69	163.615	2.41776e+57	3.1791e+55	1.77289	9.268	2.385	9.268
184.315	4616.39	758.36	16055.7	1.89411e+55	1.48544e+58	1.34991	2.348	13.271	13.271
2424.12	14.0142	9540	163.615	2.37135e+57	2.57609e+55	1.74672	9.213	2.225	9.213
96.7859	110.094	595.211	671.028	5.8711e+56	1.14947e+58	1.38264	7.87	15.361	15.361
125.231	308.574	654.514	1496.19	3.23845e+56	1.64837e+58	1.59598	6.274	15.429	15.429
110.094	39.2794	623.978	321.371	1.15629e+57	3.72119e+57	1.20672	9.664	10.408	10.408
2757.42	14.0142	11165.4	163.615	2.32847e+57	2.088e+55	1.72245	9.169	2.077	9.169
3136.56	14.0142	13056.3	163.615	2.28948e+57	1.69285e+55	1.70031	9.132	1.938	9.132
125.231	39.2794	654.514	321.371	1.27366e+57	3.31237e+57	1.26098	9.802	9.815	9.815
3567.82	14.0142	15254.9	163.615	2.25465e+57	1.37288e+55	1.68045	9.105	1.809	9.105
209.657	1873.5	797.692	7026.17	7.67245e+55	1.60441e+58	1.4649	3.702	13.543	13.543
4058.38	14.0142	17809.9	163.615	2.22408e+57	1.11373e+55	1.66295	9.085	1.688	9.085
142.45	39.2794	686.972	321.371	1.39666e+57	2.96318e+57	1.32204	9.927	9.334	9.927
162.036	760.338	721.524	3176.49	1.67511e+56	1.72519e+58	1.58364	4.913	14.406	14.406
4616.39	14.0142	20777.5	163.615	2.19781e+57	9.03776e+54	1.64785	9.074	1.576	9.074
5251.12	14.0142	24222.6	163.615	2.17577e+57	7.33636e+54	1.63514	9.069	1.471	9.069
162.036	39.2794	721.524	321.371	1.52422e+57	2.6546e+57	1.3877	10.035	8.928	10.035
6.46948	5.68748	239.057	94.5107	1.90902e+56	1.22345e+58	0.995932	9.247	25.11	25.11
110.094	110.094	623.978	671.028	6.66106e+56	9.92616e+57	1.33411	8.075	14.382	14.382
5973.12	14.0142	28220.4	163.615	2.15785e+57	5.95719e+54	1.62476	9.07	1.374	9.07
184.315	39.2794	758.36	321.371	1.65465e+57	2.3769e+57	1.45599	10.122	8.557	10.122
142.45	308.574	686.972	1496.19	3.74695e+56	1.50515e+58	1.53753	6.493	14.992	14.992
6794.4	14.0142	32857.3	163.615	2.14384e+57	4.83885e+54	1.61662	9.077	1.283	9.077
209.657	4616.39	797.692	16055.7	2.26343e+55	1.47884e+58	1.34747	2.464	13.298	13.298
209.657	39.2794	797.692	321.371	1.78587e+57	2.12522e+57	1.52507	10.188	8.21	10.188
7728.6	14.0142	38233.3	163.615	2.13353e+57	3.93174e+54	1.61061	9.089	1.198	9.089
238.484	39.2794	839.757	321.371	1.91577e+57	1.89643e+57	1.59329	10.233	7.878	10.233
8791.24	14.0142	44463.4	163.615	2.12665e+57	3.19571e+54	1.60658	9.104	1.119	9.104
238.484	1873.5	839.757	7026.17	9.12092e+55	1.5628e+58	1.44689	3.879	13.511	13.511
125.231	110.094	654.514	671.028	7.53112e+56	8.54251e+57	1.30299	8.277	13.353	13.353
271.275	39.2794	884.821	321.371	2.04232e+57	1.68828e+57	1.65922	10.257	7.559	10.257
10000	14.0142	51680.6	163.615	2.1229e+57	2.59831e+54	1.60437	9.122	1.045	9.122
184.315	760.338	758.36	3176.49	1.96734e+56	1.63843e+58	1.54688	5.118	14.247	14.247
308.574	39.2794	933.181	321.371	2.16366e+57	1.499e+57	1.72166	10.261	7.25	10.261
351.001	39.2794	985.173	321.371	2.27819e+57	1.32717e+57	1.77968	10.247	6.95	10.247
162.036	308.574	721.524	1496.19	4.32523e+56	1.35526e+58	1.47921	6.715	14.428	14.428
399.262	39.2794	1041.17	321.371	2.3846e+57	1.17153e+57	1.83258	10.217	6.659	10.217
142.45	110.094	686.972	671.028	8.48284e+56	7.37157e+57	1.29127	8.474	12.344	12.344
238.484	4616.39	839.757	16055.7	2.70826e+55	1.46981e+58	1.34388	2.588	13.323	13.323
454.159	39.2794	1101.59	321.371	2.48182e+57	1.03097e+57	1.8799	10.172	6.375	10.172
516.604	39.2794	1313.86	321.371	2.56305e+57	8.95957e+56	1.91704	10.119	6.094	10.119
162.036	110.094	721.524	671.028	9.51601e+56	6.40803e+57	1.29855	8.665	11.413	11.413
271.275	1873.5	884.821	7026.17	1.0849e+56	1.51151e+58	1.42451	4.067	13.446	13.446
587.635	39.2794	1563.82	321.371	2.61913e+57	7.63315e+56	1.93906	10.058	5.806	10.058
209.657	760.338	797.692	3176.49	2.3084e+56	1.53877e+58	1.50505	5.333	14.014	14.014
184.315	308.574	758.36	1496.19	4.97982e+56	1.20455e+58	1.42529	6.941	13.736	13.736
668.432	39.2794	1857.45	321.371	2.65113e+57	6.40487e+56	1.94783	9.987	5.508	9.987
184.315	110.094	758.36	671.028	1.06282e+57	5.62344e+57	1.32261	8.848	10.597	10.597
7.359	5.68748	249.187	94.5107	2.15649e+56	1.08518e+58	0.923853	9.321	24.449	24.449
760.338	39.2794	2201.98	321.371	2.66223e+57	5.31549e+56	1.94584	9.906	5.206	9.906
209.657	110.094	797.692	671.028	1.18144e+57	4.98003e+57	1.36038	9.02	9.906	9.906
864.881	39.2794	2605.84	321.371	2.65618e+57	4.37837e+56	1.93548	9.821	4.904	9.821
271.275	4616.39	884.821	16055.7	3.24538e+55	1.45761e+58	1.33877	2.721	13.346	13.346
983.798	39.2794	3078.78	321.371	2.63667e+57	3.58923e+56	1.91884	9.732	4.606	9.732
238.484	110.094	839.757	671.028	1.30667e+57	4.44086e+57	1.40858	9.179	9.336	9.336
1119.07	39.2794	3632.11	321.371	2.60711e+57	2.9342e+56	1.89769	9.644	4.318	9.644
209.657	308.574	797.692	1496.19	5.71682e+56	1.05993e+58	1.38071	7.169	12.935	12.935
271.275	110.094	884.821	671.028	1.43738e+57	3.97486e+57	1.46413	9.323	8.872	9.323
308.574	1873.5	933.181	7026.17	1.29123e+56	1.44907e+58	1.39723	4.268	13.331	13.331
238.484	760.338	839.757	3176.49	2.70566e+56	1.42689e+58	1.45909	5.556	13.684	13.684
1272.93	39.2794	4278.96	321.371	2.57049e+57	2.39534e+56	1.87354	9.558	4.042	9.558
308.574	110.094	933.181	671.028	1.57202e+57	3.55948e+57	1.52426	9.447	8.48	9.447
1447.96	39.2794	5034.51	321.371	2.52939e+57	1.95416e+56	1.84762	9.476	3.782	9.476
351.001	110.094	985.173	671.028	1.70819e+57	3.18349e+57	1.58647	9.548	8.121	9.548
1647.04	39.2794	5916.37	321.371	2.4859e+57	1.59364e+56	1.82093	9.4	3.538	9.4
5	15.9411	220.077	177.484	9.21942e+55	2.47968e+58	1.77395	7.375	24.504	24.504
1873.5	39.2794	6944.91	321.371	2.44175e+57	1.2993e+56	1.79429	9.331	3.31	9.331
238.484	308.574	839.757	1496.19	6.54145e+56	9.27761e+57	1.35008	7.397	12.068	12.068
399.262	110.094	1041.17	671.028	1.84309e+57	2.84133e+57	1.64848	9.622	7.783	9.622
2131.1	39.2794	8143.69	321.371	2.39827e+57	1.05915e+56	1.76833	9.27	3.096	9.27
454.159	110.094	1101.59	671.028	1.974e+57	2.52944e+57	1.70834	9.671	7.461	9.671
2424.12	39.2794	9540	321.371	2.35653e+57	8.63328e+55	1.74356	9.217	2.896	9.217
516.604	110.094	1313.86	671.028	2.09348e+57	2.23881e+57	1.76044	9.7	7.158	9.7
308.574	4616.39	933.181	16055.7	3.89582e+55	1.44125e+58	1.33165	2.866	13.363	13.363
271.275	760.338	884.821	3176.49	3.16719e+56	1.30505e+58	1.411	5.788	13.239	13.239
2757.42	39.2794	11165.4	321.371	2.31731e+57	7.03702e+55	1.72037	9.173	2.709	9.173
587.635	110.094	1563.82	671.028	2.19281e+57	1.95946e+57	1.79912	9.709	6.867	9.709
271.275	308.574	884.821	1496.19	7.45743e+56	8.12243e+57	1.3364	7.623	11.195	11.195
3136.56	39.2794	13056.3	321.371	2.28119e+57	5.73621e+55	1.69905	9.137	2.535	9.137
351.001	1873.5	985.173	7026.17	1.53775e+56	1.37429e+58	1.36474	4.482	13.147	13.147
668.432	110.094	1857.45	671.028	2.27099e+57	1.69529e+57	1.82502	9.699	6.577	9.699
3567.82	39.2794	15254.9	321.371	2.24858e+57	4.67633e+55	1.6798	9.11	2.371	9.11
760.338	110.094	2201.98	671.028	2.32884e+57	1.45148e+57	1.83973	9.673	6.284	9.673
4058.38	39.2794	17809.9	321.371	2.21973e+57	3.81284e+55	1.66275	9.091	2.219	9.091
8.37083	5.68748	259.773	94.5107	2.434e+56	9.41758e+57	0.850465	9.4	23.591	23.591
308.574	308.574	933.181	1496.19	8.46632e+56	7.14514e+57	1.34047	7.845	10.373	10.373
864.881	110.094	2605.84	671.028	2.36811e+57	1.23155e+57	1.84502	9.633	5.989	9.633
4616.39	39.2794	20777.5	321.371	2.19476e+57	3.10935e+55	1.64797	9.079	2.076	9.079
983.798	110.094	3078.78	671.028	2.39104e+57	1.03709e+57	1.84265	9.584	5.693	9.584
308.574	760.338	933.181	3176.49	3.70169e+56	1.17744e+58	1.3641	6.028	12.667	12.667
5251.12	39.2794	24222.6	321.371	2.17371e+57	2.53618e+55	1.63547	9.074	1.943	9.074
351.001	308.574	985.173	1496.19	9.56667e+56	6.3307e+57	1.36102	8.061	9.642	9.642
5973.12	39.2794	28220.4	321.371	2.15651e+57	2.06914e+55	1.62523	9.075	1.818	9.075
1119.07	110.094	3632.11	671.028	2.40012e+57	8.67994e+56	1.83423	9.528	5.399	9.528
351.001	4616.39	985.173	16055.7	4.68599e+55	1.41951e+58	1.32192	3.021	13.37	13.37
1272.93	110.094	4278.96	671.028	2.39787e+57	7.22964e+56	1.82123	9.469	5.108	9.469
6794.4	39.2794	32857.3	321.371	2.14304e+57	1.68853e+55	1.61717	9.081	1.702	9.081
399.262	308.574	1041.17	1496.19	1.07533e+57	5.64913e+57	1.39544	8.266	9.022	9.022
1447.96	110.094	5034.51	671.028	2.38674e+57	5.9994e+56	1.80493	9.41	4.824	9.41
399.262	1873.5	1041.17	7026.17	1.8324e+56	1.28674e+58	1.32734	4.709	12.872	12.872
7728.6	39.2794	38233.3	321.371	2.13311e+57	1.37829e+55	1.6112	9.092	1.593	9.092
454.159	308.574	1101.59	1496.19	1.20165e+57	5.06689e+57	1.44053	8.458	8.512	8.512
1647.04	110.094	5916.37	671.028	2.36899e+57	4.9649e+56	1.78643	9.352	4.547	9.352
351.001	760.338	985.173	3176.49	4.31812e+56	1.04999e+58	1.3229	6.276	11.976	11.976
516.604	308.574	1313.86	1496.19	1.32958e+57	4.5606e+57	1.48987	8.63	8.118	8.63
8791.24	39.2794	44463.4	321.371	2.1265e+57	1.12537e+55	1.60717	9.107	1.491	9.107
1873.5	110.094	6944.91	671.028	2.34663e+57	4.1008e+56	1.76669	9.298	4.281	9.298
10000	39.2794	51680.6	321.371	2.12293e+57	9.19114e+54	1.60494	9.124	1.396	9.124
2131.1	110.094	8143.69	671.028	2.32143e+57	3.38258e+56	1.74649	9.248	4.027	9.248
587.635	308.574	1563.82	1496.19	1.45156e+57	4.0989e+57	1.53586	8.773	7.798	8.773
668.432	308.574	1857.45	1496.19	1.56487e+57	3.66449e+57	1.57598	8.888	7.51	8.888
2424.12	110.094	9540	671.028	2.29486e+57	2.78769e+56	1.72649	9.204	3.785	9.204
5.68748	15.9411	229.361	177.484	1.05665e+56	2.40549e+58	1.73619	7.484	24.459	24.459
760.338	308.574	2201.98	1496.19	1.66752e+57	3.25382e+57	1.60919	8.975	7.238	8.975
2757.42	110.094	11165.4	671.028	2.26814e+57	2.29602e+56	1.70721	9.167	3.557	9.167
399.262	760.338	1041.17	3176.49	5.02527e+56	9.29246e+57	1.29232	6.53	11.197	11.197
454.159	1873.5	1101.59	7026.17	2.18451e+56	1.18735e+58	1.28634	4.952	12.479	12.479
864.881	308.574	2605.84	1496.19	1.7583e+57	2.86802e+57	1.63531	9.038	6.972	9.038
3136.56	110.094	13056.3	671.028	2.24226e+57	1.89023e+56	1.68906	9.136	3.343	9.136
983.798	308.574	3078.78	1496.19	1.83665e+57	2.50953e+57	1.65462	9.082	6.71	9.082
399.262	4616.39	1041.17	16055.7	5.64926e+55	1.3909e+58	1.30883	3.19	13.358	13.358
3567.82	110.094	15254.9	671.028	2.21797e+57	1.55565e+56	1.67237	9.113	3.141	9.113
1119.07	308.574	3632.11	1496.19	1.90257e+57	2.1806e+57	1.66771	9.108	6.448	9.108
9.52178	5.68748	270.84	94.5107	2.74441e+56	7.9778e+57	0.779015	9.482	22.495	22.495
4058.38	110.094	17809.9	671.028	2.19585e+57	1.28e+56	1.65736	9.096	2.951	9.096
1272.93	308.574	4278.96	1496.19	1.95655e+57	1.88259e+57	1.67533	9.122	6.186	9.122
4616.39	110.094	20777.5	671.028	2.17629e+57	1.05306e+56	1.64419	9.085	2.773	9.085
454.159	760.338	1101.59	3176.49	5.83099e+56	8.20635e+57	1.27646	6.788	10.385	10.385
5251.12	110.094	24222.6	671.028	2.15956e+57	8.66312e+55	1.63296	9.081	2.605	9.081
1447.96	308.574	5034.51	1496.19	1.99945e+57	1.61583e+57	1.67831	9.125	5.924	9.125
1647.04	308.574	5916.37	1496.19	2.03239e+57	1.37968e+57	1.6775	9.122	5.664	9.122
5973.12	110.094	28220.4	671.028	2.14579e+57	7.12689e+55	1.62369	9.083	2.448	9.083
516.604	1873.5	1313.86	7026.17	2.58814e+56	1.0841e+58	1.24652	5.199	11.98	11.98
1873.5	308.574	6944.91	1496.19	2.05666e+57	1.17269e+57	1.67372	9.114	5.406	9.114
516.604	760.338	1313.86	3176.49	6.70745e+56	7.30161e+57	1.27694	7.039	9.64	9.64
6794.4	110.094	32857.3	671.028	2.13503e+57	5.86349e+55	1.61637	9.089	2.3	9.089
2131.1	308.574	8143.69	1496.19	2.07362e+57	9.92857e+56	1.66776	9.103	5.151	9.103
7728.6	110.094	38233.3	671.028	2.12722e+57	4.82462e+55	1.61094	9.099	2.162	9.099
2424.12	308.574	9540	1496.19	2.08462e+57	8.37815e+56	1.6603	9.092	4.901	9.092
587.635	760.338	1563.82	3176.49	7.61471e+56	6.56732e+57	1.28966	7.272	9.021	9.021
454.159	4616.39	1101.59	16055.7	6.82793e+55	1.35361e+58	1.29155	3.374	13.316	13.316
2757.42	308.574	11165.4	1496.19	2.09097e+57	7.05035e+56	1.65198	9.081	4.658	9.081
8791.24	110.094	44463.4	671.028	2.12224e+57	3.97045e+55	1.6073	9.114	2.032	9.114
668.432	760.338	1857.45	3176.49	8.54168e+56	5.94653e+57	1.30988	7.488	8.518	8.518
3136.56	308.574	13056.3	1496.19	2.09388e+57	5.91967e+56	1.64332	9.073	4.421	9.073
10000	110.094	51680.6	671.028	2.11994e+57	3.26813e+55	1.60535	9.131	1.909	9.131
3567.82	308.574	15254.9	1496.19	2.09443e+57	4.96142e+56	1.63477	9.067	4.192	9.067
760.338	760.338	2201.98	3176.49	9.47683e+56	5.39961e+57	1.3341	7.685	8.11	8.11
587.635	1873.5	1563.82	7026.17	3.03093e+56	9.85713e+57	1.21254	5.442	11.418	11.418
5	44.6801	220.077	351.115	4.45396e+55	2.99118e+58	2.12651	5.583	21.582	21.582
864.881	760.338	2605.84	3176.49	1.04085e+57	4.90105e+57	1.35982	7.863	7.778	7.863
4058.38	308.574	17809.9	1496.19	2.09355e+57	4.15254e+56	1.62672	9.065	3.971	9.065
983.798	760.338	3078.78	3176.49	1.13253e+57	4.43572e+57	1.38535	8.025	7.501	8.025
4616.39	308.574	20777.5	1496.19	2.09204e+57	3.47193e+56	1.61944	9.065	3.76	9.065
1119.07	760.338	3632.11	3176.49	1.22157e+57	3.99675e+57	1.4096	8.167	7.253	8.167
5251.12	308.574	24222.6	1496.19	2.09055e+57	2.9007e+56	1.61316	9.07	3.558	9.07
6.46948	15.9411	239.057	177.484	1.21037e+56	2.32159e+58	1.69357	7.597	24.392	24.392
10.831	5.68748	282.413	94.5107	3.09073e+56	6.59546e+57	0.713925	9.57	21.141	21.141
1272.93	760.338	4278.96	3176.49	1.30679e+57	3.58287e+57	1.43186	8.292	7.019	8.292
5973.12	308.574	28220.4	1496.19	2.08956e+57	2.42219e+56	1.60803	9.078	3.366	9.078
668.432	1873.5	1857.45	7026.17	3.51317e+56	8.94776e+57	1.18598	5.68	10.825	10.825
1447.96	760.338	5034.51	3176.49	1.3872e+57	3.19475e+57	1.45174	8.4	6.792	8.4
516.604	4616.39	1313.86	16055.7	8.21601e+55	1.3081e+58	1.27041	3.565	13.234	13.234
6794.4	308.574	32857.3	1496.19	2.08947e+57	2.0219e+56	1.60414	9.089	3.185	9.089
1647.04	760.338	5916.37	3176.49	1.46211e+57	2.83352e+57	1.4691	8.493	6.57	8.493
7728.6	308.574	38233.3	1496.19	2.09052e+57	1.68735e+56	1.60154	9.103	3.013	9.103
1873.5	760.338	6944.91	3176.49	1.53106e+57	2.50017e+57	1.48397	8.573	6.35	8.573
8791.24	308.574	44463.4	1496.19	2.09287e+57	1.40798e+56	1.60022	9.12	2.85	9.12
2131.1	760.338	8143.69	3176.49	1.59391e+57	2.19524e+57	1.49651	8.642	6.131	8.642
760.338	1873.5	2201.98	7026.17	4.03423e+56	8.12633e+57	1.16755	5.911	10.231	10.231
10000	308.574	51680.6	1496.19	2.09659e+57	1.17482e+56	1.60014	9.139	2.696	9.139
2424.12	760.338	9540	3176.49	1.65071e+57	1.91869e+57	1.50698	8.702	5.914	8.702
2757.42	760.338	11165.4	3176.49	1.70172e+57	1.66993e+57	1.5157	8.754	5.698	8.754
864.881	1873.5	2605.84	7026.17	4.59264e+56	7.3944e+57	1.15712	6.136	9.664	9.664
3136.56	760.338	13056.3	3176.49	1.74733e+57	1.44787e+57	1.523	8.801	5.484	8.801
5	125.231	220.077	739.112	1.66285e+55	2.9345e+58	2.15007	3.933	18.466	18.466
587.635	4616.39	1563.82	16055.7	9.7864e+55	1.25644e+58	1.24664	3.759	13.108	13.108
3567.82	760.338	15254.9	3176.49	1.78806e+57	1.25104e+57	1.52921	8.844	5.272	8.844
4058.38	760.338	17809.9	3176.49	1.82446e+57	1.07769e+57	1.53466	8.883	5.063	8.883
5.68748	44.6801	229.361	351.115	5.17375e+55	2.96035e+58	2.11187	5.699	21.6	21.6
12.3202	5.68748	294.52	94.5107	3.47602e+56	5.34191e+57	0.66023	9.661	19.557	19.557
983.798	1873.5	3078.78	7026.17	5.18612e+56	6.74499e+57	1.15392	6.355	9.14	9.14
4616.39	760.338	20777.5	3176.49	1.85712e+57	9.25896e+56	1.53963	8.919	4.858	8.919
5251.12	760.338	24222.6	3176.49	1.8866e+57	7.93662e+56	1.54437	8.954	4.656	8.954
1119.07	1873.5	3632.11	7026.17	5.81171e+56	6.16657e+57	1.15688	6.567	8.67	8.67
5973.12	760.338	28220.4	3176.49	1.91344e+57	6.78992e+56	1.54908	8.987	4.459	8.987
6794.4	760.338	32857.3	3176.49	1.93814e+57	5.79951e+56	1.55393	9.02	4.267	9.02
7.359	15.9411	249.187	177.484	1.38543e+56	2.22706e+58	1.6456	7.716	24.296	24.296
1272.93	1873.5	4278.96	7026.17	6.4658e+56	5.64653e+57	1.16482	6.771	8.257	8.257
668.432	4616.39	1857.45	16055.7	1.15571e+56	1.19919e+58	1.22071	3.953	12.933	12.933
7728.6	760.338	38233.3	3176.49	1.96111e+57	4.94709e+56	1.55903	9.052	4.08	9.052
5	351.001	220.077	1661.43	5.01856e+54	2.52135e+58	1.95534	2.606	15.786	15.786
1447.96	1873.5	5034.51	7026.17	7.14435e+56	5.17329e+57	1.17661	6.968	7.898	7.898
8791.24	760.338	44463.4	3176.49	1.98272e+57	4.21562e+56	1.56446	9.083	3.899	9.083
1647.04	1873.5	5916.37	7026.17	7.84297e+56	4.73736e+57	1.1913	7.158	7.589	7.589
10000	760.338	51680.6	3176.49	2.00324e+57	3.58956e+56	1.57025	9.113	3.724	9.113
1873.5	1873.5	6944.91	7026.17	8.55713e+56	4.33148e+57	1.20808	7.34	7.324	7.34
14.0142	5.68748	307.191	94.5107	3.90345e+56	4.27729e+57	0.622259	9.757	17.833	17.833
2131.1	1873.5	8143.69	7026.17	9.28235e+56	3.9505e+57	1.22634	7.515	7.097	7.515
5.68748	125.231	229.361	739.112	1.95163e+55	2.92615e+58	2.14649	4.031	18.484	18.484
2424.12	1873.5	9540	7026.17	1.00138e+57	3.59142e+57	1.24561	7.681	6.894	7.681
760.338	4616.39	2201.98	16055.7	1.35453e+56	1.13716e+58	1.19324	4.149	12.706	12.706
2757.42	1873.5	11165.4	7026.17	1.07456e+57	3.25348e+57	1.26554	7.838	6.703	7.838
3136.56	1873.5	13056.3	7026.17	1.14721e+57	2.9368e+57	1.28585	7.984	6.52	7.984
6.46948	44.6801	239.057	351.115	6.00734e+55	2.92456e+58	2.09491	5.821	21.615	21.615
3567.82	1873.5	15254.9	7026.17	1.21878e+57	2.64163e+57	1.30633	8.121	6.342	8.121
4058.38	1873.5	17809.9	7026.17	1.28883e+57	2.3681e+57	1.32682	8.248	6.168	8.248
4616.39	1873.5	20777.5	7026.17	1.35697e+57	2.11614e+57	1.3472	8.367	5.997	8.367
15.9411	5.68748	320.459	94.5107	4.37614e+56	3.42916e+57	0.602168	9.855	16.109	16.109
5.68748	351.001	229.361	1661.43	5.92613e+54	2.52015e+58	1.955	2.678	15.795	15.795
5251.12	1873.5	24222.6	7026.17	1.4229e+57	1.88537e+57	1.36739	8.476	5.828	8.476
5	864.881	220.077	3549.7	1.55989e+54	2.08274e+58	1.71654	1.754	14.083	14.083
864.881	4616.39	2605.84	16055.7	1.57677e+56	1.07148e+58	1.16505	4.345	12.425	12.425
5973.12	1873.5	28220.4	7026.17	1.48639e+57	1.67519e+57	1.38732	8.577	5.661	8.577
8.37083	15.9411	259.773	177.484	1.58439e+56	2.12098e+58	1.59187	7.839	24.161	24.161
6794.4	1873.5	32857.3	7026.17	1.54727e+57	1.48475e+57	1.40694	8.67	5.495	8.67
7728.6	1873.5	38233.3	7026.17	1.60544e+57	1.31302e+57	1.42621	8.755	5.332	8.755
8791.24	1873.5	44463.4	7026.17	1.66084e+57	1.15884e+57	1.44509	8.833	5.171	8.833
6.46948	125.231	239.057	739.112	2.29024e+55	2.91616e+58	2.1422	4.135	18.503	18.503
10000	1873.5	51680.6	7026.17	1.71344e+57	1.02097e+57	1.46353	8.905	5.012	8.905
18.1329	5.68748	334.358	94.5107	4.89717e+56	2.78614e+57	0.599472	9.955	14.522	14.522
983.798	4616.39	3078.78	16055.7	1.82401e+56	1.00353e+58	1.1371	4.545	12.089	12.089
7.359	44.6801	249.187	351.115	6.97129e+55	2.88308e+58	2.07529	5.949	21.627	21.627
6.46948	351.001	239.057	1661.43	6.99849e+54	2.51861e+58	1.95453	2.754	15.805	15.805
5.68748	864.881	229.361	3549.7	1.84689e+54	2.0828e+58	1.71668	1.805	14.086	14.086
20.6261	5.68748	348.925	94.5107	5.46943e+56	2.31144e+57	0.611915	10.057	13.153	13.153
1119.07	4616.39	3632.11	16055.7	2.09776e+56	9.3485e+57	1.11046	4.745	11.703	11.703
5	2131.1	220.077	7892.48	4.51871e+53	1.70906e+58	1.49116	1.155	13.148	13.148
6.46948	864.881	239.057	3549.7	2.18714e+54	2.08281e+58	1.71682	1.857	14.091	14.091
23.462	5.68748	364.202	94.5107	6.09563e+56	1.96211e+57	0.636758	10.161	12.023	12.023
7.359	125.231	249.187	739.112	2.68693e+55	2.90422e+58	2.13707	4.245	18.523	18.523
9.52178	15.9411	270.84	177.484	1.81001e+56	2.00263e+58	1.53204	7.968	23.977	23.977
7.359	351.001	249.187	1661.43	8.26497e+54	2.51666e+58	1.95392	2.834	15.816	15.816
1272.93	4616.39	4278.96	16055.7	2.3994e+56	8.67005e+57	1.08618	4.947	11.276	11.276
26.688	5.68748	380.233	94.5107	6.77809e+56	1.70096e+57	0.671585	10.264	11.112	11.112
8.37083	44.6801	259.773	351.115	8.08424e+55	2.83511e+58	2.05261	6.083	21.633	21.633
1447.96	4616.39	5034.51	16055.7	2.73018e+56	8.01415e+57	1.06522	5.15	10.818	10.818
30.3574	5.68748	397.065	94.5107	7.51865e+56	1.49997e+57	0.714536	10.366	10.386	10.386
5.68748	2131.1	229.361	7892.48	5.35656e+53	1.7092e+58	1.49129	1.189	13.149	13.149
7.359	864.881	249.187	3549.7	2.59043e+54	2.08277e+58	1.71696	1.914	14.096	14.096
34.5315	5.68748	414.752	94.5107	8.31862e+56	1.33927e+57	0.764241	10.465	9.81	10.465
1647.04	4616.39	5916.37	16055.7	3.09119e+56	7.3921e+57	1.04833	5.355	10.345	10.345
8.37083	351.001	259.773	1661.43	9.75999e+54	2.51419e+58	1.9531	2.918	15.829	15.829
8.37083	125.231	259.773	739.112	3.15121e+55	2.88998e+58	2.13095	4.36	18.544	18.544
39.2794	5.68748	433.351	94.5107	9.17846e+56	1.20502e+57	0.819669	10.559	9.35	10.559
10.831	15.9411	282.413	177.484	2.06526e+56	1.8715e+58	1.46596	8.101	23.726	23.726
1873.5	4616.39	6944.91	16055.7	3.48336e+56	6.81141e+57	1.03599	5.562	9.871	9.871
44.6801	5.68748	452.925	94.5107	1.00973e+57	1.08816e+57	0.879995	10.643	8.968	10.643
6.46948	2131.1	239.057	7892.48	6.35145e+53	1.70936e+58	1.49143	1.225	13.151	13.151
50.8234	5.68748	473.542	94.5107	1.10714e+57	9.83759e+56	0.944472	10.719	8.625	10.719
2131.1	4616.39	8143.69	16055.7	3.90743e+56	6.27568e+57	1.02844	5.769	9.41	9.41
9.52178	44.6801	270.84	351.115	9.36711e+55	2.77974e+58	2.02645	6.222	21.632	21.632
57.8114	5.68748	495.278	94.5107	1.20948e+57	8.8938e+56	1.01236	10.784	8.306	10.784
8.37083	864.881	259.773	3549.7	3.06837e+54	2.08265e+58	1.71708	1.973	14.102	14.102
65.7602	5.68748	518.216	94.5107	1.31603e+57	8.0351e+56	1.08288	10.838	8.003	10.838
2424.12	4616.39	9540	16055.7	4.36391e+56	5.78511e+57	1.02566	5.976	8.973	8.973
74.8019	5.68748	542.449	94.5107	1.42595e+57	7.25083e+56	1.15527	10.881	7.713	10.881
9.52178	351.001	270.84	1661.43	1.15241e+55	2.51108e+58	1.95205	3.008	15.843	15.843
9.52178	125.231	270.84	739.112	3.69406e+55	2.87302e+58	2.12365	4.481	18.566	18.566
2757.42	4616.39	11165.4	16055.7	4.85309e+56	5.33741e+57	1.02746	6.185	8.569	8.569
85.0869	5.68748	568.076	94.5107	1.53834e+57	6.53304e+56	1.22872	10.913	7.433	10.913
7.359	2131.1	249.187	7892.48	7.53272e+53	1.70953e+58	1.49159	1.262	13.153	13.153
3136.56	4616.39	13056.3	16055.7	5.37499e+56	4.92878e+57	1.03354	6.393	8.202	8.202
96.7859	5.68748	595.211	94.5107	1.65224e+57	5.87549e+56	1.30246	10.934	7.162	10.934
110.094	5.68748	623.978	94.5107	1.76666e+57	5.27311e+56	1.37571	10.943	6.897	10.943
12.3202	15.9411	294.52	177.484	2.35333e+56	1.72763e+58	1.39381	8.238	23.388	23.388
3567.82	4616.39	15254.9	16055.7	5.9293e+56	4.55475e+57	1.04356	6.601	7.874	7.874
9.52178	864.881	270.84	3549.7	3.63464e+54	2.08242e+58	1.71718	2.036	14.108	14.108
125.231	5.68748	654.514	94.5107	1.88058e+57	4.72168e+56	1.44775	10.942	6.64	10.942
4058.38	4616.39	17809.9	16055.7	6.51539e+56	4.21082e+57	1.05715	6.807	7.586	7.586
4616.39	4616.39	20777.5	16055.7	7.13216e+56	3.89281e+57	1.07396	7.012	7.335	7.335
142.45	5.68748	686.972	94.5107	1.99299e+57	4.21755e+56	1.51788	10.929	6.387	10.929
10.831	44.6801	282.413	351.115	1.08432e+56	2.71598e+58	1.99632	6.368	21.621	21.621
5251.12	4616.39	24222.6	16055.7	7.77802e+56	3.59704e+57	1.09363	7.213	7.12	7.213
162.036	5.68748	721.524	94.5107	2.10289e+57	3.75747e+56	1.58547	10.905	6.14	10.905
10.831	351.001	282.413	1661.43	1.36044e+55	2.50721e+58	1.95069	3.102	15.858	15.858
5973.12	4616.39	28220.4	16055.7	8.45083e+56	3.32035e+57	1.11584	7.411	6.936	7.411
184.315	5.68748	758.36	94.5107	2.20932e+57	3.33852e+56	1.64994	10.871	5.899	10.871
6794.4	4616.39	32857.3	16055.7	9.14746e+56	3.06055e+57	1.14025	7.601	6.774	7.601
8.37083	2131.1	259.773	7892.48	8.93506e+53	1.7097e+58	1.49176	1.302	13.155	13.155
10.831	125.231	282.413	739.112	4.32809e+55	2.85287e+58	2.11496	4.608	18.588	18.588
7728.6	4616.39	38233.3	16055.7	9.86333e+56	2.81661e+57	1.16652	7.784	6.622	7.784
209.657	5.68748	797.692	94.5107	2.31136e+57	2.95799e+56	1.7108	10.827	5.662	10.827
8791.24	4616.39	44463.4	16055.7	1.0593e+57	2.58797e+57	1.1943	7.957	6.479	7.957
238.484	5.68748	839.757	94.5107	2.40817e+57	2.61333e+56	1.76761	10.772	5.43	10.772
10000	4616.39	51680.6	16055.7	1.13304e+57	2.3742e+57	1.22321	8.119	6.342	8.119
271.275	5.68748	884.821	94.5107	2.49899e+57	2.30211e+56	1.82003	10.71	5.203	10.71
10.831	864.881	282.413	3549.7	4.30535e+54	2.08206e+58	1.71725	2.103	14.116	14.116
308.574	5.68748	933.181	94.5107	2.58316e+57	2.02199e+56	1.8678	10.638	4.981	10.638
351.001	5.68748	985.173	94.5107	2.6601e+57	1.77071e+56	1.91074	10.559	4.764	10.559
14.0142	15.9411	307.191	177.484	2.67758e+56	1.57182e+58	1.31629	8.38	22.938	22.938
399.262	5.68748	1041.17	94.5107	2.72937e+57	1.5461e+56	1.94873	10.473	4.552	10.473
454.159	5.68748	1101.59	94.5107	2.79061e+57	1.34604e+56	1.98174	10.38	4.346	10.38
9.52178	2131.1	270.84	7892.48	1.05997e+54	1.70988e+58	1.49194	1.345	13.157	13.157
516.604	5.68748	1313.86	94.5107	2.83509e+57	1.13618e+56	2.00484	10.287	4.122	10.287
12.3202	351.001	294.52	1661.43	1.60565e+55	2.5024e+58	1.94897	3.201	15.875	15.875
587.635	5.68748	1563.82	94.5107	2.85279e+57	9.27868e+55	2.01302	10.191	3.87	10.191
12.3202	44.6801	294.52	351.115	1.25385e+56	2.64275e+58	1.96172	6.519	21.596	21.596
12.3202	125.231	294.52	739.112	5.06779e+55	2.82898e+58	2.10464	4.741	18.611	18.611
5	5251.12	220.077	18106.7	1.25378e+53	1.47189e+58	1.33033	0.75	13.108	13.108
668.432	5.68748	1857.45	94.5107	2.84749e+57	7.49296e+55	2.00889	10.089	3.611	10.089
12.3202	864.881	294.52	3549.7	5.09966e+54	2.08153e+58	1.71727	2.173	14.124	14.124
760.338	5.68748	2201.98	94.5107	2.82431e+57	6.0392e+55	1.99538	9.983	3.362	9.983
864.881	5.68748	2605.84	94.5107	2.78801e+57	4.86794e+55	1.97505	9.877	3.13	9.877
10.831	2131.1	282.413	7892.48	1.25756e+54	1.71007e+58	1.49214	1.389	13.16	13.16
983.798	5.68748	3078.78	94.5107	2.74261e+57	3.92458e+55	1.94998	9.771	2.914	9.771
1119.07	5.68748	3632.11	94.5107	2.69136e+57	3.16477e+55	1.92186	9.669	2.713	9.669
14.0142	351.001	307.191	1661.43	1.8945e+55	2.49644e+58	1.9468	3.306	15.893	15.893
15.9411	15.9411	320.459	177.484	3.04153e+56	1.40608e+58	1.23489	8.525	22.345	22.345
1272.93	5.68748	4278.96	94.5107	2.6369e+57	2.55275e+55	1.89202	9.573	2.527	9.573
1447.96	5.68748	5034.51	94.5107	2.58127e+57	2.05969e+55	1.86151	9.483	2.353	9.483
1647.04	5.68748	5916.37	94.5107	2.5261e+57	1.6624e+55	1.83117	9.402	2.192	9.402
5.68748	5251.12	229.361	18106.7	1.48697e+53	1.47196e+58	1.33039	0.772	13.108	13.108
1873.5	5.68748	6944.91	94.5107	2.47261e+57	1.34219e+55	1.80165	9.329	2.042	9.329
14.0142	864.881	307.191	3549.7	6.04009e+54	2.08077e+58	1.71722	2.247	14.134	14.134
14.0142	44.6801	307.191	351.115	1.44815e+56	2.55895e+58	1.9221	6.675	21.551	21.551
2131.1	5.68748	8143.69	94.5107	2.42174e+57	1.08404e+55	1.77344	9.265	1.902	9.265
14.0142	125.231	307.191	739.112	5.9297e+55	2.8007e+58	2.09241	4.88	18.632	18.632
2424.12	5.68748	9540	94.5107	2.37418e+57	8.75849e+54	1.74695	9.211	1.772	9.211
2757.42	5.68748	11165.4	94.5107	2.33041e+57	7.07902e+54	1.72245	9.166	1.652	9.166
3136.56	5.68748	13056.3	94.5107	2.29078e+57	5.7237e+54	1.70016	9.13	1.539	9.13
12.3202	2131.1	294.52	7892.48	1.49207e+54	1.71025e+58	1.49236	1.437	13.164	13.164
3567.82	5.68748	15254.9	94.5107	2.25546e+57	4.62957e+54	1.68019	9.102	1.435	9.102
15.9411	351.001	320.459	1661.43	2.23455e+55	2.48911e+58	1.94407	3.416	15.913	15.913
4058.38	5.68748	17809.9	94.5107	2.22455e+57	3.74597e+54	1.66263	9.083	1.338	9.083
4616.39	5.68748	20777.5	94.5107	2.19804e+57	3.03214e+54	1.64751	9.072	1.247	9.072
5251.12	5.68748	24222.6	94.5107	2.17583e+57	2.45523e+54	1.63479	9.067	1.163	9.067
18.1329	15.9411	334.358	177.484	3.44882e+56	1.23402e+58	1.15221	8.673	21.576	21.576
5973.12	5.68748	28220.4	94.5107	2.1578e+57	1.98879e+54	1.62442	9.069	1.084	9.069
6.46948	5251.12	239.057	18106.7	1.76405e+53	1.47203e+58	1.33046	0.795	13.108	13.108
6794.4	5.68748	32857.3	94.5107	2.14373e+57	1.61154e+54	1.6163	9.076	1.011	9.076
15.9411	864.881	320.459	3549.7	7.1532e+54	2.07973e+58	1.71708	2.326	14.145	14.145
7728.6	5.68748	38233.3	94.5107	2.13338e+57	1.30632e+54	1.61031	9.088	0.943	9.088
15.9411	44.6801	320.459	351.115	1.67037e+56	2.46343e+58	1.87692	6.837	21.48	21.48
8791.24	5.68748	44463.4	94.5107	2.12648e+57	1.05927e+54	1.60631	9.103	0.88	9.103
15.9411	125.231	320.459	739.112	6.93267e+55	2.76732e+58	2.07792	5.026	18.651	18.651
14.0142	2131.1	307.191	7892.48	1.77038e+54	1.71043e+58	1.49259	1.487	13.168	13.168
10000	5.68748	51680.6	94.5107	2.12273e+57	8.59238e+53	1.60413	9.121	0.821	9.121
18.1329	351.001	334.358	1661.43	2.63461e+55	2.48011e+58	1.94067	3.532	15.934	15.934
7.359	5251.12	249.187	18106.7	2.09323e+53	1.47212e+58	1.33053	0.82	13.109	13.109
18.1329	864.881	334.358	3549.7	8.47036e+54	2.07832e+58	1.71682	2.408	14.157	14.157
20.6261	15.9411	348.925	177.484	3.90312e+56	1.06123e+58	1.07215	8.823	20.605	20.605
15.9411	2131.1	320.459	7892.48	2.10063e+54	1.71058e+58	1.49283	1.54	13.172	13.172
18.1329	125.231	334.358	739.112	8.09809e+55	2.728e+58	2.06081	5.178	18.666	18.666
18.1329	44.6801	334.358	351.115	1.9239e+56	2.3551e+58	1.82568	7.004	21.375	21.375
20.6261	351.001	348.925	1661.43	3.10492e+55	2.4691e+58	1.93645	3.653	15.956	15.956
8.37083	5251.12	259.773	18106.7	2.48432e+53	1.47222e+58	1.33062	0.846	13.109	13.109
20.6261	864.881	348.925	3549.7	1.00285e+55	2.07646e+58	1.7164	2.495	14.17	14.17
5	6.46948	220.077	102.01	1.42249e+56	1.6153e+58	1.21882	8.903	25.964	25.964
23.462	15.9411	364.202	177.484	4.40812e+56	8.95047e+57	0.999852	8.974	19.426	19.426
18.1329	2131.1	334.358	7892.48	2.49249e+54	1.71071e+58	1.49309	1.596	13.177	13.177
20.6261	125.231	348.925	739.112	9.45015e+55	2.6818e+58	2.04065	5.335	18.675	18.675
20.6261	44.6801	348.925	351.115	2.21243e+56	2.23304e+58	1.76798	7.175	21.222	21.222
23.462	351.001	364.202	1661.43	3.65738e+55	2.45567e+58	1.93123	3.78	15.979	15.979
23.462	864.881	364.202	3549.7	1.18713e+55	2.07403e+58	1.71578	2.587	14.185	14.185
9.52178	5251.12	270.84	18106.7	2.94896e+53	1.47234e+58	1.33072	0.874	13.11	13.11
26.688	15.9411	380.233	177.484	4.96737e+56	7.43396e+57	0.940899	9.126	18.069	18.069
20.6261	2131.1	348.925	7892.48	2.95745e+54	1.7108e+58	1.49334	1.656	13.184	13.184
5.68748	6.46948	229.361	102.01	1.61115e+56	1.49898e+58	1.15715	8.975	25.659	25.659
23.462	125.231	364.202	739.112	1.10161e+56	2.6277e+58	2.01695	5.499	18.676	18.676
30.3574	15.9411	397.065	177.484	5.58424e+56	6.12755e+57	0.899946	9.278	16.612	16.612
26.688	864.881	380.233	3549.7	1.40499e+55	2.07087e+58	1.71488	2.684	14.202	14.202
10.831	5251.12	282.413	18106.7	3.50093e+53	1.47247e+58	1.33083	0.904	13.111	13.111
26.688	351.001	380.233	1661.43	4.30576e+55	2.43934e+58	1.92481	3.913	16.003	16.003
23.462	44.6801	364.202	351.115	2.53989e+56	2.09667e+58	1.70363	7.351	21.008	21.008
23.462	2131.1	364.202	7892.48	3.50908e+54	1.71082e+58	1.4936	1.718	13.191	13.191
34.5315	15.9411	414.752	177.484	6.26171e+56	5.06135e+57	0.879316	9.43	15.163	15.163
30.3574	864.881	397.065	3549.7	1.66246e+55	2.06683e+58	1.71365	2.785	14.22	14.22
12.3202	5251.12	294.52	18106.7	4.15657e+53	1.47261e+58	1.33095	0.935	13.112	13.112
26.688	125.231	380.233	739.112	1.28262e+56	2.56455e+58	1.98919	5.669	18.665	18.665
30.3574	351.001	397.065	1661.43	5.06605e+55	2.41956e+58	1.91694	4.053	16.026	16.026
39.2794	15.9411	433.351	177.484	7.0023e+56	4.22603e+57	0.87861	9.578	13.821	13.821
26.688	2131.1	380.233	7892.48	4.16354e+54	1.71074e+58	1.49384	1.783	13.199	13.199
26.688	44.6801	380.233	351.115	2.91043e+56	1.94599e+58	1.63284	7.53	20.713	20.713
6.46948	6.46948	239.057	102.01	1.824e+56	1.37219e+58	1.09032	9.052	25.256	25.256
44.6801	15.9411	452.925	177.484	7.80787e+56	3.58548e+57	0.895513	9.724	12.648	12.648
34.5315	864.881	414.752	3549.7	1.96666e+55	2.06167e+58	1.71199	2.892	14.24	14.24
14.0142	5251.12	307.191	18106.7	4.93547e+53	1.47277e+58	1.3311	0.968	13.113	13.113
50.8234	15.9411	473.542	177.484	8.67944e+56	3.09489e+57	0.926985	9.864	11.663	11.663
34.5315	351.001	414.752	1661.43	5.9566e+55	2.39566e+58	1.90732	4.198	16.048	16.048
30.3574	125.231	397.065	739.112	1.49146e+56	2.49114e+58	1.95681	5.845	18.637	18.637
30.3574	2131.1	397.065	7892.48	4.93996e+54	1.71053e+58	1.49406	1.853	13.208	13.208
57.8114	15.9411	495.278	177.484	9.61699e+56	2.71313e+57	0.970108	10	10.857	10.857
65.7602	15.9411	518.216	177.484	1.06193e+57	2.40742e+57	1.02241	10.128	10.204	10.204
30.3574	44.6801	397.065	351.115	3.32835e+56	1.78193e+58	1.55643	7.713	20.315	20.315
74.8019	15.9411	542.449	177.484	1.16839e+57	2.15338e+57	1.08187	10.247	9.679	10.247
85.0869	15.9411	568.076	177.484	1.28063e+57	1.93364e+57	1.14682	10.354	9.25	10.354
39.2794	864.881	433.351	3549.7	2.32592e+55	2.05515e+58	1.70978	3.004	14.261	14.261
15.9411	5251.12	320.459	18106.7	5.86076e+53	1.47295e+58	1.33126	1.003	13.115	13.115
96.7859	15.9411	595.211	177.484	1.39784e+57	1.73793e+57	1.2158	10.445	8.872	10.445
39.2794	351.001	433.351	1661.43	6.9986e+55	2.36687e+58	1.89561	4.35	16.067	16.067
34.5315	2131.1	414.752	7892.48	5.86107e+54	1.71014e+58	1.49423	1.926	13.218	13.218
110.094	15.9411	623.978	177.484	1.51876e+57	1.56135e+57	1.28745	10.52	8.522	10.52
7.359	6.46948	249.187	102.01	2.06358e+56	1.23578e+58	1.01903	9.134	24.725	24.725
34.5315	125.231	414.752	739.112	1.73184e+56	2.40624e+58	1.91923	6.026	18.584	18.584
125.231	15.9411	654.514	177.484	1.64193e+57	1.40107e+57	1.36045	10.577	8.19	10.577
34.5315	44.6801	414.752	351.115	3.79806e+56	1.60682e+58	1.47612	7.898	19.788	19.788
142.45	15.9411	686.972	177.484	1.76584e+57	1.25515e+57	1.43354	10.618	7.873	10.618
44.6801	864.881	452.925	3549.7	2.75004e+55	2.04693e+58	1.70689	3.122	14.284	14.284
162.036	15.9411	721.524	177.484	1.88895e+57	1.12215e+57	1.50559	10.642	7.567	10.642
184.315	15.9411	758.36	177.484	2.00981e+57	1.00091e+57	1.57555	10.649	7.27	10.649
18.1329	5251.12	334.358	18106.7	6.9599e+53	1.47315e+58	1.33144	1.039	13.116	13.116
209.657	15.9411	797.692	177.484	2.12703e+57	8.90516e+56	1.64254	10.641	6.982	10.641
44.6801	351.001	452.925	1661.43	8.21631e+55	2.33232e+58	1.88141	4.509	16.082	16.082
39.2794	2131.1	433.351	7892.48	6.95383e+54	1.70952e+58	1.49434	2.003	13.23	13.23
238.484	15.9411	839.757	177.484	2.23934e+57	7.90162e+56	1.7058	10.618	6.7	10.618
271.275	15.9411	884.821	177.484	2.34563e+57	6.99139e+56	1.76473	10.582	6.426	10.582
308.574	15.9411	933.181	177.484	2.44493e+57	6.16801e+56	1.81885	10.533	6.158	10.533
39.2794	125.231	433.351	739.112	2.00787e+56	2.30863e+58	1.87592	6.213	18.5	18.5
39.2794	44.6801	433.351	351.115	4.32398e+56	1.42478e+58	1.39483	8.084	19.108	19.108
8.37083	6.46948	259.773	102.01	2.33263e+56	1.09167e+58	0.944715	9.22	24.027	24.027
50.8234	864.881	473.542	3549.7	3.25053e+55	2.03664e+58	1.70314	3.245	14.307	14.307
351.001	15.9411	985.173	177.484	2.53643e+57	5.42541e+56	1.86783	10.474	5.896	10.474
399.262	15.9411	1041.17	177.484	2.61949e+57	4.75785e+56	1.91147	10.404	5.641	10.404
454.159	15.9411	1101.59	177.484	2.69365e+57	4.15983e+56	1.94966	10.325	5.392	10.325
20.6261	5251.12	348.925	18106.7	8.26561e+53	1.47337e+58	1.33165	1.079	13.118	13.118
516.604	15.9411	1313.86	177.484	2.75124e+57	3.56481e+56	1.97774	10.244	5.136	10.244
44.6801	2131.1	452.925	7892.48	8.25027e+54	1.70858e+58	1.49434	2.085	13.244	13.244
587.635	15.9411	1563.82	177.484	2.78251e+57	2.97311e+56	1.99078	10.158	4.86	10.158
50.8234	351.001	473.542	1661.43	9.63746e+55	2.29099e+58	1.86428	4.674	16.09	16.09
668.432	15.9411	1857.45	177.484	2.79003e+57	2.44068e+56	1.99108	10.065	4.573	10.065
760.338	15.9411	2201.98	177.484	2.77822e+57	1.98708e+56	1.98141	9.966	4.284	9.966
44.6801	44.6801	452.925	351.115	4.91042e+56	1.24191e+58	1.31683	8.271	18.257	18.257
864.881	15.9411	2605.84	177.484	2.75157e+57	1.61213e+56	1.96429	9.865	4.002	9.865
57.8114	864.881	495.278	3549.7	3.84089e+55	2.0238e+58	1.69832	3.375	14.331	14.331
44.6801	125.231	452.925	739.112	2.32399e+56	2.19727e+58	1.82646	6.404	18.371	18.371
983.798	15.9411	3078.78	177.484	2.71413e+57	1.30666e+56	1.94185	9.765	3.735	9.765
1119.07	15.9411	3632.11	177.484	2.66934e+57	1.05887e+56	1.91583	9.666	3.484	9.666
1272.93	15.9411	4278.96	177.484	2.62004e+57	8.58016e+55	1.88764	9.572	3.251	9.572
50.8234	2131.1	473.542	7892.48	9.78852e+54	1.70722e+58	1.49421	2.17	13.259	13.259
23.462	5251.12	364.202	18106.7	9.81688e+53	1.47361e+58	1.33188	1.12	13.121	13.121
1447.96	15.9411	5034.51	177.484	2.56851e+57	6.95263e+55	1.85843	9.484	3.033	9.484
9.52178	6.46948	270.84	102.01	2.63401e+56	9.43274e+57	0.8698	9.31	23.124	23.124
1647.04	15.9411	5916.37	177.484	2.51654e+57	5.63421e+55	1.82908	9.404	2.83	9.404
57.8114	351.001	495.278	1661.43	1.12936e+56	2.24177e+58	1.8437	4.845	16.086	16.086
1873.5	15.9411	6944.91	177.484	2.46554e+57	4.56636e+55	1.80031	9.332	2.64	9.332
2131.1	15.9411	8143.69	177.484	2.41659e+57	3.70153e+55	1.77267	9.269	2.464	9.269
2424.12	15.9411	9540	177.484	2.3705e+57	3.00109e+55	1.74659	9.214	2.299	9.214
50.8234	44.6801	473.542	351.115	5.5614e+56	1.06593e+58	1.24749	8.457	17.24	17.24
2757.42	15.9411	11165.4	177.484	2.32785e+57	2.43377e+55	1.72239	9.169	2.146	9.169
65.7602	864.881	518.216	3549.7	4.53695e+55	2.00786e+58	1.69219	3.511	14.355	14.355
3136.56	15.9411	13056.3	177.484	2.28905e+57	1.9742e+55	1.70029	9.133	2.003	9.133
3567.82	15.9411	15254.9	177.484	2.25435e+57	1.60185e+55	1.68046	9.105	1.87	9.105
50.8234	125.231	473.542	739.112	2.68495e+56	2.0715e+58	1.77066	6.6	18.184	18.184
57.8114	2131.1	495.278	7892.48	1.16138e+55	1.70533e+58	1.49387	2.261	13.276	13.276
4058.38	15.9411	17809.9	177.484	2.22388e+57	1.30011e+55	1.66299	9.086	1.746	9.086
4616.39	15.9411	20777.5	177.484	2.19769e+57	1.05552e+55	1.6479	9.074	1.63	9.074
26.688	5251.12	380.233	18106.7	1.166e+54	1.47387e+58	1.33213	1.163	13.124	13.124
5251.12	15.9411	24222.6	177.484	2.17571e+57	8.57213e+54	1.6352	9.069	1.522	9.069
65.7602	351.001	518.216	1661.43	1.32205e+56	2.18343e+58	1.81912	5.024	16.066	16.066
57.8114	44.6801	495.278	351.115	6.28051e+56	9.04764e+57	1.19238	8.643	16.092	16.092
5973.12	15.9411	28220.4	177.484	2.15782e+57	6.96382e+54	1.62482	9.071	1.422	9.071
6794.4	15.9411	32857.3	177.484	2.14384e+57	5.65906e+54	1.61669	9.078	1.328	9.078
7728.6	15.9411	38233.3	177.484	2.13355e+57	4.60022e+54	1.61067	9.089	1.24	9.089
74.8019	864.881	542.449	3549.7	5.35723e+55	1.98813e+58	1.68444	3.654	14.377	14.377
10.831	6.46948	282.413	102.01	2.97075e+56	7.95771e+57	0.797942	9.405	21.981	21.981
8791.24	15.9411	44463.4	177.484	2.12667e+57	3.74071e+54	1.60664	9.104	1.159	9.104
10000	15.9411	51680.6	177.484	2.12293e+57	3.04275e+54	1.60442	9.122	1.083	9.122
65.7602	2131.1	518.216	7892.48	1.37801e+55	1.70274e+58	1.49327	2.356	13.294	13.294
57.8114	125.231	495.278	739.112	3.09581e+56	1.93128e+58	1.70875	6.801	17.921	17.921
65.7602	44.6801	518.216	351.115	7.07069e+56	7.64558e+57	1.15589	8.825	14.88	14.88
30.3574	5251.12	397.065	18106.7	1.385e+54	1.47415e+58	1.33241	1.209	13.127	13.127
74.8019	351.001	542.449	1661.43	1.54585e+56	2.11468e+58	1.78997	5.209	16.023	16.023
85.0869	864.881	568.076	3549.7	6.32344e+55	1.96383e+58	1.67471	3.804	14.395	14.395
74.8019	44.6801	542.449	351.115	7.93399e+56	6.48026e+57	1.14005	9.004	13.688	13.688
12.3202	6.46948	294.52	102.01	3.34597e+56	6.55956e+57	0.733912	9.504	20.588	20.588
74.8019	2131.1	542.449	7892.48	1.63517e+55	1.69925e+58	1.49231	2.456	13.315	13.315
65.7602	125.231	518.216	739.112	3.56182e+56	1.77762e+58	1.64164	7.005	17.561	17.561
85.0869	44.6801	568.076	351.115	8.87128e+56	5.54247e+57	1.1443	9.177	12.588	12.588
85.0869	351.001	568.076	1661.43	1.80526e+56	2.03427e+58	1.75571	5.401	15.947	15.947
34.5315	5251.12	414.752	18106.7	1.64528e+54	1.47444e+58	1.33272	1.257	13.131	13.131
96.7859	864.881	595.211	3549.7	7.46092e+55	1.93402e+58	1.66257	3.962	14.406	14.406
96.7859	44.6801	595.211	351.115	9.88206e+56	4.79861e+57	1.16628	9.343	11.623	11.623
5	18.1329	220.077	192.687	8.53891e+55	2.57576e+58	1.83677	7.151	24.182	24.182
110.094	44.6801	623.978	351.115	1.09641e+57	4.20637e+57	1.20284	9.5	10.808	10.808
74.8019	125.231	542.449	739.112	4.08832e+56	1.61301e+58	1.57122	7.211	17.083	17.083
85.0869	2131.1	568.076	7892.48	1.94053e+55	1.69461e+58	1.49088	2.562	13.337	13.337
125.231	44.6801	654.514	351.115	1.21131e+57	3.72576e+57	1.25077	9.648	10.135	10.135
14.0142	6.46948	307.191	102.01	3.76285e+56	5.31031e+57	0.682806	9.606	18.988	18.988
142.45	44.6801	686.972	351.115	1.3323e+57	3.32384e+57	1.3072	9.783	9.587	9.783
96.7859	351.001	595.211	1661.43	2.10531e+56	1.94108e+58	1.71594	5.599	15.828	15.828
162.036	44.6801	721.524	351.115	1.45849e+57	2.97551e+57	1.36963	9.904	9.14	9.904
110.094	864.881	623.978	3549.7	8.79927e+55	1.89761e+58	1.64753	4.127	14.407	14.407
39.2794	5251.12	433.351	18106.7	1.95463e+54	1.47475e+58	1.33306	1.308	13.136	13.136
184.315	44.6801	758.36	351.115	1.58855e+57	2.66476e+57	1.43587	10.005	8.75	10.005
209.657	44.6801	797.692	351.115	1.72049e+57	2.38406e+57	1.50393	10.086	8.389	10.086
238.484	44.6801	839.757	351.115	1.85211e+57	2.12923e+57	1.57199	10.144	8.047	10.144
85.0869	125.231	568.076	739.112	4.68062e+56	1.44179e+58	1.50061	7.42	16.467	16.467
96.7859	2131.1	595.211	7892.48	2.30326e+55	1.6885e+58	1.48883	2.675	13.361	13.361
271.275	44.6801	884.821	351.115	1.98123e+57	1.89744e+57	1.63843	10.181	7.721	10.181
15.9411	6.46948	320.459	102.01	4.22458e+56	4.26451e+57	0.64859	9.711	17.284	17.284
308.574	44.6801	933.181	351.115	2.10582e+57	1.68658e+57	1.70188	10.197	7.406	10.197
110.094	351.001	623.978	1661.43	2.45149e+56	1.83438e+58	1.6705	5.804	15.649	15.649
351.001	44.6801	985.173	351.115	2.22411e+57	1.49499e+57	1.76126	10.193	7.101	10.193
125.231	864.881	654.514	3549.7	1.0373e+56	1.8534e+58	1.62904	4.3	14.393	14.393
5.68748	18.1329	229.361	192.687	9.80365e+55	2.50786e+58	1.80249	7.262	24.152	24.152
399.262	44.6801	1041.17	351.115	2.33458e+57	1.32126e+57	1.81573	10.172	6.804	10.172
454.159	44.6801	1101.59	351.115	2.43604e+57	1.16414e+57	1.86472	10.134	6.515	10.134
44.6801	5251.12	452.925	18106.7	2.32241e+54	1.47505e+58	1.33342	1.362	13.141	13.141
516.604	44.6801	1313.86	351.115	2.52173e+57	1.01385e+57	1.90359	10.088	6.232	10.088
96.7859	125.231	595.211	739.112	5.3438e+56	1.27018e+58	1.43419	7.628	15.708	15.708
587.635	44.6801	1563.82	351.115	2.58257e+57	8.66544e+56	1.92738	10.033	5.942	10.033
110.094	2131.1	623.978	7892.48	2.73433e+55	1.68052e+58	1.48598	2.793	13.385	13.385
18.1329	6.46948	334.358	102.01	4.73433e+56	3.44017e+57	0.632782	9.818	15.617	15.617
668.432	44.6801	1857.45	351.115	2.6194e+57	7.29686e+56	1.93786	9.966	5.645	9.966
760.338	44.6801	2201.98	351.115	2.63518e+57	6.07655e+56	1.93746	9.891	5.342	9.891
125.231	351.001	654.514	1661.43	2.84981e+56	1.71415e+58	1.61972	6.014	15.393	15.393
864.881	44.6801	2605.84	351.115	2.63346e+57	5.02055e+56	1.92854	9.808	5.039	9.808
142.45	864.881	686.972	3549.7	1.22221e+56	1.80006e+58	1.60652	4.481	14.355	14.355
983.798	44.6801	3078.78	351.115	2.61783e+57	4.12619e+56	1.91315	9.723	4.739	9.723
1119.07	44.6801	3632.11	351.115	2.59167e+57	3.38008e+56	1.8931	9.637	4.448	9.637
110.094	125.231	623.978	739.112	6.08246e+56	1.10564e+58	1.3772	7.837	14.818	14.818
1272.93	44.6801	4278.96	351.115	2.55797e+57	2.7638e+56	1.86988	9.553	4.168	9.553
20.6261	6.46948	348.925	102.01	5.29513e+56	2.81795e+57	0.634346	9.927	14.108	14.108
50.8234	5251.12	473.542	18106.7	2.75979e+54	1.47535e+58	1.33381	1.419	13.148	13.148
1447.96	44.6801	5034.51	351.115	2.51931e+57	2.2578e+56	1.84473	9.472	3.902	9.472
6.46948	18.1329	239.057	192.687	1.12495e+56	2.43081e+58	1.76364	7.379	24.105	24.105
125.231	2131.1	654.514	7892.48	3.2469e+55	1.67018e+58	1.48208	2.918	13.41	13.41
1647.04	44.6801	5916.37	351.115	2.47786e+57	1.84353e+56	1.81868	9.398	3.652	9.398
142.45	351.001	686.972	1661.43	3.30669e+56	1.58151e+58	1.5647	6.231	15.04	15.04
1873.5	44.6801	6944.91	351.115	2.43537e+57	1.50477e+56	1.79255	9.33	3.418	9.33
162.036	864.881	721.524	3549.7	1.43931e+56	1.73623e+58	1.57942	4.672	14.285	14.285
2131.1	44.6801	8143.69	351.115	2.39326e+57	1.22798e+56	1.76702	9.27	3.199	9.27
23.462	6.46948	364.202	102.01	5.90975e+56	2.35764e+57	0.65077	10.037	12.82	12.82
125.231	125.231	654.514	739.112	6.90039e+56	9.55313e+57	1.33466	8.045	13.839	13.839
2424.12	44.6801	9540	351.115	2.35262e+57	1.00196e+56	1.74259	9.217	2.994	9.217
2757.42	44.6801	11165.4	351.115	2.31428e+57	8.17501e+55	1.71967	9.174	2.802	9.174
3136.56	44.6801	13056.3	351.115	2.27887e+57	6.67005e+55	1.69856	9.138	2.623	9.138
26.688	6.46948	380.233	102.01	6.58068e+56	2.0164e+57	0.67929	10.147	11.762	11.762
57.8114	5251.12	495.278	18106.7	3.28011e+54	1.47561e+58	1.33421	1.479	13.156	13.156
3567.82	44.6801	15254.9	351.115	2.24682e+57	5.4425e+55	1.67947	9.111	2.455	9.111
142.45	125.231	686.972	739.112	7.80024e+56	8.24228e+57	1.31016	8.248	12.832	12.832
142.45	2131.1	686.972	7892.48	3.85681e+55	1.65686e+58	1.47685	3.051	13.433	13.433
162.036	351.001	721.524	1661.43	3.82886e+56	1.43916e+58	1.5076	6.453	14.57	14.57
4058.38	44.6801	17809.9	351.115	2.21841e+57	4.44137e+55	1.66254	9.092	2.298	9.092
30.3574	6.46948	397.065	102.01	7.30996e+56	1.75847e+57	0.717547	10.256	10.911	10.911
4616.39	44.6801	20777.5	351.115	2.19378e+57	3.62495e+55	1.64786	9.08	2.151	9.08
184.315	864.881	758.36	3549.7	1.69396e+56	1.66068e+58	1.54728	4.871	14.168	14.168
5251.12	44.6801	24222.6	351.115	2.173e+57	2.95915e+55	1.63543	9.074	2.013	9.074
162.036	125.231	721.524	739.112	8.78313e+56	7.14144e+57	1.30495	8.447	11.864	11.864
34.5315	6.46948	414.752	102.01	8.09903e+56	1.55726e+57	0.763735	10.362	10.232	10.362
5973.12	44.6801	28220.4	351.115	2.15601e+57	2.41616e+55	1.62524	9.076	1.885	9.076
6794.4	44.6801	32857.3	351.115	2.14269e+57	1.97326e+55	1.61722	9.082	1.765	9.082
184.315	351.001	758.36	1661.43	4.42319e+56	1.29172e+58	1.45184	6.678	13.972	13.972
39.2794	6.46948	433.351	102.01	8.94861e+56	1.39393e+57	0.816501	10.464	9.692	10.464
184.315	125.231	758.36	739.112	9.84811e+56	6.23753e+57	1.31801	8.638	10.985	10.985
7728.6	44.6801	38233.3	351.115	2.13288e+57	1.61195e+55	1.61127	9.093	1.653	9.093
7.359	18.1329	249.187	192.687	1.28993e+56	2.34365e+58	1.71975	7.5	24.034	24.034
65.7602	5251.12	518.216	18106.7	3.89935e+54	1.47582e+58	1.33462	1.543	13.164	13.164
8791.24	44.6801	44463.4	351.115	2.12635e+57	1.31715e+55	1.60725	9.107	1.548	9.107
162.036	2131.1	721.524	7892.48	4.58308e+55	1.6398e+58	1.46994	3.192	13.453	13.453
44.6801	6.46948	452.925	102.01	9.85852e+56	1.25541e+57	0.8748	10.559	9.258	10.559
209.657	125.231	797.692	739.112	1.09918e+57	5.49865e+57	1.34681	8.821	10.225	10.225
209.657	864.881	797.692	3549.7	1.99229e+56	1.57251e+58	1.50995	5.08	13.989	13.989
10000	44.6801	51680.6	351.115	2.12285e+57	1.07656e+55	1.60503	9.125	1.45	9.125
50.8234	6.46948	473.542	102.01	1.08265e+57	1.13348e+57	0.937763	10.644	8.888	10.644
238.484	125.231	839.757	739.112	1.22079e+57	4.88709e+57	1.38816	8.992	9.588	9.588
271.275	125.231	884.821	739.112	1.34869e+57	4.36789e+57	1.43882	9.149	9.065	9.149
209.657	351.001	797.692	1661.43	5.09643e+56	1.14541e+58	1.40197	6.908	13.251	13.251
57.8114	6.46948	495.278	102.01	1.18472e+57	1.02399e+57	1.00457	10.717	8.55	10.717
308.574	125.231	933.181	739.112	1.48159e+57	3.91262e+57	1.49577	9.289	8.639	9.289
351.001	125.231	985.173	739.112	1.61755e+57	3.5031e+57	1.5563	9.407	8.264	9.407
65.7602	6.46948	518.216	102.01	1.29135e+57	9.24774e+56	1.07441	10.78	8.233	10.78
399.262	125.231	1041.17	739.112	1.75385e+57	3.13107e+57	1.61793	9.5	7.917	9.5
238.484	864.881	839.757	3549.7	2.34127e+56	1.47159e+58	1.46778	5.298	13.726	13.726
74.8019	6.46948	542.449	102.01	1.40166e+57	8.34386e+56	1.14643	10.831	7.931	10.831
184.315	2131.1	758.36	7892.48	5.44873e+55	1.61807e+58	1.46089	3.341	13.466	13.466
454.159	125.231	1101.59	739.112	1.88759e+57	2.79196e+57	1.67847	9.566	7.588	9.566
74.8019	5251.12	542.449	18106.7	4.6367e+54	1.47593e+58	1.33503	1.61	13.175	13.175
238.484	351.001	839.757	1661.43	5.85478e+56	1.00708e+58	1.36291	7.139	12.434	12.434
516.604	125.231	1313.86	739.112	2.01115e+57	2.47717e+57	1.73209	9.611	7.282	9.611
85.0869	6.46948	568.076	102.01	1.51472e+57	7.51794e+56	1.2198	10.87	7.641	10.87
587.635	125.231	1563.82	739.112	2.11578e+57	2.17569e+57	1.7729	9.633	6.991	9.633
96.7859	6.46948	595.211	102.01	1.62953e+57	6.76213e+56	1.29367	10.897	7.361	10.897
668.432	125.231	1857.45	739.112	2.2002e+57	1.89016e+57	1.80129	9.636	6.702	9.636
271.275	351.001	884.821	1661.43	6.70338e+56	8.82498e+57	1.33885	7.37	11.572	11.572
760.338	125.231	2201.98	739.112	2.26487e+57	1.62546e+57	1.81861	9.619	6.413	9.619
8.37083	18.1329	259.773	192.687	1.47778e+56	2.24541e+58	1.67034	7.627	23.933	23.933
110.094	6.46948	623.978	102.01	1.74505e+57	6.07016e+56	1.36724	10.912	7.088	10.912
864.881	125.231	2605.84	739.112	2.31117e+57	1.3853e+57	1.82651	9.589	6.121	9.589
271.275	864.881	884.821	3549.7	2.74873e+56	1.35902e+58	1.42203	5.526	13.36	13.36
125.231	6.46948	654.514	102.01	1.86022e+57	5.43692e+56	1.43973	10.915	6.823	10.915
983.798	125.231	3078.78	739.112	2.34106e+57	1.17159e+57	1.82662	9.547	5.828	9.547
5	50.8234	220.077	383.988	3.99199e+55	3.01277e+58	2.14609	5.364	21.187	21.187
308.574	351.001	933.181	1661.43	7.64566e+56	7.74848e+57	1.3321	7.599	10.724	10.724
209.657	2131.1	797.692	7892.48	6.48155e+55	1.59056e+58	1.44919	3.5	13.469	13.469
1119.07	125.231	3632.11	739.112	2.35679e+57	9.84533e+56	1.8205	9.499	5.536	9.499
142.45	6.46948	686.972	102.01	1.97398e+57	4.85802e+56	1.5104	10.906	6.564	10.906
85.0869	5251.12	568.076	18106.7	5.51527e+54	1.4759e+58	1.3354	1.681	13.187	13.187
1272.93	125.231	4278.96	739.112	2.36073e+57	8.2307e+56	1.80959	9.446	5.247	9.446
162.036	6.46948	721.524	102.01	2.08529e+57	4.32966e+56	1.57859	10.886	6.31	10.886
351.001	351.001	985.173	1661.43	8.68247e+56	6.84297e+57	1.3427	7.824	9.944	9.944
1447.96	125.231	5034.51	739.112	2.35523e+57	6.85284e+56	1.79515	9.392	4.962	9.392
1647.04	125.231	5916.37	739.112	2.34249e+57	5.68784e+56	1.77829	9.338	4.685	9.338
184.315	6.46948	758.36	102.01	2.19316e+57	3.84842e+56	1.64369	10.855	6.062	10.855
308.574	864.881	933.181	3549.7	3.22324e+56	1.23764e+58	1.37512	5.763	12.873	12.873
399.262	351.001	1041.17	1661.43	9.81127e+56	6.08734e+57	1.36888	8.041	9.263	9.263
1873.5	125.231	6944.91	739.112	2.32454e+57	4.70999e+56	1.75998	9.287	4.417	9.287
209.657	6.46948	797.692	102.01	2.29664e+57	3.41117e+56	1.70518	10.814	5.819	10.814
454.159	351.001	1101.59	1661.43	1.10252e+57	5.44975e+57	1.40774	8.247	8.695	8.695
2131.1	125.231	8143.69	739.112	2.30314e+57	3.89383e+56	1.741	9.241	4.16	9.241
516.604	351.001	1313.86	1661.43	1.22678e+57	4.90694e+57	1.4531	8.434	8.253	8.434
238.484	6.46948	839.757	102.01	2.39487e+57	3.01496e+56	1.76262	10.762	5.581	10.762
2424.12	125.231	9540	739.112	2.27983e+57	3.21543e+56	1.72204	9.199	3.915	9.199
238.484	2131.1	839.757	7892.48	7.71527e+55	1.55596e+58	1.43422	3.669	13.454	13.454
587.635	351.001	1563.82	1661.43	1.34693e+57	4.42117e+57	1.49723	8.595	7.913	8.595
271.275	6.46948	884.821	102.01	2.48705e+57	2.65703e+56	1.81564	10.701	5.348	10.701
2757.42	125.231	11165.4	739.112	2.25586e+57	2.65318e+56	1.70363	9.163	3.682	9.163
668.432	351.001	1857.45	1661.43	1.46049e+57	3.96711e+57	1.53709	8.728	7.619	8.728
351.001	864.881	985.173	3549.7	3.77404e+56	1.11229e+58	1.33085	6.01	12.258	12.258
3136.56	125.231	13056.3	739.112	2.23229e+57	2.18803e+56	1.68622	9.134	3.462	9.134
308.574	6.46948	933.181	102.01	2.57251e+57	2.33471e+56	1.86397	10.631	5.121	10.631
96.7859	5251.12	595.211	18106.7	6.56287e+54	1.47567e+58	1.33572	1.756	13.201	13.201
760.338	351.001	2201.98	1661.43	1.56536e+57	3.53811e+57	1.57125	8.834	7.346	8.834
3567.82	125.231	15254.9	739.112	2.20993e+57	1.8037e+56	1.67014	9.111	3.256	9.111
351.001	6.46948	985.173	102.01	2.65068e+57	2.04542e+56	1.90742	10.553	4.898	10.553
864.881	351.001	2605.84	1661.43	1.66001e+57	3.13389e+57	1.59918	8.914	7.083	8.914
4058.38	125.231	17809.9	739.112	2.1894e+57	1.48645e+56	1.65563	9.095	3.061	9.095
9.52178	18.1329	270.84	192.687	1.69122e+56	2.13519e+58	1.61499	7.759	23.791	23.791
399.262	6.46948	1041.17	102.01	2.72107e+57	1.78669e+56	1.94588	10.468	4.681	10.468
983.798	351.001	3078.78	1661.43	1.74356e+57	2.75638e+57	1.62086	8.974	6.824	8.974
4616.39	125.231	20777.5	739.112	2.17115e+57	1.22476e+56	1.64288	9.086	2.878	9.086
454.159	6.46948	1101.59	102.01	2.78336e+57	1.55611e+56	1.97932	10.377	4.47	10.377
1119.07	351.001	3632.11	1661.43	1.81567e+57	2.40779e+57	1.63665	9.015	6.568	9.015
5251.12	125.231	24222.6	739.112	2.15549e+57	1.00904e+56	1.63198	9.082	2.706	9.082
399.262	864.881	1041.17	3549.7	4.41056e+56	9.89257e+57	1.29402	6.264	11.531	11.531
5.68748	50.8234	229.361	383.988	4.64412e+55	2.98591e+58	2.13347	5.479	21.206	21.206
516.604	6.46948	1313.86	102.01	2.8289e+57	1.31599e+56	2.00282	10.284	4.241	10.284
5973.12	125.231	28220.4	739.112	2.1426e+57	8.31285e+55	1.62298	9.083	2.545	9.083
1272.93	351.001	4278.96	1661.43	1.87649e+57	2.08975e+57	1.64713	9.042	6.311	9.042
271.275	2131.1	884.821	7892.48	9.19069e+55	1.51279e+58	1.41534	3.85	13.413	13.413
587.635	6.46948	1563.82	102.01	2.8477e+57	1.07725e+56	2.0114	10.189	3.986	10.189
6794.4	125.231	32857.3	739.112	2.13254e+57	6.8487e+55	1.61587	9.09	2.393	9.09
1447.96	351.001	5034.51	1661.43	1.92658e+57	1.80297e+57	1.65299	9.058	6.055	9.058
668.432	6.46948	1857.45	102.01	2.84342e+57	8.7116e+55	2.00762	10.088	3.722	10.088
7728.6	125.231	38233.3	739.112	2.1253e+57	5.64293e+55	1.6106	9.1	2.25	9.1
1647.04	351.001	5916.37	1661.43	1.96679e+57	1.54723e+57	1.655	9.065	5.8	9.065
760.338	6.46948	2201.98	102.01	2.82112e+57	7.02605e+55	1.99442	9.982	3.467	9.982
8791.24	125.231	44463.4	739.112	2.12078e+57	4.65008e+55	1.6071	9.115	2.116	9.115
454.159	864.881	1101.59	3549.7	5.14191e+56	8.74914e+57	1.26945	6.524	10.736	10.736
1873.5	351.001	6944.91	1661.43	1.9982e+57	1.32144e+57	1.6539	9.066	5.546	9.066
110.094	5251.12	623.978	18106.7	7.81317e+54	1.47513e+58	1.33594	1.836	13.217	13.217
864.881	6.46948	2605.84	102.01	2.78554e+57	5.66642e+55	1.97433	9.876	3.228	9.876
10000	125.231	51680.6	739.112	2.11883e+57	3.83258e+55	1.60524	9.132	1.99	9.132
2131.1	351.001	8143.69	1661.43	2.02199e+57	1.12391e+57	1.65043	9.064	5.295	9.064
983.798	6.46948	3078.78	102.01	2.74071e+57	4.57057e+55	1.94946	9.771	3.006	9.771
2424.12	351.001	9540	1661.43	2.03942e+57	9.52479e+56	1.64526	9.06	5.048	9.06
1119.07	6.46948	3632.11	102.01	2.68993e+57	3.68739e+55	1.92149	9.669	2.8	9.669
516.604	864.881	1313.86	3549.7	5.9447e+56	7.77525e+57	1.26064	6.78	9.97	9.97
1272.93	6.46948	4278.96	102.01	2.63583e+57	2.97557e+55	1.89176	9.573	2.608	9.573
2757.42	351.001	11165.4	1661.43	2.0517e+57	8.04742e+56	1.63902	9.056	4.806	9.056
308.574	2131.1	933.181	7892.48	1.09574e+56	1.45948e+58	1.39189	4.042	13.332	13.332
1447.96	6.46948	5034.51	102.01	2.58049e+57	2.40181e+55	1.86134	9.484	2.429	9.484
3136.56	351.001	13056.3	1661.43	2.06001e+57	6.78198e+56	1.63223	9.053	4.571	9.053
1647.04	6.46948	5916.37	102.01	2.52553e+57	1.93926e+55	1.83107	9.402	2.263	9.402
3567.82	351.001	15254.9	1661.43	2.0654e+57	5.70373e+56	1.62535	9.051	4.341	9.051
587.635	864.881	1563.82	3549.7	6.78401e+56	6.98069e+57	1.26525	7.02	9.312	9.312
1873.5	6.46948	6944.91	102.01	2.4722e+57	1.56629e+55	1.80159	9.329	2.108	9.329
4058.38	351.001	17809.9	1661.43	2.06883e+57	4.78902e+56	1.61876	9.052	4.12	9.052
4616.39	351.001	20777.5	1661.43	2.07111e+57	4.01589e+56	1.61276	9.056	3.907	9.056
2131.1	6.46948	8143.69	102.01	2.42146e+57	1.26547e+55	1.77343	9.266	1.964	9.266
668.432	864.881	1857.45	3549.7	7.65092e+56	6.31403e+57	1.27905	7.244	8.763	8.763
5251.12	351.001	24222.6	1661.43	2.07291e+57	3.36438e+56	1.6076	9.064	3.703	9.064
2424.12	6.46948	9540	102.01	2.37399e+57	1.02278e+55	1.74696	9.211	1.831	9.211
125.231	5251.12	654.514	18106.7	9.307e+54	1.47417e+58	1.336	1.921	13.235	13.235
10.831	18.1329	282.413	192.687	1.93319e+56	2.01229e+58	1.5534	7.896	23.596	23.596
5973.12	351.001	28220.4	1661.43	2.07479e+57	2.81665e+56	1.60343	9.073	3.507	9.073
760.338	864.881	2201.98	3549.7	8.53564e+56	5.73494e+57	1.29856	7.451	8.312	8.312
2757.42	6.46948	11165.4	102.01	2.33029e+57	8.26924e+54	1.72248	9.166	1.706	9.166
6.46948	50.8234	239.057	383.988	5.4007e+55	2.95463e+58	2.1188	5.6	21.224	21.224
6794.4	351.001	32857.3	1661.43	2.07715e+57	2.357e+56	1.60037	9.087	3.322	9.087
3136.56	6.46948	13056.3	102.01	2.29071e+57	6.68811e+54	1.70019	9.13	1.59	9.13
864.881	864.881	2605.84	3549.7	9.42783e+56	5.21495e+57	1.32113	7.641	7.941	7.941
7728.6	351.001	38233.3	1661.43	2.0803e+57	1.97175e+56	1.59847	9.102	3.146	9.102
983.798	864.881	3078.78	3549.7	1.03172e+57	4.73556e+57	1.34484	7.815	7.634	7.815
3567.82	6.46948	15254.9	102.01	2.25543e+57	5.41128e+54	1.68023	9.103	1.483	9.103
4058.38	6.46948	17809.9	102.01	2.22454e+57	4.37977e+54	1.66267	9.084	1.382	9.084
8791.24	351.001	44463.4	1661.43	2.08444e+57	1.64916e+56	1.59775	9.119	2.979	9.119
1119.07	864.881	3632.11	3549.7	1.11936e+57	4.2858e+57	1.36837	7.973	7.375	7.973
4616.39	6.46948	20777.5	102.01	2.19804e+57	3.54619e+54	1.64755	9.072	1.289	9.072
351.001	2131.1	985.173	7892.48	1.30753e+56	1.39455e+58	1.36333	4.248	13.195	13.195
10000	351.001	51680.6	1661.43	2.08966e+57	1.37923e+56	1.59817	9.139	2.821	9.139
5251.12	6.46948	24222.6	102.01	2.17585e+57	2.87228e+54	1.63483	9.068	1.202	9.068
1272.93	864.881	4278.96	3549.7	1.20466e+57	3.86128e+57	1.39083	8.114	7.138	8.114
5	142.45	220.077	814.948	1.44636e+55	2.89642e+58	2.13466	3.747	18.098	18.098
1447.96	864.881	5034.51	3549.7	1.28658e+57	3.46155e+57	1.41167	8.239	6.912	8.239
5973.12	6.46948	28220.4	102.01	2.15782e+57	2.32728e+54	1.62445	9.069	1.121	9.069
1647.04	864.881	5916.37	3549.7	1.36424e+57	3.08738e+57	1.43057	8.349	6.693	8.349
6794.4	6.46948	32857.3	102.01	2.14375e+57	1.88635e+54	1.61633	9.076	1.046	9.076
7728.6	6.46948	38233.3	102.01	2.1334e+57	1.5295e+54	1.61034	9.088	0.976	9.088
1873.5	864.881	6944.91	3549.7	1.43704e+57	2.73978e+57	1.44741	8.445	6.477	8.445
8791.24	6.46948	44463.4	102.01	2.1265e+57	1.24057e+54	1.60634	9.103	0.91	9.103
142.45	5251.12	686.972	18106.7	1.10941e+55	1.47263e+58	1.33582	2.011	13.255	13.255
2131.1	864.881	8143.69	3549.7	1.50459e+57	2.41951e+57	1.46222	8.529	6.264	8.529
10000	6.46948	51680.6	102.01	2.12275e+57	1.00657e+54	1.60416	9.121	0.85	9.121
399.262	2131.1	1041.17	7892.48	1.56166e+56	1.31695e+58	1.32953	4.468	12.98	12.98
2424.12	864.881	9540	3549.7	1.56674e+57	2.12687e+57	1.47515	8.603	6.053	8.603
2757.42	864.881	11165.4	3549.7	1.62354e+57	1.86162e+57	1.48642	8.669	5.842	8.669
3136.56	864.881	13056.3	3549.7	1.6752e+57	1.62306e+57	1.49627	8.728	5.634	8.728
7.359	50.8234	249.187	383.988	6.27721e+55	2.91827e+58	2.10176	5.727	21.239	21.239
3567.82	864.881	15254.9	3549.7	1.72206e+57	1.41003e+57	1.505	8.781	5.427	8.781
12.3202	18.1329	294.52	192.687	2.20685e+56	1.8763e+58	1.48549	8.037	23.331	23.331
5	399.262	220.077	1846.69	4.27121e+54	2.45887e+58	1.92289	2.467	15.501	15.501
4058.38	864.881	17809.9	3549.7	1.76453e+57	1.22106e+57	1.51287	8.83	5.223	8.83
4616.39	864.881	20777.5	3549.7	1.80308e+57	1.05442e+57	1.52014	8.874	5.022	8.874
454.159	2131.1	1101.59	7892.48	1.86677e+56	1.22657e+58	1.29106	4.703	12.661	12.661
5.68748	142.45	229.361	814.948	1.69922e+55	2.88959e+58	2.13179	3.842	18.114	18.114
162.036	5251.12	721.524	18106.7	1.32351e+55	1.47029e+58	1.3353	2.107	13.277	13.277
5251.12	864.881	24222.6	3549.7	1.8382e+57	9.08275e+56	1.52704	8.917	4.823	8.917
5973.12	864.881	28220.4	3549.7	1.87036e+57	7.8072e+56	1.53376	8.957	4.629	8.957
6794.4	864.881	32857.3	3549.7	1.9e+57	6.69867e+56	1.54046	8.995	4.439	8.995
7728.6	864.881	38233.3	3549.7	1.92754e+57	5.73891e+56	1.54725	9.032	4.253	9.032
516.604	2131.1	1313.86	7892.48	2.21838e+56	1.12982e+58	1.25178	4.945	12.239	12.239
8791.24	864.881	44463.4	3549.7	1.95332e+57	4.91071e+56	1.55421	9.067	4.073	9.067
10000	864.881	51680.6	3549.7	1.97762e+57	4.19806e+56	1.5614	9.101	3.898	9.101
5.68748	399.262	229.361	1846.69	5.04618e+54	2.45801e+58	1.92269	2.536	15.509	15.509
184.315	5251.12	758.36	18106.7	1.58048e+55	1.46687e+58	1.3343	2.21	13.301	13.301
5	7.359	220.077	110.174	1.35077e+56	1.75386e+58	1.30737	8.691	25.875	25.875
8.37083	50.8234	259.773	383.988	7.29115e+55	2.87606e+58	2.082	5.86	21.251	21.251
587.635	2131.1	1563.82	7892.48	2.60643e+56	1.03465e+58	1.2161	5.183	11.744	11.744
14.0142	18.1329	307.191	192.687	2.51554e+56	1.72741e+58	1.41153	8.182	22.973	22.973
6.46948	142.45	239.057	814.948	1.99608e+55	2.88136e+58	2.12832	3.943	18.132	18.132
668.432	2131.1	1857.45	7892.48	3.03186e+56	9.44007e+57	1.18586	5.417	11.199	11.199
5	983.798	220.077	3970	1.3115e+54	2.0232e+58	1.68213	1.655	13.899	13.899
209.657	5251.12	797.692	18106.7	1.88951e+55	1.46199e+58	1.33263	2.319	13.327	13.327
6.46948	399.262	239.057	1846.69	5.96242e+54	2.45688e+58	1.9224	2.608	15.518	15.518
760.338	2131.1	2201.98	7892.48	3.4949e+56	8.59971e+57	1.16234	5.647	10.631	10.631
9.52178	50.8234	270.84	383.988	8.46222e+55	2.82715e+58	2.05913	5.998	21.257	21.257
15.9411	18.1329	320.459	192.687	2.86279e+56	1.56673e+58	1.33243	8.331	22.498	22.498
7.359	142.45	249.187	814.948	2.34429e+55	2.87148e+58	2.12415	4.049	18.152	18.152
864.881	2131.1	2605.84	7892.48	3.99507e+56	7.8362e+57	1.14609	5.872	10.066	10.066
5.68748	7.359	229.361	110.174	1.53239e+56	1.64259e+58	1.2486	8.77	25.633	25.633
238.484	5251.12	839.757	18106.7	2.26204e+55	1.45516e+58	1.33004	2.437	13.354	13.354
5.68748	983.798	229.361	3970	1.55315e+54	2.0233e+58	1.68228	1.702	13.902	13.902
983.798	2131.1	3078.78	7892.48	4.53118e+56	7.15078e+57	1.13697	6.092	9.527	9.527
7.359	399.262	249.187	1846.69	7.04528e+54	2.45542e+58	1.92199	2.684	15.529	15.529
1119.07	2131.1	3632.11	7892.48	5.1014e+56	6.5378e+57	1.13438	6.306	9.028	9.028
1272.93	2131.1	4278.96	7892.48	5.70328e+56	5.98793e+57	1.13742	6.515	8.578	8.578
271.275	5251.12	884.821	18106.7	2.71229e+55	1.44573e+58	1.3262	2.563	13.379	13.379
8.37083	142.45	259.773	814.948	2.7524e+55	2.85964e+58	2.11914	4.16	18.172	18.172
10.831	50.8234	282.413	383.988	9.81249e+55	2.77063e+58	2.03269	6.143	21.256	21.256
1447.96	2131.1	5034.51	7892.48	6.33386e+56	5.4908e+57	1.14512	6.718	8.181	8.181
18.1329	18.1329	334.358	192.687	3.25227e+56	1.39666e+58	1.24997	8.482	21.873	21.873
6.46948	983.798	239.057	3970	1.83975e+54	2.02337e+58	1.68244	1.752	13.906	13.906
1647.04	2131.1	5916.37	7892.48	6.98977e+56	5.03671e+57	1.15654	6.915	7.834	7.834
1873.5	2131.1	6944.91	7892.48	7.66736e+56	4.61757e+57	1.17085	7.106	7.535	7.535
2131.1	2131.1	8143.69	7892.48	8.36281e+56	4.22708e+57	1.18738	7.291	7.277	7.291
6.46948	7.359	239.057	110.174	1.73758e+56	1.52035e+58	1.18432	8.854	25.311	25.311
8.37083	399.262	259.773	1846.69	8.32453e+54	2.45355e+58	1.92143	2.765	15.54	15.54
2424.12	2131.1	9540	7892.48	9.07225e+56	3.8606e+57	1.20558	7.469	7.057	7.469
308.574	5251.12	933.181	18106.7	3.25815e+55	1.43287e+58	1.32069	2.7	13.401	13.401
2757.42	2131.1	11165.4	7892.48	9.79141e+56	3.51534e+57	1.22504	7.639	6.859	7.639
3136.56	2131.1	13056.3	7892.48	1.0515e+57	3.19053e+57	1.24542	7.801	6.675	7.801
3567.82	2131.1	15254.9	7892.48	1.12377e+57	2.88615e+57	1.26646	7.953	6.498	7.953
4058.38	2131.1	17809.9	7892.48	1.19541e+57	2.60235e+57	1.28793	8.095	6.326	8.095
9.52178	142.45	270.84	814.948	3.23025e+55	2.84548e+58	2.11314	4.278	18.194	18.194
7.359	983.798	249.187	3970	2.17958e+54	2.0234e+58	1.6826	1.805	13.91	13.91
4616.39	2131.1	20777.5	7892.48	1.26596e+57	2.33919e+57	1.30964	8.228	6.158	8.228
5251.12	2131.1	24222.6	7892.48	1.33501e+57	2.09649e+57	1.33144	8.352	5.994	8.352
20.6261	18.1329	348.925	192.687	3.68773e+56	1.2214e+58	1.1671	8.637	21.068	21.068
12.3202	50.8234	294.52	383.988	1.13666e+56	2.70545e+58	2.0022	6.293	21.244	21.244
5973.12	2131.1	28220.4	7892.48	1.4022e+57	1.87387e+57	1.3532	8.466	5.831	8.466
6794.4	2131.1	32857.3	7892.48	1.46726e+57	1.67071e+57	1.37481	8.573	5.671	8.573
351.001	5251.12	985.173	18106.7	3.92216e+55	1.41551e+58	1.31298	2.847	13.416	13.416
7728.6	2131.1	38233.3	7892.48	1.52994e+57	1.48621e+57	1.39616	8.67	5.513	8.67
9.52178	399.262	270.84	1846.69	9.83506e+54	2.45117e+58	1.92068	2.85	15.553	15.553
8791.24	2131.1	44463.4	7892.48	1.59008e+57	1.31938e+57	1.41717	8.759	5.356	8.759
10000	2131.1	51680.6	7892.48	1.64755e+57	1.16915e+57	1.43775	8.841	5.201	8.841
8.37083	983.798	259.773	3970	2.58243e+54	2.02339e+58	1.68276	1.862	13.916	13.916
7.359	7.359	249.187	110.174	1.96889e+56	1.38746e+58	1.11487	8.942	24.885	24.885
10.831	142.45	282.413	814.948	3.78923e+55	2.82858e+58	2.10596	4.401	18.216	18.216
23.462	18.1329	364.202	192.687	4.17293e+56	1.0471e+58	1.08815	8.793	20.061	20.061
399.262	5251.12	1041.17	18106.7	4.73294e+55	1.3923e+58	1.30238	3.008	13.418	13.418
14.0142	50.8234	307.191	383.988	1.31519e+56	2.63053e+58	1.96712	6.449	21.216	21.216
10.831	399.262	282.413	1846.69	1.1618e+55	2.44817e+58	1.91969	2.94	15.567	15.567
5	2424.12	220.077	8871.28	3.77054e+53	1.66568e+58	1.46325	1.087	13.085	13.085
9.52178	983.798	270.84	3970	3.05991e+54	2.0233e+58	1.6829	1.921	13.921	13.921
26.688	18.1329	380.233	192.687	4.71159e+56	8.81475e+57	1.0185	8.951	18.856	18.856
454.159	5251.12	1101.59	18106.7	5.72695e+55	1.36156e+58	1.28809	3.182	13.398	13.398
12.3202	142.45	294.52	814.948	4.44241e+55	2.80844e+58	2.09738	4.531	18.239	18.239
8.37083	7.359	259.773	110.174	2.22904e+56	1.24502e+58	1.04115	9.035	24.323	24.323
12.3202	399.262	294.52	1846.69	1.37213e+55	2.44441e+58	1.91842	3.036	15.582	15.582
5.68748	2424.12	229.361	8871.28	4.47009e+53	1.66581e+58	1.46336	1.118	13.086	13.086
15.9411	50.8234	320.459	383.988	1.51985e+56	2.54472e+58	1.92692	6.611	21.168	21.168
516.604	5251.12	1313.86	18106.7	6.90019e+55	1.3234e+58	1.27023	3.365	13.346	13.346
30.3574	18.1329	397.065	192.687	5.30725e+56	7.32345e+57	0.963681	9.108	17.494	17.494
10.831	983.798	282.413	3970	3.62572e+54	2.02311e+58	1.68302	1.985	13.928	13.928
14.0142	142.45	307.191	814.948	5.20481e+55	2.78451e+58	2.08717	4.666	18.261	18.261
6.46948	2424.12	239.057	8871.28	5.30093e+53	1.66596e+58	1.46349	1.152	13.088	13.088
14.0142	399.262	307.191	1846.69	1.62013e+55	2.43972e+58	1.91678	3.136	15.599	15.599
587.635	5251.12	1563.82	18106.7	8.231e+55	1.27934e+58	1.24971	3.549	13.259	13.259
34.5315	18.1329	414.752	192.687	5.96312e+56	6.05465e+57	0.927866	9.265	16.062	16.062
9.52178	7.359	270.84	110.174	2.5209e+56	1.09537e+58	0.964866	9.133	23.587	23.587
18.1329	50.8234	334.358	383.988	1.75393e+56	2.44685e+58	1.88103	6.778	21.092	21.092
12.3202	983.798	294.52	3970	4.29605e+54	2.02279e+58	1.68312	2.051	13.936	13.936
39.2794	18.1329	433.351	192.687	6.68202e+56	5.02827e+57	0.91267	9.419	14.664	14.664
7.359	2424.12	249.187	8871.28	6.28749e+53	1.66612e+58	1.46364	1.188	13.089	13.089
668.432	5251.12	1857.45	18106.7	9.73607e+55	1.22962e+58	1.22678	3.735	13.13	13.13
15.9411	399.262	320.459	1846.69	1.91239e+55	2.43389e+58	1.91469	3.241	15.617	15.617
15.9411	142.45	320.459	814.948	6.09359e+55	2.75614e+58	2.07501	4.808	18.282	18.282
44.6801	18.1329	452.925	192.687	7.46613e+56	4.22684e+57	0.917109	9.572	13.39	13.39
14.0142	983.798	307.191	3970	5.09007e+54	2.02231e+58	1.68317	2.122	13.944	13.944
20.6261	50.8234	348.925	383.988	2.02101e+56	2.33587e+58	1.82898	6.949	20.979	20.979
50.8234	18.1329	473.542	192.687	8.31686e+56	3.61075e+57	0.938568	9.719	12.289	12.289
10.831	7.359	282.413	110.174	2.84752e+56	9.42467e+57	0.888813	9.234	22.64	22.64
760.338	5251.12	2201.98	18106.7	1.14317e+56	1.17467e+58	1.20185	3.923	12.956	12.956
8.37083	2424.12	259.773	8871.28	7.45894e+53	1.66629e+58	1.4638	1.225	13.091	13.091
57.8114	18.1329	495.278	192.687	9.23462e+56	3.13532e+57	0.973955	9.861	11.369	11.369
18.1329	399.262	334.358	1846.69	2.25659e+55	2.42668e+58	1.91205	3.351	15.637	15.637
65.7602	18.1329	518.216	192.687	1.02187e+57	2.76115e+57	1.02039	9.997	10.618	10.618
18.1329	142.45	334.358	814.948	7.12829e+55	2.72257e+58	2.06059	4.956	18.301	18.301
15.9411	983.798	320.459	3970	6.03035e+54	2.02161e+58	1.68315	2.196	13.954	13.954
74.8019	18.1329	542.449	192.687	1.12669e+57	2.45733e+57	1.07546	10.124	10.01	10.124
864.881	5251.12	2605.84	18106.7	1.33342e+56	1.11523e+58	1.17547	4.112	12.733	12.733
85.0869	18.1329	568.076	192.687	1.23757e+57	2.20103e+57	1.13717	10.241	9.521	10.241
23.462	50.8234	364.202	383.988	2.32495e+56	2.21088e+58	1.7704	7.125	20.817	20.817
96.7859	18.1329	595.211	192.687	1.35391e+57	1.97646e+57	1.20383	10.344	9.112	10.344
9.52178	2424.12	270.84	8871.28	8.84973e+53	1.66647e+58	1.46397	1.266	13.093	13.093
12.3202	7.359	294.52	110.174	3.21203e+56	7.92088e+57	0.817065	9.34	21.452	21.452
110.094	18.1329	623.978	192.687	1.47462e+57	1.7752e+57	1.27395	10.43	8.743	10.43
20.6261	399.262	348.925	1846.69	2.6617e+55	2.4178e+58	1.90875	3.468	15.659	15.659
983.798	5251.12	3078.78	18106.7	1.54596e+56	1.05229e+58	1.14838	4.304	12.458	12.458
125.231	18.1329	654.514	192.687	1.59826e+57	1.59315e+57	1.3461	10.499	8.398	10.499
18.1329	983.798	334.358	3970	7.14363e+54	2.02063e+58	1.68305	2.274	13.965	13.965
142.45	18.1329	686.972	192.687	1.72325e+57	1.42771e+57	1.41891	10.55	8.069	10.55
20.6261	142.45	348.925	814.948	8.33117e+55	2.68295e+58	2.0435	5.11	18.316	18.316
162.036	18.1329	721.524	192.687	1.84797e+57	1.27704e+57	1.49114	10.583	7.754	10.583
184.315	18.1329	758.36	192.687	1.97086e+57	1.13974e+57	1.56164	10.599	7.45	10.599
10.831	2424.12	282.413	8871.28	1.05007e+54	1.66666e+58	1.46416	1.308	13.096	13.096
1119.07	5251.12	3632.11	18106.7	1.78236e+56	9.87095e+57	1.12144	4.498	12.131	12.131
209.657	18.1329	797.692	192.687	2.09042e+57	1.01471e+57	1.62942	10.599	7.154	10.599
14.0142	7.359	307.191	110.174	3.61766e+56	6.51432e+57	0.754677	9.449	20.026	20.026
26.688	50.8234	380.233	383.988	2.66985e+56	2.07142e+58	1.70519	7.305	20.588	20.588
238.484	18.1329	839.757	192.687	2.2053e+57	9.01003e+56	1.69364	10.583	6.867	10.583
23.462	399.262	364.202	1846.69	3.13818e+55	2.40691e+58	1.90462	3.589	15.681	15.681
271.275	18.1329	884.821	192.687	2.31428e+57	7.97804e+56	1.75363	10.553	6.586	10.553
20.6261	983.798	348.925	3970	8.46135e+54	2.01929e+58	1.68284	2.357	13.977	13.977
308.574	18.1329	933.181	192.687	2.41631e+57	7.04378e+56	1.80886	10.509	6.313	10.509
351.001	18.1329	985.173	192.687	2.51053e+57	6.20045e+56	1.85894	10.454	6.045	10.454
1272.93	5251.12	4278.96	18106.7	2.04414e+56	9.21041e+57	1.09564	4.695	11.755	11.755
23.462	142.45	364.202	814.948	9.72731e+55	2.63633e+58	2.02331	5.27	18.324	18.324
399.262	18.1329	1041.17	192.687	2.59624e+57	5.44163e+56	1.90365	10.388	5.785	10.388
454.159	18.1329	1101.59	192.687	2.67293e+57	4.76118e+56	1.94285	10.312	5.53	10.312
12.3202	2424.12	294.52	8871.28	1.24607e+54	1.66686e+58	1.46437	1.353	13.099	13.099
516.604	18.1329	1313.86	192.687	2.73309e+57	4.088e+56	1.97191	10.233	5.27	10.233
587.635	18.1329	1563.82	192.687	2.76702e+57	3.41938e+56	1.9859	10.149	4.992	10.149
15.9411	7.359	320.459	110.174	4.06769e+56	5.27596e+57	0.706692	9.56	18.419	18.419
1447.96	5251.12	5034.51	18106.7	2.33275e+56	8.55573e+57	1.07196	4.894	11.339	11.339
668.432	18.1329	1857.45	192.687	2.77711e+57	2.81483e+56	1.98708	10.058	4.702	10.058
26.688	399.262	380.233	1846.69	3.69816e+55	2.39359e+58	1.89949	3.717	15.704	15.704
30.3574	50.8234	397.065	383.988	3.06001e+56	1.91769e+58	1.63368	7.489	20.275	20.275
760.338	18.1329	2201.98	192.687	2.76765e+57	2.29666e+56	1.97819	9.962	4.411	9.962
23.462	983.798	364.202	3970	1.00208e+55	2.01751e+58	1.68246	2.444	13.991	13.991
864.881	18.1329	2605.84	192.687	2.74306e+57	1.86607e+56	1.96174	9.862	4.124	9.862
983.798	18.1329	3078.78	192.687	2.70736e+57	1.51402e+56	1.93987	9.762	3.851	9.762
14.0142	2424.12	307.191	8871.28	1.47871e+54	1.66706e+58	1.4646	1.4	13.102	13.102
1647.04	5251.12	5916.37	18106.7	2.64955e+56	7.92035e+57	1.05133	5.095	10.892	10.892
26.688	142.45	380.233	814.948	1.1345e+56	2.58164e+58	1.99953	5.436	18.324	18.324
1119.07	18.1329	3632.11	192.687	2.664e+57	1.22797e+56	1.91431	9.665	3.594	9.665
1272.93	18.1329	4278.96	192.687	2.61587e+57	9.95835e+55	1.8865	9.571	3.354	9.571
1447.96	18.1329	5034.51	192.687	2.56528e+57	8.07545e+55	1.85758	9.484	3.13	9.484
18.1329	7.359	334.358	110.174	4.56535e+56	4.25314e+57	0.676604	9.675	16.746	16.746
1647.04	18.1329	5916.37	192.687	2.51406e+57	6.54871e+55	1.82847	9.404	2.922	9.404
1873.5	5251.12	6944.91	18106.7	2.99582e+56	7.31527e+57	1.03448	5.298	10.427	10.427
30.3574	399.262	397.065	1846.69	4.35572e+55	2.37736e+58	1.89315	3.851	15.728	15.728
1873.5	18.1329	6944.91	192.687	2.46366e+57	5.31107e+55	1.79988	9.332	2.727	9.332
26.688	983.798	380.233	3970	1.18656e+55	2.01516e+58	1.68189	2.536	14.006	14.006
2131.1	18.1329	8143.69	192.687	2.41518e+57	4.30789e+55	1.77238	9.269	2.545	9.269
34.5315	50.8234	414.752	383.988	3.4999e+56	1.75093e+58	1.5569	7.675	19.854	19.854
2424.12	18.1329	9540	192.687	2.36945e+57	3.49482e+55	1.74641	9.215	2.376	9.215
2131.1	5251.12	8143.69	18106.7	3.37267e+56	6.74828e+57	1.02197	5.503	9.959	9.959
2757.42	18.1329	11165.4	192.687	2.32709e+57	2.83579e+55	1.72229	9.17	2.218	9.17
15.9411	2424.12	320.459	8871.28	1.75484e+54	1.66725e+58	1.46484	1.45	13.106	13.106
3136.56	18.1329	13056.3	192.687	2.2885e+57	2.30158e+55	1.70025	9.133	2.071	9.133
20.6261	7.359	348.925	110.174	5.11375e+56	3.45414e+57	0.665269	9.791	15.142	15.142
3567.82	18.1329	15254.9	192.687	2.25397e+57	1.86849e+55	1.68046	9.106	1.934	9.106
30.3574	142.45	397.065	814.948	1.32158e+56	2.51773e+58	1.97163	5.609	18.31	18.31
4058.38	18.1329	17809.9	192.687	2.22363e+57	1.51731e+55	1.66302	9.086	1.806	9.086
2424.12	5251.12	9540	18106.7	3.78112e+56	6.22359e+57	1.01406	5.71	9.501	9.501
4616.39	18.1329	20777.5	192.687	2.19752e+57	1.23248e+55	1.64795	9.075	1.687	9.075
5251.12	18.1329	24222.6	192.687	2.17561e+57	1.00143e+55	1.63526	9.07	1.575	9.07
5973.12	18.1329	28220.4	192.687	2.15777e+57	8.13935e+54	1.62489	9.071	1.472	9.071
34.5315	399.262	414.752	1846.69	5.12717e+55	2.35763e+58	1.88534	3.991	15.751	15.751
30.3574	983.798	397.065	3970	1.40476e+55	2.0121e+58	1.68105	2.632	14.022	14.022
2757.42	5251.12	11165.4	18106.7	4.22197e+56	5.74218e+57	1.01083	5.918	9.064	9.064
23.462	7.359	364.202	110.174	5.71583e+56	2.85263e+57	0.67116	9.907	13.712	13.712
6794.4	18.1329	32857.3	192.687	2.14382e+57	6.61754e+54	1.61675	9.078	1.375	9.078
7728.6	18.1329	38233.3	192.687	2.13355e+57	5.38192e+54	1.61074	9.089	1.284	9.089
39.2794	50.8234	433.351	383.988	3.99403e+56	1.57392e+58	1.47688	7.864	19.299	19.299
3136.56	5251.12	13056.3	18106.7	4.69585e+56	5.30254e+57	1.01217	6.128	8.658	8.658
18.1329	2424.12	334.358	8871.28	2.08256e+54	1.66743e+58	1.4651	1.503	13.111	13.111
8791.24	18.1329	44463.4	192.687	2.12669e+57	4.37842e+54	1.6067	9.104	1.2	9.104
10000	18.1329	51680.6	192.687	2.12296e+57	3.56314e+54	1.60448	9.122	1.122	9.122
3567.82	5251.12	15254.9	18106.7	5.20311e+56	4.90147e+57	1.01786	6.338	8.287	8.287
26.688	7.359	380.233	110.174	6.37421e+56	2.40605e+57	0.691577	10.023	12.502	12.502
34.5315	142.45	414.752	814.948	1.5375e+56	2.44336e+58	1.93904	5.787	18.278	18.278
4058.38	5251.12	17809.9	18106.7	5.74379e+56	4.53499e+57	1.0276	6.548	7.954	7.954
4616.39	5251.12	20777.5	18106.7	6.31752e+56	4.19881e+57	1.04107	6.757	7.66	7.66
34.5315	983.798	414.752	3970	1.66275e+55	2.00815e+58	1.67987	2.733	14.041	14.041
30.3574	7.359	397.065	110.174	7.09111e+56	2.07218e+57	0.723758	10.138	11.513	11.513
39.2794	399.262	433.351	1846.69	6.03136e+55	2.33373e+58	1.87576	4.138	15.773	15.773
5251.12	5251.12	24222.6	18106.7	6.92346e+56	3.88885e+57	1.05791	6.965	7.404	7.404
5973.12	5251.12	28220.4	18106.7	7.5602e+56	3.60139e+57	1.0778	7.17	7.184	7.184
44.6801	50.8234	452.925	383.988	4.5469e+56	1.39131e+58	1.39689	8.054	18.587	18.587
34.5315	7.359	414.752	110.174	7.86816e+56	1.81684e+57	0.765407	10.251	10.718	10.718
6794.4	5251.12	32857.3	18106.7	8.22571e+56	3.33319e+57	1.10039	7.37	6.997	7.37
20.6261	2424.12	348.925	8871.28	2.4715e+54	1.66758e+58	1.46537	1.559	13.116	13.116
7728.6	5251.12	38233.3	18106.7	8.91708e+56	3.08166e+57	1.12535	7.565	6.834	7.565
8791.24	5251.12	44463.4	18106.7	9.62992e+56	2.84545e+57	1.1523	7.752	6.684	7.752
39.2794	7.359	433.351	110.174	8.70632e+56	1.61483e+57	0.814761	10.361	10.083	10.361
10000	5251.12	51680.6	18106.7	1.03587e+57	2.62383e+57	1.18086	7.929	6.544	7.929
44.6801	7.359	452.925	110.174	9.60569e+56	1.44832e+57	0.870476	10.465	9.577	10.465
39.2794	142.45	433.351	814.948	1.78614e+56	2.35729e+58	1.90118	5.97	18.22	18.22
39.2794	983.798	433.351	3970	1.96772e+55	2.00309e+58	1.67826	2.84	14.061	14.061
44.6801	399.262	452.925	1846.69	7.09e+55	2.30488e+58	1.86407	4.291	15.792	15.792
50.8234	7.359	473.542	110.174	1.05651e+57	1.30504e+57	0.931486	10.56	9.165	10.56
50.8234	50.8234	473.542	383.988	5.16283e+56	1.20971e+58	1.32155	8.245	17.707	17.707
57.8114	7.359	495.278	110.174	1.15808e+57	1.1778e+57	0.996867	10.643	8.804	10.643
5	20.6261	220.077	209.367	7.87722e+55	2.66316e+58	1.89448	6.926	23.842	23.842
23.462	2424.12	364.202	8871.28	2.9331e+54	1.66769e+58	1.46564	1.618	13.122	13.122
65.7602	7.359	518.216	110.174	1.26457e+57	1.06312e+57	1.06573	10.715	8.47	10.715
5	5973.12	220.077	20429.2	1.04144e+53	1.45158e+58	1.31491	0.704	13.177	13.177
74.8019	7.359	542.449	110.174	1.37513e+57	9.5898e+56	1.13717	10.774	8.155	10.774
85.0869	7.359	568.076	110.174	1.48876e+57	8.64025e+56	1.21029	10.821	7.854	10.821
44.6801	983.798	452.925	3970	2.32809e+55	1.99666e+58	1.67609	2.952	14.083	14.083
44.6801	142.45	452.925	814.948	2.07174e+56	2.25832e+58	1.85755	6.16	18.128	18.128
50.8234	399.262	473.542	1846.69	8.32798e+55	2.27017e+58	1.84985	4.45	15.805	15.805
57.8114	50.8234	495.278	383.988	5.84578e+56	1.03704e+58	1.25638	8.434	16.673	16.673
96.7859	7.359	595.211	110.174	1.60444e+57	7.77245e+56	1.28419	10.855	7.564	10.855
110.094	7.359	623.978	110.174	1.72105e+57	6.97858e+56	1.35801	10.876	7.283	10.876
26.688	2424.12	380.233	8871.28	3.48088e+54	1.66774e+58	1.46592	1.679	13.129	13.129
125.231	7.359	654.514	110.174	1.83751e+57	6.25238e+56	1.43091	10.884	7.01	10.884
142.45	7.359	686.972	110.174	1.95269e+57	5.58859e+56	1.50212	10.88	6.743	10.88
5.68748	5973.12	229.361	20429.2	1.23518e+53	1.45164e+58	1.31496	0.725	13.177	13.177
65.7602	50.8234	518.216	383.988	6.59919e+56	8.80894e+57	1.20673	8.622	15.526	15.526
162.036	7.359	721.524	110.174	2.06551e+57	4.98271e+56	1.57093	10.864	6.483	10.864
50.8234	983.798	473.542	3970	2.7538e+55	1.98852e+58	1.67324	3.07	14.105	14.105
57.8114	399.262	495.278	1846.69	9.77389e+55	2.22858e+58	1.83264	4.616	15.811	15.811
5.68748	20.6261	229.361	209.367	9.05972e+55	2.60138e+58	1.86354	7.039	23.825	23.825
50.8234	142.45	473.542	814.948	2.39892e+56	2.14548e+58	1.80776	6.354	17.988	17.988
184.315	7.359	758.36	110.174	2.17495e+57	4.43074e+56	1.6367	10.837	6.228	10.837
209.657	7.359	797.692	110.174	2.28e+57	3.92904e+56	1.69887	10.798	5.979	10.798
238.484	7.359	839.757	110.174	2.37978e+57	3.47425e+56	1.75699	10.749	5.735	10.749
30.3574	2424.12	397.065	8871.28	4.13097e+54	1.66771e+58	1.46618	1.745	13.137	13.137
74.8019	50.8234	542.449	383.988	7.4257e+56	7.4658e+57	1.17641	8.806	14.341	14.341
271.275	7.359	884.821	110.174	2.47348e+57	3.06318e+56	1.81066	10.691	5.496	10.691
308.574	7.359	933.181	110.174	2.56039e+57	2.69281e+56	1.85961	10.623	5.263	10.623
351.001	7.359	985.173	110.174	2.63991e+57	2.36022e+56	1.90364	10.547	5.035	10.547
57.8114	983.798	495.278	3970	3.25655e+55	1.97829e+58	1.66952	3.194	14.129	14.129
6.46948	5973.12	239.057	20429.2	1.46538e+53	1.45171e+58	1.31502	0.747	13.178	13.178
399.262	7.359	1041.17	110.174	2.71158e+57	2.06258e+56	1.94263	10.463	4.812	10.463
85.0869	50.8234	568.076	383.988	8.32695e+56	6.35783e+57	1.16671	8.986	13.196	13.196
65.7602	399.262	518.216	1846.69	1.14602e+56	2.17895e+58	1.81192	4.789	15.804	15.804
454.159	7.359	1101.59	110.174	2.77504e+57	1.79717e+56	1.97655	10.372	4.595	10.372
57.8114	142.45	495.278	814.948	2.77261e+56	2.01822e+58	1.75171	6.553	17.786	17.786
516.604	7.359	1313.86	110.174	2.82178e+57	1.52272e+56	2.00051	10.281	4.363	10.281
34.5315	2424.12	414.752	8871.28	4.90245e+54	1.66754e+58	1.46643	1.814	13.147	13.147
587.635	7.359	1563.82	110.174	2.84183e+57	1.24953e+56	2.00953	10.186	4.104	10.186
96.7859	50.8234	595.211	383.988	9.30321e+56	5.46817e+57	1.17651	9.159	12.155	12.155
668.432	7.359	1857.45	110.174	2.83869e+57	1.01211e+56	2.00616	10.086	3.837	10.086
6.46948	20.6261	239.057	209.367	1.04141e+56	2.53105e+58	1.82836	7.158	23.794	23.794
65.7602	983.798	518.216	3970	3.85006e+55	1.96549e+58	1.66471	3.324	14.153	14.153
110.094	50.8234	623.978	383.988	1.03532e+57	4.76005e+57	1.20312	9.326	11.253	11.253
760.338	7.359	2201.98	110.174	2.81739e+57	8.16927e+55	1.99329	9.982	3.575	9.982
7.359	5973.12	249.187	20429.2	1.73891e+53	1.45179e+58	1.31508	0.77	13.178	13.178
864.881	7.359	2605.84	110.174	2.78264e+57	6.59222e+55	1.97348	9.876	3.33	9.876
125.231	50.8234	654.514	383.988	1.14736e+57	4.1915e+57	1.24334	9.482	10.495	10.495
65.7602	142.45	518.216	814.948	3.19803e+56	1.87672e+58	1.68979	6.756	17.504	17.504
983.798	7.359	3078.78	110.174	2.73848e+57	5.32017e+55	1.94884	9.771	3.102	9.771
74.8019	399.262	542.449	1846.69	1.3424e+56	2.12005e+58	1.78713	4.969	15.78	15.78
1119.07	7.359	3632.11	110.174	2.68824e+57	4.29426e+55	1.92104	9.669	2.889	9.669
142.45	50.8234	686.972	383.988	1.26592e+57	3.72444e+57	1.29399	9.627	9.873	9.873
1272.93	7.359	4278.96	110.174	2.63456e+57	3.46689e+55	1.89145	9.573	2.691	9.573
162.036	50.8234	721.524	383.988	1.39024e+57	3.32821e+57	1.35227	9.76	9.366	9.76
39.2794	2424.12	433.351	8871.28	5.81809e+54	1.66721e+58	1.46663	1.887	13.157	13.157
1447.96	7.359	5034.51	110.174	2.57955e+57	2.79961e+55	1.86114	9.484	2.507	9.484
1647.04	7.359	5916.37	110.174	2.52484e+57	2.26138e+55	1.83094	9.403	2.336	9.403
184.315	50.8234	758.36	383.988	1.51925e+57	2.98014e+57	1.41572	9.876	8.947	9.876
1873.5	7.359	6944.91	110.174	2.47171e+57	1.82717e+55	1.80152	9.33	2.177	9.33
209.657	50.8234	797.692	383.988	1.65128e+57	2.6675e+57	1.48216	9.971	8.57	9.971
74.8019	983.798	542.449	3970	4.55048e+55	1.94952e+58	1.65856	3.46	14.177	14.177
2131.1	7.359	8143.69	110.174	2.42111e+57	1.47679e+55	1.7734	9.266	2.029	9.266
238.484	50.8234	839.757	383.988	1.78411e+57	2.38432e+57	1.5496	10.044	8.217	10.044
2424.12	7.359	9540	110.174	2.37375e+57	1.194e+55	1.74696	9.211	1.891	9.211
8.37083	5973.12	259.773	20429.2	2.06388e+53	1.45187e+58	1.31516	0.795	13.179	13.179
2757.42	7.359	11165.4	110.174	2.33014e+57	9.6569e+54	1.7225	9.166	1.763	9.166
271.275	50.8234	884.821	383.988	1.91545e+57	2.12692e+57	1.61623	10.095	7.882	10.095
74.8019	142.45	542.449	814.948	3.68061e+56	1.72234e+58	1.62315	6.962	17.12	17.12
3136.56	7.359	13056.3	110.174	2.29061e+57	7.81305e+54	1.70022	9.13	1.643	9.13
85.0869	399.262	568.076	1846.69	1.57068e+56	2.05057e+58	1.75771	5.156	15.73	15.73
308.574	50.8234	933.181	383.988	2.04309e+57	1.89273e+57	1.68051	10.123	7.561	10.123
3567.82	7.359	15254.9	110.174	2.25537e+57	6.32349e+54	1.68027	9.103	1.532	9.103
351.001	50.8234	985.173	383.988	2.16506e+57	1.67977e+57	1.74116	10.131	7.25	10.131
4058.38	7.359	17809.9	110.174	2.22452e+57	5.11974e+54	1.66272	9.084	1.429	9.084
44.6801	2424.12	452.925	8871.28	6.90485e+54	1.66664e+58	1.46677	1.964	13.169	13.169
7.359	20.6261	249.187	209.367	1.19623e+56	2.45119e+58	1.78846	7.282	23.744	23.744
399.262	50.8234	1041.17	383.988	2.27966e+57	1.48644e+57	1.7972	10.12	6.948	10.12
4616.39	7.359	20777.5	110.174	2.19804e+57	4.14661e+54	1.64759	9.072	1.333	9.072
454.159	50.8234	1101.59	383.988	2.38552e+57	1.31136e+57	1.84791	10.091	6.655	10.091
5251.12	7.359	24222.6	110.174	2.17586e+57	3.35963e+54	1.63487	9.068	1.243	9.068
516.604	50.8234	1313.86	383.988	2.47588e+57	1.14457e+57	1.8886	10.053	6.369	10.053
5973.12	7.359	28220.4	110.174	2.15783e+57	2.72297e+54	1.62449	9.07	1.16	9.07
85.0869	983.798	568.076	3970	5.37679e+55	1.92969e+58	1.65074	3.603	14.198	14.198
6794.4	7.359	32857.3	110.174	2.14377e+57	2.20773e+54	1.61637	9.077	1.082	9.077
587.635	50.8234	1563.82	383.988	2.54177e+57	9.81463e+56	1.91428	10.004	6.078	10.004
7728.6	7.359	38233.3	110.174	2.13342e+57	1.7906e+54	1.61038	9.088	1.009	9.088
668.432	50.8234	1857.45	383.988	2.58378e+57	8.29464e+56	1.9266	9.943	5.781	9.943
85.0869	142.45	568.076	814.948	4.22583e+56	1.558e+58	1.55397	7.171	16.612	16.612
8791.24	7.359	44463.4	110.174	2.12652e+57	1.45279e+54	1.60637	9.103	0.942	9.103
9.52178	5973.12	270.84	20429.2	2.44998e+53	1.45197e+58	1.31524	0.821	13.179	13.179
760.338	50.8234	2201.98	383.988	2.6046e+57	6.93219e+56	1.92794	9.872	5.479	9.872
10000	7.359	51680.6	110.174	2.12277e+57	1.1791e+54	1.60418	9.121	0.879	9.121
864.881	50.8234	2605.84	383.988	2.60761e+57	5.74617e+56	1.92059	9.794	5.175	9.794
96.7859	399.262	595.211	1846.69	1.83556e+56	1.96927e+58	1.72313	5.349	15.645	15.645
50.8234	2424.12	473.542	8871.28	8.19491e+54	1.66576e+58	1.4668	2.045	13.183	13.183
983.798	50.8234	3078.78	383.988	2.59627e+57	4.73578e+56	1.90661	9.711	4.874	9.711
96.7859	983.798	595.211	3970	6.35127e+55	1.90519e+58	1.64088	3.754	14.215	14.215
1119.07	50.8234	3632.11	383.988	2.57389e+57	3.88837e+56	1.88777	9.628	4.58	9.628
96.7859	142.45	595.211	814.948	4.83912e+56	1.38857e+58	1.48573	7.382	15.967	15.967
1272.93	50.8234	4278.96	383.988	2.54345e+57	3.18532e+56	1.86559	9.547	4.297	9.547
10.831	5973.12	282.413	20429.2	2.90867e+53	1.45209e+58	1.31534	0.849	13.18	13.18
1447.96	50.8234	5034.51	383.988	2.50756e+57	2.60609e+56	1.84132	9.468	4.026	9.468
8.37083	20.6261	259.773	209.367	1.37287e+56	2.3608e+58	1.74336	7.412	23.67	23.67
110.094	399.262	623.978	1846.69	2.14223e+56	1.8751e+58	1.68305	5.549	15.511	15.511
1647.04	50.8234	5916.37	383.988	2.46843e+57	2.13076e+56	1.81599	9.395	3.771	9.395
57.8114	2424.12	495.278	8871.28	9.72651e+54	1.66447e+58	1.4667	2.13	13.199	13.199
1873.5	50.8234	6944.91	383.988	2.42785e+57	1.74139e+56	1.79047	9.328	3.531	9.328
2131.1	50.8234	8143.69	383.988	2.38731e+57	1.42274e+56	1.76542	9.269	3.306	9.269
2424.12	50.8234	9540	383.988	2.34794e+57	1.16217e+56	1.74139	9.217	3.096	9.217
110.094	983.798	623.978	3970	7.50004e+55	1.87503e+58	1.62853	3.913	14.224	14.224
2757.42	50.8234	11165.4	383.988	2.31064e+57	9.49211e+55	1.71878	9.174	2.898	9.174
110.094	142.45	623.978	814.948	5.52559e+56	1.22066e+58	1.42311	7.594	15.181	15.181
3136.56	50.8234	13056.3	383.988	2.27605e+57	7.75248e+55	1.69792	9.139	2.714	9.139
3567.82	50.8234	15254.9	383.988	2.24466e+57	6.33183e+55	1.67903	9.111	2.541	9.111
5	8.37083	220.077	119.071	1.27858e+56	1.88891e+58	1.39372	8.476	25.736	25.736
125.231	399.262	654.514	1846.69	2.49646e+56	1.76746e+58	1.63741	5.757	15.314	15.314
4058.38	50.8234	17809.9	383.988	2.21677e+57	5.17193e+55	1.66226	9.092	2.38	9.092
12.3202	5973.12	294.52	20429.2	3.45364e+53	1.45222e+58	1.31545	0.878	13.181	13.181
4616.39	50.8234	20777.5	383.988	2.19256e+57	4.22502e+55	1.64769	9.081	2.229	9.081
65.7602	2424.12	518.216	8871.28	1.15453e+55	1.66264e+58	1.4664	2.22	13.216	13.216
5251.12	50.8234	24222.6	383.988	2.1721e+57	3.45204e+55	1.63535	9.076	2.087	9.076
125.231	142.45	654.514	814.948	6.28979e+56	1.06173e+58	1.37133	7.805	14.278	14.278
5973.12	50.8234	28220.4	383.988	2.15536e+57	2.82102e+55	1.62523	9.077	1.955	9.077
6794.4	50.8234	32857.3	383.988	2.14223e+57	2.30585e+55	1.61725	9.083	1.831	9.083
125.231	983.798	654.514	3970	8.85375e+55	1.83811e+58	1.61319	4.079	14.222	14.222
7728.6	50.8234	38233.3	383.988	2.13257e+57	1.8852e+55	1.61133	9.093	1.715	9.093
9.52178	20.6261	270.84	209.367	1.57398e+56	2.25891e+58	1.69256	7.546	23.563	23.563
8791.24	50.8234	44463.4	383.988	2.12615e+57	1.54169e+55	1.60733	9.108	1.607	9.108
10000	50.8234	51680.6	383.988	2.12272e+57	1.26111e+55	1.60512	9.125	1.506	9.125
142.45	399.262	686.972	1846.69	2.90449e+56	1.6466e+58	1.58675	5.97	15.034	15.034
142.45	142.45	686.972	814.948	7.13536e+56	9.18404e+57	1.33509	8.014	13.305	13.305
14.0142	5973.12	307.191	20429.2	4.10102e+53	1.45236e+58	1.31558	0.909	13.182	13.182
74.8019	2424.12	542.449	8871.28	1.37057e+55	1.66011e+58	1.46583	2.315	13.235	13.235
142.45	983.798	686.972	3970	1.04482e+56	1.79315e+58	1.59429	4.253	14.202	14.202
162.036	142.45	721.524	814.948	8.06461e+56	7.94757e+57	1.31728	8.219	12.325	12.325
162.036	399.262	721.524	1846.69	3.37304e+56	1.51402e+58	1.53242	6.189	14.65	14.65
5.68748	8.37083	229.361	119.071	1.45288e+56	1.78324e+58	1.33817	8.562	25.545	25.545
184.315	142.45	758.36	814.948	9.07807e+56	6.91562e+57	1.31845	8.419	11.401	11.401
85.0869	2424.12	568.076	8871.28	1.62728e+55	1.65667e+58	1.46489	2.416	13.256	13.256
209.657	142.45	797.692	814.948	1.0174e+57	6.06855e+57	1.33704	8.611	10.576	10.576
15.9411	5973.12	320.459	20429.2	4.87012e+53	1.45253e+58	1.31573	0.942	13.183	13.183
162.036	983.798	721.524	3970	1.23253e+56	1.73881e+58	1.57125	4.437	14.156	14.156
238.484	142.45	839.757	814.948	1.13479e+57	5.37217e+57	1.37026	8.793	9.87	9.87
10.831	20.6261	282.413	209.367	1.80245e+56	2.14461e+58	1.63567	7.686	23.413	23.413
5	57.8114	220.077	420.356	3.56342e+55	3.02533e+58	2.16049	5.148	20.79	20.79
271.275	142.45	884.821	814.948	1.25922e+57	4.78958e+57	1.41485	8.963	9.285	9.285
184.315	399.262	758.36	1846.69	3.90913e+56	1.37295e+58	1.47697	6.414	14.145	14.145
308.574	142.45	933.181	814.948	1.38956e+57	4.28801e+57	1.46762	9.118	8.807	9.118
351.001	142.45	985.173	814.948	1.52429e+57	3.8423e+57	1.52564	9.253	8.41	9.253
399.262	142.45	1041.17	814.948	1.66102e+57	3.43887e+57	1.58622	9.364	8.05	9.364
454.159	142.45	1101.59	814.948	1.79682e+57	3.07141e+57	1.64693	9.449	7.714	9.449
96.7859	2424.12	595.211	8871.28	1.93246e+55	1.65206e+58	1.46346	2.522	13.279	13.279
184.315	983.798	758.36	3970	1.45338e+56	1.67373e+58	1.54351	4.63	14.073	14.073
516.604	142.45	1313.86	814.948	1.92389e+57	2.7317e+57	1.70176	9.51	7.404	9.51
209.657	399.262	797.692	1846.69	4.51991e+56	1.2285e+58	1.4242	6.644	13.514	13.514
587.635	142.45	1563.82	814.948	2.03342e+57	2.40767e+57	1.74455	9.548	7.112	9.548
18.1329	5973.12	334.358	20429.2	5.78386e+53	1.45271e+58	1.31589	0.977	13.184	13.184
668.432	142.45	1857.45	814.948	2.12385e+57	2.10043e+57	1.77537	9.563	6.826	9.563
760.338	142.45	2201.98	814.948	2.19527e+57	1.8144e+57	1.79535	9.558	6.539	9.558
864.881	142.45	2605.84	814.948	2.2487e+57	1.55341e+57	1.80594	9.538	6.251	9.538
238.484	399.262	839.757	1846.69	5.21235e+56	1.0872e+58	1.37884	6.877	12.766	12.766
6.46948	8.37083	239.057	119.071	1.6501e+56	1.6664e+58	1.27695	8.652	25.29	25.29
983.798	142.45	3078.78	814.948	2.28576e+57	1.31965e+57	1.80867	9.505	5.961	9.505
12.3202	20.6261	294.52	209.367	2.06139e+56	2.01725e+58	1.57241	7.83	23.207	23.207
1119.07	142.45	3632.11	814.948	2.30845e+57	1.11368e+57	1.80501	9.465	5.672	9.465
5.68748	57.8114	229.361	420.356	4.15158e+55	3.0021e+58	2.14968	5.262	20.81	20.81
209.657	983.798	797.692	3970	1.71301e+56	1.5967e+58	1.51069	4.832	13.939	13.939
1272.93	142.45	4278.96	814.948	2.31897e+57	9.34719e+56	1.79635	9.419	5.385	9.419
110.094	2424.12	623.978	8871.28	2.29546e+55	1.64595e+58	1.46139	2.634	13.303	13.303
1447.96	142.45	5034.51	814.948	2.31952e+57	7.81046e+56	1.78395	9.37	5.102	9.37
271.275	399.262	884.821	1846.69	5.99273e+56	9.55651e+57	1.34571	7.112	11.939	11.939
1647.04	142.45	5916.37	814.948	2.31225e+57	6.5036e+56	1.7689	9.321	4.825	9.321
1873.5	142.45	6944.91	814.948	2.29913e+57	5.40092e+56	1.75216	9.274	4.556	9.274
20.6261	5973.12	348.925	20429.2	6.86942e+53	1.45291e+58	1.31608	1.013	13.186	13.186
2131.1	142.45	8143.69	814.948	2.28197e+57	4.47628e+56	1.73456	9.231	4.296	9.231
308.574	399.262	933.181	1846.69	6.86609e+56	8.38856e+57	1.32845	7.347	11.087	11.087
2424.12	142.45	9540	814.948	2.2623e+57	3.70466e+56	1.71677	9.192	4.048	9.192
238.484	983.798	839.757	3970	2.01793e+56	1.507e+58	1.47275	5.045	13.735	13.735
2757.42	142.45	11165.4	814.948	2.24145e+57	3.06301e+56	1.69936	9.158	3.811	9.158
351.001	399.262	985.173	1846.69	7.83541e+56	7.38947e+57	1.32861	7.579	10.27	10.27
3136.56	142.45	13056.3	814.948	2.22051e+57	2.53074e+56	1.6828	9.131	3.587	9.131
125.231	2424.12	654.514	8871.28	2.72751e+55	1.63791e+58	1.45848	2.753	13.328	13.328
3567.82	142.45	15254.9	814.948	2.20035e+57	2.08993e+56	1.66742	9.11	3.375	9.11
399.262	399.262	1041.17	1846.69	8.90072e+56	6.55206e+57	1.34556	7.807	9.535	9.535
4058.38	142.45	17809.9	814.948	2.18166e+57	1.72526e+56	1.6535	9.094	3.176	9.094
4616.39	142.45	20777.5	814.948	2.16494e+57	1.42385e+56	1.64123	9.085	2.988	9.085
454.159	399.262	1101.59	1846.69	1.00581e+57	5.85052e+57	1.37704	8.025	8.906	8.906
14.0142	20.6261	307.191	209.367	2.35412e+56	1.87654e+58	1.50277	7.978	22.926	22.926
7.359	8.37083	249.187	119.071	1.87277e+56	1.53828e+58	1.21014	8.747	24.949	24.949
6.46948	57.8114	239.057	420.356	4.8351e+55	2.97495e+58	2.13707	5.381	20.83	20.83
23.462	5973.12	364.202	20429.2	8.15928e+53	1.45314e+58	1.31629	1.052	13.188	13.188
5251.12	142.45	24222.6	814.948	2.15054e+57	1.17491e+56	1.63072	9.082	2.812	9.082
516.604	399.262	1313.86	1846.69	1.12554e+57	5.26439e+57	1.41735	8.227	8.41	8.41
271.275	983.798	884.821	3970	2.37556e+56	1.40478e+58	1.43028	5.268	13.44	13.44
5973.12	142.45	28220.4	814.948	2.13867e+57	9.69422e+55	1.62204	9.084	2.646	9.084
587.635	399.262	1563.82	1846.69	1.24275e+57	4.7519e+57	1.45869	8.404	8.036	8.404
6794.4	142.45	32857.3	814.948	2.12945e+57	7.99867e+55	1.61519	9.091	2.49	9.091
668.432	399.262	1857.45	1846.69	1.35531e+57	4.27825e+57	1.49752	8.554	7.73	8.554
7728.6	142.45	38233.3	814.948	2.12289e+57	6.60005e+55	1.61013	9.101	2.343	9.101
760.338	399.262	2201.98	1846.69	1.46117e+57	3.83182e+57	1.53201	8.677	7.454	8.677
142.45	2424.12	686.972	8871.28	3.24217e+55	1.62743e+58	1.45448	2.879	13.352	13.352
8791.24	142.45	44463.4	814.948	2.11892e+57	5.44659e+55	1.60678	9.116	2.205	9.116
864.881	399.262	2605.84	1846.69	1.55861e+57	3.4104e+57	1.56127	8.776	7.192	8.776
10000	142.45	51680.6	814.948	2.11741e+57	4.4954e+55	1.60505	9.133	2.075	9.133
983.798	399.262	3078.78	1846.69	1.64645e+57	3.01507e+57	1.58498	8.852	6.937	8.852
1119.07	399.262	3632.11	1846.69	1.72403e+57	2.64784e+57	1.60327	8.91	6.685	8.91
308.574	983.798	933.181	3970	2.79421e+56	1.29163e+58	1.38491	5.501	13.033	13.033
1272.93	399.262	4278.96	1846.69	1.79117e+57	2.3105e+57	1.6165	8.951	6.434	8.951
26.688	5973.12	380.233	20429.2	9.69194e+53	1.45339e+58	1.31652	1.093	13.19	13.19
1447.96	399.262	5034.51	1846.69	1.84811e+57	2.0041e+57	1.62522	8.98	6.183	8.98
1647.04	399.262	5916.37	1846.69	1.89545e+57	1.72881e+57	1.63008	8.999	5.934	8.999
1873.5	399.262	6944.91	1846.69	1.934e+57	1.48399e+57	1.63174	9.011	5.685	9.011
2131.1	399.262	8143.69	1846.69	1.96477e+57	1.26825e+57	1.63089	9.018	5.439	9.018
162.036	2424.12	721.524	8871.28	3.85579e+55	1.61385e+58	1.44907	3.013	13.375	13.375
15.9411	20.6261	320.459	209.367	2.68415e+56	1.72286e+58	1.42719	8.131	22.548	22.548
2424.12	399.262	9540	1846.69	1.98886e+57	1.07972e+57	1.62817	9.022	5.195	9.022
351.001	983.798	985.173	3970	3.28306e+56	1.17106e+58	1.33953	5.745	12.5	12.5
7.359	57.8114	249.187	420.356	5.6284e+55	2.94327e+58	2.12239	5.507	20.848	20.848
2757.42	399.262	11165.4	1846.69	2.00738e+57	9.16181e+56	1.62416	9.025	4.956	9.025
8.37083	8.37083	259.773	119.071	2.1236e+56	1.39938e+58	1.13822	8.846	24.498	24.498
3136.56	399.262	13056.3	1846.69	2.02145e+57	7.75231e+56	1.6194	9.028	4.722	9.028
3567.82	399.262	15254.9	1846.69	2.03207e+57	6.54432e+56	1.61434	9.032	4.494	9.032
4058.38	399.262	17809.9	1846.69	2.04021e+57	5.51403e+56	1.60938	9.037	4.272	9.037
30.3574	5973.12	397.065	20429.2	1.15134e+54	1.45366e+58	1.31679	1.136	13.193	13.193
399.262	983.798	1041.17	3970	3.85189e+56	1.04851e+58	1.29842	5.998	11.842	11.842
4616.39	399.262	20777.5	1846.69	2.04667e+57	4.6389e+56	1.60482	9.044	4.058	9.044
5	162.036	220.077	899.495	1.25401e+55	2.85332e+58	2.11612	3.566	17.737	17.737
5251.12	399.262	24222.6	1846.69	2.05216e+57	3.89809e+56	1.60092	9.055	3.852	9.055
184.315	2424.12	758.36	8871.28	4.58821e+55	1.59635e+58	1.44188	3.155	13.394	13.394
5973.12	399.262	28220.4	1846.69	2.05726e+57	3.27274e+56	1.59785	9.067	3.654	9.067
6794.4	399.262	32857.3	1846.69	2.06242e+57	2.74603e+56	1.59574	9.082	3.466	9.082
454.159	983.798	1101.59	3970	4.51063e+56	9.3052e+57	1.26657	6.258	11.084	11.084
7728.6	399.262	38233.3	1846.69	2.06798e+57	2.30314e+56	1.59467	9.099	3.286	9.099
8791.24	399.262	44463.4	1846.69	2.07418e+57	1.93119e+56	1.59464	9.118	3.115	9.118
18.1329	20.6261	334.358	209.367	3.0552e+56	1.55764e+58	1.34677	8.286	22.045	22.045
10000	399.262	51680.6	1846.69	2.08116e+57	1.61909e+56	1.59566	9.138	2.953	9.138
516.604	983.798	1313.86	3970	5.23996e+56	8.2714e+57	1.24899	6.517	10.319	10.319
34.5315	5973.12	414.752	20429.2	1.36782e+54	1.45395e+58	1.31708	1.182	13.196	13.196
209.657	2424.12	797.692	8871.28	5.46351e+55	1.57396e+58	1.43243	3.306	13.405	13.405
8.37083	57.8114	259.773	420.356	6.54779e+55	2.90637e+58	2.10529	5.638	20.864	20.864
9.52178	8.37083	270.84	119.071	2.40546e+56	1.25112e+58	1.06227	8.95	23.904	23.904
587.635	983.798	1563.82	3970	6.0097e+56	7.41666e+57	1.24528	6.762	9.633	9.633
5.68748	162.036	229.361	899.495	1.4746e+55	2.84777e+58	2.11384	3.658	17.753	17.753
668.432	983.798	1857.45	3970	6.813e+56	6.69984e+57	1.25202	6.993	9.043	9.043
760.338	983.798	2201.98	3970	7.64188e+56	6.08316e+57	1.26601	7.208	8.548	8.548
864.881	983.798	2605.84	3970	8.48754e+56	5.53692e+57	1.28456	7.408	8.136	8.136
238.484	2424.12	839.757	8871.28	6.51098e+55	1.54548e+58	1.42016	3.468	13.403	13.403
983.798	983.798	3078.78	3970	9.34084e+56	5.03998e+57	1.30561	7.594	7.794	7.794
5	454.159	220.077	2054.56	3.62753e+54	2.39566e+58	1.88951	2.334	15.229	15.229
1119.07	983.798	3632.11	3970	1.01926e+57	4.57847e+57	1.32765	7.765	7.508	7.765
39.2794	5973.12	433.351	20429.2	1.62518e+54	1.45427e+58	1.3174	1.23	13.2	13.2
20.6261	20.6261	348.925	209.367	3.47104e+56	1.38375e+58	1.2636	8.445	21.388	21.388
1272.93	983.798	4278.96	3970	1.1034e+57	4.14423e+57	1.3496	7.921	7.262	7.921
1447.96	983.798	5034.51	3970	1.18554e+57	3.73445e+57	1.37076	8.062	7.034	8.062
1647.04	983.798	5916.37	3970	1.26476e+57	3.34908e+57	1.39066	8.188	6.816	8.188
1873.5	983.798	6944.91	3970	1.3403e+57	2.98892e+57	1.40904	8.301	6.604	8.301
9.52178	57.8114	270.84	420.356	7.61174e+55	2.86347e+58	2.08543	5.775	20.876	20.876
2131.1	983.798	8143.69	3970	1.41159e+57	2.6548e+57	1.42579	8.401	6.396	8.401
6.46948	162.036	239.057	899.495	1.73387e+55	2.84106e+58	2.11107	3.755	17.77	17.77
10.831	8.37083	282.413	119.071	2.7214e+56	1.09629e+58	0.984318	9.058	23.129	23.129
2424.12	983.798	9540	3970	1.4783e+57	2.34726e+57	1.44093	8.491	6.19	8.491
271.275	2424.12	884.821	8871.28	7.7664e+55	1.50952e+58	1.40442	3.64	13.381	13.381
2757.42	983.798	11165.4	3970	1.54027e+57	2.06642e+57	1.45457	8.57	5.986	8.57
3136.56	983.798	13056.3	3970	1.59753e+57	1.81192e+57	1.4669	8.642	5.783	8.642
44.6801	5973.12	452.925	20429.2	1.9312e+54	1.45459e+58	1.31775	1.281	13.205	13.205
3567.82	983.798	15254.9	3970	1.65022e+57	1.58294e+57	1.47811	8.707	5.582	8.707
5.68748	454.159	229.361	2054.56	4.28766e+54	2.39507e+58	1.88942	2.399	15.237	15.237
4058.38	983.798	17809.9	3970	1.69861e+57	1.37832e+57	1.48843	8.766	5.382	8.766
23.462	20.6261	364.202	209.367	3.93554e+56	1.20596e+58	1.18103	8.606	20.547	20.547
4616.39	983.798	20777.5	3970	1.74305e+57	1.19658e+57	1.49807	8.821	5.186	8.821
5251.12	983.798	24222.6	3970	1.7839e+57	1.03607e+57	1.50724	8.872	4.992	8.872
308.574	2424.12	933.181	8871.28	9.27345e+55	1.46451e+58	1.38452	3.825	13.328	13.328
5973.12	983.798	28220.4	3970	1.82156e+57	8.95039e+56	1.51609	8.919	4.801	8.919
6794.4	983.798	32857.3	3970	1.85641e+57	7.71673e+56	1.52478	8.964	4.613	8.964
10.831	57.8114	282.413	420.356	8.84099e+55	2.81369e+58	2.06239	5.918	20.882	20.882
7.359	162.036	249.187	899.495	2.03836e+55	2.83296e+58	2.10771	3.858	17.789	17.789
7728.6	983.798	38233.3	3970	1.88881e+57	6.64195e+56	1.53342	9.006	4.43	9.006
12.3202	8.37083	294.52	119.071	3.07458e+56	9.39422e+57	0.907568	9.171	22.138	22.138
50.8234	5973.12	473.542	20429.2	2.29518e+54	1.45492e+58	1.31813	1.334	13.211	13.211
8791.24	983.798	44463.4	3970	1.91909e+57	5.70893e+56	1.54208	9.046	4.251	9.046
351.001	2424.12	985.173	8871.28	1.10855e+56	1.40883e+58	1.3598	4.022	13.23	13.23
10000	983.798	51680.6	3970	1.94752e+57	4.90148e+56	1.5508	9.084	4.076	9.084
6.46948	454.159	239.057	2054.56	5.06861e+54	2.39427e+58	1.88927	2.468	15.245	15.245
26.688	20.6261	380.233	209.367	4.45253e+56	1.03098e+58	1.10375	8.768	19.508	19.508
399.262	2424.12	1041.17	8871.28	1.32674e+56	1.34102e+58	1.3298	4.234	13.066	13.066
8.37083	162.036	259.773	899.495	2.39566e+55	2.82319e+58	2.10366	3.966	17.808	17.808
57.8114	5973.12	495.278	20429.2	2.72827e+54	1.45525e+58	1.31854	1.39	13.217	13.217
5	1119.07	220.077	4443.57	1.10119e+54	1.96534e+58	1.6482	1.56	13.731	13.731
14.0142	8.37083	307.191	119.071	3.46829e+56	7.86872e+57	0.836479	9.286	20.909	20.909
12.3202	57.8114	294.52	420.356	1.02589e+56	2.75606e+58	2.0357	6.068	20.88	20.88
30.3574	20.6261	397.065	209.367	5.02571e+56	8.66765e+57	1.03735	8.93	18.282	18.282
7.359	454.159	249.187	2054.56	5.99215e+54	2.39321e+58	1.88902	2.541	15.254	15.254
454.159	2424.12	1101.59	8871.28	1.58981e+56	1.26023e+58	1.29456	4.462	12.814	12.814
65.7602	5973.12	518.216	20429.2	3.24383e+54	1.45555e+58	1.31896	1.451	13.225	13.225
9.52178	162.036	270.84	899.495	2.81461e+55	2.81146e+58	2.09877	4.08	17.829	17.829
5.68748	1119.07	229.361	4443.57	1.30438e+54	1.96547e+58	1.64836	1.605	13.734	13.734
34.5315	20.6261	414.752	209.367	5.65856e+56	7.2085e+57	0.987155	9.092	16.923	16.923
516.604	2424.12	1313.86	8871.28	1.89442e+56	1.17132e+58	1.25705	4.696	12.466	12.466
15.9411	8.37083	320.459	119.071	3.90584e+56	6.46128e+57	0.77632	9.404	19.457	19.457
14.0142	57.8114	307.191	420.356	1.18912e+56	2.68954e+58	2.00487	6.222	20.866	20.866
8.37083	454.159	259.773	2054.56	7.08385e+54	2.39182e+58	1.88866	2.618	15.264	15.264
39.2794	20.6261	433.351	209.367	6.35415e+56	5.98137e+57	0.956764	9.252	15.523	15.523
587.635	2424.12	1563.82	8871.28	2.2324e+56	1.08124e+58	1.22116	4.929	12.042	12.042
74.8019	5973.12	542.449	20429.2	3.85786e+54	1.4558e+58	1.3194	1.514	13.234	13.234
6.46948	1119.07	239.057	4443.57	1.54543e+54	1.96558e+58	1.64853	1.652	13.737	13.737
18.1329	8.37083	334.358	119.071	4.39054e+56	5.23997e+57	0.731956	9.525	17.854	17.854
10.831	162.036	282.413	899.495	3.30539e+55	2.79739e+58	2.09289	4.199	17.851	17.851
668.432	2424.12	1857.45	8871.28	2.6052e+56	9.92825e+57	1.18875	5.158	11.557	11.557
44.6801	20.6261	452.925	209.367	7.11499e+56	4.99604e+57	0.947083	9.411	14.181	14.181
9.52178	454.159	270.84	2054.56	8.37389e+54	2.39004e+58	1.88815	2.699	15.276	15.276
85.0869	5973.12	568.076	20429.2	4.58967e+54	1.45596e+58	1.31983	1.581	13.245	13.245
15.9411	57.8114	320.459	420.356	1.37669e+56	2.61298e+58	1.96935	6.383	20.836	20.836
20.6261	8.37083	348.925	119.071	4.92562e+56	4.24363e+57	0.706312	9.647	16.221	16.221
760.338	2424.12	2201.98	8871.28	3.01367e+56	9.08534e+57	1.16138	5.385	11.03	11.03
50.8234	20.6261	473.542	209.367	7.94291e+56	4.22802e+57	0.956601	9.565	12.976	12.976
7.359	1119.07	249.187	4443.57	1.83131e+54	1.96567e+58	1.6487	1.702	13.741	13.741
57.8114	20.6261	495.278	209.367	8.83875e+56	3.63529e+57	0.982481	9.714	11.943	11.943
864.881	2424.12	2605.84	8871.28	3.45809e+56	8.30113e+57	1.14011	5.608	10.484	10.484
12.3202	162.036	294.52	899.495	3.87973e+55	2.78055e+58	2.08583	4.325	17.873	17.873
65.7602	20.6261	518.216	209.367	9.80227e+56	3.17391e+57	1.0216	9.857	11.086	11.086
23.462	8.37083	364.202	119.071	5.51416e+56	3.47097e+57	0.699591	9.769	14.684	14.684
10.831	454.159	282.413	2054.56	9.89767e+54	2.38775e+58	1.88747	2.785	15.289	15.289
96.7859	5973.12	595.211	20429.2	5.46257e+54	1.45599e+58	1.32024	1.652	13.257	13.257
74.8019	20.6261	542.449	209.367	1.08319e+57	2.80635e+57	1.07115	9.992	10.387	10.387
983.798	2424.12	3078.78	8871.28	3.93818e+56	7.58469e+57	1.12539	5.828	9.943	9.943
85.0869	20.6261	568.076	209.367	1.19244e+57	2.5036e+57	1.12874	10.118	9.821	10.118
1119.07	2424.12	3632.11	8871.28	4.45309e+56	6.93738e+57	1.11716	6.043	9.426	9.426
26.688	8.37083	380.233	119.071	6.15891e+56	2.88981e+57	0.709844	9.892	13.332	13.332
96.7859	20.6261	595.211	209.367	1.30752e+57	2.24436e+57	1.1924	10.232	9.364	10.232
8.37083	1119.07	259.773	4443.57	2.17034e+54	1.96573e+58	1.64887	1.756	13.746	13.746
18.1329	57.8114	334.358	420.356	1.59175e+56	2.52523e+58	1.9286	6.549	20.784	20.784
110.094	20.6261	623.978	209.367	1.4276e+57	2.01478e+57	1.26044	10.33	8.97	10.33
1272.93	2424.12	4278.96	8871.28	5.0014e+56	6.35479e+57	1.1149	6.255	8.946	8.946
30.3574	8.37083	397.065	119.071	6.86228e+56	2.4562e+57	0.734239	10.014	12.198	12.198
125.231	20.6261	654.514	209.367	1.55133e+57	1.80813e+57	1.3313	10.411	8.609	10.411
14.0142	162.036	307.191	899.495	4.5512e+55	2.76045e+58	2.07737	4.456	17.896	17.896
1447.96	2424.12	5034.51	8871.28	5.58119e+56	5.82932e+57	1.11791	6.462	8.513	8.513
110.094	5973.12	623.978	20429.2	6.5047e+54	1.4558e+58	1.32058	1.727	13.271	13.271
142.45	20.6261	686.972	209.367	1.67712e+57	1.62082e+57	1.40351	10.473	8.269	10.473
12.3202	454.159	294.52	2054.56	1.16967e+55	2.38485e+58	1.88655	2.876	15.303	15.303
1647.04	2424.12	5916.37	8871.28	6.19012e+56	5.35233e+57	1.12536	6.665	8.128	8.128
162.036	20.6261	721.524	209.367	1.80327e+57	1.45046e+57	1.47569	10.517	7.944	10.517
34.5315	8.37083	414.752	119.071	7.62612e+56	2.12897e+57	0.770041	10.133	11.274	11.274
1873.5	2424.12	6944.91	8871.28	6.82546e+56	4.91559e+57	1.13646	6.862	7.791	7.791
184.315	20.6261	758.36	209.367	1.9281e+57	1.2953e+57	1.54657	10.542	7.631	10.542
39.2794	8.37083	433.351	119.071	8.4516e+56	1.87555e+57	0.815013	10.25	10.531	10.531
9.52178	1119.07	270.84	4443.57	2.5723e+54	1.96574e+58	1.64904	1.812	13.751	13.751
2131.1	2424.12	8143.69	8871.28	7.4842e+56	4.51205e+57	1.15052	7.055	7.498	7.498
209.657	20.6261	797.692	209.367	2.05001e+57	1.154e+57	1.61507	10.551	7.328	10.551
2424.12	2424.12	9540	8871.28	8.16315e+56	4.13609e+57	1.16693	7.243	7.247	7.247
20.6261	57.8114	348.925	420.356	1.83776e+56	2.42512e+58	1.88206	6.72	20.703	20.703
2757.42	2424.12	11165.4	8871.28	8.85899e+56	3.78345e+57	1.18522	7.424	7.031	7.424
44.6801	8.37083	452.925	119.071	9.3391e+56	1.67214e+57	0.867428	10.362	9.938	10.362
238.484	20.6261	839.757	209.367	2.16753e+57	1.02546e+57	1.68025	10.542	7.034	10.542
271.275	20.6261	884.821	209.367	2.27934e+57	9.08719e+56	1.74133	10.519	6.747	10.519
3136.56	2424.12	13056.3	8871.28	9.56799e+56	3.45143e+57	1.20501	7.599	6.839	7.599
50.8234	8.37083	473.542	119.071	1.0288e+57	1.50188e+57	0.925945	10.466	9.464	10.466
308.574	20.6261	933.181	209.367	2.3843e+57	8.02953e+56	1.79772	10.481	6.468	10.481
125.231	5973.12	654.514	20429.2	7.75025e+54	1.45532e+58	1.32083	1.807	13.288	13.288
3567.82	2424.12	15254.9	8871.28	1.02854e+57	3.13913e+57	1.22598	7.765	6.659	7.765
351.001	20.6261	985.173	209.367	2.48145e+57	7.07394e+56	1.84899	10.431	6.195	10.431
4058.38	2424.12	17809.9	8871.28	1.10058e+57	2.84644e+57	1.24786	7.923	6.488	7.923
399.262	20.6261	1041.17	209.367	2.57005e+57	6.21325e+56	1.89485	10.369	5.929	10.369
4616.39	2424.12	20777.5	8871.28	1.17243e+57	2.5734e+57	1.2704	8.071	6.322	8.071
14.0142	454.159	307.191	2054.56	1.38199e+55	2.38119e+58	1.88534	2.971	15.318	15.318
15.9411	162.036	320.459	899.495	5.33529e+55	2.7365e+58	2.06726	4.594	17.919	17.919
57.8114	8.37083	495.278	119.071	1.12958e+57	1.35344e+57	0.989464	10.56	9.069	10.56
454.159	20.6261	1101.59	209.367	2.64952e+57	5.44066e+56	1.93515	10.296	5.67	10.296
65.7602	8.37083	518.216	119.071	1.2357e+57	1.22074e+57	1.057	10.641	8.715	10.641
5251.12	2424.12	24222.6	8871.28	1.24358e+57	2.31997e+57	1.29339	8.21	6.161	8.21
516.604	20.6261	1313.86	209.367	2.7125e+57	4.68049e+56	1.96529	10.22	5.406	10.22
10.831	1119.07	282.413	4443.57	3.04879e+54	1.96568e+58	1.64921	1.872	13.757	13.757
5973.12	2424.12	28220.4	8871.28	1.31359e+57	2.08592e+57	1.31663	8.339	6.002	8.339
74.8019	8.37083	542.449	119.071	1.34629e+57	1.10078e+57	1.12759	10.71	8.384	10.71
587.635	20.6261	1563.82	209.367	2.74938e+57	3.92653e+56	1.98034	10.139	5.125	10.139
6794.4	2424.12	32857.3	8871.28	1.38206e+57	1.87085e+57	1.33995	8.459	5.846	8.459
668.432	20.6261	1857.45	209.367	2.76232e+57	3.24171e+56	1.98249	10.051	4.834	10.051
85.0869	8.37083	568.076	119.071	1.46036e+57	9.91684e+56	1.20025	10.765	8.071	10.765
7728.6	2424.12	38233.3	8871.28	1.44866e+57	1.67415e+57	1.3632	8.57	5.693	8.57
760.338	20.6261	2201.98	209.367	2.75548e+57	2.65125e+56	1.97448	9.956	4.539	9.956
8791.24	2424.12	44463.4	8871.28	1.51308e+57	1.49505e+57	1.38622	8.671	5.541	8.671
96.7859	8.37083	595.211	119.071	1.57681e+57	8.9215e+56	1.27403	10.806	7.771	10.806
864.881	20.6261	2605.84	209.367	2.73319e+57	2.15786e+56	1.95879	9.858	4.249	9.858
10000	2424.12	51680.6	8871.28	1.57509e+57	1.33263e+57	1.40889	8.764	5.391	8.764
23.462	57.8114	364.202	420.356	2.11846e+56	2.3116e+58	1.82927	6.896	20.582	20.582
983.798	20.6261	3078.78	209.367	2.69946e+57	1.75282e+56	1.93755	9.76	3.97	9.76
142.45	5973.12	686.972	20429.2	9.24097e+54	1.4544e+58	1.3209	1.892	13.306	13.306
110.094	8.37083	623.978	119.071	1.69449e+57	8.01189e+56	1.348	10.834	7.481	10.834
1119.07	20.6261	3632.11	209.367	2.65775e+57	1.423e+56	1.91252	9.663	3.707	9.663
15.9411	454.159	320.459	2054.56	1.63242e+55	2.37661e+58	1.88378	3.072	15.336	15.336
1272.93	20.6261	4278.96	209.367	2.61096e+57	1.155e+56	1.88514	9.57	3.461	9.57
18.1329	162.036	334.358	899.495	6.2498e+55	2.70804e+58	2.05518	4.738	17.94	17.94
125.231	8.37083	654.514	119.071	1.81225e+57	7.18027e+56	1.42127	10.849	7.199	10.849
1447.96	20.6261	5034.51	209.367	2.56146e+57	9.37374e+55	1.85656	9.484	3.231	9.484
142.45	8.37083	686.972	119.071	1.92891e+57	6.4203e+56	1.493	10.85	6.925	10.85
1647.04	20.6261	5916.37	209.367	2.51112e+57	7.60733e+55	1.82772	9.404	3.016	9.404
12.3202	1119.07	294.52	4443.57	3.61353e+54	1.96553e+58	1.64936	1.935	13.763	13.763
1873.5	20.6261	6944.91	209.367	2.46141e+57	6.17404e+55	1.79935	9.332	2.816	9.332
162.036	8.37083	721.524	119.071	2.04334e+57	5.7266e+56	1.56243	10.839	6.658	10.839
2131.1	20.6261	8143.69	209.367	2.41348e+57	5.01127e+55	1.77202	9.269	2.63	9.269
2424.12	20.6261	9540	209.367	2.36818e+57	4.06806e+55	1.74617	9.215	2.455	9.215
184.315	8.37083	758.36	119.071	2.15445e+57	5.09449e+56	1.6289	10.815	6.396	10.815
2757.42	20.6261	11165.4	209.367	2.32615e+57	3.30299e+55	1.72215	9.17	2.293	9.17
209.657	8.37083	797.692	119.071	2.26122e+57	4.51976e+56	1.6918	10.781	6.141	10.781
3136.56	20.6261	13056.3	209.367	2.28782e+57	2.68236e+55	1.70018	9.134	2.141	9.134
162.036	5973.12	721.524	20429.2	1.10278e+55	1.45288e+58	1.32073	1.982	13.327	13.327
5	2757.42	220.077	9977.58	3.14371e+53	1.62527e+58	1.43679	1.022	13.041	13.041
238.484	8.37083	839.757	119.071	2.36271e+57	3.99852e+56	1.75065	10.735	5.891	10.735
3567.82	20.6261	15254.9	209.367	2.25348e+57	2.17887e+55	1.68045	9.107	2	9.107
26.688	57.8114	380.233	420.356	2.4379e+56	2.18385e+58	1.7699	7.077	20.408	20.408
4058.38	20.6261	17809.9	209.367	2.22329e+57	1.77034e+55	1.66304	9.087	1.868	9.087
271.275	8.37083	884.821	119.071	2.45808e+57	3.52715e+56	1.80505	10.679	5.646	10.679
18.1329	454.159	334.358	2054.56	1.92765e+55	2.37091e+58	1.88178	3.178	15.354	15.354
20.6261	162.036	348.925	899.495	7.31499e+55	2.67429e+58	2.04081	4.888	17.958	17.958
4616.39	20.6261	20777.5	209.367	2.1973e+57	1.43881e+55	1.648	9.075	1.745	9.075
308.574	8.37083	933.181	119.071	2.54659e+57	3.1022e+56	1.85468	10.613	5.407	10.613
14.0142	1119.07	307.191	4443.57	4.28274e+54	1.96525e+58	1.64948	2.002	13.771	13.771
5251.12	20.6261	24222.6	209.367	2.17547e+57	1.16969e+55	1.63532	9.07	1.63	9.07
351.001	8.37083	985.173	119.071	2.62764e+57	2.72036e+56	1.89935	10.539	5.174	10.539
5973.12	20.6261	28220.4	209.367	2.15769e+57	9.51198e+54	1.62496	9.072	1.523	9.072
399.262	8.37083	1041.17	119.071	2.70074e+57	2.37844e+56	1.93893	10.456	4.946	10.456
6794.4	20.6261	32857.3	209.367	2.14378e+57	7.73752e+54	1.61682	9.078	1.424	9.078
454.159	8.37083	1101.59	119.071	2.76552e+57	2.07335e+56	1.97338	10.367	4.723	10.367
184.315	5973.12	758.36	20429.2	1.31735e+55	1.45052e+58	1.3202	2.079	13.35	13.35
7728.6	20.6261	38233.3	209.367	2.13354e+57	6.296e+54	1.61081	9.09	1.33	9.09
516.604	8.37083	1313.86	119.071	2.81361e+57	1.76004e+56	1.99786	10.277	4.487	10.277
8791.24	20.6261	44463.4	209.367	2.1267e+57	5.12464e+54	1.60677	9.104	1.244	9.104
5.68748	2757.42	229.361	9977.58	3.72733e+53	1.6254e+58	1.4369	1.052	13.042	13.042
10000	20.6261	51680.6	209.367	2.12298e+57	4.1725e+54	1.60454	9.122	1.162	9.122
587.635	8.37083	1563.82	119.071	2.83504e+57	1.44794e+56	2.00738	10.183	4.225	10.183
668.432	8.37083	1857.45	119.071	2.83321e+57	1.17494e+56	2.00446	10.084	3.954	10.084
760.338	8.37083	2201.98	119.071	2.81304e+57	9.49245e+55	1.99198	9.98	3.687	9.98
20.6261	454.159	348.925	2054.56	2.2755e+55	2.36382e+58	1.87923	3.289	15.374	15.374
15.9411	1119.07	320.459	4443.57	5.07558e+54	1.96481e+58	1.64956	2.072	13.779	13.779
30.3574	57.8114	397.065	420.356	2.80032e+56	2.04153e+58	1.70395	7.261	20.165	20.165
864.881	8.37083	2605.84	119.071	2.77924e+57	7.66478e+55	1.97249	9.875	3.435	9.875
23.462	162.036	364.202	899.495	8.5539e+55	2.6344e+58	2.02375	5.044	17.972	17.972
983.798	8.37083	3078.78	119.071	2.73586e+57	6.18933e+55	1.9481	9.77	3.2	9.77
1119.07	8.37083	3632.11	119.071	2.68623e+57	4.99849e+55	1.92051	9.669	2.981	9.669
209.657	5973.12	797.692	20429.2	1.57556e+55	1.44703e+58	1.31914	2.183	13.375	13.375
1272.93	8.37083	4278.96	119.071	2.63304e+57	4.03745e+55	1.89108	9.573	2.778	9.573
1447.96	8.37083	5034.51	119.071	2.57841e+57	3.26188e+55	1.86088	9.484	2.588	9.484
6.46948	2757.42	239.057	9977.58	4.42052e+53	1.62554e+58	1.43702	1.084	13.043	13.043
1647.04	8.37083	5916.37	119.071	2.52401e+57	2.63594e+55	1.83078	9.403	2.412	9.403
1873.5	8.37083	6944.91	119.071	2.4711e+57	2.13071e+55	1.80143	9.33	2.248	9.33
2131.1	8.37083	8143.69	119.071	2.42068e+57	1.72282e+55	1.77335	9.266	2.096	9.266
18.1329	1119.07	334.358	4443.57	6.01474e+54	1.96417e+58	1.64958	2.147	13.789	13.789
23.462	454.159	364.202	2054.56	2.6851e+55	2.35507e+58	1.87601	3.406	15.396	15.396
2424.12	8.37083	9540	119.071	2.37345e+57	1.39345e+55	1.74695	9.212	1.953	9.212
2757.42	8.37083	11165.4	119.071	2.32994e+57	1.12742e+55	1.72251	9.167	1.821	9.167
34.5315	57.8114	414.752	420.356	3.21021e+56	1.88505e+58	1.63191	7.449	19.832	19.832
3136.56	8.37083	13056.3	119.071	2.29048e+57	9.12481e+54	1.70025	9.131	1.698	9.131
26.688	162.036	380.233	899.495	9.99254e+55	2.58738e+58	2.00354	5.206	17.98	17.98
238.484	5973.12	839.757	20429.2	1.88704e+55	1.44199e+58	1.31736	2.293	13.401	13.401
3567.82	8.37083	15254.9	119.071	2.2553e+57	7.38775e+54	1.68031	9.103	1.584	9.103
5	23.462	220.077	227.688	7.23746e+55	2.74152e+58	1.94689	6.701	23.489	23.489
4058.38	8.37083	17809.9	119.071	2.22448e+57	5.98343e+54	1.66276	9.084	1.477	9.084
4616.39	8.37083	20777.5	119.071	2.19802e+57	4.84775e+54	1.64764	9.073	1.378	9.073
5251.12	8.37083	24222.6	119.071	2.17586e+57	3.92898e+54	1.63492	9.068	1.285	9.068
7.359	2757.42	249.187	9977.58	5.24372e+53	1.62569e+58	1.43715	1.117	13.045	13.045
5973.12	8.37083	28220.4	119.071	2.15785e+57	3.18546e+54	1.62454	9.069	1.199	9.069
6794.4	8.37083	32857.3	119.071	2.14379e+57	2.58354e+54	1.61641	9.077	1.119	9.077
20.6261	1119.07	348.925	4443.57	7.12698e+54	1.96325e+58	1.64951	2.225	13.8	13.8
7728.6	8.37083	38233.3	119.071	2.13345e+57	2.09606e+54	1.61042	9.088	1.044	9.088
26.688	454.159	380.233	2054.56	3.16707e+55	2.3443e+58	1.87197	3.528	15.418	15.418
271.275	5973.12	884.821	20429.2	2.26382e+55	1.43485e+58	1.31458	2.413	13.428	13.428
8791.24	8.37083	44463.4	119.071	2.12655e+57	1.70114e+54	1.6064	9.103	0.975	9.103
10000	8.37083	51680.6	119.071	2.12279e+57	1.3811e+54	1.60421	9.121	0.91	9.121
39.2794	57.8114	433.351	420.356	3.67215e+56	1.71604e+58	1.55504	7.639	19.386	19.386
30.3574	162.036	397.065	899.495	1.16602e+56	2.53214e+58	1.97968	5.374	17.978	17.978
8.37083	2757.42	259.773	9977.58	6.22132e+53	1.62585e+58	1.4373	1.153	13.046	13.046
23.462	1119.07	364.202	4443.57	8.44392e+54	1.96198e+58	1.64934	2.307	13.813	13.813
5.68748	23.462	229.361	227.688	8.33833e+55	2.68564e+58	1.91913	6.816	23.481	23.481
308.574	5973.12	933.181	20429.2	2.72106e+55	1.42492e+58	1.31043	2.542	13.453	13.453
30.3574	454.159	397.065	2054.56	3.73379e+55	2.33108e+58	1.86692	3.656	15.442	15.442
44.6801	57.8114	452.925	420.356	4.19078e+56	1.53773e+58	1.47567	7.831	18.801	18.801
34.5315	162.036	414.752	899.495	1.35898e+56	2.4675e+58	1.95164	5.549	17.961	17.961
9.52178	2757.42	270.84	9977.58	7.38213e+53	1.62603e+58	1.43746	1.19	13.048	13.048
26.688	1119.07	380.233	4443.57	1.00029e+55	1.96028e+58	1.64901	2.394	13.826	13.826
351.001	5973.12	985.173	20429.2	3.27791e+55	1.41127e+58	1.30444	2.682	13.474	13.474
5	9.52178	220.077	128.775	1.20623e+56	2.01946e+58	1.47729	8.259	25.554	25.554
34.5315	454.159	414.752	2054.56	4.39964e+55	2.31493e+58	1.86065	3.791	15.465	15.465
50.8234	57.8114	473.542	420.356	4.77065e+56	1.35532e+58	1.39746	8.024	18.059	18.059
10.831	2757.42	282.413	9977.58	8.7605e+53	1.62621e+58	1.43764	1.231	13.05	13.05
6.46948	23.462	239.057	227.688	9.60153e+55	2.62182e+58	1.88748	6.936	23.463	23.463
39.2794	162.036	433.351	899.495	1.58177e+56	2.39221e+58	1.91884	5.729	17.925	17.925
399.262	5973.12	1041.17	20429.2	3.95877e+55	1.39269e+58	1.29601	2.834	13.487	13.487
30.3574	1119.07	397.065	4443.57	1.1848e+55	1.95801e+58	1.64848	2.486	13.842	13.842
57.8114	57.8114	495.278	420.356	5.41608e+56	1.17584e+58	1.32533	8.218	17.154	17.154
12.3202	2757.42	294.52	9977.58	1.03968e+54	1.62641e+58	1.43784	1.273	13.053	13.053
39.2794	454.159	433.351	2054.56	5.18129e+55	2.29524e+58	1.85289	3.932	15.489	15.489
44.6801	162.036	452.925	899.495	1.83843e+56	2.30502e+58	1.88071	5.915	17.861	17.861
5.68748	9.52178	229.361	128.775	1.37296e+56	1.91978e+58	1.42517	8.351	25.405	25.405
454.159	5973.12	1101.59	20429.2	4.79491e+55	1.36768e+58	1.28439	2.999	13.483	13.483
34.5315	1119.07	414.752	4443.57	1.40312e+55	1.95504e+58	1.64769	2.582	13.859	13.859
7.359	23.462	249.187	227.688	1.10484e+56	2.5491e+58	1.85145	7.062	23.43	23.43
65.7602	57.8114	518.216	420.356	6.13093e+56	1.00728e+58	1.26484	8.41	16.106	16.106
14.0142	2757.42	307.191	9977.58	1.23396e+54	1.62662e+58	1.43805	1.317	13.056	13.056
44.6801	454.159	452.925	2054.56	6.098e+55	2.27134e+58	1.84335	4.079	15.51	15.51
516.604	5973.12	1313.86	20429.2	5.78374e+55	1.33611e+58	1.26954	3.173	13.455	13.455
74.8019	57.8114	542.449	420.356	6.91845e+56	8.56759e+57	1.22102	8.6	14.968	14.968
50.8234	162.036	473.542	899.495	2.13337e+56	2.20478e+58	1.83677	6.107	17.76	17.76
39.2794	1119.07	433.351	4443.57	1.66139e+55	1.95118e+58	1.64656	2.683	13.878	13.878
15.9411	2757.42	320.459	9977.58	1.46459e+54	1.62683e+58	1.43829	1.364	13.059	13.059
50.8234	454.159	473.542	2054.56	7.17206e+55	2.24241e+58	1.83165	4.232	15.528	15.528
85.0869	57.8114	568.076	420.356	7.78094e+56	7.28622e+57	1.19701	8.786	13.814	13.814
6.46948	9.52178	239.057	128.775	1.56192e+56	1.80896e+58	1.36738	8.447	25.203	25.203
8.37083	23.462	259.773	227.688	1.27023e+56	2.46647e+58	1.81055	7.194	23.378	23.378
587.635	5973.12	1563.82	20429.2	6.90793e+55	1.29906e+58	1.25212	3.348	13.399	13.399
96.7859	57.8114	595.211	420.356	8.71955e+56	6.23567e+57	1.1934	8.967	12.72	12.72
57.8114	162.036	495.278	899.495	2.47136e+56	2.09056e+58	1.78669	6.304	17.608	17.608
44.6801	1119.07	452.925	4443.57	1.96686e+55	1.94621e+58	1.64499	2.789	13.898	13.898
18.1329	2757.42	334.358	9977.58	1.73837e+54	1.62703e+58	1.43854	1.414	13.063	13.063
110.094	57.8114	623.978	420.356	9.73387e+56	5.39264e+57	1.20853	9.141	11.739	11.739
57.8114	454.159	495.278	2054.56	8.42903e+55	2.20753e+58	1.81738	4.393	15.54	15.54
668.432	5973.12	1857.45	20429.2	8.18266e+55	1.25653e+58	1.23226	3.526	13.309	13.309
125.231	57.8114	654.514	420.356	1.08217e+57	4.71829e+57	1.23952	9.306	10.897	10.897
142.45	57.8114	686.972	420.356	1.19789e+57	4.17156e+57	1.28309	9.461	10.195	10.195
65.7602	162.036	518.216	899.495	2.85753e+56	1.96198e+58	1.73048	6.505	17.39	17.39
162.036	57.8114	721.524	420.356	1.31987e+57	3.71655e+57	1.33615	9.605	9.62	9.62
9.52178	23.462	270.84	227.688	1.45893e+56	2.37291e+58	1.76428	7.33	23.299	23.299
7.359	9.52178	249.187	128.775	1.77561e+56	1.68657e+58	1.30379	8.548	24.933	24.933
184.315	57.8114	758.36	420.356	1.44722e+57	3.32486e+57	1.39594	9.734	9.153	9.734
20.6261	2757.42	348.925	9977.58	2.06337e+54	1.62723e+58	1.43881	1.467	13.068	13.068
50.8234	1119.07	473.542	4443.57	2.32805e+55	1.93986e+58	1.64287	2.902	13.92	13.92
760.338	5973.12	2201.98	20429.2	9.62307e+55	1.2087e+58	1.21015	3.705	13.182	13.182
65.7602	454.159	518.216	2054.56	9.89831e+55	2.16564e+58	1.80006	4.56	15.544	15.544
209.657	57.8114	797.692	420.356	1.57861e+57	2.97681e+57	1.46006	9.844	8.754	9.844
238.484	57.8114	839.757	420.356	1.71203e+57	2.66274e+57	1.52632	9.932	8.388	9.932
271.275	57.8114	884.821	420.356	1.84511e+57	2.37766e+57	1.59274	9.998	8.043	9.998
308.574	57.8114	933.181	420.356	1.97548e+57	2.11833e+57	1.65758	10.04	7.715	10.04
74.8019	162.036	542.449	899.495	3.29727e+56	1.81947e+58	1.6687	6.711	17.086	17.086
864.881	5973.12	2605.84	20429.2	1.12445e+56	1.15594e+58	1.18614	3.887	13.011	13.011
351.001	57.8114	985.173	420.356	2.10097e+57	1.88237e+57	1.71935	10.06	7.398	10.06
57.8114	1119.07	495.278	4443.57	2.75503e+55	1.9318e+58	1.64005	3.019	13.943	13.943
23.462	2757.42	364.202	9977.58	2.44917e+54	1.62741e+58	1.4391	1.522	13.073	13.073
399.262	57.8114	1041.17	420.356	2.21967e+57	1.66794e+57	1.7769	10.06	7.091	10.06
74.8019	454.159	542.449	2054.56	1.16135e+56	2.11558e+58	1.77917	4.734	15.533	15.533
454.159	57.8114	1101.59	420.356	2.33001e+57	1.47346e+57	1.82937	10.042	6.793	10.042
516.604	57.8114	1313.86	420.356	2.42523e+57	1.28893e+57	1.87196	10.012	6.504	10.012
587.635	57.8114	1563.82	420.356	2.49642e+57	1.10892e+57	1.89963	9.97	6.214	9.97
668.432	57.8114	1857.45	420.356	2.54392e+57	9.40672e+56	1.91394	9.915	5.917	9.915
10.831	23.462	282.413	227.688	1.67375e+56	2.26742e+58	1.71216	7.473	23.187	23.187
85.0869	162.036	568.076	899.495	3.79617e+56	1.66473e+58	1.60274	6.92	16.676	16.676
8.37083	9.52178	259.773	128.775	2.01672e+56	1.55263e+58	1.23455	8.653	24.573	24.573
983.798	5973.12	3078.78	20429.2	1.30626e+56	1.09888e+58	1.16072	4.072	12.793	12.793
760.338	57.8114	2201.98	420.356	2.57016e+57	7.89087e+56	1.91716	9.85	5.615	9.85
864.881	57.8114	2605.84	420.356	2.5783e+57	6.56343e+56	1.91154	9.776	5.312	9.776
65.7602	1119.07	518.216	4443.57	3.25969e+55	1.92161e+58	1.63634	3.143	13.967	13.967
983.798	57.8114	3078.78	420.356	2.57165e+57	5.42578e+56	1.8991	9.698	5.01	9.698
26.688	2757.42	380.233	9977.58	2.90713e+54	1.62755e+58	1.43939	1.581	13.079	13.079
1119.07	57.8114	3632.11	420.356	2.55346e+57	4.46633e+56	1.88161	9.618	4.714	9.618
85.0869	454.159	568.076	2054.56	1.36127e+56	2.05606e+58	1.75413	4.915	15.504	15.504
1272.93	57.8114	4278.96	420.356	2.52667e+57	3.66647e+56	1.86059	9.539	4.428	9.539
1119.07	5973.12	3632.11	20429.2	1.50929e+56	1.03841e+58	1.13456	4.259	12.526	12.526
1447.96	57.8114	5034.51	420.356	2.4939e+57	3.00492e+56	1.83731	9.463	4.153	9.463
96.7859	162.036	595.211	899.495	4.35988e+56	1.50121e+58	1.53514	7.131	16.139	16.139
1647.04	57.8114	5916.37	420.356	2.45739e+57	2.46046e+56	1.81282	9.391	3.892	9.391
74.8019	1119.07	542.449	4443.57	3.85602e+55	1.90881e+58	1.63152	3.273	13.991	13.991
1873.5	57.8114	6944.91	420.356	2.419e+57	2.01356e+56	1.78798	9.326	3.647	9.326
2131.1	57.8114	8143.69	420.356	2.38026e+57	1.6472e+56	1.7635	9.267	3.417	9.267
30.3574	2757.42	397.065	9977.58	3.45077e+54	1.62764e+58	1.43969	1.643	13.086	13.086
96.7859	454.159	595.211	2054.56	1.59392e+56	1.9858e+58	1.72439	5.103	15.446	15.446
2424.12	57.8114	9540	420.356	2.34237e+57	1.34713e+56	1.73992	9.216	3.201	9.216
1272.93	5973.12	4278.96	20429.2	1.73511e+56	9.75635e+57	1.10844	4.45	12.209	12.209
12.3202	23.462	294.52	227.688	1.91774e+56	2.14913e+58	1.65379	7.619	23.028	23.028
2757.42	57.8114	11165.4	420.356	2.30627e+57	1.10154e+56	1.71769	9.174	2.998	9.174
9.52178	9.52178	270.84	128.775	2.28811e+56	1.40786e+58	1.16029	8.763	24.096	24.096
110.094	162.036	623.978	899.495	4.99392e+56	1.33425e+58	1.46971	7.345	15.463	15.463
3136.56	57.8114	13056.3	420.356	2.27265e+57	9.00634e+55	1.69712	9.139	2.809	9.139
3567.82	57.8114	15254.9	420.356	2.24204e+57	7.36358e+55	1.67847	9.112	2.631	9.112
4058.38	57.8114	17809.9	420.356	2.21476e+57	6.02071e+55	1.66188	9.093	2.465	9.093
4616.39	57.8114	20777.5	420.356	2.19104e+57	4.92318e+55	1.64745	9.081	2.31	9.081
85.0869	1119.07	568.076	4443.57	4.56051e+55	1.89278e+58	1.62532	3.411	14.014	14.014
1447.96	5973.12	5034.51	20429.2	1.98527e+56	9.11844e+57	1.08328	4.643	11.844	11.844
5251.12	57.8114	24222.6	420.356	2.17097e+57	4.02627e+55	1.63522	9.077	2.164	9.077
34.5315	2757.42	414.752	9977.58	4.09614e+54	1.62764e+58	1.43998	1.708	13.095	13.095
5973.12	57.8114	28220.4	420.356	2.15452e+57	3.29331e+55	1.62517	9.077	2.028	9.077
125.231	162.036	654.514	899.495	5.70345e+56	1.17076e+58	1.41134	7.559	14.655	14.655
110.094	454.159	623.978	2054.56	1.86416e+56	1.90356e+58	1.68946	5.299	15.35	15.35
6794.4	57.8114	32857.3	420.356	2.14163e+57	2.69432e+55	1.61725	9.084	1.9	9.084
7728.6	57.8114	38233.3	420.356	2.13215e+57	2.20477e+55	1.61137	9.094	1.781	9.094
8791.24	57.8114	44463.4	420.356	2.12586e+57	1.8046e+55	1.6074	9.109	1.669	9.109
1647.04	5973.12	5916.37	20429.2	2.26128e+56	8.48374e+57	1.06	4.839	11.439	11.439
10000	57.8114	51680.6	420.356	2.12254e+57	1.47745e+55	1.60521	9.126	1.565	9.126
96.7859	1119.07	595.211	4443.57	5.39264e+55	1.87282e+58	1.6174	3.555	14.035	14.035
142.45	162.036	686.972	899.495	6.49297e+56	1.01806e+58	1.36519	7.772	13.743	13.743
14.0142	23.462	307.191	227.688	2.1942e+56	2.01743e+58	1.58896	7.77	22.809	22.809
10.831	9.52178	282.413	128.775	2.59284e+56	1.25404e+58	1.08235	8.877	23.469	23.469
39.2794	2757.42	433.351	9977.58	4.86234e+54	1.62752e+58	1.44025	1.777	13.104	13.104
125.231	454.159	654.514	2054.56	2.17743e+56	1.80838e+58	1.64905	5.502	15.201	15.201
1873.5	5973.12	6944.91	20429.2	2.56462e+56	7.86508e+57	1.03949	5.038	11.002	11.002
162.036	162.036	721.524	899.495	7.3659e+56	8.82098e+57	1.33548	7.983	12.78	12.78
110.094	1119.07	623.978	4443.57	6.37531e+55	1.84805e+58	1.60737	3.706	14.05	14.05
184.315	162.036	758.36	899.495	8.32416e+56	7.65933e+57	1.32439	8.19	11.833	11.833
2131.1	5973.12	8143.69	20429.2	2.8967e+56	7.27336e+57	1.02252	5.239	10.545	10.545
142.45	454.159	686.972	2054.56	2.53973e+56	1.69983e+58	1.60325	5.711	14.983	14.983
44.6801	2757.42	452.925	9977.58	5.7721e+54	1.62724e+58	1.44048	1.849	13.115	13.115
209.657	162.036	797.692	899.495	9.36764e+56	6.69426e+57	1.33176	8.391	10.956	10.956
5	65.7602	220.077	460.631	3.16816e+55	3.02923e+58	2.16988	4.936	20.394	20.394
2424.12	5973.12	9540	20429.2	3.25885e+56	6.71668e+57	1.00965	5.444	10.081	10.081
15.9411	23.462	320.459	227.688	2.50662e+56	1.87217e+58	1.51774	7.925	22.512	22.512
238.484	162.036	839.757	899.495	1.04937e+57	5.90082e+57	1.35559	8.583	10.185	10.185
12.3202	9.52178	294.52	128.775	2.9341e+56	1.09446e+58	1.00309	8.995	22.655	22.655
271.275	162.036	884.821	899.495	1.16966e+57	5.24359e+57	1.39289	8.765	9.533	9.533
125.231	1119.07	654.514	4443.57	7.53552e+55	1.81747e+58	1.59477	3.866	14.057	14.057
2757.42	5973.12	11165.4	20429.2	3.6523e+56	6.19994e+57	1.00125	5.65	9.624	9.624
308.574	162.036	933.181	899.495	1.29671e+57	4.68704e+57	1.44039	8.933	8.997	8.997
162.036	454.159	721.524	2054.56	2.9576e+56	1.57846e+58	1.55279	5.928	14.675	14.675
351.001	162.036	985.173	899.495	1.42924e+57	4.2009e+57	1.49494	9.085	8.561	9.085
50.8234	2757.42	473.542	9977.58	6.85249e+54	1.62673e+58	1.44064	1.926	13.127	13.127
399.262	162.036	1041.17	899.495	1.56535e+57	3.76422e+57	1.55367	9.214	8.185	9.214
3136.56	5973.12	13056.3	20429.2	4.07815e+56	5.72491e+57	0.99746	5.86	9.186	9.186
454.159	162.036	1101.59	899.495	1.70227e+57	3.36727e+57	1.61395	9.318	7.839	9.318
516.604	162.036	1313.86	899.495	1.8321e+57	3.00199e+57	1.66956	9.397	7.523	9.397
587.635	162.036	1563.82	899.495	1.94597e+57	2.65515e+57	1.71409	9.451	7.231	9.451
3567.82	5973.12	15254.9	20429.2	4.53727e+56	5.29084e+57	0.998246	6.07	8.775	8.775
184.315	454.159	758.36	2054.56	3.43808e+56	1.4462e+58	1.49936	6.15	14.259	14.259
668.432	162.036	1857.45	899.495	2.04205e+57	2.32603e+57	1.74724	9.48	6.946	9.48
5.68748	65.7602	229.361	460.631	3.69624e+55	3.00927e+58	2.16069	5.047	20.415	20.415
142.45	1119.07	686.972	4443.57	8.90509e+55	1.77991e+58	1.57907	4.033	14.05	14.05
4058.38	5973.12	17809.9	20429.2	5.03034e+56	4.89517e+57	1.00345	6.282	8.397	8.397
760.338	162.036	2201.98	899.495	2.12004e+57	2.01845e+57	1.76987	9.488	6.663	9.488
864.881	162.036	2605.84	899.495	2.18056e+57	1.73621e+57	1.78321	9.479	6.378	9.479
4616.39	5973.12	20777.5	20429.2	5.55765e+56	4.5343e+57	1.01282	6.494	8.057	8.057
983.798	162.036	3078.78	899.495	2.22493e+57	1.48179e+57	1.78866	9.457	6.093	9.457
57.8114	2757.42	495.278	9977.58	8.13574e+54	1.62591e+58	1.44071	2.006	13.141	13.141
14.0142	9.52178	307.191	128.775	3.31519e+56	9.34243e+57	0.926128	9.116	21.62	21.62
18.1329	23.462	334.358	227.688	2.85869e+56	1.71397e+58	1.44073	8.085	22.111	22.111
1119.07	162.036	3632.11	899.495	2.25484e+57	1.25609e+57	1.78761	9.425	5.807	9.425
5251.12	5973.12	24222.6	20429.2	6.11908e+56	4.20421e+57	1.02607	6.706	7.756	7.756
1272.93	162.036	4278.96	899.495	2.27227e+57	1.05868e+57	1.78137	9.386	5.522	9.386
209.657	454.159	797.692	2054.56	3.98851e+56	1.30684e+58	1.44591	6.379	13.718	13.718
1447.96	162.036	5034.51	899.495	2.27927e+57	8.88053e+56	1.77117	9.344	5.241	9.344
5973.12	5973.12	28220.4	20429.2	6.714e+56	3.90084e+57	1.04287	6.916	7.493	7.493
1647.04	162.036	5916.37	899.495	2.27788e+57	7.42064e+56	1.7581	9.301	4.965	9.301
162.036	1119.07	721.524	4443.57	1.05214e+56	1.73408e+58	1.55968	4.21	14.024	14.024
6794.4	5973.12	32857.3	20429.2	7.34114e+56	3.62043e+57	1.06288	7.124	7.265	7.265
1873.5	162.036	6944.91	899.495	2.27005e+57	6.18191e+56	1.74311	9.258	4.696	9.258
7728.6	5973.12	38233.3	20429.2	7.99852e+56	3.3596e+57	1.08575	7.328	7.072	7.328
2131.1	162.036	8143.69	899.495	2.25754e+57	5.13797e+56	1.72703	9.219	4.435	9.219
8791.24	5973.12	44463.4	20429.2	8.68336e+56	3.1155e+57	1.11112	7.526	6.906	7.526
2424.12	162.036	9540	899.495	2.24193e+57	4.2629e+56	1.71056	9.183	4.184	9.183
10000	5973.12	51680.6	20429.2	9.39153e+56	2.88629e+57	1.1386	7.716	6.757	7.716
65.7602	2757.42	518.216	9977.58	9.66035e+54	1.62468e+58	1.44064	2.091	13.157	13.157
238.484	454.159	839.757	2054.56	4.61634e+56	1.16596e+58	1.39656	6.612	13.053	13.053
2757.42	162.036	11165.4	899.495	2.22458e+57	3.53244e+56	1.69429	9.152	3.944	9.152
6.46948	65.7602	239.057	460.631	4.31094e+55	2.98587e+58	2.14994	5.165	20.435	20.435
3136.56	162.036	13056.3	899.495	2.20662e+57	2.92456e+56	1.67868	9.126	3.716	9.126
15.9411	9.52178	320.459	128.775	3.73948e+56	7.8028e+57	0.856279	9.241	20.354	20.354
3567.82	162.036	15254.9	899.495	2.18899e+57	2.41979e+56	1.66411	9.106	3.5	9.106
184.315	1119.07	758.36	4443.57	1.24283e+56	1.67858e+58	1.53602	4.396	13.968	13.968
4058.38	162.036	17809.9	899.495	2.17241e+57	2.00123e+56	1.65087	9.093	3.296	9.093
271.275	454.159	884.821	2054.56	5.32875e+56	1.03024e+58	1.35621	6.849	12.282	12.282
20.6261	23.462	348.925	227.688	3.25425e+56	1.54461e+58	1.35927	8.247	21.581	21.581
4616.39	162.036	20777.5	899.495	2.15746e+57	1.65453e+56	1.63916	9.085	3.104	9.085
5251.12	162.036	24222.6	899.495	2.14452e+57	1.36758e+56	1.62912	9.082	2.923	9.082
5973.12	162.036	28220.4	899.495	2.13387e+57	1.13025e+56	1.62082	9.084	2.752	9.084
74.8019	2757.42	542.449	9977.58	1.14724e+55	1.62291e+58	1.44037	2.181	13.175	13.175
6794.4	162.036	32857.3	899.495	2.12564e+57	9.34061e+55	1.61428	9.092	2.592	9.092
308.574	454.159	933.181	2054.56	6.1321e+56	9.05887e+57	1.32938	7.089	11.45	11.45
5	6794.4	220.077	23060.1	8.64644e+52	1.43489e+58	1.30164	0.662	13.264	13.264
7728.6	162.036	38233.3	899.495	2.11989e+57	7.71942e+55	1.60947	9.103	2.44	9.103
8791.24	162.036	44463.4	899.495	2.11657e+57	6.38012e+55	1.60633	9.117	2.298	9.117
209.657	1119.07	797.692	4443.57	1.46772e+56	1.61205e+58	1.50756	4.592	13.871	13.871
351.001	454.159	985.173	2054.56	7.03123e+56	7.96965e+57	1.31908	7.327	10.615	10.615
10000	162.036	51680.6	899.495	2.11559e+57	5.27388e+55	1.60475	9.134	2.165	9.134
18.1329	9.52178	334.358	128.775	4.21037e+56	6.40196e+57	0.798928	9.368	18.884	18.884
399.262	454.159	1041.17	2054.56	8.02855e+56	7.04564e+57	1.32608	7.563	9.835	9.835
7.359	65.7602	249.187	460.631	5.02561e+55	2.95846e+58	2.13737	5.288	20.455	20.455
23.462	23.462	364.202	227.688	3.69721e+56	1.36747e+58	1.27579	8.411	20.891	20.891
85.0869	2757.42	568.076	9977.58	1.36269e+55	1.62044e+58	1.43982	2.277	13.194	13.194
454.159	454.159	1101.59	2054.56	9.12301e+56	6.27198e+57	1.34911	7.793	9.147	9.147
238.484	1119.07	839.757	4443.57	1.73279e+56	1.53336e+58	1.47397	4.798	13.716	13.716
516.604	454.159	1313.86	2054.56	1.02672e+57	5.63493e+57	1.38326	8.008	8.595	8.595
5.68748	6794.4	229.361	23060.1	1.02551e+53	1.43494e+58	1.30169	0.681	13.264	13.264
587.635	454.159	1563.82	2054.56	1.14006e+57	5.09082e+57	1.42084	8.199	8.176	8.199
668.432	454.159	1857.45	2054.56	1.25042e+57	4.59663e+57	1.4578	8.365	7.847	8.365
20.6261	9.52178	348.925	128.775	4.7312e+56	5.20329e+57	0.758636	9.496	17.295	17.295
760.338	454.159	2201.98	2054.56	1.35601e+57	4.13345e+57	1.49191	8.506	7.563	8.506
864.881	454.159	2605.84	2054.56	1.45504e+57	3.69605e+57	1.52192	8.623	7.3	8.623
983.798	454.159	3078.78	2054.56	1.54611e+57	3.28428e+57	1.54724	8.717	7.048	8.717
5	184.315	220.077	993.837	1.08391e+55	2.80577e+58	2.09473	3.392	17.386	17.386
1119.07	454.159	3632.11	2054.56	1.62826e+57	2.8997e+57	1.56771	8.791	6.8	8.791
96.7859	2757.42	595.211	9977.58	1.61899e+55	1.61704e+58	1.43889	2.377	13.216	13.216
271.275	1119.07	884.821	4443.57	2.04496e+56	1.44198e+58	1.43539	5.015	13.484	13.484
1272.93	454.159	4278.96	2054.56	1.70103e+57	2.54408e+57	1.58351	8.848	6.554	8.848
1447.96	454.159	5034.51	2054.56	1.76433e+57	2.21877e+57	1.59499	8.891	6.309	8.891
26.688	23.462	380.233	227.688	4.19152e+56	1.1879e+58	1.19403	8.577	20.016	20.016
1647.04	454.159	5916.37	2054.56	1.81848e+57	1.92431e+57	1.60269	8.923	6.065	8.923
1873.5	454.159	6944.91	2054.56	1.86404e+57	1.66047e+57	1.60716	8.946	5.822	8.946
8.37083	65.7602	259.773	460.631	5.85537e+55	2.92641e+58	2.12269	5.418	20.474	20.474
23.462	9.52178	364.202	128.775	5.30513e+56	4.2362e+57	0.737695	9.625	15.709	15.709
6.46948	6794.4	239.057	23060.1	1.21668e+53	1.435e+58	1.30173	0.701	13.265	13.265
2131.1	454.159	8143.69	2054.56	1.9018e+57	1.42626e+57	1.60901	8.964	5.581	8.964
2424.12	454.159	9540	2054.56	1.93269e+57	1.22013e+57	1.60885	8.977	5.342	8.977
308.574	1119.07	933.181	4443.57	2.41215e+56	1.33842e+58	1.39269	5.243	13.153	13.153
2757.42	454.159	11165.4	2054.56	1.95769e+57	1.04008e+57	1.60722	8.988	5.106	8.988
3136.56	454.159	13056.3	2054.56	1.97782e+57	8.8389e+56	1.60465	8.997	4.874	8.997
110.094	2757.42	623.978	9977.58	1.92408e+55	1.61244e+58	1.43746	2.483	13.239	13.239
3567.82	454.159	15254.9	2054.56	1.99404e+57	7.49206e+56	1.60158	9.007	4.648	9.007
26.688	9.52178	380.233	128.775	5.93514e+56	3.4904e+57	0.735682	9.754	14.243	14.243
4058.38	454.159	17809.9	2054.56	2.00726e+57	6.33669e+56	1.5984	9.017	4.427	9.017
5.68748	184.315	229.361	993.837	1.27566e+55	2.80132e+58	2.09295	3.48	17.401	17.401
4616.39	454.159	20777.5	2054.56	2.0183e+57	5.35004e+56	1.59544	9.029	4.213	9.029
30.3574	23.462	397.065	227.688	4.74106e+56	1.01308e+58	1.11903	8.744	18.946	18.946
5251.12	454.159	24222.6	2054.56	2.02787e+57	4.51067e+56	1.59295	9.043	4.006	9.043
351.001	1119.07	985.173	4443.57	2.84327e+56	1.22487e+58	1.34792	5.482	12.702	12.702
7.359	6794.4	249.187	23060.1	1.44383e+53	1.43507e+58	1.30179	0.723	13.265	13.265
5973.12	454.159	28220.4	2054.56	2.03657e+57	3.79889e+56	1.59113	9.058	3.807	9.058
30.3574	9.52178	397.065	128.775	6.62377e+56	2.92903e+57	0.750299	9.882	12.969	12.969
6794.4	454.159	32857.3	2054.56	2.04489e+57	3.19689e+56	1.59011	9.075	3.615	9.075
7728.6	454.159	38233.3	2054.56	2.0532e+57	2.68881e+56	1.58998	9.095	3.433	9.095
9.52178	65.7602	270.84	460.631	6.81742e+55	2.88902e+58	2.10556	5.553	20.49	20.49
8791.24	454.159	44463.4	2054.56	2.06177e+57	2.26068e+56	1.59077	9.115	3.258	9.115
125.231	2757.42	654.514	9977.58	2.28752e+55	1.6063e+58	1.43536	2.596	13.263	13.263
10000	454.159	51680.6	2054.56	2.0708e+57	1.90034e+56	1.59249	9.137	3.093	9.137
34.5315	9.52178	414.752	128.775	7.37312e+56	2.50757e+57	0.77863	10.008	11.908	11.908
399.262	1119.07	1041.17	4443.57	3.34812e+56	1.10553e+58	1.30452	5.732	12.12	12.12
34.5315	23.462	414.752	227.688	5.34949e+56	8.51107e+57	1.05644	8.911	17.706	17.706
39.2794	9.52178	433.351	128.775	8.1846e+56	2.18622e+57	0.817985	10.131	11.044	11.044
8.37083	6794.4	259.773	23060.1	1.71373e+53	1.43514e+58	1.30186	0.746	13.265	13.265
44.6801	9.52178	452.925	128.775	9.05883e+56	1.93407e+57	0.866182	10.25	10.351	10.351
6.46948	184.315	239.057	993.837	1.50127e+55	2.79589e+58	2.09077	3.574	17.417	17.417
454.159	1119.07	1101.59	4443.57	3.9371e+56	9.86399e+57	1.26717	5.992	11.419	11.419
142.45	2757.42	686.972	9977.58	2.72088e+55	1.59817e+58	1.43237	2.715	13.289	13.289
50.8234	9.52178	473.542	128.775	9.99549e+56	1.72864e+57	0.921521	10.363	9.797	10.363
516.604	1119.07	1313.86	4443.57	4.59445e+56	8.78563e+57	1.24185	6.252	10.675	10.675
5	516.604	220.077	2287.94	3.07479e+54	2.33215e+58	1.85544	2.207	14.971	14.971
39.2794	23.462	433.351	227.688	6.02018e+56	7.09032e+57	1.0113	9.077	16.358	16.358
57.8114	9.52178	495.278	128.775	1.09931e+57	1.55405e+57	0.982653	10.467	9.35	10.467
10.831	65.7602	282.413	460.631	7.93118e+55	2.84546e+58	2.08561	5.694	20.501	20.501
587.635	1119.07	1563.82	4443.57	5.29445e+56	7.87554e+57	1.23001	6.5	9.978	9.978
65.7602	9.52178	518.216	128.775	1.20476e+57	1.40016e+57	1.04844	10.558	8.969	10.558
9.52178	6794.4	270.84	23060.1	2.03439e+53	1.43523e+58	1.30193	0.771	13.266	13.266
74.8019	9.52178	542.449	128.775	1.31514e+57	1.2619e+57	1.11783	10.637	8.62	10.637
162.036	2757.42	721.524	9977.58	3.23814e+55	1.58749e+58	1.42823	2.842	13.313	13.313
668.432	1119.07	1857.45	4443.57	6.03212e+56	7.1068e+57	1.22932	6.735	9.356	9.356
44.6801	23.462	452.925	227.688	6.75598e+56	5.90806e+57	0.986553	9.241	14.996	14.996
7.359	184.315	249.187	993.837	1.76653e+55	2.78931e+58	2.08811	3.673	17.434	17.434
85.0869	9.52178	568.076	128.775	1.42944e+57	1.13663e+57	1.18977	10.701	8.293	10.701
760.338	1119.07	2201.98	4443.57	6.80127e+56	6.44792e+57	1.2371	6.957	8.82	8.82
96.7859	9.52178	595.211	128.775	1.54653e+57	1.02257e+57	1.26324	10.751	7.981	10.751
864.881	1119.07	2605.84	4443.57	7.59474e+56	5.87032e+57	1.25082	7.166	8.367	8.367
5.68748	516.604	229.361	2287.94	3.63583e+54	2.33177e+58	1.85544	2.269	14.978	14.978
110.094	9.52178	623.978	128.775	1.66521e+57	9.18486e+56	1.33722	10.786	7.682	10.786
983.798	1119.07	3078.78	4443.57	8.40471e+56	5.35148e+57	1.26838	7.361	7.985	7.985
50.8234	23.462	473.542	227.688	7.55908e+56	4.96438e+57	0.982403	9.402	13.715	13.715
125.231	9.52178	654.514	128.775	1.78426e+57	8.2339e+56	1.41077	10.808	7.391	10.808
1119.07	1119.07	3632.11	4443.57	9.22307e+56	4.87523e+57	1.28812	7.544	7.666	7.666
10.831	6794.4	282.413	23060.1	2.41539e+53	1.43533e+58	1.30202	0.797	13.266	13.266
12.3202	65.7602	294.52	460.631	9.21846e+55	2.79485e+58	2.06242	5.842	20.507	20.507
142.45	9.52178	686.972	128.775	1.90244e+57	7.36517e+56	1.48298	10.815	7.11	10.815
184.315	2757.42	758.36	9977.58	3.8563e+55	1.57357e+58	1.42261	2.977	13.335	13.335
1272.93	1119.07	4278.96	4443.57	1.00418e+57	4.43083e+57	1.30882	7.713	7.397	7.713
162.036	9.52178	721.524	128.775	2.01855e+57	6.57222e+56	1.55304	10.81	6.835	10.81
1447.96	1119.07	5034.51	4443.57	1.08531e+57	4.01208e+57	1.32961	7.87	7.162	7.87
1647.04	1119.07	5916.37	4443.57	1.16482e+57	3.61712e+57	1.34989	8.012	6.943	8.012
57.8114	23.462	495.278	227.688	8.43083e+56	4.22896e+57	0.996896	9.558	12.578	12.578
184.315	9.52178	758.36	128.775	2.13146e+57	5.84954e+56	1.62023	10.791	6.567	10.791
1873.5	1119.07	6944.91	4443.57	1.24189e+57	3.24613e+57	1.36927	8.141	6.733	8.141
209.657	9.52178	797.692	128.775	2.24008e+57	5.19222e+56	1.6839	10.76	6.305	10.76
2131.1	1119.07	8143.69	4443.57	1.31584e+57	2.89981e+57	1.38752	8.257	6.528	8.257
8.37083	184.315	259.773	993.837	2.07819e+55	2.78133e+58	2.08486	3.777	17.452	17.452
238.484	9.52178	839.757	128.775	2.34343e+57	4.59581e+56	1.74354	10.718	6.049	10.718
2424.12	1119.07	9540	4443.57	1.38615e+57	2.57883e+57	1.40453	8.362	6.326	8.362
65.7602	23.462	518.216	227.688	9.37146e+56	3.65837e+57	1.02703	9.708	11.612	11.612
2757.42	1119.07	11165.4	4443.57	1.4525e+57	2.28357e+57	1.42031	8.457	6.127	8.457
271.275	9.52178	884.821	128.775	2.44063e+57	4.05617e+56	1.79872	10.665	5.799	10.665
6.46948	516.604	239.057	2287.94	4.29992e+54	2.33123e+58	1.85538	2.334	14.985	14.985
3136.56	1119.07	13056.3	4443.57	1.51472e+57	2.01399e+57	1.43494	8.543	5.93	8.543
209.657	2757.42	797.692	9977.58	4.59611e+55	1.55554e+58	1.41508	3.121	13.352	13.352
308.574	9.52178	933.181	128.775	2.53092e+57	3.56937e+56	1.84911	10.601	5.554	10.601
74.8019	23.462	542.449	227.688	1.03799e+57	3.20989e+57	1.06968	9.851	10.813	10.813
3567.82	1119.07	15254.9	4443.57	1.57279e+57	1.76961e+57	1.44855	8.62	5.735	8.62
12.3202	6794.4	294.52	23060.1	2.86805e+53	1.43544e+58	1.30212	0.825	13.267	13.267
351.001	9.52178	985.173	128.775	2.61367e+57	3.13167e+56	1.89449	10.53	5.315	10.53
4058.38	1119.07	17809.9	4443.57	1.62681e+57	1.54959e+57	1.46129	8.691	5.541	8.691
85.0869	23.462	568.076	227.688	1.14538e+57	2.84797e+57	1.1221	9.985	10.163	10.163
399.262	9.52178	1041.17	128.775	2.68837e+57	2.73946e+56	1.93473	10.449	5.081	10.449
4616.39	1119.07	20777.5	4443.57	1.67697e+57	1.35273e+57	1.47332	8.757	5.349	8.757
454.159	9.52178	1101.59	128.775	2.75464e+57	2.38926e+56	1.96977	10.361	4.853	10.361
14.0142	65.7602	307.191	460.631	1.07038e+56	2.73618e+58	2.03551	5.995	20.504	20.504
5251.12	1119.07	24222.6	4443.57	1.72352e+57	1.17763e+57	1.48481	8.817	5.16	8.817
96.7859	23.462	595.211	227.688	1.25887e+57	2.54546e+57	1.18194	10.109	9.638	10.109
516.604	9.52178	1313.86	128.775	2.80423e+57	2.03204e+56	1.99482	10.272	4.613	10.272
5973.12	1119.07	28220.4	4443.57	1.76676e+57	1.02269e+57	1.49589	8.873	4.973	8.873
110.094	23.462	623.978	227.688	1.37786e+57	2.28271e+57	1.24724	10.219	9.207	10.219
587.635	9.52178	1563.82	128.775	2.82723e+57	1.67608e+56	2.0049	10.18	4.348	10.18
6794.4	1119.07	32857.3	4443.57	1.80698e+57	8.8625e+56	1.50669	8.925	4.789	8.925
668.432	9.52178	1857.45	128.775	2.82686e+57	1.36277e+56	2.00249	10.081	4.073	10.081
125.231	23.462	654.514	227.688	1.50125e+57	2.04815e+57	1.31629	10.312	8.825	10.312
9.52178	184.315	270.84	993.837	2.44407e+55	2.77169e+58	2.08093	3.887	17.472	17.472
7728.6	1119.07	38233.3	4443.57	1.84448e+57	7.66601e+56	1.51731	8.974	4.609	8.974
760.338	9.52178	2201.98	128.775	2.80798e+57	1.10223e+56	1.99045	9.978	3.801	9.978
142.45	23.462	686.972	227.688	1.62747e+57	1.83633e+57	1.38748	10.386	8.471	10.386
7.359	516.604	249.187	2287.94	5.08569e+54	2.33049e+58	1.85526	2.404	14.993	14.993
238.484	2757.42	839.757	9977.58	5.48292e+55	1.53234e+58	1.40514	3.275	13.36	13.36
864.881	9.52178	2605.84	128.775	2.77527e+57	8.90628e+55	1.97132	9.873	3.542	9.873
8791.24	1119.07	44463.4	4443.57	1.87956e+57	6.62077e+56	1.52781	9.02	4.432	9.02
14.0142	6794.4	307.191	23060.1	3.40579e+53	1.43557e+58	1.30223	0.854	13.268	13.268
162.036	23.462	721.524	227.688	1.75478e+57	1.64405e+57	1.4593	10.441	8.135	10.441
10000	1119.07	51680.6	4443.57	1.91244e+57	5.71069e+56	1.53823	9.063	4.259	9.063
983.798	9.52178	3078.78	128.775	2.73277e+57	7.19634e+55	1.94722	9.77	3.301	9.77
184.315	23.462	758.36	227.688	1.8814e+57	1.46907e+57	1.53038	10.478	7.813	10.478
1119.07	9.52178	3632.11	128.775	2.68386e+57	5.81512e+55	1.91987	9.669	3.076	9.669
209.657	23.462	797.692	227.688	2.00561e+57	1.30976e+57	1.59948	10.495	7.503	10.495
1272.93	9.52178	4278.96	128.775	2.63124e+57	4.69961e+55	1.89062	9.573	2.867	9.573
238.484	23.462	839.757	227.688	2.1258e+57	1.16478e+57	1.66555	10.496	7.202	10.496
1447.96	9.52178	5034.51	128.775	2.57706e+57	3.79876e+55	1.86057	9.485	2.672	9.485
271.275	23.462	884.821	227.688	2.24055e+57	1.03304e+57	1.72773	10.48	6.909	10.48
1647.04	9.52178	5916.37	128.775	2.523e+57	3.07126e+55	1.83057	9.403	2.49	9.403
15.9411	65.7602	320.459	460.631	1.24143e+56	2.66836e+58	2.00437	6.154	20.488	20.488
1873.5	9.52178	6944.91	128.775	2.47037e+57	2.48371e+55	1.8013	9.33	2.322	9.33
308.574	23.462	933.181	227.688	2.3486e+57	9.13592e+56	1.78534	10.448	6.624	10.448
271.275	2757.42	884.821	9977.58	6.5478e+55	1.50268e+58	1.39218	3.439	13.353	13.353
2131.1	9.52178	8143.69	128.775	2.42015e+57	2.00911e+55	1.77328	9.267	2.164	9.267
351.001	23.462	985.173	227.688	2.4489e+57	8.05568e+56	1.83786	10.404	6.346	10.404
2424.12	9.52178	9540	128.775	2.37308e+57	1.62568e+55	1.74692	9.212	2.018	9.212
399.262	23.462	1041.17	227.688	2.54062e+57	7.08171e+56	1.88498	10.346	6.075	10.346
8.37083	516.604	259.773	2287.94	6.0151e+54	2.32949e+58	1.85506	2.477	15.003	15.003
5	1272.93	220.077	4977.45	9.23477e+53	1.90941e+58	1.61492	1.47	13.579	13.579
2757.42	9.52178	11165.4	128.775	2.32968e+57	1.31584e+55	1.72252	9.167	1.882	9.167
454.159	23.462	1101.59	227.688	2.62313e+57	6.20646e+56	1.92648	10.278	5.81	10.278
15.9411	6794.4	320.459	23060.1	4.04474e+53	1.43572e+58	1.30236	0.885	13.269	13.269
10.831	184.315	282.413	993.837	2.87325e+55	2.76007e+58	2.07616	4.002	17.493	17.493
3136.56	9.52178	13056.3	128.775	2.29032e+57	1.06539e+55	1.70028	9.131	1.755	9.131
516.604	23.462	1313.86	227.688	2.68921e+57	5.3498e+56	1.9578	10.206	5.543	10.206
3567.82	9.52178	15254.9	128.775	2.2552e+57	8.62899e+54	1.68035	9.104	1.637	9.104
587.635	23.462	1563.82	227.688	2.72931e+57	4.50148e+56	1.974	10.128	5.26	10.128
4058.38	9.52178	17809.9	128.775	2.22442e+57	6.99129e+54	1.66281	9.084	1.527	9.084
668.432	23.462	1857.45	227.688	2.74541e+57	3.72765e+56	1.97724	10.042	4.967	10.042
4616.39	9.52178	20777.5	128.775	2.198e+57	5.66633e+54	1.64769	9.073	1.425	9.073
760.338	23.462	2201.98	227.688	2.74148e+57	3.05651e+56	1.9702	9.949	4.67	9.949
308.574	2757.42	933.181	9977.58	7.82898e+55	1.46509e+58	1.37552	3.615	13.323	13.323
5251.12	9.52178	24222.6	128.775	2.17586e+57	4.59404e+54	1.63497	9.068	1.329	9.068
864.881	23.462	2605.84	227.688	2.72179e+57	2.49253e+56	1.95536	9.853	4.376	9.853
5973.12	9.52178	28220.4	128.775	2.15786e+57	3.72594e+54	1.62459	9.07	1.24	9.07
983.798	23.462	3078.78	227.688	2.69028e+57	2.02745e+56	1.93484	9.756	4.092	9.756
6794.4	9.52178	32857.3	128.775	2.14381e+57	3.02292e+54	1.61646	9.077	1.158	9.077
1119.07	23.462	3632.11	227.688	2.65044e+57	1.64767e+56	1.91041	9.66	3.823	9.66
7728.6	9.52178	38233.3	128.775	2.13347e+57	2.45337e+54	1.61046	9.088	1.08	9.088
1272.93	23.462	4278.96	227.688	2.60519e+57	1.33862e+56	1.88352	9.569	3.57	9.569
5.68748	1272.93	229.361	4977.45	1.09408e+54	1.90955e+58	1.61507	1.512	13.582	13.582
8791.24	9.52178	44463.4	128.775	2.12657e+57	1.9918e+54	1.60644	9.104	1.009	9.104
1447.96	23.462	5034.51	227.688	2.55694e+57	1.08736e+56	1.85534	9.483	3.335	9.483
9.52178	516.604	270.84	2287.94	7.11411e+54	2.32818e+58	1.85475	2.554	15.013	15.013
18.1329	6794.4	334.358	23060.1	4.80385e+53	1.43588e+58	1.3025	0.918	13.27	13.27
18.1329	65.7602	334.358	460.631	1.43803e+56	2.59025e+58	1.96844	6.319	20.456	20.456
1647.04	23.462	5916.37	227.688	2.50761e+57	8.8318e+55	1.82682	9.404	3.114	9.404
10000	9.52178	51680.6	128.775	2.12282e+57	1.6176e+54	1.60424	9.122	0.942	9.122
12.3202	184.315	294.52	993.837	3.37622e+55	2.74609e+58	2.0704	4.124	17.515	17.515
1873.5	23.462	6944.91	227.688	2.45872e+57	7.17336e+55	1.7987	9.332	2.909	9.332
2131.1	23.462	8143.69	227.688	2.41143e+57	5.82665e+55	1.77156	9.27	2.717	9.27
351.001	2757.42	985.173	9977.58	9.37347e+55	1.41789e+58	1.35443	3.805	13.256	13.256
2424.12	23.462	9540	227.688	2.36664e+57	4.73328e+55	1.74587	9.216	2.537	9.216
2757.42	23.462	11165.4	227.688	2.325e+57	3.84566e+55	1.72196	9.171	2.37	9.171
3136.56	23.462	13056.3	227.688	2.28698e+57	3.12507e+55	1.70008	9.135	2.214	9.135
3567.82	23.462	15254.9	227.688	2.25288e+57	2.54006e+55	1.6804	9.107	2.069	9.107
6.46948	1272.93	239.057	4977.45	1.29652e+54	1.90969e+58	1.61524	1.557	13.585	13.585
4058.38	23.462	17809.9	227.688	2.22287e+57	2.06505e+55	1.66304	9.088	1.933	9.088
20.6261	6794.4	348.925	23060.1	5.70583e+53	1.43607e+58	1.30267	0.952	13.271	13.271
4616.39	23.462	20777.5	227.688	2.19701e+57	1.67931e+55	1.64803	9.076	1.806	9.076
10.831	516.604	282.413	2287.94	8.41308e+54	2.32647e+58	1.8543	2.636	15.025	15.025
399.262	2757.42	1041.17	9977.58	1.12391e+56	1.35943e+58	1.32825	4.008	13.136	13.136
5251.12	23.462	24222.6	227.688	2.17528e+57	1.366e+55	1.63537	9.071	1.688	9.071
5973.12	23.462	28220.4	227.688	2.15757e+57	1.11145e+55	1.62502	9.072	1.578	9.072
20.6261	65.7602	348.925	460.631	1.66349e+56	2.50064e+58	1.92718	6.49	20.4	20.4
14.0142	184.315	307.191	993.837	3.96513e+55	2.72933e+58	2.06346	4.251	17.538	17.538
6794.4	23.462	32857.3	227.688	2.14372e+57	9.04612e+54	1.6169	9.079	1.475	9.079
7728.6	23.462	38233.3	227.688	2.13352e+57	7.36483e+54	1.61088	9.09	1.378	9.09
8791.24	23.462	44463.4	227.688	2.1267e+57	5.99787e+54	1.60684	9.105	1.289	9.105
10000	23.462	51680.6	227.688	2.123e+57	4.88611e+54	1.60461	9.123	1.205	9.123
454.159	2757.42	1101.59	9977.58	1.34969e+56	1.28831e+58	1.29663	4.228	12.942	12.942
7.359	1272.93	249.187	4977.45	1.53668e+54	1.90982e+58	1.61542	1.605	13.588	13.588
5	10.831	220.077	139.37	1.13404e+56	2.14459e+58	1.55754	8.041	25.335	25.335
23.462	6794.4	364.202	23060.1	6.77765e+53	1.43628e+58	1.30286	0.988	13.273	13.273
12.3202	516.604	294.52	2287.94	9.94786e+54	2.32427e+58	1.85367	2.723	15.037	15.037
23.462	65.7602	364.202	460.631	1.92143e+56	2.39839e+58	1.88004	6.665	20.313	20.313
516.604	2757.42	1313.86	9977.58	1.61223e+56	1.20809e+58	1.26176	4.454	12.663	12.663
15.9411	184.315	320.459	993.837	4.65393e+55	2.70926e+58	2.05511	4.384	17.561	17.561
8.37083	1272.93	259.773	4977.45	1.82156e+54	1.90993e+58	1.6156	1.655	13.592	13.592
26.688	6794.4	380.233	23060.1	8.05135e+53	1.43651e+58	1.30308	1.027	13.275	13.275
587.635	2757.42	1563.82	9977.58	1.90495e+56	1.12455e+58	1.22693	4.68	12.31	12.31
14.0142	516.604	307.191	2287.94	1.17605e+55	2.32147e+58	1.85281	2.814	15.052	15.052
5	26.688	220.077	247.832	6.62247e+55	2.81054e+58	1.99386	6.475	23.123	23.123
5.68748	10.831	229.361	139.37	1.29299e+56	2.05117e+58	1.50899	8.137	25.22	25.22
18.1329	184.315	334.358	993.837	5.45869e+55	2.68531e+58	2.04509	4.523	17.584	17.584
26.688	65.7602	380.233	460.631	2.21578e+56	2.28246e+58	1.82656	6.845	20.183	20.183
30.3574	6794.4	397.065	23060.1	9.56514e+53	1.43677e+58	1.30332	1.067	13.277	13.277
9.52178	1272.93	270.84	4977.45	2.15943e+54	1.91001e+58	1.61579	1.709	13.597	13.597
668.432	2757.42	1857.45	9977.58	2.2296e+56	1.04018e+58	1.1938	4.904	11.89	11.89
15.9411	516.604	320.459	2287.94	1.39004e+55	2.31792e+58	1.85168	2.91	15.068	15.068
760.338	2757.42	2201.98	9977.58	2.58746e+56	9.57426e+57	1.16397	5.126	11.416	11.416
20.6261	184.315	348.925	993.837	6.39773e+55	2.65678e+58	2.0331	4.669	17.605	17.605
34.5315	6794.4	414.752	23060.1	1.13647e+54	1.43705e+58	1.30359	1.11	13.28	13.28
10.831	1272.93	282.413	4977.45	2.56009e+54	1.91004e+58	1.61598	1.765	13.602	13.602
864.881	2757.42	2605.84	9977.58	2.97939e+56	8.7838e+57	1.13877	5.346	10.906	10.906
5.68748	26.688	229.361	247.832	7.64285e+55	2.76031e+58	1.96912	6.592	23.123	23.123
30.3574	65.7602	397.065	460.631	2.55073e+56	2.15212e+58	1.76651	7.029	19.997	19.997
6.46948	10.831	239.057	139.37	1.47344e+56	1.94678e+58	1.45486	8.238	25.063	25.063
18.1329	516.604	334.358	2287.94	1.64254e+55	2.31346e+58	1.85019	3.011	15.085	15.085
983.798	2757.42	3078.78	9977.58	3.40581e+56	8.04559e+57	1.11913	5.564	10.379	10.379
39.2794	6794.4	433.351	23060.1	1.35041e+54	1.43736e+58	1.30389	1.156	13.283	13.283
12.3202	1272.93	294.52	4977.45	3.03511e+54	1.91001e+58	1.61617	1.825	13.608	13.608
1119.07	2757.42	3632.11	9977.58	3.86667e+56	7.3678e+57	1.10548	5.779	9.858	9.858
23.462	184.315	364.202	993.837	7.49204e+55	2.62288e+58	2.01878	4.821	17.623	17.623
34.5315	65.7602	414.752	460.631	2.93071e+56	2.00717e+58	1.69997	7.218	19.738	19.738
1272.93	2757.42	4278.96	9977.58	4.36144e+56	6.75202e+57	1.0978	5.992	9.359	9.359
20.6261	516.604	348.925	2287.94	1.94033e+55	2.30787e+58	1.84827	3.117	15.104	15.104
6.46948	26.688	239.057	247.832	8.81587e+55	2.70275e+58	1.94081	6.713	23.116	23.116
1447.96	2757.42	5034.51	9977.58	4.88915e+56	6.19498e+57	1.0957	6.202	8.895	8.895
44.6801	6794.4	452.925	23060.1	1.60485e+54	1.43769e+58	1.30422	1.203	13.287	13.287
14.0142	1272.93	307.191	4977.45	3.59819e+54	1.9099e+58	1.61634	1.888	13.615	13.615
1647.04	2757.42	5916.37	9977.58	5.44839e+56	5.6905e+57	1.09858	6.408	8.473	8.473
39.2794	65.7602	433.351	460.631	3.36033e+56	1.84831e+58	1.62759	7.409	19.384	19.384
7.359	10.831	249.187	139.37	1.67783e+56	1.83081e+58	1.39488	8.345	24.85	24.85
26.688	184.315	380.233	993.837	8.76543e+55	2.58274e+58	2.00174	4.979	17.636	17.636
1873.5	2757.42	6944.91	9977.58	6.03736e+56	5.23129e+57	1.10579	6.611	8.098	8.098
2131.1	2757.42	8143.69	9977.58	6.65392e+56	4.81025e+57	1.11664	6.81	7.767	7.767
2424.12	2757.42	9540	9977.58	7.29567e+56	4.42113e+57	1.13053	7.005	7.48	7.48
23.462	516.604	364.202	2287.94	2.29134e+55	2.30091e+58	1.8458	3.228	15.124	15.124
2757.42	2757.42	11165.4	9977.58	7.95996e+56	4.05881e+57	1.14693	7.195	7.232	7.232
50.8234	6794.4	473.542	23060.1	1.90753e+54	1.43804e+58	1.30459	1.253	13.292	13.292
15.9411	1272.93	320.459	4977.45	4.2656e+54	1.90966e+58	1.61648	1.954	13.622	13.622
3136.56	2757.42	13056.3	9977.58	8.64396e+56	3.7193e+57	1.16542	7.381	7.019	7.381
3567.82	2757.42	15254.9	9977.58	9.34439e+56	3.39985e+57	1.18564	7.561	6.831	7.561
4058.38	2757.42	17809.9	9977.58	1.00569e+57	3.09943e+57	1.20728	7.732	6.657	7.732
7.359	26.688	249.187	247.832	1.0162e+56	2.63694e+58	1.90849	6.841	23.096	23.096
4616.39	2757.42	20777.5	9977.58	1.07763e+57	2.8178e+57	1.23006	7.895	6.491	7.895
44.6801	65.7602	452.925	460.631	3.84435e+56	1.67753e+58	1.55091	7.603	18.912	18.912
30.3574	184.315	397.065	993.837	1.02448e+56	2.53534e+58	1.9815	5.143	17.643	17.643
5251.12	2757.42	24222.6	9977.58	1.14975e+57	2.55489e+57	1.25371	8.049	6.331	8.049
5973.12	2757.42	28220.4	9977.58	1.22154e+57	2.31057e+57	1.27799	8.193	6.175	8.193
6794.4	2757.42	32857.3	9977.58	1.29252e+57	2.08458e+57	1.30267	8.327	6.022	8.327
26.688	516.604	380.233	2287.94	2.70485e+55	2.29227e+58	1.84266	3.345	15.146	15.146
8.37083	10.831	259.773	139.37	1.90885e+56	1.70291e+58	1.32899	8.456	24.565	24.565
7728.6	2757.42	38233.3	9977.58	1.36224e+57	1.87649e+57	1.32752	8.452	5.873	8.452
57.8114	6794.4	495.278	23060.1	2.26773e+54	1.4384e+58	1.30499	1.307	13.297	13.297
18.1329	1272.93	334.358	4977.45	5.0565e+54	1.90927e+58	1.61659	2.025	13.631	13.631
8791.24	2757.42	44463.4	9977.58	1.4303e+57	1.68571e+57	1.35234	8.566	5.725	8.566
10000	2757.42	51680.6	9977.58	1.49636e+57	1.5115e+57	1.37695	8.671	5.579	8.671
50.8234	65.7602	473.542	460.631	4.38748e+56	1.49856e+58	1.4726	7.799	18.298	18.298
34.5315	184.315	414.752	993.837	1.19607e+56	2.47956e+58	1.95756	5.314	17.638	17.638
30.3574	516.604	397.065	2287.94	3.19167e+55	2.28161e+58	1.83869	3.468	15.168	15.168
8.37083	26.688	259.773	247.832	1.1704e+56	2.56188e+58	1.87165	6.974	23.062	23.062
65.7602	6794.4	518.216	23060.1	2.6966e+54	1.43876e+58	1.30542	1.363	13.304	13.304
20.6261	1272.93	348.925	4977.45	5.99358e+54	1.90868e+58	1.61664	2.099	13.641	13.641
57.8114	65.7602	495.278	460.631	4.99431e+56	1.31713e+58	1.39667	7.995	17.526	17.526
5	3136.56	220.077	11228.4	2.61913e+53	1.58797e+58	1.41191	0.961	13.016	13.016
9.52178	10.831	270.84	139.37	2.16934e+56	1.56325e+58	1.25744	8.571	24.184	24.184
39.2794	184.315	433.351	993.837	1.39469e+56	2.41422e+58	1.92937	5.49	17.619	17.619
74.8019	6794.4	542.449	23060.1	3.20749e+54	1.4391e+58	1.30586	1.423	13.312	13.312
34.5315	516.604	414.752	2287.94	3.7644e+55	2.26849e+58	1.83371	3.597	15.192	15.192
23.462	1272.93	364.202	4977.45	7.10369e+54	1.90782e+58	1.61662	2.177	13.652	13.652
65.7602	65.7602	518.216	460.631	5.66913e+56	1.14062e+58	1.32828	8.191	16.598	16.598
5.68748	3136.56	229.361	11228.4	3.1056e+53	1.58808e+58	1.41201	0.989	13.017	13.017
9.52178	26.688	270.84	247.832	1.34668e+56	2.47654e+58	1.8298	7.112	23.006	23.006
85.0869	6794.4	568.076	23060.1	3.81653e+54	1.43939e+58	1.30633	1.486	13.321	13.321
39.2794	516.604	433.351	2287.94	4.43771e+55	2.25241e+58	1.8275	3.732	15.216	15.216
10.831	10.831	282.413	139.37	2.46236e+56	1.4128e+58	1.18103	8.691	23.68	23.68
26.688	1272.93	380.233	4977.45	8.41855e+54	1.90662e+58	1.61648	2.259	13.665	13.665
44.6801	184.315	452.925	993.837	1.62414e+56	2.33805e+58	1.89636	5.673	17.578	17.578
74.8019	65.7602	542.449	460.631	6.41571e+56	9.76933e+57	1.27294	8.385	15.542	15.542
6.46948	3136.56	239.057	11228.4	3.68345e+53	1.58821e+58	1.41212	1.019	13.018	13.018
85.0869	65.7602	568.076	460.631	7.23702e+56	8.32525e+57	1.23525	8.577	14.419	14.419
30.3574	1272.93	397.065	4977.45	9.97566e+54	1.90499e+58	1.61619	2.346	13.679	13.679
96.7859	6794.4	595.211	23060.1	4.54316e+54	1.4396e+58	1.30679	1.553	13.332	13.332
44.6801	516.604	452.925	2287.94	5.2286e+55	2.23276e+58	1.81978	3.873	15.239	15.239
50.8234	184.315	473.542	993.837	1.88859e+56	2.24979e+58	1.85797	5.861	17.507	17.507
10.831	26.688	282.413	247.832	1.54779e+56	2.37986e+58	1.78242	7.256	22.923	22.923
96.7859	65.7602	595.211	460.631	8.13501e+56	7.10747e+57	1.21763	8.764	13.302	13.302
12.3202	10.831	294.52	139.37	2.7911e+56	1.25376e+58	1.10139	8.814	23.018	23.018
7.359	3136.56	249.187	11228.4	4.36981e+53	1.58835e+58	1.41224	1.051	13.019	13.019
110.094	65.7602	623.978	460.631	9.11023e+56	6.11371e+57	1.21997	8.946	12.26	12.26
50.8234	516.604	473.542	2287.94	6.15683e+55	2.20883e+58	1.81025	4.021	15.26	15.26
110.094	6794.4	623.978	23060.1	5.41091e+54	1.43967e+58	1.30722	1.624	13.345	13.345
34.5315	1272.93	414.752	4977.45	1.18193e+55	1.9028e+58	1.61571	2.437	13.694	13.694
125.231	65.7602	654.514	460.631	1.01616e+57	5.31543e+57	1.24021	9.12	11.34	11.34
57.8114	184.315	495.278	993.837	2.19261e+56	2.14833e+58	1.81374	6.055	17.396	17.396
142.45	65.7602	686.972	460.631	1.12859e+57	4.67272e+57	1.27527	9.285	10.557	10.557
8.37083	3136.56	259.773	11228.4	5.18495e+53	1.5885e+58	1.41237	1.084	13.021	13.021
39.2794	1272.93	433.351	4977.45	1.40019e+55	1.89991e+58	1.61496	2.534	13.712	13.712
162.036	65.7602	721.524	460.631	1.24778e+57	4.14593e+57	1.32189	9.438	9.907	9.907
12.3202	26.688	294.52	247.832	1.77672e+56	2.27085e+58	1.72903	7.404	22.804	22.804
125.231	6794.4	654.514	23060.1	6.44842e+54	1.43954e+58	1.30759	1.699	13.359	13.359
184.315	65.7602	758.36	460.631	1.37292e+57	3.70144e+57	1.37703	9.579	9.377	9.579
14.0142	10.831	307.191	139.37	3.1589e+56	1.08993e+58	1.02122	8.941	22.164	22.164
57.8114	516.604	495.278	2287.94	7.24519e+55	2.1798e+58	1.79852	4.175	15.277	15.277
209.657	65.7602	797.692	460.631	1.50296e+57	3.3133e+57	1.438	9.704	8.943	9.704
238.484	65.7602	839.757	460.631	1.63623e+57	2.96544e+57	1.50242	9.808	8.56	9.808
65.7602	184.315	518.216	993.837	2.54117e+56	2.03286e+58	1.76342	6.254	17.231	17.231
271.275	65.7602	884.821	460.631	1.77043e+57	2.65047e+57	1.56812	9.889	8.205	9.889
308.574	65.7602	933.181	460.631	1.90308e+57	2.36414e+57	1.63315	9.946	7.868	9.946
9.52178	3136.56	270.84	11228.4	6.15297e+53	1.58867e+58	1.41252	1.12	13.022	13.022
351.001	65.7602	985.173	460.631	2.03181e+57	2.10354e+57	1.69583	9.981	7.545	9.981
44.6801	1272.93	452.925	4977.45	1.65853e+55	1.89614e+58	1.61387	2.635	13.731	13.731
399.262	65.7602	1041.17	460.631	2.15451e+57	1.86649e+57	1.75479	9.993	7.233	9.993
142.45	6794.4	686.972	23060.1	7.69054e+54	1.4391e+58	1.30786	1.779	13.376	13.376
454.159	65.7602	1101.59	460.631	2.26935e+57	1.65122e+57	1.809	9.985	6.931	9.985
65.7602	516.604	518.216	2287.94	8.51997e+55	2.14472e+58	1.78418	4.336	15.288	15.288
516.604	65.7602	1313.86	460.631	2.36953e+57	1.44771e+57	1.85354	9.964	6.639	9.964
587.635	65.7602	1563.82	460.631	2.44623e+57	1.24971e+57	1.88332	9.931	6.348	9.931
74.8019	184.315	542.449	993.837	2.93956e+56	1.90313e+58	1.70713	6.458	16.995	16.995
15.9411	10.831	320.459	139.37	3.56918e+56	9.27061e+57	0.944565	9.071	21.089	21.089
668.432	65.7602	1857.45	460.631	2.49951e+57	1.06414e+57	1.89974	9.884	6.052	9.884
14.0142	26.688	307.191	247.832	2.0367e+56	2.14866e+58	1.66927	7.558	22.636	22.636
760.338	65.7602	2201.98	460.631	2.53153e+57	8.96103e+56	1.90499	9.824	5.751	9.824
864.881	65.7602	2605.84	460.631	2.54519e+57	7.48072e+56	1.90125	9.756	5.448	9.756
50.8234	1272.93	473.542	4977.45	1.96425e+55	1.89126e+58	1.61235	2.741	13.751	13.751
10.831	3136.56	282.413	11228.4	7.30255e+53	1.58885e+58	1.41269	1.157	13.024	13.024
983.798	65.7602	3078.78	460.631	2.54366e+57	6.20433e+56	1.89051	9.682	5.147	9.682
1119.07	65.7602	3632.11	460.631	2.53007e+57	5.12162e+56	1.87452	9.606	4.85	9.606
162.036	6794.4	721.524	23060.1	9.18005e+54	1.43822e+58	1.30796	1.864	13.395	13.395
1272.93	65.7602	4278.96	460.631	2.50733e+57	4.21436e+56	1.8548	9.53	4.561	9.53
74.8019	516.604	542.449	2287.94	1.00114e+56	2.1025e+58	1.76672	4.505	15.288	15.288
1447.96	65.7602	5034.51	460.631	2.47806e+57	3.46071e+56	1.83262	9.456	4.283	9.456
85.0869	184.315	568.076	993.837	3.39337e+56	1.75986e+58	1.64564	6.666	16.669	16.669
1647.04	65.7602	5916.37	460.631	2.44451e+57	2.83835e+56	1.80907	9.387	4.017	9.387
1873.5	65.7602	6944.91	460.631	2.40862e+57	2.32623e+56	1.78502	9.323	3.767	9.323
18.1329	10.831	334.358	139.37	4.0254e+56	7.72472e+57	0.87655	9.204	19.79	19.79
2131.1	65.7602	8143.69	460.631	2.37194e+57	1.9056e+56	1.76118	9.265	3.531	9.265
57.8114	1272.93	495.278	4977.45	2.32601e+55	1.88498e+58	1.61026	2.853	13.774	13.774
2424.12	65.7602	9540	460.631	2.33575e+57	1.56048e+56	1.73814	9.215	3.31	9.215
12.3202	3136.56	294.52	11228.4	8.66756e+53	1.58904e+58	1.41287	1.197	13.026	13.026
184.315	6794.4	758.36	23060.1	1.09695e+55	1.43671e+58	1.30778	1.956	13.416	13.416
15.9411	26.688	320.459	247.832	2.3312e+56	2.01276e+58	1.60298	7.716	22.404	22.404
2757.42	65.7602	11165.4	460.631	2.30103e+57	1.27756e+56	1.71633	9.174	3.102	9.174
3136.56	65.7602	13056.3	460.631	2.26855e+57	1.04578e+56	1.69612	9.139	2.908	9.139
96.7859	184.315	595.211	993.837	3.90836e+56	1.6052e+58	1.58061	6.877	16.23	16.23
3567.82	65.7602	15254.9	460.631	2.23884e+57	8.55989e+55	1.67774	9.113	2.725	9.113
85.0869	516.604	568.076	2287.94	1.17542e+56	2.05194e+58	1.74561	4.68	15.274	15.274
4058.38	65.7602	17809.9	460.631	2.2123e+57	7.00641e+55	1.66136	9.094	2.554	9.094
4616.39	65.7602	20777.5	460.631	2.18916e+57	5.73519e+55	1.64711	9.083	2.394	9.083
20.6261	10.831	348.925	139.37	4.531e+56	6.33776e+57	0.822564	9.338	18.31	18.31
65.7602	1272.93	518.216	4977.45	2.75401e+55	1.87698e+58	1.60746	2.971	13.797	13.797
5251.12	65.7602	24222.6	460.631	2.16955e+57	4.6951e+55	1.63501	9.077	2.245	9.077
14.0142	3136.56	307.191	11228.4	1.02884e+54	1.58925e+58	1.41308	1.239	13.028	13.028
5973.12	65.7602	28220.4	460.631	2.15347e+57	3.84419e+55	1.62506	9.078	2.104	9.078
6794.4	65.7602	32857.3	460.631	2.14086e+57	3.14806e+55	1.61721	9.085	1.973	9.085
209.657	6794.4	797.692	23060.1	1.3124e+55	1.43432e+58	1.30722	2.053	13.44	13.44
110.094	184.315	623.978	993.837	4.49035e+56	1.44305e+58	1.51494	7.092	15.663	15.663
7728.6	65.7602	38233.3	460.631	2.13159e+57	2.57852e+55	1.61138	9.095	1.85	9.095
8791.24	65.7602	44463.4	460.631	2.12548e+57	2.1125e+55	1.60745	9.11	1.735	9.11
96.7859	516.604	595.211	2287.94	1.37879e+56	1.99176e+58	1.72028	4.863	15.238	15.238
18.1329	26.688	334.358	247.832	2.66388e+56	1.86317e+58	1.53034	7.877	22.089	22.089
10000	65.7602	51680.6	460.631	2.12228e+57	1.73114e+55	1.60528	9.127	1.627	9.127
23.462	10.831	364.202	139.37	5.08929e+56	5.16667e+57	0.786745	9.473	16.744	16.744
74.8019	1272.93	542.449	4977.45	3.26034e+55	1.86682e+58	1.60375	3.095	13.821	13.821
125.231	184.315	654.514	993.837	5.14497e+56	1.27923e+58	1.45277	7.307	14.958	14.958
15.9411	3136.56	320.459	11228.4	1.22128e+54	1.58946e+58	1.4133	1.283	13.031	13.031
238.484	6794.4	839.757	23060.1	1.57247e+55	1.43072e+58	1.30609	2.158	13.466	13.466
26.688	10.831	380.233	139.37	5.70339e+56	4.23091e+57	0.770706	9.609	15.213	15.213
110.094	516.604	623.978	2287.94	1.61573e+56	1.92064e+58	1.69018	5.053	15.172	15.172
142.45	184.315	686.972	993.837	5.87741e+56	1.12086e+58	1.39913	7.524	14.129	14.129
85.0869	1272.93	568.076	4977.45	3.85927e+55	1.85399e+58	1.5989	3.226	13.845	13.845
20.6261	26.688	348.925	247.832	3.03859e+56	1.70076e+58	1.45212	8.042	21.665	21.665
30.3574	10.831	397.065	139.37	6.37603e+56	3.51206e+57	0.77345	9.743	13.82	13.82
18.1329	3136.56	334.358	11228.4	1.44977e+54	1.58969e+58	1.41355	1.331	13.035	13.035
5	74.8019	220.077	505.278	2.80572e+55	3.02486e+58	2.17448	4.727	20	20
271.275	6794.4	884.821	23060.1	1.88729e+55	1.42546e+58	1.30417	2.27	13.493	13.493
125.231	516.604	654.514	2287.94	1.89132e+56	1.83741e+58	1.65485	5.25	15.063	15.063
162.036	184.315	721.524	993.837	6.69207e+56	9.74926e+57	1.35897	7.74	13.213	13.213
34.5315	10.831	414.752	139.37	7.10954e+56	2.96976e+57	0.792401	9.875	12.622	12.622
96.7859	1272.93	595.211	4977.45	4.5677e+55	1.83787e+58	1.59262	3.363	13.868	13.868
184.315	184.315	758.36	993.837	7.59216e+56	8.46569e+57	1.33595	7.953	12.268	12.268
39.2794	10.831	433.351	139.37	7.90559e+56	2.55959e+57	0.824602	10.005	11.629	11.629
20.6261	3136.56	348.925	11228.4	1.72107e+54	1.58991e+58	1.41381	1.38	13.039	13.039
308.574	6794.4	933.181	23060.1	2.26963e+55	1.41795e+58	1.30115	2.393	13.52	13.52
44.6801	10.831	452.925	139.37	8.7651e+56	2.24334e+57	0.867414	10.131	10.824	10.824
23.462	26.688	364.202	247.832	3.45929e+56	1.52772e+58	1.36994	8.21	21.106	21.106
142.45	516.604	686.972	2287.94	2.21122e+56	1.74118e+58	1.6141	5.455	14.897	14.897
209.657	184.315	797.692	993.837	8.57911e+56	7.37827e+57	1.33152	8.161	11.357	11.357
50.8234	10.831	473.542	139.37	9.68804e+56	1.99177e+57	0.918705	10.251	10.176	10.251
5.68748	74.8019	229.361	505.278	3.27775e+55	3.00784e+58	2.16673	4.836	20.021	20.021
238.484	184.315	839.757	993.837	9.65209e+56	6.47735e+57	1.34487	8.363	10.53	10.53
57.8114	10.831	495.278	139.37	1.06733e+57	1.7837e+57	0.976794	10.364	9.658	10.364
110.094	1272.93	623.978	4977.45	5.40559e+55	1.8177e+58	1.58457	3.508	13.887	13.887
271.275	184.315	884.821	993.837	1.08074e+57	5.73398e+57	1.37362	8.556	9.813	9.813
65.7602	10.831	518.216	139.37	1.17182e+57	1.60427e+57	1.04032	10.465	9.236	10.465
351.001	6794.4	985.173	23060.1	2.73575e+55	1.40739e+58	1.29662	2.525	13.545	13.545
162.036	516.604	721.524	2287.94	2.58172e+56	1.63175e+58	1.56816	5.668	14.655	14.655
308.574	184.315	933.181	993.837	1.20379e+57	5.11246e+57	1.41466	8.737	9.214	9.214
74.8019	10.831	542.449	139.37	1.28169e+57	1.44474e+57	1.10809	10.554	8.864	10.554
351.001	184.315	985.173	993.837	1.33327e+57	4.57908e+57	1.46472	8.903	8.724	8.903
23.462	3136.56	364.202	11228.4	2.04316e+54	1.59013e+58	1.4141	1.433	13.043	13.043
85.0869	10.831	568.076	139.37	1.39598e+57	1.30089e+57	1.17898	10.628	8.521	10.628
26.688	26.688	380.233	247.832	3.93004e+56	1.34796e+58	1.28658	8.38	20.383	20.383
399.262	184.315	1041.17	993.837	1.46768e+57	4.10654e+57	1.52072	9.051	8.322	9.051
96.7859	10.831	595.211	139.37	1.51352e+57	1.17032e+57	1.25188	10.688	8.196	10.688
454.159	184.315	1101.59	993.837	1.60466e+57	3.67883e+57	1.57983	9.174	7.963	9.174
110.094	10.831	623.978	139.37	1.63309e+57	1.05135e+57	1.3257	10.732	7.886	10.732
516.604	184.315	1313.86	993.837	1.73634e+57	3.28738e+57	1.63569	9.272	7.641	9.272
125.231	1272.93	654.514	4977.45	6.39663e+55	1.7926e+58	1.57433	3.66	13.901	13.901
587.635	184.315	1563.82	993.837	1.85385e+57	2.9176e+57	1.68161	9.342	7.347	9.342
184.315	516.604	758.36	2287.94	3.0097e+56	1.50999e+58	1.51803	5.888	14.318	14.318
125.231	10.831	654.514	139.37	1.75337e+57	9.42768e+56	1.39941	10.761	7.587	10.761
668.432	184.315	1857.45	993.837	1.95505e+57	2.56665e+57	1.71691	9.386	7.063	9.386
399.262	6794.4	1041.17	23060.1	3.30635e+55	1.39275e+58	1.29006	2.668	13.565	13.565
6.46948	74.8019	239.057	505.278	3.82809e+55	2.9878e+58	2.15763	4.951	20.042	20.042
142.45	10.831	686.972	139.37	1.87307e+57	8.43622e+56	1.47204	10.776	7.297	10.776
760.338	184.315	2201.98	993.837	2.03927e+57	2.23752e+57	1.74211	9.408	6.783	9.408
26.688	3136.56	380.233	11228.4	2.42562e+54	1.59033e+58	1.41439	1.488	13.049	13.049
864.881	184.315	2605.84	993.837	2.10675e+57	1.93387e+57	1.75823	9.412	6.503	9.412
162.036	10.831	721.524	139.37	1.99093e+57	7.53137e+56	1.5427	10.776	7.015	10.776
983.798	184.315	3078.78	993.837	2.15844e+57	1.65838e+57	1.76649	9.401	6.221	9.401
184.315	10.831	758.36	139.37	2.10573e+57	6.70657e+56	1.61062	10.763	6.74	10.763
1119.07	184.315	3632.11	993.837	2.19573e+57	1.41234e+57	1.76817	9.378	5.94	9.378
30.3574	26.688	397.065	247.832	4.45484e+56	1.16739e+58	1.20618	8.551	19.474	19.474
142.45	1272.93	686.972	4977.45	7.56878e+55	1.76149e+58	1.56141	3.821	13.905	13.905
209.657	516.604	797.692	2287.94	3.50252e+56	1.37835e+58	1.46576	6.114	13.866	13.866
209.657	10.831	797.692	139.37	2.21633e+57	5.95613e+56	1.6751	10.737	6.472	10.737
1272.93	184.315	4278.96	993.837	2.22033e+57	1.19564e+57	1.7645	9.348	5.659	9.348
238.484	10.831	839.757	139.37	2.3217e+57	5.2749e+56	1.73558	10.698	6.209	10.698
1447.96	184.315	5034.51	993.837	2.23413e+57	1.00708e+57	1.75667	9.313	5.38	9.313
1647.04	184.315	5916.37	993.837	2.23903e+57	8.44727e+56	1.74574	9.276	5.106	9.276
271.275	10.831	884.821	139.37	2.42091e+57	4.65815e+56	1.79161	10.648	5.953	10.648
454.159	6794.4	1101.59	23060.1	4.00809e+55	1.37269e+58	1.28076	2.825	13.574	13.574
1873.5	184.315	6944.91	993.837	2.23691e+57	7.06147e+56	1.73266	9.239	4.837	9.239
308.574	10.831	933.181	139.37	2.51317e+57	4.10144e+56	1.84282	10.588	5.702	10.588
2131.1	184.315	8143.69	993.837	2.2295e+57	5.88723e+56	1.71827	9.204	4.576	9.204
30.3574	3136.56	397.065	11228.4	2.87974e+54	1.5905e+58	1.41471	1.546	13.055	13.055
238.484	516.604	839.757	2287.94	4.0679e+56	1.24116e+58	1.41467	6.347	13.288	13.288
2424.12	184.315	9540	993.837	2.21838e+57	4.89814e+56	1.70328	9.171	4.324	9.171
351.001	10.831	985.173	139.37	2.5978e+57	3.60053e+56	1.88898	10.519	5.458	10.519
2757.42	184.315	11165.4	993.837	2.20492e+57	4.06895e+56	1.68827	9.143	4.081	9.143
399.262	10.831	1041.17	139.37	2.67427e+57	3.15136e+56	1.92995	10.44	5.219	10.44
162.036	1272.93	721.524	4977.45	8.95517e+55	1.72318e+58	1.54527	3.99	13.894	13.894
3136.56	184.315	13056.3	993.837	2.19032e+57	3.37636e+56	1.67376	9.12	3.849	9.12
454.159	10.831	1101.59	139.37	2.74221e+57	2.75e+56	1.96566	10.354	4.985	10.354
7.359	74.8019	249.187	505.278	4.46899e+55	2.96424e+58	2.14695	5.072	20.063	20.063
34.5315	26.688	414.752	247.832	5.03756e+56	9.93621e+57	1.13403	8.723	18.379	18.379
3567.82	184.315	15254.9	993.837	2.17555e+57	2.79945e+56	1.66012	9.102	3.629	9.102
516.604	10.831	1313.86	139.37	2.79349e+57	2.34326e+56	1.99135	10.267	4.741	10.267
4058.38	184.315	17809.9	993.837	2.1614e+57	2.31981e+56	1.64766	9.09	3.421	9.09
4616.39	184.315	20777.5	993.837	2.14848e+57	1.92156e+56	1.63661	9.083	3.224	9.083
587.635	10.831	1563.82	139.37	2.81824e+57	1.93797e+56	2.00206	10.176	4.473	10.176
271.275	516.604	884.821	2287.94	4.71361e+56	1.10445e+58	1.36924	6.585	12.59	12.59
516.604	6794.4	1313.86	23060.1	4.83937e+55	1.34693e+58	1.26863	2.99	13.565	13.565
668.432	10.831	1857.45	139.37	2.81952e+57	1.57911e+56	2.00021	10.078	4.195	10.078
5251.12	184.315	24222.6	993.837	2.13725e+57	1.59121e+56	1.62712	9.082	3.038	9.082
5973.12	184.315	28220.4	993.837	2.12801e+57	1.3174e+56	1.61927	9.084	2.863	9.084
760.338	10.831	2201.98	139.37	2.8021e+57	1.27891e+56	1.98866	9.976	3.918	9.976
6794.4	184.315	32857.3	993.837	2.12095e+57	1.09061e+56	1.6131	9.092	2.699	9.092
864.881	10.831	2605.84	139.37	2.77063e+57	1.0342e+56	1.96995	9.872	3.653	9.872
34.5315	3136.56	414.752	11228.4	3.41897e+54	1.59062e+58	1.41502	1.607	13.062	13.062
7728.6	184.315	38233.3	993.837	2.11616e+57	9.02833e+55	1.60859	9.104	2.543	9.104
983.798	10.831	3078.78	139.37	2.72915e+57	8.36208e+55	1.94619	9.769	3.405	9.769
308.574	516.604	933.181	2287.94	5.44703e+56	9.74856e+57	1.33436	6.826	11.8	11.8
184.315	1272.93	758.36	4977.45	1.0595e+56	1.6763e+58	1.52531	4.169	13.86	13.86
8791.24	184.315	44463.4	993.837	2.11363e+57	7.47426e+55	1.60569	9.118	2.397	9.118
10000	184.315	51680.6	993.837	2.11329e+57	6.18833e+55	1.6043	9.135	2.259	9.135
1119.07	10.831	3632.11	139.37	2.68107e+57	6.76135e+55	1.9191	9.668	3.174	9.668
39.2794	26.688	433.351	247.832	5.68182e+56	8.34683e+57	1.07581	8.894	17.13	17.13
1272.93	10.831	4278.96	139.37	2.62911e+57	5.46752e+55	1.89007	9.573	2.958	9.573
1447.96	10.831	5034.51	139.37	2.57545e+57	4.4219e+55	1.86018	9.484	2.758	9.484
351.001	516.604	985.173	2287.94	6.27456e+56	8.57997e+57	1.31416	7.07	10.969	10.969
587.635	6794.4	1563.82	23060.1	5.7863e+55	1.3162e+58	1.2541	3.157	13.533	13.533
1647.04	10.831	5916.37	139.37	2.52179e+57	3.57691e+55	1.83031	9.403	2.571	9.403
8.37083	74.8019	259.773	505.278	5.2144e+55	2.9366e+58	2.13443	5.199	20.083	20.083
1873.5	10.831	6944.91	139.37	2.46948e+57	2.89403e+55	1.80113	9.331	2.397	9.331
2131.1	10.831	8143.69	139.37	2.4195e+57	2.34212e+55	1.77319	9.267	2.236	9.267
399.262	516.604	1041.17	2287.94	7.20071e+56	7.56913e+57	1.3109	7.313	10.158	10.158
209.657	1272.93	797.692	4977.45	1.25344e+56	1.61944e+58	1.50093	4.358	13.793	13.793
2424.12	10.831	9540	139.37	2.37262e+57	1.89598e+55	1.74688	9.213	2.085	9.213
44.6801	26.688	452.925	247.832	6.39081e+56	6.96992e+57	1.03609	9.063	15.8	15.8
39.2794	3136.56	433.351	11228.4	4.05936e+54	1.59067e+58	1.41534	1.672	13.071	13.071
2757.42	10.831	11165.4	139.37	2.32936e+57	1.53527e+55	1.72251	9.168	1.945	9.168
454.159	516.604	1101.59	2287.94	8.22715e+56	6.71689e+57	1.32461	7.552	9.419	9.419
3136.56	10.831	13056.3	139.37	2.2901e+57	1.24358e+55	1.7003	9.131	1.814	9.131
3567.82	10.831	15254.9	139.37	2.25506e+57	1.00762e+55	1.68039	9.104	1.692	9.104
516.604	516.604	1313.86	2287.94	9.31134e+56	6.02115e+57	1.35152	7.778	8.81	8.81
668.432	6794.4	1857.45	23060.1	6.86248e+55	1.28037e+58	1.23721	3.325	13.475	13.475
4058.38	10.831	17809.9	139.37	2.22434e+57	8.16706e+54	1.66286	9.085	1.579	9.085
587.635	516.604	1563.82	2287.94	1.03978e+57	5.43927e+57	1.38432	7.982	8.341	8.341
5	209.657	220.077	1099.2	9.34135e+54	2.75436e+58	2.0708	3.223	17.044	17.044
50.8234	26.688	473.542	247.832	7.16713e+56	5.8349e+57	1.01712	9.23	14.483	14.483
4616.39	10.831	20777.5	139.37	2.19796e+57	6.62181e+54	1.64774	9.073	1.473	9.073
668.432	516.604	1857.45	2287.94	1.14693e+57	4.92143e+57	1.41852	8.163	7.975	8.163
238.484	1272.93	839.757	4977.45	1.48277e+56	1.55125e+58	1.47164	4.557	13.679	13.679
5251.12	10.831	24222.6	139.37	2.17585e+57	5.37074e+54	1.63502	9.068	1.375	9.068
760.338	516.604	2201.98	2287.94	1.251e+57	4.44156e+57	1.45145	8.321	7.677	8.321
5973.12	10.831	28220.4	139.37	2.15786e+57	4.35749e+54	1.62464	9.07	1.283	9.07
864.881	516.604	2605.84	2287.94	1.35035e+57	3.98927e+57	1.48155	8.455	7.41	8.455
983.798	516.604	3078.78	2287.94	1.44346e+57	3.56251e+57	1.50794	8.566	7.157	8.566
6794.4	10.831	32857.3	139.37	2.14383e+57	3.53659e+54	1.61651	9.077	1.198	9.077
44.6801	3136.56	452.925	11228.4	4.82e+54	1.59059e+58	1.41563	1.74	13.08	13.08
1119.07	516.604	3632.11	2287.94	1.52916e+57	3.16204e+57	1.5302	8.657	6.913	8.657
57.8114	26.688	495.278	247.832	8.01256e+56	4.9329e+57	1.01846	9.393	13.264	13.264
7728.6	10.831	38233.3	139.37	2.1335e+57	2.8713e+54	1.6105	9.088	1.118	9.088
1272.93	516.604	4278.96	2287.94	1.60668e+57	2.78947e+57	1.54828	8.731	6.672	8.731
8791.24	10.831	44463.4	139.37	2.1266e+57	2.33194e+54	1.60648	9.103	1.044	9.103
9.52178	74.8019	270.84	505.278	6.08025e+55	2.90423e+58	2.11977	5.333	20.102	20.102
1447.96	516.604	5034.51	2287.94	1.67568e+57	2.44627e+57	1.56236	8.789	6.433	8.789
10000	10.831	51680.6	139.37	2.12285e+57	1.89451e+54	1.60428	9.122	0.975	9.122
760.338	6794.4	2201.98	23060.1	8.08168e+55	1.23941e+58	1.21801	3.497	13.386	13.386
1647.04	516.604	5916.37	2287.94	1.73616e+57	2.13334e+57	1.5728	8.835	6.195	8.835
65.7602	26.688	518.216	247.832	8.9279e+56	4.22901e+57	1.03779	9.55	12.195	12.195
271.275	1272.93	884.821	4977.45	1.75388e+56	1.4707e+58	1.43721	4.768	13.5	13.5
1873.5	516.604	6944.91	2287.94	1.78844e+57	1.85082e+57	1.58007	8.871	5.957	8.871
2131.1	516.604	8143.69	2287.94	1.83306e+57	1.59814e+57	1.58468	8.9	5.721	8.9
5.68748	209.657	229.361	1099.2	1.10026e+55	2.75083e+58	2.06944	3.308	17.058	17.058
74.8019	26.688	542.449	247.832	9.91269e+56	3.67926e+57	1.07197	9.7	11.293	11.293
2424.12	516.604	9540	2287.94	1.87077e+57	1.37411e+57	1.58716	8.923	5.487	8.923
2757.42	516.604	11165.4	2287.94	1.90239e+57	1.17705e+57	1.58804	8.943	5.255	8.943
3136.56	516.604	13056.3	2287.94	1.9288e+57	1.00493e+57	1.58779	8.96	5.027	8.96
50.8234	3136.56	473.542	11228.4	5.72362e+54	1.59036e+58	1.41589	1.813	13.091	13.091
85.0869	26.688	568.076	247.832	1.0965e+57	3.2425e+57	1.11793	9.842	10.55	10.55
3567.82	516.604	15254.9	2287.94	1.95091e+57	8.5554e+56	1.58686	8.977	4.803	8.977
864.881	6794.4	2605.84	23060.1	9.45809e+55	1.19342e+58	1.19669	3.671	13.261	13.261
96.7859	26.688	595.211	247.832	1.20814e+57	2.88523e+57	1.17295	9.975	9.946	9.975
4058.38	516.604	17809.9	2287.94	1.96957e+57	7.26604e+56	1.58563	8.993	4.584	8.993
308.574	1272.93	933.181	4977.45	2.07415e+56	1.37749e+58	1.39796	4.99	13.236	13.236
4616.39	516.604	20777.5	2287.94	1.98557e+57	6.15859e+56	1.58443	9.01	4.371	9.01
110.094	26.688	623.978	247.832	1.32563e+57	2.58214e+57	1.23474	10.097	9.458	10.097
5251.12	516.604	24222.6	2287.94	1.99961e+57	5.21137e+56	1.58351	9.028	4.164	9.028
125.231	26.688	654.514	247.832	1.44817e+57	2.31554e+57	1.30135	10.202	9.048	10.202
5973.12	516.604	28220.4	2287.94	2.0123e+57	4.40412e+56	1.58309	9.047	3.964	9.047
142.45	26.688	686.972	247.832	1.57439e+57	2.07618e+57	1.37102	10.289	8.677	10.289
10.831	74.8019	282.413	505.278	7.08455e+55	2.86638e+58	2.10262	5.472	20.118	20.118
6794.4	516.604	32857.3	2287.94	2.02415e+57	3.71822e+56	1.5833	9.067	3.771	9.067
162.036	26.688	721.524	247.832	1.70251e+57	1.8595e+57	1.44211	10.357	8.328	10.357
7728.6	516.604	38233.3	2287.94	2.03556e+57	3.13687e+56	1.58426	9.088	3.586	9.088
184.315	26.688	758.36	247.832	1.83068e+57	1.66258e+57	1.5131	10.404	7.997	10.404
983.798	6794.4	3078.78	23060.1	1.10064e+56	1.14274e+58	1.17353	3.848	13.096	13.096
6.46948	209.657	239.057	1099.2	1.29591e+55	2.74649e+58	2.06775	3.398	17.073	17.073
8791.24	516.604	44463.4	2287.94	2.04685e+57	2.64512e+56	1.58599	9.11	3.409	9.11
57.8114	3136.56	495.278	11228.4	6.79734e+54	1.5899e+58	1.41609	1.889	13.104	13.104
351.001	1272.93	985.173	4977.45	2.45208e+56	1.27261e+58	1.35515	5.224	12.863	12.863
209.657	26.688	797.692	247.832	1.95706e+57	1.48336e+57	1.58264	10.432	7.679	10.432
5	12.3202	220.077	150.949	1.06237e+56	2.26348e+58	1.634	7.82	25.084	25.084
10000	516.604	51680.6	2287.94	2.05823e+57	2.2298e+56	1.58853	9.133	3.24	9.133
238.484	26.688	839.757	247.832	2.0799e+57	1.32025e+57	1.64952	10.442	7.371	10.442
271.275	26.688	884.821	247.832	2.19766e+57	1.17196e+57	1.71277	10.435	7.072	10.435
308.574	26.688	933.181	247.832	2.30893e+57	1.0374e+57	1.77162	10.411	6.781	10.411
399.262	1272.93	1041.17	4977.45	2.89724e+56	1.1589e+58	1.31129	5.47	12.363	12.363
1119.07	6794.4	3632.11	23060.1	1.27416e+56	1.08789e+58	1.14897	4.028	12.885	12.885
351.001	26.688	985.173	247.832	2.41258e+57	9.15586e+56	1.82547	10.372	6.497	10.372
399.262	26.688	1041.17	247.832	2.50766e+57	8.05638e+56	1.87392	10.32	6.221	10.32
65.7602	3136.56	518.216	11228.4	8.07357e+54	1.58915e+58	1.41619	1.97	13.118	13.118
12.3202	74.8019	294.52	505.278	8.24767e+55	2.82222e+58	2.0826	5.617	20.129	20.129
454.159	26.688	1101.59	247.832	2.59348e+57	7.06719e+56	1.91673	10.257	5.951	10.257
516.604	26.688	1313.86	247.832	2.66292e+57	6.10388e+56	1.94933	10.189	5.68	10.189
5	587.635	220.077	2550.14	2.60146e+54	2.26875e+58	1.82091	2.086	14.727	14.727
454.159	1272.93	1101.59	4977.45	3.42013e+56	1.04129e+58	1.27039	5.727	11.732	11.732
7.359	209.657	249.187	1099.2	1.52618e+55	2.74119e+58	2.06566	3.493	17.089	17.089
587.635	26.688	1563.82	247.832	2.70655e+57	5.15163e+56	1.96681	10.114	5.396	10.114
668.432	26.688	1857.45	247.832	2.72611e+57	4.27944e+56	1.97125	10.031	5.101	10.031
1272.93	6794.4	4278.96	23060.1	1.4679e+56	1.02966e+58	1.12361	4.212	12.628	12.628
760.338	26.688	2201.98	247.832	2.72543e+57	3.51865e+56	1.96529	9.941	4.802	9.941
516.604	1272.93	1313.86	4977.45	4.00814e+56	9.31049e+57	1.23879	5.986	11.029	11.029
864.881	26.688	2605.84	247.832	2.70863e+57	2.87562e+56	1.95139	9.847	4.505	9.847
983.798	26.688	3078.78	247.832	2.67963e+57	2.34278e+56	1.93169	9.752	4.217	9.752
5.68748	12.3202	229.361	150.949	1.21336e+56	2.17645e+58	1.58907	7.921	24.997	24.997
74.8019	3136.56	542.449	11228.4	9.59115e+54	1.58798e+58	1.41615	2.054	13.135	13.135
1119.07	26.688	3632.11	247.832	2.64191e+57	1.90619e+56	1.90794	9.658	3.942	9.658
1272.93	26.688	4278.96	247.832	2.59843e+57	1.55024e+56	1.88161	9.567	3.683	9.567
587.635	1272.93	1563.82	4977.45	4.63953e+56	8.35528e+57	1.21948	6.235	10.339	10.339
1447.96	6794.4	5034.51	23060.1	1.68343e+56	9.6904e+57	1.09817	4.398	12.322	12.322
1447.96	26.688	5034.51	247.832	2.55162e+57	1.26045e+56	1.85388	9.482	3.441	9.482
5.68748	587.635	229.361	2550.14	3.07728e+54	2.26853e+58	1.82096	2.144	14.733	14.733
1647.04	26.688	5916.37	247.832	2.50346e+57	1.02468e+56	1.82573	9.403	3.215	9.403
14.0142	74.8019	307.191	505.278	9.59256e+55	2.77083e+58	2.05928	5.769	20.134	20.134
668.432	1272.93	1857.45	4977.45	5.31102e+56	7.53662e+57	1.21134	6.473	9.699	9.699
1873.5	26.688	6944.91	247.832	2.45551e+57	8.32967e+55	1.7979	9.332	3.004	9.332
8.37083	209.657	259.773	1099.2	1.79703e+55	2.73473e+58	2.0631	3.593	17.106	17.106
2131.1	26.688	8143.69	247.832	2.40897e+57	6.77124e+55	1.77099	9.27	2.807	9.27
2424.12	26.688	9540	247.832	2.36477e+57	5.50476e+55	1.74547	9.216	2.622	9.216
760.338	1272.93	2201.98	4977.45	6.01812e+56	6.83272e+57	1.21244	6.701	9.129	9.129
2757.42	26.688	11165.4	247.832	2.3236e+57	4.47568e+55	1.7217	9.171	2.45	9.171
85.0869	3136.56	568.076	11228.4	1.13965e+55	1.58627e+58	1.4159	2.144	13.153	13.153
3136.56	26.688	13056.3	247.832	2.28594e+57	3.63956e+55	1.69993	9.135	2.29	9.135
1647.04	6794.4	5916.37	23060.1	1.92232e+56	9.07208e+57	1.07347	4.588	11.969	11.969
864.881	1272.93	2605.84	4977.45	6.75523e+56	6.21905e+57	1.22063	6.916	8.635	8.635
3567.82	26.688	15254.9	247.832	2.25212e+57	2.9602e+55	1.68033	9.108	2.14	9.108
4058.38	26.688	17809.9	247.832	2.22233e+57	2.40818e+55	1.66302	9.089	2	9.089
983.798	1272.93	3078.78	4977.45	7.51602e+56	5.67349e+57	1.23389	7.12	8.214	8.214
4616.39	26.688	20777.5	247.832	2.19663e+57	1.95958e+55	1.64805	9.077	1.87	9.077
6.46948	587.635	239.057	2550.14	3.64076e+54	2.26819e+58	1.82098	2.206	14.739	14.739
1119.07	1272.93	3632.11	4977.45	8.29358e+56	5.1785e+57	1.25053	7.312	7.857	7.857
5251.12	26.688	24222.6	247.832	2.17503e+57	1.59495e+55	1.63542	9.072	1.748	9.072
1272.93	1272.93	4278.96	4977.45	9.08084e+56	4.72137e+57	1.26919	7.493	7.556	7.556
1873.5	6794.4	6944.91	23060.1	2.18616e+56	8.45418e+57	1.05042	4.782	11.575	11.575
5973.12	26.688	28220.4	247.832	2.15741e+57	1.29853e+55	1.62509	9.073	1.634	9.073
6.46948	12.3202	239.057	150.949	1.38506e+56	2.07879e+58	1.53874	8.027	24.876	24.876
1447.96	1272.93	5034.51	4977.45	9.87082e+56	4.29355e+57	1.28888	7.662	7.301	7.662
15.9411	74.8019	320.459	505.278	1.11449e+56	2.71116e+58	2.03217	5.926	20.13	20.13
6794.4	26.688	32857.3	247.832	2.14363e+57	1.0575e+55	1.61697	9.079	1.528	9.079
1647.04	1272.93	5916.37	4977.45	1.06565e+57	3.89017e+57	1.30886	7.819	7.075	7.819
96.7859	3136.56	595.211	11228.4	1.35455e+55	1.58384e+58	1.41537	2.239	13.173	13.173
9.52178	209.657	270.84	1099.2	2.11537e+55	2.72688e+58	2.05997	3.699	17.125	17.125
7728.6	26.688	38233.3	247.832	2.13347e+57	8.61462e+54	1.61096	9.09	1.429	9.09
1873.5	1272.93	6944.91	4977.45	1.14301e+57	3.50995e+57	1.32864	7.964	6.864	7.964
8791.24	26.688	44463.4	247.832	2.12669e+57	7.01974e+54	1.60692	9.105	1.336	9.105
2131.1	1272.93	8143.69	4977.45	1.21841e+57	3.15314e+57	1.34785	8.097	6.661	8.097
10000	26.688	51680.6	247.832	2.123e+57	5.72185e+54	1.60469	9.123	1.25	9.123
2424.12	1272.93	9540	4977.45	1.29124e+57	2.82034e+57	1.3663	8.218	6.463	8.218
2131.1	6794.4	8143.69	23060.1	2.47651e+56	7.84898e+57	1.02988	4.979	11.147	11.147
2757.42	1272.93	11165.4	4977.45	1.36101e+57	2.51207e+57	1.38387	8.328	6.269	8.328
3136.56	1272.93	13056.3	4977.45	1.4274e+57	2.22854e+57	1.40055	8.428	6.077	8.428
3567.82	1272.93	15254.9	4977.45	1.49021e+57	1.96961e+57	1.41637	8.52	5.887	8.52
7.359	587.635	249.187	2550.14	4.30782e+54	2.26769e+58	1.82096	2.272	14.747	14.747
4058.38	1272.93	17809.9	4977.45	1.54938e+57	1.73473e+57	1.43143	8.604	5.698	8.604
110.094	3136.56	623.978	11228.4	1.61052e+55	1.58047e+58	1.41445	2.34	13.195	13.195
4616.39	1272.93	20777.5	4977.45	1.60495e+57	1.52302e+57	1.44581	8.68	5.512	8.68
2424.12	6794.4	9540	23060.1	2.79492e+56	7.26737e+57	1.01262	5.18	10.697	10.697
5251.12	1272.93	24222.6	4977.45	1.65703e+57	1.33332e+57	1.45963	8.751	5.328	8.751
18.1329	74.8019	334.358	505.278	1.29332e+56	2.64211e+58	2.00074	6.089	20.112	20.112
5973.12	1272.93	28220.4	4977.45	1.70579e+57	1.16427e+57	1.473	8.817	5.145	8.817
10.831	209.657	282.413	1099.2	2.48925e+55	2.71737e+58	2.05615	3.81	17.145	17.145
6794.4	1272.93	32857.3	4977.45	1.75144e+57	1.01436e+57	1.486	8.878	4.966	8.878
2757.42	6794.4	11165.4	23060.1	3.14291e+56	6.71789e+57	0.999256	5.384	10.237	10.237
7.359	12.3202	249.187	150.949	1.57989e+56	1.96971e+58	1.48265	8.138	24.71	24.71
7728.6	1272.93	38233.3	4977.45	1.7942e+57	8.82006e+56	1.49871	8.934	4.789	8.934
8791.24	1272.93	44463.4	4977.45	1.83428e+57	7.65624e+56	1.51118	8.987	4.615	8.987
8.37083	587.635	259.773	2550.14	5.0973e+54	2.26701e+58	1.82088	2.342	14.755	14.755
125.231	3136.56	654.514	11228.4	1.91569e+55	1.57587e+58	1.413	2.446	13.218	13.218
10000	1272.93	51680.6	4977.45	1.8719e+57	6.63645e+56	1.52344	9.035	4.445	9.035
3136.56	6794.4	13056.3	23060.1	3.5219e+56	6.20611e+57	0.990222	5.59	9.78	9.78
5	30.3574	220.077	270.003	6.03473e+55	2.87006e+58	2.0353	6.251	22.748	22.748
3567.82	6794.4	15254.9	23060.1	3.93321e+56	5.73468e+57	0.985736	5.799	9.337	9.337
20.6261	74.8019	348.925	505.278	1.4989e+56	2.5625e+58	1.96444	6.258	20.077	20.077
12.3202	209.657	294.52	1099.2	2.92802e+55	2.70586e+58	2.0515	3.928	17.166	17.166
4058.38	6794.4	17809.9	23060.1	4.37798e+56	5.30362e+57	0.985841	6.011	8.92	8.92
142.45	3136.56	686.972	11228.4	2.27987e+55	1.56967e+58	1.41084	2.559	13.243	13.243
9.52178	587.635	270.84	2550.14	6.03131e+54	2.26607e+58	1.82071	2.416	14.764	14.764
4616.39	6794.4	20777.5	23060.1	4.85709e+56	4.91102e+57	0.990439	6.225	8.534	8.534
5	1447.96	220.077	5579.61	7.73549e+53	1.85563e+58	1.58243	1.385	13.445	13.445
5251.12	6794.4	24222.6	23060.1	5.37109e+56	4.55368e+57	0.999329	6.439	8.185	8.185
8.37083	12.3202	259.773	150.949	1.80048e+56	1.84863e+58	1.42055	8.254	24.486	24.486
5973.12	6794.4	28220.4	23060.1	5.92006e+56	4.22781e+57	1.01224	6.653	7.873	7.873
6794.4	6794.4	32857.3	23060.1	6.50351e+56	3.9294e+57	1.02887	6.866	7.6	7.6
162.036	3136.56	721.524	11228.4	2.71498e+55	1.5614e+58	1.40776	2.68	13.269	13.269
7728.6	6794.4	38233.3	23060.1	7.12028e+56	3.65463e+57	1.04887	7.076	7.364	7.364
14.0142	209.657	307.191	1099.2	3.44245e+55	2.69199e+58	2.04586	4.05	17.189	17.189
23.462	74.8019	364.202	505.278	1.73472e+56	2.47113e+58	1.92271	6.432	20.016	20.016
5.68748	30.3574	229.361	270.003	6.97626e+55	2.82517e+58	2.01339	6.367	22.754	22.754
8791.24	6794.4	44463.4	23060.1	7.76844e+56	3.39995e+57	1.07188	7.283	7.162	7.283
5.68748	1447.96	229.361	5579.61	9.16612e+53	1.85578e+58	1.58258	1.425	13.447	13.447
10000	6794.4	51680.6	23060.1	8.44526e+56	3.16228e+57	1.09752	7.483	6.991	7.483
10.831	587.635	282.413	2550.14	7.13599e+54	2.26483e+58	1.82045	2.494	14.775	14.775
184.315	3136.56	758.36	11228.4	3.23555e+55	1.55047e+58	1.40345	2.808	13.293	13.293
9.52178	12.3202	270.84	150.949	2.04968e+56	1.71529e+58	1.35245	8.374	24.184	24.184
15.9411	209.657	320.459	1099.2	4.04507e+55	2.67531e+58	2.03903	4.179	17.212	17.212
6.46948	1447.96	239.057	5579.61	1.08641e+54	1.85594e+58	1.58275	1.467	13.45	13.45
26.688	74.8019	380.233	505.278	2.00456e+56	2.36683e+58	1.87501	6.611	19.922	19.922
12.3202	587.635	294.52	2550.14	8.44207e+54	2.2632e+58	1.82005	2.576	14.786	14.786
5	7728.6	220.077	26040.8	7.17531e+52	1.42185e+58	1.2906	0.621	13.368	13.368
209.657	3136.56	797.692	11228.4	3.85933e+55	1.53612e+58	1.39755	2.944	13.314	13.314
6.46948	30.3574	239.057	270.003	8.0607e+55	2.77357e+58	1.98824	6.49	22.754	22.754
7.359	1447.96	249.187	5579.61	1.2879e+54	1.85609e+58	1.58292	1.512	13.453	13.453
18.1329	209.657	334.358	1099.2	4.75025e+55	2.6553e+58	2.03079	4.314	17.235	17.235
14.0142	587.635	307.191	2550.14	9.98572e+54	2.26109e+58	1.81948	2.663	14.799	14.799
30.3574	74.8019	397.065	505.278	2.31251e+56	2.24863e+58	1.82093	6.795	19.783	19.783
5.68748	7728.6	229.361	26040.8	8.51064e+52	1.42189e+58	1.29063	0.639	13.368	13.368
238.484	3136.56	839.757	11228.4	4.60814e+55	1.51742e+58	1.38962	3.09	13.329	13.329
10.831	12.3202	282.413	150.949	2.33052e+56	1.57004e+58	1.27874	8.499	23.782	23.782
8.37083	1447.96	259.773	5579.61	1.52695e+54	1.85623e+58	1.58311	1.56	13.456	13.456
20.6261	209.657	348.925	1099.2	5.57451e+55	2.63134e+58	2.02087	4.455	17.257	17.257
271.275	3136.56	884.821	11228.4	5.50884e+55	1.49323e+58	1.37909	3.247	13.334	13.334
15.9411	587.635	320.459	2550.14	1.18094e+55	2.25838e+58	1.81868	2.754	14.814	14.814
7.359	30.3574	249.187	270.003	9.30757e+55	2.71438e+58	1.95943	6.618	22.746	22.746
34.5315	74.8019	414.752	505.278	2.66293e+56	2.11589e+58	1.76028	6.983	19.584	19.584
6.46948	7728.6	239.057	26040.8	1.00973e+53	1.42194e+58	1.29068	0.659	13.368	13.368
12.3202	12.3202	294.52	150.949	2.64619e+56	1.41417e+58	1.2004	8.628	23.249	23.249
308.574	3136.56	933.181	11228.4	6.59461e+55	1.46216e+58	1.36532	3.415	13.32	13.32
9.52178	1447.96	270.84	5579.61	1.81054e+54	1.85636e+58	1.58331	1.61	13.46	13.46
18.1329	587.635	334.358	2550.14	1.39631e+55	2.25494e+58	1.81762	2.85	14.83	14.83
23.462	209.657	364.202	1099.2	6.53682e+55	2.60275e+58	2.00895	4.602	17.278	17.278
39.2794	74.8019	433.351	505.278	3.06041e+56	1.96859e+58	1.69329	7.175	19.308	19.308
7.359	7728.6	249.187	26040.8	1.19827e+53	1.422e+58	1.29072	0.679	13.368	13.368
8.37083	30.3574	259.773	270.003	1.07387e+56	2.64663e+58	1.92648	6.752	22.725	22.725
351.001	3136.56	985.173	11228.4	7.90657e+55	1.42261e+58	1.34756	3.596	13.279	13.279
10.831	1447.96	282.413	5579.61	2.14693e+54	1.85646e+58	1.58351	1.664	13.465	13.465
20.6261	587.635	348.925	2550.14	1.65053e+55	2.25058e+58	1.8162	2.951	14.847	14.847
14.0142	12.3202	307.191	150.949	3.00006e+56	1.25029e+58	1.11937	8.76	22.552	22.552
26.688	209.657	380.233	1099.2	7.6588e+55	2.56872e+58	1.99468	4.755	17.296	17.296
8.37083	7728.6	259.773	26040.8	1.42231e+53	1.42206e+58	1.29078	0.701	13.369	13.369
44.6801	74.8019	452.925	505.278	3.50974e+56	1.80772e+58	1.6208	7.37	18.932	18.932
399.262	3136.56	1041.17	11228.4	9.49572e+55	1.37283e+58	1.32507	3.791	13.196	13.196
12.3202	1447.96	294.52	5579.61	2.5459e+54	1.85651e+58	1.58372	1.72	13.47	13.47
23.462	587.635	364.202	2550.14	1.95047e+55	2.24511e+58	1.81435	3.058	14.866	14.866
50.8234	74.8019	473.542	505.278	4.01576e+56	1.63568e+58	1.54463	7.567	18.432	18.432
9.52178	30.3574	270.84	270.003	1.23782e+56	2.56929e+58	1.88888	6.892	22.689	22.689
9.52178	7728.6	270.84	26040.8	1.68852e+53	1.42214e+58	1.29084	0.724	13.369	13.369
30.3574	209.657	397.065	1099.2	8.96507e+55	2.52833e+58	1.97765	4.915	17.308	17.308
454.159	3136.56	1101.59	11228.4	1.14253e+56	1.31111e+58	1.29721	4.001	13.051	13.051
15.9411	12.3202	320.459	150.949	3.39558e+56	1.08281e+58	1.03875	8.895	21.658	21.658
14.0142	1447.96	307.191	5579.61	3.01897e+54	1.85651e+58	1.58392	1.78	13.476	13.476
26.688	587.635	380.233	2550.14	2.30419e+55	2.23826e+58	1.81195	3.17	14.887	14.887
516.604	3136.56	1313.86	11228.4	1.36775e+56	1.23993e+58	1.26554	4.22	12.833	12.833
57.8114	74.8019	495.278	505.278	4.5833e+56	1.45673e+58	1.46779	7.765	17.788	17.788
10.831	7728.6	282.413	26040.8	2.0048e+53	1.42222e+58	1.29092	0.749	13.369	13.369
34.5315	209.657	414.752	1099.2	1.04835e+56	2.48057e+58	1.95737	5.081	17.313	17.313
18.1329	12.3202	334.358	150.949	3.83629e+56	9.18022e+57	0.962951	9.033	20.544	20.544
10.831	30.3574	282.413	270.003	1.42526e+56	2.4813e+58	1.84612	7.036	22.63	22.63
587.635	3136.56	1563.82	11228.4	1.61996e+56	1.16394e+58	1.23274	4.438	12.547	12.547
15.9411	1447.96	320.459	5579.61	3.57989e+54	1.85643e+58	1.58411	1.843	13.483	13.483
30.3574	587.635	397.065	2550.14	2.72107e+55	2.22975e+58	1.80888	3.287	14.909	14.909
65.7602	74.8019	518.216	505.278	5.21697e+56	1.27709e+58	1.39464	7.964	16.988	16.988
12.3202	7728.6	294.52	26040.8	2.38055e+53	1.42232e+58	1.291	0.775	13.37	13.37
668.432	3136.56	1857.45	11228.4	1.90105e+56	1.08512e+58	1.20016	4.655	12.195	12.195
39.2794	209.657	433.351	1099.2	1.22455e+56	2.42428e+58	1.93334	5.254	17.307	17.307
20.6261	12.3202	348.925	150.949	4.32572e+56	7.63613e+57	0.897371	9.173	19.22	19.22
74.8019	74.8019	542.449	505.278	5.92101e+56	1.10438e+58	1.33051	8.163	16.041	16.041
18.1329	1447.96	334.358	5579.61	4.24486e+54	1.85623e+58	1.58428	1.909	13.49	13.49
34.5315	587.635	414.752	2550.14	3.21212e+55	2.21919e+58	1.80499	3.41	14.932	14.932
12.3202	30.3574	294.52	270.003	1.63911e+56	2.38157e+58	1.79768	7.187	22.542	22.542
760.338	3136.56	2201.98	11228.4	2.21258e+56	1.00564e+58	1.16925	4.872	11.782	11.782
14.0142	7728.6	307.191	26040.8	2.82703e+53	1.42243e+58	1.2911	0.802	13.37	13.37
85.0869	74.8019	568.076	505.278	6.69903e+56	9.46235e+57	1.28075	8.359	14.983	14.983
44.6801	209.657	452.925	1099.2	1.42862e+56	2.35825e+58	1.905	5.432	17.283	17.283
864.881	3136.56	2605.84	11228.4	2.55581e+56	9.27623e+57	1.14142	5.088	11.319	11.319
23.462	12.3202	364.202	150.949	4.86729e+56	6.26992e+57	0.847272	9.314	17.739	17.739
20.6261	1447.96	348.925	5579.61	5.03306e+54	1.85589e+58	1.58442	1.979	13.499	13.499
39.2794	587.635	433.351	2550.14	3.79016e+55	2.20616e+58	1.80007	3.539	14.956	14.956
96.7859	74.8019	595.211	505.278	7.55373e+56	8.08338e+57	1.24941	8.553	13.88	13.88
983.798	3136.56	3078.78	11228.4	2.93168e+56	8.52924e+57	1.11785	5.302	10.824	10.824
15.9411	7728.6	320.459	26040.8	3.35753e+53	1.42256e+58	1.29122	0.831	13.371	13.371
14.0142	30.3574	307.191	270.003	1.88252e+56	2.26913e+58	1.7431	7.342	22.416	22.416
26.688	12.3202	380.233	150.949	5.46428e+56	5.13061e+57	0.816264	9.455	16.204	16.204
50.8234	209.657	473.542	1099.2	1.66449e+56	2.28122e+58	1.87177	5.617	17.237	17.237
110.094	74.8019	623.978	505.278	8.48661e+56	6.93005e+57	1.23817	8.741	12.804	12.804
1119.07	3136.56	3632.11	11228.4	3.34076e+56	7.82897e+57	1.09939	5.516	10.315	10.315
23.462	1447.96	364.202	5579.61	5.96722e+54	1.85535e+58	1.5845	2.053	13.509	13.509
125.231	74.8019	654.514	505.278	9.49761e+56	5.99178e+57	1.2463	8.924	11.818	11.818
44.6801	587.635	452.925	2550.14	4.47013e+55	2.19014e+58	1.7939	3.674	14.979	14.979
30.3574	12.3202	397.065	150.949	6.11965e+56	4.22764e+57	0.805269	9.596	14.732	14.732
142.45	74.8019	686.972	505.278	1.05848e+57	5.23606e+57	1.27137	9.097	10.957	10.957
1272.93	3136.56	4278.96	11228.4	3.78324e+56	7.18304e+57	1.08645	5.728	9.809	9.809
18.1329	7728.6	334.358	26040.8	3.98787e+53	1.42271e+58	1.29135	0.862	13.372	13.372
162.036	74.8019	721.524	505.278	1.17439e+57	4.62275e+57	1.3102	9.261	10.231	10.231
57.8114	209.657	495.278	1099.2	1.93649e+56	2.19194e+58	1.83312	5.807	17.159	17.159
1447.96	3136.56	5034.51	11228.4	4.25893e+56	6.59348e+57	1.07907	5.938	9.324	9.324
184.315	74.8019	758.36	505.278	1.29683e+57	4.11399e+57	1.35955	9.413	9.632	9.632
34.5315	12.3202	414.752	150.949	6.83593e+56	3.5355e+57	0.812777	9.735	13.413	13.413
15.9411	30.3574	320.459	270.003	2.1589e+56	2.14317e+58	1.68204	7.501	22.237	22.237
26.688	1447.96	380.233	5579.61	7.07423e+54	1.85455e+58	1.58451	2.131	13.52	13.52
209.657	74.8019	797.692	505.278	1.42486e+57	3.67854e+57	1.41644	9.551	9.144	9.551
1647.04	3136.56	5916.37	11228.4	4.76727e+56	6.05797e+57	1.07697	6.147	8.872	8.872
50.8234	587.635	473.542	2550.14	5.26943e+55	2.17051e+58	1.78621	3.816	15.002	15.002
238.484	74.8019	839.757	505.278	1.55719e+57	3.29332e+57	1.47825	9.67	8.736	9.67
39.2794	12.3202	433.351	150.949	7.61507e+56	3.01141e+57	0.836001	9.871	12.289	12.289
1873.5	3136.56	6944.91	11228.4	5.30732e+56	5.57152e+57	1.07967	6.353	8.459	8.459
271.275	74.8019	884.821	505.278	1.69178e+57	2.94603e+57	1.54261	9.767	8.367	9.767
308.574	74.8019	933.181	505.278	1.82612e+57	2.63079e+57	1.60738	9.841	8.02	9.841
44.6801	12.3202	452.925	150.949	8.45828e+56	2.61164e+57	0.871977	10.003	11.362	11.362
2131.1	3136.56	8143.69	11228.4	5.87781e+56	5.12795e+57	1.08663	6.557	8.089	8.089
20.6261	7728.6	348.925	26040.8	4.7369e+53	1.42288e+58	1.29149	0.894	13.373	13.373
351.001	74.8019	985.173	505.278	1.95769e+57	2.3439e+57	1.67065	9.89	7.69	9.89
65.7602	209.657	518.216	1099.2	2.24935e+56	2.08933e+58	1.78862	6.003	17.037	17.037
2424.12	3136.56	9540	11228.4	6.47715e+56	4.72105e+57	1.09726	6.758	7.763	7.763
50.8234	12.3202	473.542	150.949	9.36585e+56	2.2997e+57	0.918119	10.13	10.61	10.61
399.262	74.8019	1041.17	505.278	2.08413e+57	2.08273e+57	1.73085	9.916	7.373	9.916
2757.42	3136.56	11165.4	11228.4	7.10345e+56	4.34517e+57	1.11105	6.955	7.478	7.478
30.3574	1447.96	397.065	5579.61	8.38587e+54	1.85342e+58	1.58441	2.213	13.533	13.533
454.159	74.8019	1101.59	505.278	2.20341e+57	1.84527e+57	1.78673	9.921	7.066	9.921
57.8114	12.3202	495.278	150.949	1.0337e+57	2.04802e+57	0.97234	10.251	10.007	10.251
3136.56	3136.56	13056.3	11228.4	7.75456e+56	3.99554e+57	1.12753	7.149	7.232	7.232
57.8114	587.635	495.278	2550.14	6.20823e+55	2.14654e+58	1.77666	3.964	15.023	15.023
516.604	74.8019	1313.86	505.278	2.3086e+57	1.6216e+57	1.83326	9.911	6.772	9.911
3567.82	3136.56	15254.9	11228.4	8.42803e+56	3.66834e+57	1.14629	7.339	7.022	7.339
65.7602	12.3202	518.216	150.949	1.13698e+57	1.83666e+57	1.03297	10.363	9.522	10.363
4058.38	3136.56	17809.9	11228.4	9.12101e+56	3.36077e+57	1.167	7.523	6.837	7.523
587.635	74.8019	1563.82	505.278	2.39095e+57	1.40458e+57	1.86521	9.886	6.481	9.886
18.1329	30.3574	334.358	270.003	2.47189e+56	2.00325e+58	1.61441	7.665	21.991	21.991
4616.39	3136.56	20777.5	11228.4	9.82943e+56	3.07157e+57	1.18936	7.7	6.667	7.7
668.432	74.8019	1857.45	505.278	2.45026e+57	1.20067e+57	1.88387	9.846	6.186	9.846
74.8019	12.3202	542.449	150.949	1.246e+57	1.652e+57	1.09862	10.462	9.118	10.462
5251.12	3136.56	24222.6	11228.4	1.05484e+57	2.80035e+57	1.21306	7.868	6.506	7.868
760.338	74.8019	2201.98	505.278	2.48837e+57	1.0151e+57	1.8913	9.794	5.886	9.794
5973.12	3136.56	28220.4	11228.4	1.12726e+57	2.54694e+57	1.23783	8.027	6.351	8.027
864.881	74.8019	2605.84	505.278	2.50795e+57	8.50649e+56	1.88959	9.732	5.585	9.732
85.0869	12.3202	568.076	150.949	1.35997e+57	1.48675e+57	1.16806	10.547	8.755	10.547
74.8019	209.657	542.449	1099.2	2.60822e+56	1.9727e+58	1.7381	6.205	16.857	16.857
6794.4	3136.56	32857.3	11228.4	1.19968e+57	2.31113e+57	1.26338	8.177	6.2	8.177
983.798	74.8019	3078.78	505.278	2.51195e+57	7.07975e+56	1.8807	9.663	5.284	9.663
23.462	7728.6	364.202	26040.8	5.62698e+53	1.42307e+58	1.29166	0.928	13.374	13.374
34.5315	1447.96	414.752	5579.61	9.9398e+54	1.85186e+58	1.58416	2.3	13.548	13.548
7728.6	3136.56	38233.3	11228.4	1.27158e+57	2.09261e+57	1.28944	8.316	6.054	8.316
1119.07	74.8019	3632.11	505.278	2.50339e+57	5.86229e+56	1.86636	9.591	4.986	9.591
96.7859	12.3202	595.211	150.949	1.47773e+57	1.33733e+57	1.24007	10.616	8.416	10.616
8791.24	3136.56	44463.4	11228.4	1.34246e+57	1.89096e+57	1.31575	8.444	5.91	8.444
65.7602	587.635	518.216	2550.14	7.3099e+55	2.11738e+58	1.76488	4.12	15.039	15.039
1272.93	74.8019	4278.96	505.278	2.48512e+57	4.83653e+56	1.84808	9.518	4.696	9.518
10000	3136.56	51680.6	11228.4	1.41188e+57	1.70559e+57	1.34206	8.563	5.768	8.563
110.094	12.3202	623.978	150.949	1.598e+57	1.20151e+57	1.31349	10.67	8.094	10.67
1447.96	74.8019	5034.51	505.278	2.45974e+57	3.98042e+56	1.82715	9.448	4.415	9.448
1647.04	74.8019	5916.37	505.278	2.42954e+57	3.27068e+56	1.80466	9.38	4.146	9.38
125.231	12.3202	654.514	150.949	1.71943e+57	1.07771e+57	1.3872	10.708	7.785	10.708
1873.5	74.8019	6944.91	505.278	2.39646e+57	2.6849e+56	1.7815	9.318	3.89	9.318
142.45	12.3202	686.972	150.949	1.84063e+57	9.64749e+56	1.46015	10.73	7.486	10.73
2131.1	74.8019	8143.69	505.278	2.36214e+57	2.2027e+56	1.7584	9.263	3.649	9.263
85.0869	209.657	568.076	1099.2	3.0186e+56	1.842e+58	1.68183	6.411	16.602	16.602
162.036	12.3202	721.524	150.949	1.96026e+57	8.61676e+56	1.53136	10.737	7.197	10.737
2424.12	74.8019	9540	505.278	2.3279e+57	1.80631e+56	1.73597	9.214	3.422	9.214
26.688	7728.6	380.233	26040.8	6.68484e+53	1.42328e+58	1.29186	0.964	13.376	13.376
20.6261	30.3574	348.925	270.003	2.82532e+56	1.84956e+58	1.54053	7.833	21.657	21.657
2757.42	74.8019	11165.4	505.278	2.29479e+57	1.48079e+56	1.71467	9.172	3.21	9.172
184.315	12.3202	758.36	150.949	2.07703e+57	7.67714e+56	1.6	10.73	6.915	10.73
39.2794	1447.96	433.351	5579.61	1.17805e+55	1.84975e+58	1.58372	2.391	13.563	13.563
3136.56	74.8019	13056.3	505.278	2.26362e+57	1.21367e+56	1.69486	9.139	3.01	9.139
209.657	12.3202	797.692	150.949	2.18974e+57	6.82197e+56	1.66532	10.709	6.64	10.709
74.8019	587.635	542.449	2550.14	8.6015e+55	2.08205e+58	1.75042	4.282	15.047	15.047
3567.82	74.8019	15254.9	505.278	2.23498e+57	9.94615e+55	1.67681	9.113	2.823	9.113
238.484	12.3202	839.757	150.949	2.29728e+57	6.04529e+56	1.72669	10.675	6.372	10.675
4058.38	74.8019	17809.9	505.278	2.2093e+57	8.15057e+55	1.6607	9.095	2.647	9.095
5	3567.82	220.077	12643.2	2.1806e+53	1.55388e+58	1.38873	0.904	13.011	13.011
271.275	12.3202	884.821	150.949	2.39868e+57	5.34171e+56	1.78363	10.63	6.109	10.63
4616.39	74.8019	20777.5	505.278	2.18685e+57	6.67926e+55	1.64664	9.083	2.483	9.083
308.574	12.3202	933.181	150.949	2.49308e+57	4.70619e+56	1.83574	10.573	5.853	10.573
5251.12	74.8019	24222.6	505.278	2.16778e+57	5.47393e+55	1.6347	9.078	2.329	9.078
351.001	12.3202	985.173	150.949	2.57979e+57	4.13394e+56	1.88276	10.506	5.602	10.506
96.7859	209.657	595.211	1099.2	3.48626e+56	1.69827e+58	1.62079	6.621	16.251	16.251
5973.12	74.8019	28220.4	505.278	2.15213e+57	4.48664e+55	1.62488	9.079	2.184	9.079
399.262	12.3202	1041.17	150.949	2.65825e+57	3.62041e+56	1.92453	10.43	5.358	10.43
6794.4	74.8019	32857.3	505.278	2.13987e+57	3.67799e+55	1.61712	9.086	2.049	9.086
454.159	12.3202	1101.59	150.949	2.72805e+57	3.16117e+56	1.96098	10.346	5.119	10.346
44.6801	1447.96	452.925	5579.61	1.39608e+55	1.84694e+58	1.58302	2.487	13.581	13.581
30.3574	7728.6	397.065	26040.8	7.94222e+53	1.42352e+58	1.29208	1.003	13.378	13.378
7728.6	74.8019	38233.3	505.278	2.13087e+57	3.01565e+55	1.61136	9.096	1.922	9.096
516.604	12.3202	1313.86	150.949	2.78122e+57	2.69871e+56	1.98739	10.26	4.871	10.26
5.68748	3567.82	229.361	12643.2	2.58579e+53	1.55398e+58	1.38881	0.93	13.011	13.011
8791.24	74.8019	44463.4	505.278	2.12496e+57	2.47312e+55	1.60748	9.111	1.803	9.111
587.635	12.3202	1563.82	150.949	2.80791e+57	2.23807e+56	1.9988	10.171	4.6	10.171
85.0869	587.635	568.076	2550.14	1.01142e+56	2.03944e+58	1.73278	4.451	15.045	15.045
23.462	30.3574	364.202	270.003	3.2232e+56	1.68331e+58	1.46135	8.003	21.209	21.209
10000	74.8019	51680.6	505.278	2.12192e+57	2.02868e+55	1.60534	9.128	1.692	9.128
668.432	12.3202	1857.45	150.949	2.81104e+57	1.82789e+56	1.99759	10.075	4.318	10.075
760.338	12.3202	2201.98	150.949	2.79528e+57	1.48267e+56	1.98659	9.973	4.037	9.973
864.881	12.3202	2605.84	150.949	2.76521e+57	1.20007e+56	1.96835	9.87	3.766	9.87
110.094	209.657	623.978	1099.2	4.01717e+56	1.5441e+58	1.55697	6.835	15.783	15.783
983.798	12.3202	3078.78	150.949	2.72491e+57	9.71037e+55	1.94497	9.768	3.511	9.768
1119.07	12.3202	3632.11	150.949	2.67777e+57	7.85688e+55	1.91819	9.668	3.274	9.668
50.8234	1447.96	473.542	5579.61	1.6543e+55	1.84325e+58	1.58197	2.588	13.6	13.6
6.46948	3567.82	239.057	12643.2	3.06713e+53	1.5541e+58	1.38891	0.958	13.012	13.012
34.5315	7728.6	414.752	26040.8	9.437e+53	1.42379e+58	1.29232	1.043	13.38	13.38
1272.93	12.3202	4278.96	150.949	2.62657e+57	6.35743e+55	1.8894	9.573	3.053	9.573
96.7859	587.635	595.211	2550.14	1.18838e+56	1.98833e+58	1.71141	4.628	15.026	15.026
1447.96	12.3202	5034.51	150.949	2.57352e+57	5.14466e+55	1.8597	9.485	2.847	9.485
1647.04	12.3202	5916.37	150.949	2.52035e+57	4.16387e+55	1.82998	9.404	2.655	9.404
125.231	209.657	654.514	1099.2	4.61729e+56	1.3839e+58	1.49361	7.052	15.184	15.184
26.688	30.3574	380.233	270.003	3.66962e+56	1.50711e+58	1.37879	8.176	20.621	20.621
1873.5	12.3202	6944.91	150.949	2.4684e+57	3.37071e+55	1.80092	9.331	2.476	9.331
5	85.0869	220.077	554.82	2.47526e+55	3.01268e+58	2.17453	4.521	19.609	19.609
2131.1	12.3202	8143.69	150.949	2.41872e+57	2.72926e+55	1.77306	9.267	2.309	9.267
2424.12	12.3202	9540	150.949	2.37205e+57	2.21043e+55	1.74682	9.213	2.154	9.213
2757.42	12.3202	11165.4	150.949	2.32896e+57	1.79073e+55	1.72249	9.168	2.009	9.168
57.8114	1447.96	495.278	5579.61	1.9601e+55	1.83844e+58	1.58048	2.694	13.622	13.622
110.094	587.635	623.978	2550.14	1.39513e+56	1.9274e+58	1.68573	4.812	14.984	14.984
3136.56	12.3202	13056.3	150.949	2.28983e+57	1.45114e+55	1.70031	9.132	1.875	9.132
39.2794	7728.6	433.351	26040.8	1.12145e+54	1.42408e+58	1.2926	1.086	13.383	13.383
7.359	3567.82	249.187	12643.2	3.63888e+53	1.55422e+58	1.38901	0.988	13.013	13.013
3567.82	12.3202	15254.9	150.949	2.25488e+57	1.17631e+55	1.68042	9.104	1.749	9.104
142.45	209.657	686.972	1099.2	5.29237e+56	1.22391e+58	1.43515	7.271	14.452	14.452
4058.38	12.3202	17809.9	150.949	2.22423e+57	9.53834e+54	1.6629	9.085	1.632	9.085
4616.39	12.3202	20777.5	150.949	2.1979e+57	7.73682e+54	1.64779	9.074	1.523	9.074
5251.12	12.3202	24222.6	150.949	2.17582e+57	6.27763e+54	1.63508	9.069	1.422	9.069
30.3574	30.3574	397.065	270.003	4.16872e+56	1.32542e+58	1.29602	8.351	19.864	19.864
162.036	209.657	721.524	1099.2	6.04765e+56	1.07129e+58	1.38667	7.49	13.606	13.606
5973.12	12.3202	28220.4	150.949	2.15786e+57	5.0953e+54	1.6247	9.07	1.327	9.07
125.231	587.635	654.514	2550.14	1.63635e+56	1.85535e+58	1.65522	5.004	14.907	14.907
6794.4	12.3202	32857.3	150.949	2.14384e+57	4.13704e+54	1.61656	9.077	1.239	9.077
65.7602	1447.96	518.216	5579.61	2.32223e+55	1.83223e+58	1.57841	2.806	13.644	13.644
7728.6	12.3202	38233.3	150.949	2.13352e+57	3.3601e+54	1.61056	9.089	1.157	9.089
44.6801	7728.6	452.925	26040.8	1.33285e+54	1.4244e+58	1.29291	1.131	13.386	13.386
8.37083	3567.82	259.773	12643.2	4.31806e+53	1.55436e+58	1.38914	1.02	13.014	13.014
8791.24	12.3202	44463.4	150.949	2.12663e+57	2.72996e+54	1.60653	9.104	1.081	9.104
5.68748	85.0869	229.361	554.82	2.89534e+55	2.99827e+58	2.16806	4.628	19.629	19.629
10000	12.3202	51680.6	150.949	2.12287e+57	2.21872e+54	1.60432	9.122	1.009	9.122
184.315	209.657	758.36	1099.2	6.8874e+56	9.32574e+57	1.35282	7.708	12.692	12.692
34.5315	30.3574	414.752	270.003	4.72455e+56	1.14469e+58	1.21752	8.527	18.924	18.924
209.657	209.657	797.692	1099.2	7.81453e+56	8.11957e+57	1.33659	7.923	11.77	11.77
142.45	587.635	686.972	2550.14	1.91732e+56	1.77104e+58	1.61946	5.204	14.784	14.784
74.8019	1447.96	542.449	5579.61	2.75107e+55	1.82426e+58	1.57562	2.924	13.668	13.668
238.484	209.657	839.757	1099.2	8.82994e+56	7.1048e+57	1.3387	8.134	10.899	10.899
50.8234	7728.6	473.542	26040.8	1.58437e+54	1.42475e+58	1.29326	1.178	13.39	13.39
9.52178	3567.82	270.84	12643.2	5.12465e+53	1.55452e+58	1.38927	1.053	13.015	13.015
271.275	209.657	884.821	1099.2	9.93195e+56	6.26472e+57	1.35777	8.337	10.123	10.123
6.46948	85.0869	239.057	554.82	3.38587e+55	2.98123e+58	2.16041	4.741	19.65	19.65
308.574	209.657	933.181	1099.2	1.11156e+57	5.56763e+57	1.39113	8.529	9.46	9.46
162.036	587.635	721.524	2550.14	2.24398e+56	1.67372e+58	1.57835	5.412	14.598	14.598
39.2794	30.3574	433.351	270.003	5.34096e+56	9.72833e+57	1.14883	8.702	17.807	17.807
351.001	209.657	985.173	1099.2	1.23723e+57	4.97834e+57	1.43557	8.709	8.911	8.911
399.262	209.657	1041.17	1099.2	1.36894e+57	4.46534e+57	1.48784	8.873	8.465	8.873
85.0869	1447.96	568.076	5579.61	3.25892e+55	1.8141e+58	1.57189	3.048	13.692	13.692
454.159	209.657	1101.59	1099.2	1.50483e+57	4.00526e+57	1.54494	9.016	8.089	9.016
10.831	3567.82	282.413	12643.2	6.08258e+53	1.55469e+58	1.38943	1.088	13.017	13.017
516.604	209.657	1313.86	1099.2	1.63733e+57	3.58699e+57	1.6004	9.132	7.758	9.132
57.8114	7728.6	495.278	26040.8	1.88374e+54	1.42512e+58	1.29364	1.228	13.395	13.395
587.635	209.657	1563.82	1099.2	1.75759e+57	3.19427e+57	1.64728	9.22	7.461	9.22
668.432	209.657	1857.45	1099.2	1.86322e+57	2.82175e+57	1.68445	9.281	7.178	9.281
184.315	587.635	758.36	2550.14	2.62295e+56	1.56343e+58	1.53233	5.627	14.33	14.33
44.6801	30.3574	452.925	270.003	6.02147e+56	8.17666e+57	1.09545	8.877	16.558	16.558
760.338	209.657	2201.98	1099.2	1.95319e+57	2.47131e+57	1.71209	9.318	6.901	9.318
864.881	209.657	2605.84	1099.2	2.02734e+57	2.14632e+57	1.73095	9.335	6.625	9.335
96.7859	1447.96	595.211	5579.61	3.86035e+55	1.80122e+58	1.56699	3.179	13.716	13.716
983.798	209.657	3078.78	1099.2	2.08624e+57	1.84962e+57	1.74205	9.336	6.348	9.336
1119.07	209.657	3632.11	1099.2	2.13095e+57	1.58281e+57	1.74655	9.324	6.07	9.324
1272.93	209.657	4278.96	1099.2	2.16291e+57	1.34617e+57	1.74558	9.303	5.794	9.303
12.3202	3567.82	294.52	12643.2	7.22029e+53	1.55487e+58	1.3896	1.126	13.019	13.019
7.359	85.0869	249.187	554.82	3.95804e+55	2.96114e+58	2.15141	4.86	19.672	19.672
1447.96	209.657	5034.51	1099.2	2.18379e+57	1.13885e+57	1.74027	9.276	5.518	9.276
65.7602	7728.6	518.216	26040.8	2.24023e+54	1.42551e+58	1.29406	1.281	13.401	13.401
50.8234	30.3574	473.542	270.003	6.76906e+56	6.84815e+57	1.06145	9.049	15.253	15.253
209.657	587.635	797.692	2550.14	3.06144e+56	1.44144e+58	1.48268	5.851	13.96	13.96
1647.04	209.657	5916.37	1099.2	2.19535e+57	9.59145e+56	1.73165	9.246	5.246	9.246
1873.5	209.657	6944.91	1099.2	2.19934e+57	8.048e+56	1.72066	9.215	4.979	9.215
2131.1	209.657	8143.69	1099.2	2.19745e+57	6.73258e+56	1.70813	9.185	4.718	9.185
110.094	1447.96	623.978	5579.61	4.57272e+55	1.78496e+58	1.56061	3.317	13.738	13.738
2424.12	209.657	9540	1099.2	2.19125e+57	5.61873e+56	1.69477	9.157	4.465	9.157
57.8114	30.3574	495.278	270.003	7.58599e+56	5.76192e+57	1.04833	9.218	13.985	13.985
2757.42	209.657	11165.4	1099.2	2.18212e+57	4.68052e+56	1.68119	9.133	4.221	9.133
3136.56	209.657	13056.3	1099.2	2.17127e+57	3.89359e+56	1.66791	9.112	3.987	9.112
238.484	587.635	839.757	2550.14	3.56722e+56	1.31075e+58	1.43184	6.081	13.471	13.471
14.0142	3567.82	307.191	12643.2	8.57132e+53	1.55507e+58	1.38979	1.165	13.021	13.021
3567.82	209.657	15254.9	1099.2	2.15974e+57	3.23572e+56	1.65533	9.097	3.763	9.097
4058.38	209.657	17809.9	1099.2	2.14834e+57	2.68709e+56	1.64377	9.086	3.551	9.086
65.7602	30.3574	518.216	270.003	8.47359e+56	4.90113e+57	1.05508	9.382	12.83	12.83
74.8019	7728.6	542.449	26040.8	2.66498e+54	1.4259e+58	1.29451	1.337	13.407	13.407
4616.39	209.657	20777.5	1099.2	2.13776e+57	2.23035e+56	1.63348	9.081	3.35	9.081
8.37083	85.0869	259.773	554.82	4.62463e+55	2.93746e+58	2.14081	4.984	19.693	19.693
5251.12	209.657	24222.6	1099.2	2.12849e+57	1.85056e+56	1.62462	9.08	3.16	9.08
271.275	587.635	884.821	2550.14	4.14841e+56	1.17625e+58	1.38355	6.318	12.855	12.855
74.8019	30.3574	542.449	270.003	9.43202e+56	4.22748e+57	1.07905	9.54	11.827	11.827
5973.12	209.657	28220.4	1099.2	2.1209e+57	1.53505e+56	1.6173	9.084	2.98	9.084
125.231	1447.96	654.514	5579.61	5.41659e+55	1.76453e+58	1.55238	3.462	13.757	13.757
6794.4	209.657	32857.3	1099.2	2.11521e+57	1.27314e+56	1.61157	9.093	2.811	9.093
7728.6	209.657	38233.3	1099.2	2.11155e+57	1.05585e+56	1.60743	9.104	2.652	9.104
85.0869	30.3574	568.076	270.003	1.046e+57	3.6972e+57	1.11707	9.691	10.986	10.986
8791.24	209.657	44463.4	1099.2	2.10996e+57	8.7565e+55	1.60482	9.119	2.501	9.119
308.574	587.635	933.181	2550.14	4.81309e+56	1.04428e+58	1.34254	6.561	12.126	12.126
15.9411	3567.82	320.459	12643.2	1.01757e+54	1.55529e+58	1.39	1.207	13.023	13.023
10000	209.657	51680.6	1099.2	2.11039e+57	7.2626e+55	1.60367	9.137	2.36	9.137
96.7859	30.3574	595.211	270.003	1.15548e+57	3.27095e+57	1.16607	9.832	10.296	10.296
85.0869	7728.6	568.076	26040.8	3.17143e+54	1.42628e+58	1.29498	1.396	13.415	13.415
110.094	30.3574	623.978	270.003	1.27115e+57	2.91736e+57	1.22342	9.963	9.736	9.963
142.45	1447.96	686.972	5579.61	6.41645e+55	1.739e+58	1.54188	3.616	13.768	13.768
125.231	30.3574	654.514	270.003	1.39236e+57	2.61292e+57	1.28684	10.08	9.281	10.08
351.001	587.635	985.173	2550.14	5.56886e+56	9.21311e+57	1.31359	6.808	11.322	11.322
142.45	30.3574	686.972	270.003	1.51804e+57	2.3424e+57	1.35439	10.18	8.887	10.18
9.52178	85.0869	270.84	554.82	5.40029e+55	2.90963e+58	2.12834	5.115	19.714	19.714
162.036	30.3574	721.524	270.003	1.64653e+57	2.09854e+57	1.42428	10.261	8.524	10.261
399.262	587.635	1041.17	2550.14	6.42204e+56	8.12142e+57	1.30028	7.056	10.5	10.5
184.315	30.3574	758.36	270.003	1.77592e+57	1.87736e+57	1.49484	10.321	8.182	10.321
18.1329	3567.82	334.358	12643.2	1.20809e+54	1.55552e+58	1.39023	1.251	13.026	13.026
209.657	30.3574	797.692	270.003	1.90426e+57	1.67622e+57	1.56457	10.361	7.855	10.361
454.159	587.635	1101.59	2550.14	7.37671e+56	7.18741e+57	1.3041	7.303	9.719	9.719
162.036	1447.96	721.524	5579.61	7.60142e+55	1.70725e+58	1.52858	3.778	13.769	13.769
5	238.484	220.077	1216.97	8.02813e+54	2.69967e+58	2.04462	3.059	16.713	16.713
238.484	30.3574	839.757	270.003	2.02967e+57	1.49317e+57	1.63212	10.381	7.539	10.381
96.7859	7728.6	595.211	26040.8	3.7758e+54	1.42662e+58	1.29547	1.459	13.425	13.425
516.604	587.635	1313.86	2550.14	8.39536e+56	6.42593e+57	1.32283	7.539	9.056	9.056
271.275	30.3574	884.821	270.003	2.15043e+57	1.32668e+57	1.69639	10.383	7.234	10.383
587.635	587.635	1563.82	2550.14	9.42762e+56	5.79957e+57	1.34983	7.755	8.536	8.536
308.574	30.3574	933.181	270.003	2.26504e+57	1.17549e+57	1.75648	10.368	6.937	10.368
668.432	587.635	1857.45	2550.14	1.04582e+57	5.25321e+57	1.38032	7.949	8.126	8.126
351.001	30.3574	985.173	270.003	2.3722e+57	1.03849e+57	1.8117	10.336	6.648	10.336
760.338	587.635	2201.98	2550.14	1.14726e+57	4.75507e+57	1.41124	8.121	7.799	8.121
399.262	30.3574	1041.17	270.003	2.47086e+57	9.14696e+56	1.86157	10.291	6.367	10.291
864.881	587.635	2605.84	2550.14	1.24566e+57	4.28856e+57	1.44069	8.272	7.522	8.272
983.798	587.635	3078.78	2550.14	1.33956e+57	3.84816e+57	1.46751	8.401	7.268	8.401
454.159	30.3574	1101.59	270.003	2.56024e+57	8.03183e+56	1.90579	10.233	6.092	10.233
20.6261	3567.82	348.925	12643.2	1.43433e+54	1.55575e+58	1.39048	1.298	13.03	13.03
184.315	1447.96	758.36	5579.61	9.00614e+55	1.66803e+58	1.51192	3.95	13.752	13.752
1119.07	587.635	3632.11	2550.14	1.42763e+57	3.43339e+57	1.49106	8.509	7.025	8.509
516.604	30.3574	1313.86	270.003	2.63334e+57	6.95107e+56	1.93979	10.169	5.818	10.169
10.831	85.0869	282.413	554.82	6.30164e+55	2.87696e+58	2.11371	5.251	19.733	19.733
1272.93	587.635	4278.96	2550.14	1.50889e+57	3.0454e+57	1.51104	8.6	6.788	8.6
587.635	30.3574	1563.82	270.003	2.6808e+57	5.88479e+56	1.95866	10.098	5.532	10.098
110.094	7728.6	623.978	26040.8	4.49773e+54	1.42688e+58	1.29595	1.526	13.436	13.436
1447.96	587.635	5034.51	2550.14	1.58274e+57	2.68563e+57	1.52745	8.674	6.554	8.674
668.432	30.3574	1857.45	270.003	2.70417e+57	4.90438e+56	1.96441	10.019	5.236	10.019
5.68748	238.484	229.361	1216.97	9.46267e+54	2.6969e+58	2.04359	3.141	16.725	16.725
1647.04	587.635	5916.37	2550.14	1.6489e+57	2.35521e+57	1.54048	8.735	6.322	8.735
760.338	30.3574	2201.98	270.003	2.70705e+57	4.04434e+56	1.95965	9.931	4.936	9.931
1873.5	587.635	6944.91	2550.14	1.70743e+57	2.05467e+57	1.55047	8.785	6.09	8.785
864.881	30.3574	2605.84	270.003	2.69348e+57	3.31317e+56	1.94682	9.84	4.637	9.84
2131.1	587.635	8143.69	2550.14	1.75864e+57	1.78384e+57	1.55782	8.826	5.86	8.826
983.798	30.3574	3078.78	270.003	2.6673e+57	2.70418e+56	1.92802	9.746	4.345	9.746
209.657	1447.96	797.692	5579.61	1.06718e+56	1.61992e+58	1.49128	4.131	13.709	13.709
2424.12	587.635	9540	2550.14	1.80305e+57	1.54192e+57	1.563	8.86	5.631	8.86
23.462	3567.82	364.202	12643.2	1.703e+54	1.55599e+58	1.39076	1.347	13.034	13.034
1119.07	30.3574	3632.11	270.003	2.63199e+57	2.20323e+56	1.90503	9.654	4.064	9.654
2757.42	587.635	11165.4	2550.14	1.8413e+57	1.32754e+57	1.56646	8.89	5.404	8.89
1272.93	30.3574	4278.96	270.003	2.59051e+57	1.79382e+56	1.87934	9.565	3.8	9.565
3136.56	587.635	13056.3	2550.14	1.87415e+57	1.13898e+57	1.56866	8.916	5.18	8.916
125.231	7728.6	654.514	26040.8	5.3611e+54	1.427e+58	1.29642	1.597	13.449	13.449
1447.96	30.3574	5034.51	270.003	2.54536e+57	1.46001e+56	1.85214	9.48	3.552	9.48
3567.82	587.635	15254.9	2550.14	1.90237e+57	9.74208e+56	1.57001	8.94	4.959	8.94
1647.04	30.3574	5916.37	270.003	2.49855e+57	1.18806e+56	1.82441	9.403	3.319	9.403
4058.38	587.635	17809.9	2550.14	1.92676e+57	8.31073e+56	1.57088	8.963	4.743	8.963
1873.5	30.3574	6944.91	270.003	2.45168e+57	9.66654e+55	1.79692	9.332	3.103	9.332
4616.39	587.635	20777.5	2550.14	1.94805e+57	7.07378e+56	1.57159	8.986	4.532	8.986
12.3202	85.0869	294.52	554.82	7.34758e+55	2.83869e+58	2.09656	5.394	19.748	19.748
2131.1	30.3574	8143.69	270.003	2.40601e+57	7.86473e+55	1.77028	9.27	2.9	9.27
5251.12	587.635	24222.6	2550.14	1.96692e+57	6.00969e+56	1.57241	9.009	4.326	9.009
6.46948	238.484	239.057	1216.97	1.11537e+55	2.69348e+58	2.04231	3.228	16.739	16.739
238.484	1447.96	839.757	5579.61	1.26473e+56	1.56148e+58	1.46606	4.324	13.628	13.628
2424.12	30.3574	9540	270.003	2.36251e+57	6.39892e+55	1.74497	9.217	2.711	9.217
5973.12	587.635	28220.4	2550.14	1.98398e+57	5.0979e+56	1.57354	9.032	4.126	9.032
2757.42	30.3574	11165.4	270.003	2.32189e+57	5.20672e+55	1.72136	9.172	2.534	9.172
26.688	3567.82	380.233	12643.2	2.02207e+54	1.55623e+58	1.39106	1.399	13.038	13.038
6794.4	587.635	32857.3	2550.14	1.99975e+57	4.31924e+56	1.57514	9.055	3.932	9.055
7728.6	587.635	38233.3	2550.14	2.01464e+57	3.65618e+56	1.57732	9.079	3.746	9.079
3136.56	30.3574	13056.3	270.003	2.28467e+57	4.23717e+55	1.69971	9.136	2.368	9.136
8791.24	587.635	44463.4	2550.14	2.029e+57	3.09289e+56	1.58014	9.104	3.566	9.104
3567.82	30.3574	15254.9	270.003	2.25118e+57	3.44874e+55	1.68021	9.109	2.214	9.109
4058.38	30.3574	17809.9	270.003	2.22165e+57	2.80757e+55	1.66297	9.089	2.07	9.089
10000	587.635	51680.6	2550.14	2.04307e+57	2.61525e+56	1.58362	9.129	3.394	9.129
142.45	7728.6	686.972	26040.8	6.39509e+54	1.42692e+58	1.29682	1.672	13.464	13.464
4616.39	30.3574	20777.5	270.003	2.19615e+57	2.28611e+55	1.64805	9.077	1.936	9.077
5251.12	30.3574	24222.6	270.003	2.1747e+57	1.86196e+55	1.63546	9.072	1.81	9.072
271.275	1447.96	884.821	5579.61	1.49905e+56	1.49138e+58	1.43582	4.527	13.495	13.495
5973.12	30.3574	28220.4	270.003	2.15719e+57	1.51689e+55	1.62515	9.073	1.693	9.073
7.359	238.484	249.187	1216.97	1.3146e+55	2.68926e+58	2.04071	3.319	16.754	16.754
6794.4	30.3574	32857.3	270.003	2.14349e+57	1.23612e+55	1.61704	9.08	1.583	9.08
7728.6	30.3574	38233.3	270.003	2.1334e+57	1.0076e+55	1.61104	9.091	1.481	9.091
30.3574	3567.82	397.065	12643.2	2.40101e+54	1.55646e+58	1.39137	1.454	13.044	13.044
14.0142	85.0869	307.191	554.82	8.55947e+55	2.79397e+58	2.07649	5.543	19.76	19.76
8791.24	30.3574	44463.4	270.003	2.12666e+57	8.21564e+54	1.607	9.106	1.385	9.106
10000	30.3574	51680.6	270.003	2.123e+57	6.70077e+54	1.60477	9.123	1.296	9.123
162.036	7728.6	721.524	26040.8	7.6354e+54	1.42652e+58	1.29711	1.753	13.481	13.481
308.574	1447.96	933.181	5579.61	1.77696e+56	1.40873e+58	1.40047	4.742	13.289	13.289
5	668.432	220.077	2844.91	2.19717e+54	2.20582e+58	1.78611	1.97	14.497	14.497
34.5315	3567.82	414.752	12643.2	2.85109e+54	1.55666e+58	1.3917	1.512	13.05	13.05
351.001	1447.96	985.173	5579.61	2.1064e+56	1.31356e+58	1.36058	4.97	12.987	12.987
8.37083	238.484	259.773	1216.97	1.54917e+55	2.68408e+58	2.03872	3.416	16.77	16.77
184.315	7728.6	758.36	26040.8	9.12613e+54	1.42566e+58	1.29721	1.838	13.5	13.5
15.9411	85.0869	320.459	554.82	9.96126e+55	2.74183e+58	2.05306	5.698	19.764	19.764
399.262	1447.96	1041.17	5579.61	2.49653e+56	1.2074e+58	1.31781	5.211	12.568	12.568
5.68748	668.432	229.361	2844.91	2.59993e+54	2.20572e+58	1.78621	2.025	14.502	14.502
5	34.5315	220.077	294.43	5.47634e+55	2.91998e+58	2.0712	6.026	22.364	22.364
39.2794	3567.82	433.351	12643.2	3.38575e+54	1.55682e+58	1.39204	1.573	13.057	13.057
454.159	1447.96	1101.59	5579.61	2.95767e+56	1.09386e+58	1.27527	5.465	12.015	12.015
9.52178	238.484	270.84	1216.97	1.82517e+55	2.67775e+58	2.03626	3.517	16.787	16.787
209.657	7728.6	797.692	26040.8	1.09218e+55	1.42415e+58	1.29703	1.931	13.522	13.522
516.604	1447.96	1313.86	5579.61	3.47986e+56	9.83587e+57	1.23912	5.721	11.37	11.37
18.1329	85.0869	334.358	554.82	1.15798e+56	2.68122e+58	2.02577	5.859	19.758	19.758
6.46948	668.432	239.057	2844.91	3.07709e+54	2.20554e+58	1.78629	2.084	14.508	14.508
44.6801	3567.82	452.925	12643.2	4.02097e+54	1.5569e+58	1.39238	1.638	13.066	13.066
587.635	1447.96	1563.82	5579.61	4.04492e+56	8.85099e+57	1.21344	5.97	10.706	10.706
5.68748	34.5315	229.361	294.43	6.34122e+55	2.88012e+58	2.05192	6.143	22.376	22.376
238.484	7728.6	839.757	26040.8	1.30903e+55	1.4217e+58	1.29642	2.029	13.547	13.547
668.432	1447.96	1857.45	5579.61	4.65104e+56	7.98907e+57	1.19824	6.21	10.064	10.064
10.831	238.484	282.413	1216.97	2.14971e+55	2.67003e+58	2.03324	3.624	16.806	16.806
50.8234	3567.82	473.542	12643.2	4.77583e+54	1.55687e+58	1.3927	1.706	13.076	13.076
760.338	1447.96	2201.98	5579.61	5.29521e+56	7.24032e+57	1.1925	6.44	9.471	9.471
7.359	668.432	249.187	2844.91	3.64221e+54	2.20523e+58	1.78633	2.147	14.515	14.515
20.6261	85.0869	348.925	554.82	1.34451e+56	2.611e+58	1.99408	6.026	19.739	19.739
864.881	1447.96	2605.84	5579.61	5.97338e+56	6.58714e+57	1.19463	6.66	8.942	8.942
983.798	1447.96	3078.78	5579.61	6.68066e+56	6.01013e+57	1.20288	6.871	8.482	8.482
271.275	7728.6	884.821	26040.8	1.5717e+55	1.41796e+58	1.2952	2.136	13.573	13.573
1119.07	1447.96	3632.11	5579.61	7.41147e+56	5.49181e+57	1.21563	7.071	8.086	8.086
1272.93	1447.96	4278.96	5579.61	8.15981e+56	5.01822e+57	1.23147	7.261	7.749	7.749
12.3202	238.484	294.52	1216.97	2.53102e+55	2.66064e+58	2.02953	3.737	16.827	16.827
57.8114	3567.82	495.278	12643.2	5.67313e+54	1.55669e+58	1.39299	1.778	13.087	13.087
1447.96	1447.96	5034.51	5579.61	8.91955e+56	4.57908e+57	1.24929	7.442	7.463	7.463
1647.04	1447.96	5916.37	5579.61	9.68461e+56	4.16737e+57	1.26826	7.612	7.219	7.612
8.37083	668.432	259.773	2844.91	4.31136e+54	2.20479e+58	1.78634	2.213	14.522	14.522
6.46948	34.5315	239.057	294.43	7.33919e+55	2.83415e+58	2.02972	6.266	22.382	22.382
1873.5	1447.96	6944.91	5579.61	1.04488e+57	3.77914e+57	1.28775	7.771	7.001	7.771
23.462	85.0869	364.202	554.82	1.559e+56	2.52997e+58	1.95743	6.198	19.699	19.699
2131.1	1447.96	8143.69	5579.61	1.1205e+57	3.41341e+57	1.30732	7.919	6.797	7.919
2424.12	1447.96	9540	5579.61	1.19466e+57	3.07045e+57	1.32667	8.056	6.601	8.056
2757.42	1447.96	11165.4	5579.61	1.26676e+57	2.75073e+57	1.34559	8.182	6.41	8.182
308.574	7728.6	933.181	26040.8	1.89095e+55	1.41242e+58	1.29311	2.251	13.601	13.601
3136.56	1447.96	13056.3	5579.61	1.33636e+57	2.45463e+57	1.36397	8.298	6.223	8.298
3567.82	1447.96	15254.9	5579.61	1.4031e+57	2.18225e+57	1.38174	8.404	6.038	8.404
4058.38	1447.96	17809.9	5579.61	1.46677e+57	1.93333e+57	1.39892	8.501	5.855	8.501
65.7602	3567.82	518.216	12643.2	6.74006e+54	1.55629e+58	1.39322	1.853	13.1	13.1
14.0142	238.484	307.191	1216.97	2.9787e+55	2.64926e+58	2.02499	3.856	16.848	16.848
4616.39	1447.96	20777.5	5579.61	1.52726e+57	1.70731e+57	1.41554	8.591	5.674	8.591
5251.12	1447.96	24222.6	5579.61	1.58453e+57	1.50329e+57	1.43165	8.674	5.495	8.674
9.52178	668.432	270.84	2844.91	5.10345e+54	2.20415e+58	1.7863	2.283	14.53	14.53
5973.12	1447.96	28220.4	5579.61	1.63862e+57	1.32016e+57	1.44729	8.75	5.318	8.75
351.001	7728.6	985.173	26040.8	2.28047e+55	1.40443e+58	1.2898	2.375	13.628	13.628
6794.4	1447.96	32857.3	5579.61	1.68962e+57	1.15659e+57	1.46254	8.821	5.143	8.821
26.688	85.0869	380.233	554.82	1.8051e+56	2.43691e+58	1.91525	6.376	19.634	19.634
7728.6	1447.96	38233.3	5579.61	1.73767e+57	1.01118e+57	1.47742	8.885	4.97	8.885
8791.24	1447.96	44463.4	5579.61	1.78289e+57	8.82447e+56	1.49197	8.946	4.8	8.946
7.359	34.5315	249.187	294.43	8.48886e+55	2.78125e+58	2.0042	6.395	22.382	22.382
10000	1447.96	51680.6	5579.61	1.82544e+57	7.68896e+56	1.50621	9.001	4.633	9.001
74.8019	3567.82	542.449	12643.2	8.00927e+54	1.55559e+58	1.39335	1.934	13.114	13.114
399.262	7728.6	1041.17	26040.8	2.75778e+55	1.3931e+58	1.28481	2.511	13.653	13.653
15.9411	238.484	320.459	1216.97	3.50384e+55	2.6355e+58	2.01946	3.979	16.871	16.871
10.831	668.432	282.413	2844.91	6.04079e+54	2.20328e+58	1.78617	2.357	14.54	14.54
30.3574	85.0869	397.065	554.82	2.08675e+56	2.33068e+58	1.86704	6.558	19.532	19.532
5	1647.04	220.077	6259.09	6.4727e+53	1.80419e+58	1.55088	1.304	13.328	13.328
85.0869	3567.82	568.076	12643.2	9.51992e+54	1.55448e+58	1.39333	2.019	13.131	13.131
454.159	7728.6	1101.59	26040.8	3.34552e+55	1.37725e+58	1.27753	2.66	13.671	13.671
18.1329	238.484	334.358	1216.97	4.11927e+55	2.6189e+58	2.01275	4.11	16.894	16.894
12.3202	668.432	294.52	2844.91	7.14966e+54	2.20211e+58	1.78595	2.435	14.55	14.55
8.37083	34.5315	259.773	294.43	9.81106e+55	2.72048e+58	1.97492	6.529	22.373	22.373
96.7859	3567.82	595.211	12643.2	1.1319e+55	1.55282e+58	1.39311	2.108	13.15	13.15
516.604	7728.6	1313.86	26040.8	4.04275e+55	1.35654e+58	1.2678	2.816	13.676	13.676
5.68748	1647.04	229.361	6259.09	7.67092e+53	1.80435e+58	1.55103	1.342	13.33	13.33
34.5315	85.0869	414.752	554.82	2.4082e+56	2.21036e+58	1.81242	6.746	19.383	19.383
20.6261	238.484	348.925	1216.97	4.83979e+55	2.59894e+58	2.00461	4.246	16.917	16.917
14.0142	668.432	307.191	2844.91	8.46111e+54	2.20055e+58	1.7856	2.518	14.562	14.562
110.094	3567.82	623.978	12643.2	1.34634e+55	1.55043e+58	1.39259	2.204	13.17	13.17
587.635	7728.6	1563.82	26040.8	4.83834e+55	1.33142e+58	1.2559	2.974	13.664	13.664
6.46948	1647.04	239.057	6259.09	9.09335e+53	1.80451e+58	1.55119	1.382	13.332	13.332
9.52178	34.5315	270.84	294.43	1.13289e+56	2.65084e+58	1.94138	6.669	22.351	22.351
39.2794	85.0869	433.351	554.82	2.77399e+56	2.07541e+58	1.75129	6.937	19.17	19.17
23.462	238.484	364.202	1216.97	5.68242e+55	2.575e+58	1.99478	4.388	16.94	16.94
15.9411	668.432	320.459	2844.91	1.00115e+55	2.19853e+58	1.78508	2.605	14.575	14.575
125.231	3567.82	654.514	12643.2	1.60214e+55	1.54708e+58	1.39167	2.304	13.193	13.193
668.432	7728.6	1857.45	26040.8	5.74428e+55	1.30168e+58	1.24179	3.135	13.631	13.631
7.359	1647.04	249.187	6259.09	1.07816e+54	1.80467e+58	1.55136	1.424	13.335	13.335
44.6801	85.0869	452.925	554.82	3.18888e+56	1.92605e+58	1.684	7.132	18.875	18.875
142.45	3567.82	686.972	12643.2	1.90764e+55	1.54245e+58	1.39019	2.411	13.217	13.217
10.831	34.5315	282.413	294.43	1.3068e+56	2.57128e+58	1.90306	6.815	22.312	22.312
26.688	238.484	380.233	1216.97	6.66667e+55	2.54636e+58	1.98293	4.537	16.96	16.96
18.1329	668.432	334.358	2844.91	1.18438e+55	2.19591e+58	1.78435	2.696	14.59	14.59
760.338	7728.6	2201.98	26040.8	6.77293e+55	1.26715e+58	1.22545	3.298	13.574	13.574
8.37083	1647.04	259.773	6259.09	1.27851e+54	1.80483e+58	1.55155	1.469	13.338	13.338
162.036	3567.82	721.524	12643.2	2.27296e+55	1.53616e+58	1.38796	2.525	13.242	13.242
50.8234	85.0869	473.542	554.82	3.65779e+56	1.76356e+58	1.61164	7.33	18.475	18.475
30.3574	238.484	397.065	1216.97	7.81485e+55	2.5122e+58	1.9687	4.692	16.978	16.978
864.881	7728.6	2605.84	26040.8	7.93715e+55	1.22776e+58	1.20693	3.464	13.488	13.488
20.6261	668.432	348.925	2844.91	1.40084e+55	2.19257e+58	1.78334	2.793	14.606	14.606
12.3202	34.5315	294.52	294.43	1.50565e+56	2.4807e+58	1.85945	6.966	22.25	22.25
184.315	3567.82	758.36	12643.2	2.71044e+55	1.5277e+58	1.38474	2.647	13.268	13.268
57.8114	85.0869	495.278	554.82	4.18569e+56	1.59082e+58	1.5363	7.53	17.948	17.948
9.52178	1647.04	270.84	6259.09	1.51624e+54	1.80499e+58	1.55174	1.517	13.341	13.341
983.798	7728.6	3078.78	26040.8	9.25042e+55	1.18359e+58	1.18637	3.633	13.367	13.367
34.5315	238.484	414.752	1216.97	9.15232e+55	2.47158e+58	1.95166	4.853	16.989	16.989
23.462	668.432	364.202	2844.91	1.65646e+55	2.18832e+58	1.78199	2.894	14.624	14.624
209.657	3567.82	797.692	12643.2	3.23524e+55	1.51644e+58	1.38022	2.776	13.292	13.292
10.831	1647.04	282.413	6259.09	1.7983e+54	1.80513e+58	1.55195	1.567	13.345	13.345
65.7602	85.0869	518.216	554.82	4.77748e+56	1.4126e+58	1.46138	7.732	17.274	17.274
1119.07	7728.6	3632.11	26040.8	1.07268e+56	1.13488e+58	1.16401	3.805	13.209	13.209
14.0142	34.5315	307.191	294.43	1.73251e+56	2.37801e+58	1.81001	7.122	22.157	22.157
39.2794	238.484	433.351	1216.97	1.07079e+56	2.42345e+58	1.93134	5.021	16.992	16.992
74.8019	85.0869	542.449	554.82	5.4378e+56	1.23556e+58	1.39152	7.933	16.447	16.447
238.484	3567.82	839.757	12643.2	3.86603e+55	1.50156e+58	1.37399	2.915	13.312	13.312
26.688	668.432	380.233	2844.91	1.95817e+55	2.18296e+58	1.78021	3	14.643	14.643
1272.93	7728.6	4278.96	26040.8	1.23809e+56	1.0821e+58	1.14024	3.981	13.008	13.008
12.3202	1647.04	294.52	6259.09	2.13291e+54	1.80525e+58	1.55217	1.621	13.35	13.35
85.0869	85.0869	568.076	554.82	6.1708e+56	1.06743e+58	1.33215	8.134	15.484	15.484
15.9411	34.5315	320.459	294.43	1.99072e+56	2.26224e+58	1.75431	7.283	22.022	22.022
44.6801	238.484	452.925	1216.97	1.2514e+56	2.36666e+58	1.90721	5.195	16.983	16.983
1447.96	7728.6	5034.51	26040.8	1.42278e+56	1.02593e+58	1.11558	4.161	12.761	12.761
271.275	3567.82	884.821	12643.2	4.62588e+55	1.48204e+58	1.36556	3.063	13.325	13.325
30.3574	668.432	397.065	2844.91	2.31413e+55	2.17623e+58	1.77788	3.112	14.664	14.664
14.0142	1647.04	307.191	6259.09	2.52982e+54	1.80533e+58	1.55239	1.677	13.355	13.355
96.7859	85.0869	595.211	554.82	6.97991e+56	9.15422e+57	1.28833	8.333	14.431	14.431
1647.04	7728.6	5916.37	26040.8	1.62832e+56	9.67248e+57	1.0907	4.345	12.467	12.467
308.574	3567.82	933.181	12643.2	5.54345e+55	1.45665e+58	1.35433	3.223	13.325	13.325
50.8234	238.484	473.542	1216.97	1.46071e+56	2.29996e+58	1.87869	5.375	16.956	16.956
110.094	85.0869	623.978	554.82	7.86752e+56	7.84319e+57	1.26348	8.528	13.354	13.354
34.5315	668.432	414.752	2844.91	2.73389e+55	2.16782e+58	1.77488	3.23	14.686	14.686
18.1329	34.5315	334.358	294.43	2.28385e+56	2.13264e+58	1.69205	7.448	21.833	21.833
1873.5	7728.6	6944.91	26040.8	1.85631e+56	9.07131e+57	1.06635	4.532	12.127	12.127
15.9411	1647.04	320.459	6259.09	3.00055e+54	1.80536e+58	1.55261	1.736	13.361	13.361
125.231	85.0869	654.514	554.82	8.8346e+56	6.75425e+57	1.25855	8.717	12.323	12.323
351.001	3567.82	985.173	12643.2	6.65443e+55	1.42387e+58	1.33959	3.396	13.304	13.304
142.45	85.0869	686.972	554.82	9.88041e+56	5.86964e+57	1.27226	8.9	11.393	11.393
57.8114	238.484	495.278	1216.97	1.70278e+56	2.22209e+58	1.84524	5.562	16.903	16.903
2131.1	7728.6	8143.69	26040.8	2.10838e+56	8.46754e+57	1.04339	4.724	11.745	11.745
39.2794	668.432	433.351	2844.91	3.22859e+55	2.15736e+58	1.77104	3.353	14.709	14.709
162.036	85.0869	721.524	554.82	1.10021e+57	5.15403e+57	1.30188	9.073	10.591	10.591
18.1329	1647.04	334.358	6259.09	3.55881e+54	1.80531e+58	1.55283	1.799	13.368	13.368
184.315	85.0869	758.36	554.82	1.21942e+57	4.5678e+57	1.34416	9.236	9.919	9.919
2424.12	7728.6	9540	26040.8	2.38619e+56	7.87302e+57	1.02267	4.919	11.327	11.327
20.6261	34.5315	348.925	294.43	2.61572e+56	1.98889e+58	1.62322	7.618	21.572	21.572
399.262	3567.82	1041.17	12643.2	8.0034e+55	1.38199e+58	1.32054	3.582	13.25	13.25
209.657	85.0869	797.692	554.82	1.34488e+57	4.07517e+57	1.39591	9.385	9.367	9.385
238.484	85.0869	839.757	554.82	1.47549e+57	3.64735e+57	1.45422	9.519	8.918	9.519
271.275	85.0869	884.821	554.82	1.60964e+57	3.26492e+57	1.51651	9.633	8.53	9.633
65.7602	238.484	518.216	1216.97	1.98209e+56	2.13181e+58	1.80632	5.754	16.816	16.816
44.6801	668.432	452.925	2844.91	3.8113e+55	2.14441e+58	1.76617	3.483	14.733	14.733
308.574	85.0869	933.181	554.82	1.74495e+57	2.91872e+57	1.58045	9.723	8.172	9.723
2757.42	7728.6	11165.4	26040.8	2.69141e+56	7.29867e+57	1.00498	5.119	10.884	10.884
351.001	85.0869	985.173	554.82	1.8788e+57	2.60387e+57	1.64391	9.788	7.834	9.788
399.262	85.0869	1041.17	554.82	2.00862e+57	2.31713e+57	1.7051	9.83	7.511	9.83
454.159	3567.82	1101.59	12643.2	9.64613e+55	1.32915e+58	1.29641	3.783	13.146	13.146
20.6261	1647.04	348.925	6259.09	4.22077e+54	1.80516e+58	1.55302	1.866	13.375	13.375
454.159	85.0869	1101.59	554.82	2.13214e+57	2.05613e+57	1.76253	9.848	7.2	9.848
516.604	85.0869	1313.86	554.82	2.2423e+57	1.81117e+57	1.81102	9.849	6.903	9.849
3136.56	7728.6	13056.3	26040.8	3.02569e+56	6.75347e+57	0.990986	5.322	10.426	10.426
587.635	85.0869	1563.82	554.82	2.33037e+57	1.57418e+57	1.84521	9.835	6.612	9.835
23.462	34.5315	364.202	294.43	2.99033e+56	1.83141e+58	1.54827	7.791	21.217	21.217
668.432	85.0869	1857.45	554.82	2.39589e+57	1.35097e+57	1.86621	9.804	6.318	9.804
74.8019	238.484	542.449	1216.97	2.30356e+56	2.02811e+58	1.76156	5.952	16.683	16.683
760.338	85.0869	2201.98	554.82	2.44039e+57	1.14686e+57	1.87595	9.759	6.021	9.759
50.8234	668.432	473.542	2844.91	4.49723e+55	2.12843e+58	1.76003	3.619	14.757	14.757
3567.82	7728.6	15254.9	26040.8	3.39065e+56	6.24378e+57	0.981176	5.529	9.968	9.968
516.604	3567.82	1313.86	12643.2	1.157e+56	1.26695e+58	1.26823	3.993	12.982	12.982
864.881	85.0869	2605.84	554.82	2.46623e+57	9.64903e+56	1.87643	9.704	5.721	9.704
983.798	85.0869	3078.78	554.82	2.47617e+57	8.0605e+56	1.86955	9.641	5.421	9.641
23.462	1647.04	364.202	6259.09	5.00561e+54	1.80486e+58	1.55318	1.936	13.384	13.384
1119.07	85.0869	3632.11	554.82	2.47308e+57	6.69664e+56	1.85702	9.573	5.124	9.573
4058.38	7728.6	17809.9	26040.8	3.78777e+56	5.77313e+57	0.975851	5.739	9.52	9.52
1272.93	85.0869	4278.96	554.82	2.45971e+57	5.54095e+56	1.84034	9.505	4.832	9.505
1447.96	85.0869	5034.51	554.82	2.43864e+57	4.57148e+56	1.8208	9.437	4.55	9.437
1647.04	85.0869	5916.37	554.82	2.41217e+57	3.76426e+56	1.79949	9.373	4.277	9.373
4616.39	7728.6	20777.5	26040.8	4.21842e+56	5.3424e+57	0.975132	5.951	9.094	9.094
1873.5	85.0869	6944.91	554.82	2.38227e+57	3.09568e+56	1.77734	9.313	4.017	9.313
587.635	3567.82	1563.82	12643.2	1.37328e+56	1.19904e+58	1.23812	4.203	12.757	12.757
85.0869	238.484	568.076	1216.97	2.67252e+56	1.91042e+58	1.71089	6.156	16.487	16.487
2131.1	85.0869	8143.69	554.82	2.35063e+57	2.54383e+56	1.75509	9.259	3.771	9.259
57.8114	668.432	495.278	2844.91	5.30415e+55	2.1088e+58	1.75234	3.761	14.779	14.779
2424.12	85.0869	9540	554.82	2.31862e+57	2.08923e+56	1.73336	9.212	3.539	9.212
5251.12	7728.6	24222.6	26040.8	4.68366e+56	4.95036e+57	0.978982	6.166	8.698	8.698
26.688	34.5315	380.233	294.43	3.41182e+56	1.66173e+58	1.46841	7.966	20.744	20.744
2757.42	85.0869	11165.4	554.82	2.28736e+57	1.71519e+56	1.71264	9.172	3.321	9.172
26.688	1647.04	380.233	6259.09	5.93607e+54	1.80437e+58	1.5533	2.009	13.395	13.395
5973.12	7728.6	28220.4	26040.8	5.18423e+56	4.59428e+57	0.987246	6.382	8.337	8.337
3136.56	85.0869	13056.3	554.82	2.25771e+57	1.40771e+56	1.69331	9.139	3.117	9.139
3567.82	85.0869	15254.9	554.82	2.23031e+57	1.15514e+56	1.67564	9.113	2.925	9.113
6794.4	7728.6	32857.3	26040.8	5.72036e+56	4.27057e+57	0.999681	6.598	8.013	8.013
668.432	3567.82	1857.45	12643.2	1.61536e+56	1.12688e+58	1.20711	4.414	12.469	12.469
4058.38	85.0869	17809.9	554.82	2.20564e+57	9.47793e+55	1.65983	9.095	2.744	9.095
7728.6	7728.6	38233.3	26040.8	6.29167e+56	3.97531e+57	1.01599	6.813	7.728	7.728
4616.39	85.0869	20777.5	554.82	2.184e+57	7.77642e+55	1.64603	9.084	2.575	9.084
8791.24	7728.6	44463.4	26040.8	6.89709e+56	3.70456e+57	1.03582	7.025	7.481	7.481
5251.12	85.0869	24222.6	554.82	2.16559e+57	6.38059e+55	1.63428	9.079	2.417	9.079
65.7602	668.432	518.216	2844.91	6.2527e+55	2.08475e+58	1.74276	3.91	14.799	14.799
96.7859	238.484	595.211	1216.97	3.09468e+56	1.77894e+58	1.65475	6.364	16.21	16.21
10000	7728.6	51680.6	26040.8	7.53471e+56	3.45466e+57	1.0588	7.233	7.269	7.269
5973.12	85.0869	28220.4	554.82	2.15046e+57	5.23575e+55	1.62461	9.08	2.268	9.08
6794.4	85.0869	32857.3	554.82	2.13861e+57	4.29688e+55	1.61697	9.087	2.129	9.087
7728.6	85.0869	38233.3	554.82	2.12993e+57	3.52696e+55	1.61129	9.097	1.998	9.097
30.3574	34.5315	397.065	294.43	3.88442e+56	1.48293e+58	1.38586	8.144	20.125	20.125
760.338	3567.82	2201.98	12643.2	1.88498e+56	1.05218e+58	1.17639	4.624	12.12	12.12
8791.24	85.0869	44463.4	554.82	2.12428e+57	2.89557e+55	1.60748	9.111	1.876	9.111
30.3574	1647.04	397.065	6259.09	7.03908e+54	1.80363e+58	1.55334	2.087	13.406	13.406
10000	85.0869	51680.6	554.82	2.12143e+57	2.37775e+55	1.60538	9.129	1.761	9.129
110.094	238.484	623.978	1216.97	3.57602e+56	1.63506e+58	1.59435	6.577	15.832	15.832
74.8019	668.432	542.449	2844.91	7.36688e+55	2.05542e+58	1.7309	4.065	14.814	14.814
5	8791.24	220.077	29418.7	5.95215e+52	1.41247e+58	1.28182	0.583	13.487	13.487
864.881	3567.82	2605.84	12643.2	2.18363e+56	9.76875e+57	1.14726	4.834	11.715	11.715
34.5315	34.5315	414.752	294.43	4.41233e+56	1.30005e+58	1.30415	8.324	19.336	19.336
34.5315	1647.04	414.752	6259.09	8.34649e+54	1.80256e+58	1.55327	2.169	13.419	13.419
983.798	3567.82	3078.78	12643.2	2.5126e+56	9.02847e+57	1.12096	5.044	11.265	11.265
125.231	238.484	654.514	1216.97	4.12272e+56	1.48182e+58	1.53203	6.794	15.333	15.333
85.0869	668.432	568.076	2844.91	8.6745e+55	2.0198e+58	1.71629	4.228	14.82	14.82
5	96.7859	220.077	609.848	2.1756e+55	2.9932e+58	2.1703	4.32	19.222	19.222
5.68748	8791.24	229.361	29418.7	7.05985e+52	1.4125e+58	1.28185	0.6	13.487	13.487
1119.07	3567.82	3632.11	12643.2	2.87291e+56	8.31763e+57	1.09859	5.255	10.783	10.783
39.2794	34.5315	433.351	294.43	4.99962e+56	1.12003e+58	1.22814	8.503	18.367	18.367
142.45	238.484	686.972	1216.97	4.74091e+56	1.32418e+58	1.47139	7.014	14.703	14.703
39.2794	1647.04	433.351	6259.09	9.89606e+54	1.80107e+58	1.55307	2.255	13.434	13.434
1272.93	3567.82	4278.96	12643.2	3.26531e+56	7.64868e+57	1.08093	5.465	10.288	10.288
96.7859	668.432	595.211	2844.91	1.02077e+56	1.97675e+58	1.69842	4.399	14.815	14.815
1447.96	3567.82	5034.51	12643.2	3.69024e+56	7.02903e+57	1.06842	5.674	9.796	9.796
6.46948	8791.24	239.057	29418.7	8.37637e+52	1.41254e+58	1.28189	0.618	13.487	13.487
162.036	238.484	721.524	1216.97	5.43645e+56	1.16868e+58	1.41709	7.235	13.945	13.945
5.68748	96.7859	229.361	609.848	2.54787e+55	2.98109e+58	2.16493	4.425	19.242	19.242
44.6801	34.5315	452.925	294.43	5.65009e+56	9.50945e+57	1.16346	8.683	17.234	17.234
44.6801	1647.04	452.925	6259.09	1.17326e+55	1.79904e+58	1.55266	2.346	13.45	13.45
1647.04	3567.82	5916.37	12643.2	4.14784e+56	6.46119e+57	1.06114	5.883	9.322	9.322
1873.5	3567.82	6944.91	12643.2	4.63793e+56	5.94373e+57	1.05892	6.091	8.877	8.877
110.094	668.432	623.978	2844.91	1.20037e+56	1.925e+58	1.67673	4.577	14.79	14.79
184.315	238.484	758.36	1216.97	6.21459e+56	1.0224e+58	1.3742	7.457	13.087	13.087
2131.1	3567.82	8143.69	12643.2	5.16002e+56	5.47266e+57	1.06139	6.297	8.47	8.47
2424.12	3567.82	9540	12643.2	5.71332e+56	5.04273e+57	1.06808	6.502	8.104	8.104
50.8234	34.5315	473.542	294.43	6.36711e+56	8.00215e+57	1.11536	8.86	15.991	15.991
7.359	8791.24	249.187	29418.7	9.94063e+52	1.41259e+58	1.28193	0.638	13.487	13.487
209.657	238.484	797.692	1216.97	7.07949e+56	8.91228e+57	1.3469	7.678	12.181	12.181
2757.42	3567.82	11165.4	12643.2	6.29672e+56	4.6484e+57	1.07852	6.705	7.779	7.779
50.8234	1647.04	473.542	6259.09	1.39092e+55	1.79631e+58	1.552	2.441	13.468	13.468
3136.56	3567.82	13056.3	12643.2	6.9088e+56	4.28451e+57	1.09225	6.906	7.495	7.495
3567.82	3567.82	15254.9	12643.2	7.54782e+56	3.94656e+57	1.10884	7.103	7.25	7.25
238.484	238.484	839.757	1216.97	8.03368e+56	7.78369e+57	1.3375	7.895	11.287	11.287
125.231	668.432	654.514	2844.91	1.4105e+56	1.86322e+58	1.65065	4.763	14.74	14.74
4058.38	3567.82	17809.9	12643.2	8.21169e+56	3.63081e+57	1.12791	7.297	7.039	7.297
57.8114	34.5315	495.278	294.43	7.1534e+56	6.72566e+57	1.08729	9.035	14.718	14.718
6.46948	96.7859	239.057	609.848	2.98321e+55	2.96672e+58	2.15857	4.535	19.263	19.263
4616.39	3567.82	20777.5	12643.2	8.89786e+56	3.33437e+57	1.14914	7.486	6.857	7.486
271.275	238.484	884.821	1216.97	9.07742e+56	6.8391e+57	1.34598	8.107	10.461	10.461
5251.12	3567.82	24222.6	12643.2	9.60261e+56	3.05569e+57	1.17222	7.668	6.69	7.668
308.574	238.484	933.181	1216.97	1.0208e+57	6.05609e+57	1.37049	8.311	9.736	9.736
5973.12	3567.82	28220.4	12643.2	1.03211e+57	2.79423e+57	1.19684	7.841	6.533	7.841
6794.4	3567.82	32857.3	12643.2	1.10481e+57	2.54969e+57	1.22269	8.005	6.383	8.005
8.37083	8791.24	259.773	29418.7	1.17995e+53	1.41264e+58	1.28197	0.658	13.487	13.487
351.001	238.484	985.173	1216.97	1.14192e+57	5.40132e+57	1.40811	8.504	9.125	9.125
7728.6	3567.82	38233.3	12643.2	1.17779e+57	2.3218e+57	1.24946	8.159	6.237	8.159
57.8114	1647.04	495.278	6259.09	1.64888e+55	1.79269e+58	1.55098	2.542	13.488	13.488
65.7602	34.5315	518.216	294.43	8.01084e+56	5.68901e+57	1.08004	9.205	13.503	13.503
399.262	238.484	1041.17	1216.97	1.27006e+57	4.84081e+57	1.45559	8.683	8.625	8.683
142.45	668.432	686.972	2844.91	1.65604e+56	1.79014e+58	1.61966	4.957	14.652	14.652
8791.24	3567.82	44463.4	12643.2	1.25051e+57	2.11021e+57	1.27683	8.303	6.096	8.303
454.159	238.484	1101.59	1216.97	1.40372e+57	4.34568e+57	1.50974	8.843	8.218	8.843
516.604	238.484	1313.86	1216.97	1.53588e+57	3.89979e+57	1.56405	8.979	7.875	8.979
10000	3567.82	51680.6	12643.2	1.32243e+57	1.91447e+57	1.3045	8.436	5.957	8.436
587.635	238.484	1563.82	1216.97	1.65788e+57	3.48417e+57	1.61132	9.085	7.573	9.085
74.8019	34.5315	542.449	294.43	8.94022e+56	4.86854e+57	1.09206	9.371	12.412	12.412
668.432	238.484	1857.45	1216.97	1.76711e+57	3.09049e+57	1.64999	9.164	7.29	9.164
7.359	96.7859	249.187	609.848	3.49177e+55	2.94969e+58	2.15103	4.65	19.284	19.284
760.338	238.484	2201.98	1216.97	1.86217e+57	2.71922e+57	1.67984	9.217	7.016	9.217
85.0869	34.5315	568.076	294.43	9.94095e+56	4.22366e+57	1.12047	9.529	11.473	11.473
864.881	238.484	2605.84	1216.97	1.94254e+57	2.37326e+57	1.70133	9.248	6.743	9.248
162.036	668.432	721.524	2844.91	1.94252e+56	1.70465e+58	1.58342	5.16	14.512	14.512
9.52178	8791.24	270.84	29418.7	1.4008e+53	1.41271e+58	1.28203	0.68	13.487	13.487
65.7602	1647.04	518.216	6259.09	1.95461e+55	1.78795e+58	1.54952	2.648	13.509	13.509
983.798	238.484	3078.78	1216.97	2.00839e+57	2.05546e+57	1.71527	9.262	6.471	9.262
96.7859	34.5315	595.211	294.43	1.10109e+57	3.71142e+57	1.16206	9.679	10.692	10.692
1119.07	238.484	3632.11	1216.97	2.06045e+57	1.76772e+57	1.72264	9.262	6.199	9.262
1272.93	238.484	4278.96	1216.97	2.09985e+57	1.51071e+57	1.72449	9.251	5.927	9.251
110.094	34.5315	623.978	294.43	1.21463e+57	3.29449e+57	1.21385	9.819	10.052	10.052
5	4058.38	220.077	14244	1.81431e+53	1.52311e+58	1.36733	0.849	13.024	13.024
1447.96	238.484	5034.51	1216.97	2.12801e+57	1.28395e+57	1.72184	9.233	5.655	9.233
125.231	34.5315	654.514	294.43	1.3341e+57	2.94358e+57	1.27321	9.947	9.532	9.947
1647.04	238.484	5916.37	1216.97	2.14651e+57	1.08605e+57	1.71569	9.212	5.387	9.212
142.45	34.5315	686.972	294.43	1.45869e+57	2.63722e+57	1.33793	10.06	9.105	10.06
1873.5	238.484	6944.91	1216.97	2.15698e+57	9.14958e+56	1.70695	9.187	5.122	9.187
2131.1	238.484	8143.69	1216.97	2.16103e+57	7.68253e+56	1.69644	9.163	4.862	9.163
74.8019	1647.04	542.449	6259.09	2.31698e+55	1.78179e+58	1.54747	2.76	13.532	13.532
162.036	34.5315	721.524	294.43	1.58701e+57	2.36295e+57	1.40604	10.154	8.724	10.154
184.315	668.432	758.36	2844.91	2.27619e+56	1.60619e+58	1.54196	5.37	14.304	14.304
2424.12	238.484	9540	1216.97	2.16017e+57	6.43324e+56	1.68488	9.14	4.609	9.14
184.315	34.5315	758.36	294.43	1.71719e+57	2.11495e+57	1.47573	10.227	8.369	10.227
10.831	8791.24	282.413	29418.7	1.66324e+53	1.41278e+58	1.28209	0.703	13.488	13.488
2757.42	238.484	11165.4	1216.97	2.15579e+57	5.37551e+56	1.67289	9.119	4.365	9.119
209.657	34.5315	797.692	294.43	1.84718e+57	1.88972e+57	1.54534	10.28	8.032	10.28
8.37083	96.7859	259.773	609.848	4.08522e+55	2.92956e+58	2.14213	4.772	19.306	19.306
3136.56	238.484	13056.3	1216.97	2.14911e+57	4.48423e+56	1.66099	9.102	4.129	9.102
238.484	34.5315	839.757	294.43	1.97497e+57	1.68481e+57	1.61336	10.312	7.709	10.312
3567.82	238.484	15254.9	1216.97	2.14119e+57	3.73606e+56	1.6496	9.089	3.902	9.089
5.68748	4058.38	229.361	14244	2.15157e+53	1.5232e+58	1.36741	0.874	13.025	13.025
271.275	34.5315	884.821	294.43	2.0987e+57	1.49839e+57	1.67855	10.324	7.397	10.324
4058.38	238.484	17809.9	1216.97	2.13292e+57	3.10989e+56	1.63907	9.081	3.686	9.081
209.657	668.432	797.692	2844.91	2.66401e+56	1.49508e+58	1.49592	5.59	14.007	14.007
4616.39	238.484	20777.5	1216.97	2.125e+57	2.587e+56	1.62965	9.077	3.481	9.077
308.574	34.5315	933.181	294.43	2.21668e+57	1.32899e+57	1.73984	10.318	7.094	10.318
5251.12	238.484	24222.6	1216.97	2.11799e+57	2.15105e+56	1.62154	9.078	3.287	9.078
85.0869	1647.04	568.076	6259.09	2.74655e+55	1.77384e+58	1.54467	2.879	13.556	13.556
351.001	34.5315	985.173	294.43	2.32749e+57	1.17534e+57	1.79646	10.295	6.8	10.295
5973.12	238.484	28220.4	1216.97	2.1123e+57	1.78798e+56	1.61484	9.083	3.103	9.083
399.262	34.5315	1041.17	294.43	2.42994e+57	1.03633e+57	1.84782	10.257	6.513	10.257
6794.4	238.484	32857.3	1216.97	2.10821e+57	1.48587e+56	1.60963	9.092	2.93	9.092
454.159	34.5315	1101.59	294.43	2.52312e+57	9.10955e+56	1.89355	10.204	6.233	10.204
7728.6	238.484	38233.3	1216.97	2.10589e+57	1.23467e+56	1.60592	9.105	2.766	9.105
12.3202	8791.24	294.52	29418.7	1.97506e+53	1.41286e+58	1.28217	0.727	13.488	13.488
516.604	34.5315	1313.86	294.43	2.60015e+57	7.90003e+56	1.92907	10.146	5.956	10.146
8791.24	238.484	44463.4	1216.97	2.1054e+57	1.0259e+56	1.60367	9.12	2.611	9.12
587.635	34.5315	1563.82	294.43	2.65177e+57	6.70914e+56	1.94945	10.079	5.669	10.079
10000	238.484	51680.6	1216.97	2.10675e+57	8.52464e+55	1.60281	9.137	2.466	9.137
238.484	668.432	839.757	2844.91	3.11362e+56	1.37305e+58	1.44693	5.817	13.601	13.601
6.46948	4058.38	239.057	14244	2.55221e+53	1.5233e+58	1.36749	0.901	13.025	13.025
668.432	34.5315	1857.45	294.43	2.67928e+57	5.61016e+56	1.95664	10.004	5.372	10.004
9.52178	96.7859	270.84	609.848	4.77691e+55	2.90579e+58	2.13162	4.9	19.327	19.327
96.7859	1647.04	595.211	6259.09	3.25585e+55	1.76366e+58	1.54091	3.003	13.58	13.58
760.338	34.5315	2201.98	294.43	2.68609e+57	4.64075e+56	1.95321	9.92	5.07	9.92
864.881	34.5315	2605.84	294.43	2.67609e+57	3.81174e+56	1.94154	9.831	4.769	9.831
983.798	34.5315	3078.78	294.43	2.65307e+57	3.11753e+56	1.92376	9.74	4.474	9.74
1119.07	34.5315	3632.11	294.43	2.62046e+57	2.544e+56	1.90164	9.649	4.19	9.649
271.275	668.432	884.821	2844.91	3.63321e+56	1.24369e+58	1.39786	6.052	13.071	13.071
1272.93	34.5315	4278.96	294.43	2.58127e+57	2.07386e+56	1.87668	9.561	3.919	9.561
1447.96	34.5315	5034.51	294.43	2.53801e+57	1.68983e+56	1.85007	9.478	3.665	9.478
1647.04	34.5315	5916.37	294.43	2.49274e+57	1.37651e+56	1.82283	9.401	3.427	9.401
14.0142	8791.24	307.191	29418.7	2.34555e+53	1.41296e+58	1.28225	0.753	13.488	13.488
1873.5	34.5315	6944.91	294.43	2.44713e+57	1.12108e+56	1.79573	9.332	3.204	9.332
7.359	4058.38	249.187	14244	3.02821e+53	1.52342e+58	1.36759	0.928	13.026	13.026
110.094	1647.04	623.978	6259.09	3.85985e+55	1.75067e+58	1.53593	3.134	13.604	13.604
2131.1	34.5315	8143.69	294.43	2.40248e+57	9.12961e+55	1.7694	9.27	2.996	9.27
308.574	668.432	933.181	2844.91	4.23131e+56	1.11242e+58	1.35286	6.294	12.417	12.417
2424.12	34.5315	9540	294.43	2.35979e+57	7.43458e+55	1.74434	9.217	2.802	9.217
5	271.275	220.077	1348.7	6.8813e+54	2.64225e+58	2.01646	2.902	16.392	16.392
2757.42	34.5315	11165.4	294.43	2.31982e+57	6.05449e+55	1.72093	9.172	2.62	9.172
3136.56	34.5315	13056.3	294.43	2.2831e+57	4.93103e+55	1.69943	9.137	2.45	9.137
10.831	96.7859	282.413	609.848	5.58215e+55	2.87778e+58	2.11922	5.034	19.348	19.348
3567.82	34.5315	15254.9	294.43	2.25002e+57	4.01659e+55	1.68004	9.109	2.291	9.109
351.001	668.432	985.173	2844.91	4.91636e+56	9.85788e+57	1.3168	6.543	11.661	11.661
4058.38	34.5315	17809.9	294.43	2.22079e+57	3.27229e+55	1.66288	9.09	2.143	9.09
4616.39	34.5315	20777.5	294.43	2.19554e+57	2.66645e+55	1.64803	9.078	2.004	9.078
5251.12	34.5315	24222.6	294.43	2.17426e+57	2.17327e+55	1.63548	9.073	1.875	9.073
8.37083	4058.38	259.773	14244	3.59361e+53	1.52354e+58	1.3677	0.958	13.027	13.027
125.231	1647.04	654.514	6259.09	4.57635e+55	1.73421e+58	1.52941	3.273	13.626	13.626
5973.12	34.5315	28220.4	294.43	2.1569e+57	1.77174e+55	1.6252	9.074	1.754	9.074
15.9411	8791.24	320.459	29418.7	2.78578e+53	1.41307e+58	1.28235	0.78	13.489	13.489
399.262	668.432	1041.17	2844.91	5.69612e+56	8.6984e+57	1.2942	6.795	10.85	10.85
6794.4	34.5315	32857.3	294.43	2.1433e+57	1.44478e+55	1.61711	9.081	1.641	9.081
7728.6	34.5315	38233.3	294.43	2.13328e+57	1.17848e+55	1.61112	9.091	1.536	9.091
454.159	668.432	1101.59	2844.91	6.57673e+56	7.68435e+57	1.28799	7.048	10.043	10.043
8791.24	34.5315	44463.4	294.43	2.1266e+57	9.61533e+54	1.60709	9.106	1.437	9.106
10000	34.5315	51680.6	294.43	2.12298e+57	7.84754e+54	1.60485	9.124	1.345	9.124
516.604	668.432	1313.86	2844.91	7.52565e+56	6.85205e+57	1.29779	7.293	9.333	9.333
5.68748	271.275	229.361	1348.7	8.1163e+54	2.64011e+58	2.01572	2.98	16.403	16.403
587.635	668.432	1563.82	2844.91	8.49772e+56	6.17456e+57	1.31805	7.518	8.762	8.762
668.432	668.432	1857.45	2844.91	9.47972e+56	5.59399e+57	1.34387	7.723	8.306	8.306
12.3202	96.7859	294.52	609.848	6.51829e+55	2.84485e+58	2.10463	5.174	19.367	19.367
142.45	1647.04	686.972	6259.09	5.42664e+55	1.71345e+58	1.52096	3.419	13.643	13.643
9.52178	4058.38	270.84	14244	4.2652e+53	1.52369e+58	1.36782	0.99	13.028	13.028
760.338	668.432	2201.98	2844.91	1.04585e+57	5.07387e+57	1.37189	7.909	7.94	7.94
18.1329	8791.24	334.358	29418.7	3.30894e+53	1.4132e+58	1.28246	0.809	13.49	13.49
864.881	668.432	2605.84	2844.91	1.14213e+57	4.59265e+57	1.3999	8.075	7.642	8.075
983.798	668.432	3078.78	2844.91	1.23552e+57	4.13967e+57	1.42646	8.22	7.381	8.22
1119.07	668.432	3632.11	2844.91	1.32472e+57	3.71215e+57	1.45069	8.346	7.138	8.346
1272.93	668.432	4278.96	2844.91	1.40858e+57	3.31039e+57	1.47209	8.453	6.903	8.453
1447.96	668.432	5034.51	2844.91	1.48627e+57	2.9356e+57	1.49047	8.545	6.674	8.545
1647.04	668.432	5916.37	2844.91	1.5573e+57	2.589e+57	1.50584	8.621	6.446	8.621
162.036	1647.04	721.524	6259.09	6.43615e+55	1.68739e+58	1.51013	3.575	13.652	13.652
6.46948	271.275	239.057	1348.7	9.57336e+54	2.63745e+58	2.01477	3.063	16.416	16.416
1873.5	668.432	6944.91	2844.91	1.62145e+57	2.27142e+57	1.51839	8.686	6.221	8.686
10.831	4058.38	282.413	14244	5.06287e+53	1.52384e+58	1.36796	1.023	13.029	13.029
2131.1	668.432	8143.69	2844.91	1.67879e+57	1.98307e+57	1.52841	8.74	5.996	8.74
2424.12	668.432	9540	2844.91	1.72961e+57	1.72353e+57	1.53628	8.787	5.773	8.787
20.6261	8791.24	348.925	29418.7	3.93055e+53	1.41335e+58	1.2826	0.84	13.49	13.49
14.0142	96.7859	307.191	609.848	7.6051e+55	2.8062e+58	2.08749	5.32	19.383	19.383
2757.42	668.432	11165.4	2844.91	1.77438e+57	1.49182e+57	1.54237	8.828	5.552	8.828
3136.56	668.432	13056.3	2844.91	1.81368e+57	1.28653e+57	1.5471	8.864	5.332	8.864
3567.82	668.432	15254.9	2844.91	1.84815e+57	1.10587e+57	1.55084	8.896	5.116	8.896
4058.38	668.432	17809.9	2844.91	1.87848e+57	9.47873e+56	1.55395	8.927	4.903	8.927
184.315	1647.04	758.36	6259.09	7.6353e+55	1.65486e+58	1.49638	3.739	13.648	13.648
4616.39	668.432	20777.5	2844.91	1.90535e+57	8.10451e+56	1.55672	8.956	4.694	8.956
5251.12	668.432	24222.6	2844.91	1.92939e+57	6.91507e+56	1.55943	8.984	4.49	8.984
12.3202	4058.38	294.52	14244	6.01034e+53	1.52402e+58	1.36812	1.058	13.031	13.031
7.359	271.275	249.187	1348.7	1.12915e+55	2.63413e+58	2.01356	3.151	16.429	16.429
5973.12	668.432	28220.4	2844.91	1.95118e+57	5.88993e+56	1.56227	9.012	4.291	9.012
6794.4	668.432	32857.3	2844.91	1.97124e+57	5.00969e+56	1.56542	9.04	4.098	9.04
7728.6	668.432	38233.3	2844.91	1.98999e+57	4.25626e+56	1.56898	9.068	3.91	9.068
23.462	8791.24	364.202	29418.7	4.66935e+53	1.41352e+58	1.28275	0.872	13.491	13.491
8791.24	668.432	44463.4	2844.91	2.00778e+57	3.61312e+56	1.57302	9.095	3.73	9.095
15.9411	96.7859	320.459	609.848	8.86483e+55	2.76095e+58	2.06738	5.472	19.394	19.394
10000	668.432	51680.6	2844.91	2.02489e+57	3.06535e+56	1.57759	9.122	3.556	9.122
209.657	1647.04	797.692	6259.09	9.06047e+55	1.61455e+58	1.4791	3.913	13.624	13.624
14.0142	4058.38	307.191	14244	7.13559e+53	1.52421e+58	1.36829	1.096	13.032	13.032
238.484	1647.04	839.757	6259.09	1.07552e+56	1.56498e+58	1.45766	4.097	13.571	13.571
8.37083	271.275	259.773	1348.7	1.33164e+55	2.63003e+58	2.01205	3.244	16.444	16.444
26.688	8791.24	380.233	29418.7	5.54743e+53	1.41371e+58	1.28292	0.906	13.493	13.493
15.9411	4058.38	320.459	14244	8.47197e+53	1.52441e+58	1.36849	1.135	13.034	13.034
18.1329	96.7859	334.358	609.848	1.03226e+56	2.70812e+58	2.04385	5.63	19.397	19.397
271.275	1647.04	884.821	6259.09	1.27716e+56	1.50469e+58	1.43148	4.293	13.475	13.475
9.52178	271.275	270.84	1348.7	1.57013e+55	2.62498e+58	2.01015	3.341	16.461	16.461
30.3574	8791.24	397.065	29418.7	6.59124e+53	1.41393e+58	1.28311	0.942	13.494	13.494
18.1329	4058.38	334.358	14244	1.00592e+54	1.52464e+58	1.3687	1.176	13.037	13.037
308.574	1647.04	933.181	6259.09	1.51715e+56	1.43241e+58	1.40018	4.502	13.318	13.318
34.5315	8791.24	414.752	29418.7	7.83223e+53	1.41417e+58	1.28334	0.98	13.496	13.496
20.6261	96.7859	348.925	609.848	1.20064e+56	2.64662e+58	2.01639	5.794	19.39	19.39
10.831	271.275	282.413	1348.7	1.85085e+55	2.61877e+58	2.00779	3.444	16.479	16.479
351.001	1647.04	985.173	6259.09	1.80283e+56	1.34743e+58	1.36383	4.722	13.08	13.08
20.6261	4058.38	348.925	14244	1.19444e+54	1.52487e+58	1.36894	1.22	13.04	13.04
39.2794	8791.24	433.351	29418.7	9.30805e+53	1.41445e+58	1.28359	1.02	13.498	13.498
12.3202	271.275	294.52	1348.7	2.18108e+55	2.61118e+58	2.00487	3.552	16.498	16.498
399.262	1647.04	1041.17	6259.09	2.14278e+56	1.25018e+58	1.32334	4.957	12.736	12.736
23.462	96.7859	364.202	609.848	1.39475e+56	2.57528e+58	1.98446	5.964	19.368	19.368
23.462	4058.38	364.202	14244	1.41833e+54	1.52513e+58	1.36921	1.267	13.043	13.043
454.159	1647.04	1101.59	6259.09	2.54691e+56	1.14289e+58	1.28086	5.206	12.264	12.264
14.0142	271.275	307.191	1348.7	2.56923e+55	2.60192e+58	2.00127	3.666	16.518	16.518
44.6801	8791.24	452.925	29418.7	1.10634e+54	1.41475e+58	1.28388	1.062	13.501	13.501
516.604	1647.04	1313.86	6259.09	3.00748e+56	1.035e+58	1.24201	5.459	11.689	11.689
26.688	4058.38	380.233	14244	1.68428e+54	1.52538e+58	1.36949	1.316	13.047	13.047
26.688	96.7859	380.233	609.848	1.61804e+56	2.49289e+58	1.94748	6.14	19.325	19.325
587.635	1647.04	1563.82	6259.09	3.50945e+56	9.35493e+57	1.21137	5.705	11.069	11.069
50.8234	8791.24	473.542	29418.7	1.31523e+54	1.41509e+58	1.2842	1.106	13.504	13.504
15.9411	271.275	320.459	1348.7	3.02514e+55	2.59066e+58	1.99684	3.786	16.54	16.54
668.432	1647.04	1857.45	6259.09	4.05216e+56	8.46134e+57	1.1899	5.944	10.443	10.443
30.3574	4058.38	397.065	14244	2.00019e+54	1.52564e+58	1.3698	1.368	13.052	13.052
760.338	1647.04	2201.98	6259.09	4.63392e+56	7.67189e+57	1.17752	6.176	9.841	9.841
30.3574	96.7859	397.065	609.848	1.87429e+56	2.39823e+58	1.9049	6.321	19.253	19.253
57.8114	8791.24	495.278	29418.7	1.56387e+54	1.41546e+58	1.28456	1.153	13.508	13.508
864.881	1647.04	2605.84	6259.09	5.25206e+56	6.97814e+57	1.17334	6.4	9.287	9.287
18.1329	271.275	334.358	1348.7	3.56019e+55	2.57701e+58	1.99143	3.911	16.563	16.563
34.5315	4058.38	414.752	14244	2.37549e+54	1.5259e+58	1.37013	1.422	13.057	13.057
983.798	1647.04	3078.78	6259.09	5.90307e+56	6.36587e+57	1.17603	6.615	8.791	8.791
1119.07	1647.04	3632.11	6259.09	6.58269e+56	5.81954e+57	1.18417	6.822	8.357	8.357
34.5315	96.7859	414.752	609.848	2.16761e+56	2.29018e+58	1.85622	6.506	19.143	19.143
1272.93	1647.04	4278.96	6259.09	7.28614e+56	5.32506e+57	1.19641	7.02	7.981	7.981
1447.96	1647.04	5034.51	6259.09	8.00825e+56	4.87104e+57	1.2116	7.21	7.66	7.66
65.7602	8791.24	518.216	29418.7	1.86e+54	1.41585e+58	1.28495	1.203	13.513	13.513
1647.04	1647.04	5916.37	6259.09	8.74373e+56	4.44895e+57	1.22881	7.391	7.385	7.391
1873.5	1647.04	6944.91	6259.09	9.48734e+56	4.05287e+57	1.24731	7.563	7.151	7.563
39.2794	4058.38	433.351	14244	2.82142e+54	1.52613e+58	1.37048	1.48	13.064	13.064
20.6261	271.275	348.925	1348.7	4.18753e+55	2.5605e+58	1.98481	4.042	16.586	16.586
2131.1	1647.04	8143.69	6259.09	1.02336e+57	3.67944e+57	1.26658	7.725	6.941	7.725
2424.12	1647.04	9540	6259.09	1.09761e+57	3.32784e+57	1.28622	7.877	6.744	7.877
2757.42	1647.04	11165.4	6259.09	1.17087e+57	2.99828e+57	1.30596	8.019	6.554	8.019
3136.56	1647.04	13056.3	6259.09	1.24258e+57	2.69112e+57	1.32557	8.15	6.37	8.15
3567.82	1647.04	15254.9	6259.09	1.31229e+57	2.40661e+57	1.34493	8.271	6.189	8.271
74.8019	8791.24	542.449	29418.7	2.21289e+54	1.41627e+58	1.28539	1.256	13.519	13.519
44.6801	4058.38	452.925	14244	3.35135e+54	1.52632e+58	1.37084	1.541	13.071	13.071
39.2794	96.7859	433.351	609.848	2.50242e+56	2.16788e+58	1.80114	6.697	18.983	18.983
4058.38	1647.04	17809.9	6259.09	1.37964e+57	2.14475e+57	1.36396	8.383	6.011	8.383
4616.39	1647.04	20777.5	6259.09	1.44437e+57	1.90523e+57	1.38261	8.487	5.835	8.487
5251.12	1647.04	24222.6	6259.09	1.50631e+57	1.68743e+57	1.40086	8.583	5.661	8.583
5973.12	1647.04	28220.4	6259.09	1.56537e+57	1.4905e+57	1.41873	8.671	5.489	8.671
23.462	271.275	364.202	1348.7	4.92235e+55	2.5406e+58	1.97677	4.18	16.609	16.609
6794.4	1647.04	32857.3	6259.09	1.62151e+57	1.31334e+57	1.4362	8.751	5.319	8.751
50.8234	4058.38	473.542	14244	3.98126e+54	1.52644e+58	1.3712	1.605	13.08	13.08
44.6801	96.7859	452.925	609.848	2.88344e+56	2.03095e+58	1.73963	6.892	18.754	18.754
7728.6	1647.04	38233.3	6259.09	1.67475e+57	1.15473e+57	1.45329	8.826	5.151	8.826
8791.24	1647.04	44463.4	6259.09	1.72512e+57	1.01332e+57	1.46999	8.895	4.985	8.895
85.0869	8791.24	568.076	29418.7	2.63372e+54	1.41669e+58	1.28586	1.312	13.526	13.526
10000	1647.04	51680.6	6259.09	1.77271e+57	8.87747e+56	1.4863	8.958	4.822	8.958
26.688	271.275	380.233	1348.7	5.78215e+55	2.51668e+58	1.96702	4.323	16.632	16.632
96.7859	8791.24	595.211	29418.7	3.13601e+54	1.41711e+58	1.28635	1.371	13.534	13.534
50.8234	96.7859	473.542	609.848	3.31558e+56	1.87982e+58	1.67222	7.09	18.439	18.439
57.8114	4058.38	495.278	14244	4.73027e+54	1.52646e+58	1.37155	1.673	13.09	13.09
30.3574	271.275	397.065	1348.7	6.787e+55	2.48799e+58	1.95523	4.473	16.652	16.652
110.094	8791.24	623.978	29418.7	3.73613e+54	1.41749e+58	1.28687	1.434	13.543	13.543
65.7602	4058.38	518.216	14244	5.62117e+54	1.52633e+58	1.37187	1.744	13.101	13.101
57.8114	96.7859	495.278	609.848	3.8039e+56	1.71616e+58	1.60022	7.291	18.014	18.014
34.5315	271.275	414.752	1348.7	7.95984e+55	2.4537e+58	1.94103	4.629	16.669	16.669
125.231	8791.24	654.514	29418.7	4.45399e+54	1.4178e+58	1.28738	1.501	13.554	13.554
65.7602	96.7859	518.216	609.848	4.3535e+56	1.54331e+58	1.52608	7.494	17.458	17.458
74.8019	4058.38	542.449	14244	6.6814e+54	1.52598e+58	1.37213	1.82	13.115	13.115
39.2794	271.275	433.351	1348.7	9.32685e+55	2.41285e+58	1.92398	4.792	16.679	16.679
142.45	8791.24	686.972	29418.7	5.31392e+54	1.41797e+58	1.28787	1.572	13.568	13.568
74.8019	96.7859	542.449	609.848	4.96934e+56	1.36654e+58	1.45352	7.698	16.755	16.755
85.0869	4058.38	568.076	14244	7.94378e+54	1.52534e+58	1.37229	1.9	13.13	13.13
162.036	8791.24	721.524	29418.7	6.34578e+54	1.41794e+58	1.2883	1.647	13.583	13.583
44.6801	271.275	452.925	1348.7	1.09177e+56	2.36437e+58	1.9036	4.961	16.68	16.68
85.0869	96.7859	568.076	609.848	5.65606e+56	1.1929e+58	1.38747	7.902	15.904	15.904
96.7859	4058.38	595.211	14244	9.44796e+54	1.52429e+58	1.3723	1.985	13.147	13.147
96.7859	96.7859	595.211	609.848	6.41771e+56	1.03008e+58	1.33331	8.105	14.931	14.931
184.315	8791.24	758.36	29418.7	7.58638e+54	1.41757e+58	1.28861	1.728	13.601	13.601
110.094	4058.38	623.978	14244	1.12417e+55	1.52268e+58	1.3721	2.074	13.166	13.166
50.8234	271.275	473.542	1348.7	1.2766e+56	2.30707e+58	1.87934	5.137	16.668	16.668
110.094	96.7859	623.978	609.848	7.25751e+56	8.847e+57	1.29573	8.305	13.887	13.887
125.231	96.7859	654.514	609.848	8.17746e+56	7.60567e+57	1.27744	8.502	12.841	12.841
125.231	4058.38	654.514	14244	1.33827e+55	1.52032e+58	1.37159	2.169	13.187	13.187
57.8114	271.275	495.278	1348.7	1.49094e+56	2.23971e+58	1.85064	5.319	16.636	16.636
209.657	8791.24	797.692	29418.7	9.0813e+54	1.41673e+58	1.28872	1.815	13.621	13.621
142.45	96.7859	686.972	609.848	9.17799e+56	6.58024e+57	1.27871	8.692	11.86	11.86
162.036	96.7859	721.524	609.848	1.02576e+57	5.74698e+57	1.29773	8.874	10.986	10.986
184.315	96.7859	758.36	609.848	1.14123e+57	5.06885e+57	1.33158	9.047	10.24	10.24
65.7602	271.275	518.216	1348.7	1.73898e+56	2.16099e+58	1.81694	5.507	16.577	16.577
142.45	4058.38	686.972	14244	1.59413e+55	1.51696e+58	1.37065	2.271	13.21	13.21
209.657	96.7859	797.692	609.848	1.26355e+57	4.50734e+57	1.37699	9.208	9.621	9.621
238.484	96.7859	839.757	609.848	1.39177e+57	4.02894e+57	1.43081	9.355	9.114	9.355
271.275	96.7859	884.821	609.848	1.52461e+57	3.60765e+57	1.4902	9.485	8.698	9.485
238.484	8791.24	839.757	29418.7	1.08875e+55	1.41519e+58	1.28852	1.908	13.644	13.644
308.574	96.7859	933.181	609.848	1.66005e+57	3.22822e+57	1.55263	9.592	8.325	9.592
351.001	96.7859	985.173	609.848	1.79548e+57	2.88371e+57	1.61578	9.674	7.978	9.674
399.262	96.7859	1041.17	609.848	1.92817e+57	2.56997e+57	1.6776	9.732	7.648	9.732
454.159	96.7859	1101.59	609.848	2.05562e+57	2.28414e+57	1.73639	9.765	7.331	9.765
162.036	4058.38	721.524	14244	1.90031e+55	1.51228e+58	1.36912	2.378	13.235	13.235
74.8019	271.275	542.449	1348.7	2.02538e+56	2.06974e+58	1.77774	5.702	16.48	16.48
516.604	96.7859	1313.86	609.848	2.17058e+57	2.01682e+57	1.78675	9.779	7.032	9.779
587.635	96.7859	1563.82	609.848	2.26434e+57	1.75901e+57	1.8232	9.776	6.74	9.776
668.432	96.7859	1857.45	609.848	2.33619e+57	1.51568e+57	1.84663	9.755	6.448	9.755
271.275	8791.24	884.821	29418.7	1.30764e+55	1.41266e+58	1.28785	2.008	13.669	13.669
760.338	96.7859	2201.98	609.848	2.38729e+57	1.29211e+57	1.8588	9.719	6.153	9.719
864.881	96.7859	2605.84	609.848	2.41972e+57	1.09163e+57	1.86162	9.671	5.856	9.671
983.798	96.7859	3078.78	609.848	2.43598e+57	9.15487e+56	1.85692	9.614	5.557	9.614
1119.07	96.7859	3632.11	609.848	2.43877e+57	7.63307e+56	1.84636	9.553	5.261	9.553
1272.93	96.7859	4278.96	609.848	2.43074e+57	6.33585e+56	1.83143	9.489	4.97	9.489
184.315	4058.38	758.36	14244	2.26729e+55	1.50586e+58	1.3668	2.493	13.26	13.26
1447.96	96.7859	5034.51	609.848	2.41442e+57	5.24175e+56	1.81343	9.425	4.686	9.425
1647.04	96.7859	5916.37	609.848	2.39209e+57	4.32642e+56	1.79346	9.364	4.411	9.364
85.0869	271.275	568.076	1348.7	2.35524e+56	1.965e+58	1.73274	5.902	16.333	16.333
308.574	8791.24	933.181	29418.7	1.57383e+55	1.40872e+58	1.28651	2.117	13.696	13.696
1873.5	96.7859	6944.91	609.848	2.36576e+57	3.56525e+56	1.77244	9.307	4.148	9.307
2131.1	96.7859	8143.69	609.848	2.33715e+57	2.93495e+56	1.75115	9.254	3.897	9.254
2424.12	96.7859	9540	609.848	2.30769e+57	2.41443e+56	1.73023	9.208	3.66	9.208
209.657	4058.38	797.692	14244	2.70794e+55	1.49715e+58	1.36342	2.616	13.286	13.286
2757.42	96.7859	11165.4	609.848	2.27855e+57	1.98525e+56	1.71018	9.17	3.437	9.17
96.7859	271.275	595.211	1348.7	2.73411e+56	1.84636e+58	1.68198	6.108	16.119	16.119
3136.56	96.7859	13056.3	609.848	2.25065e+57	1.63177e+56	1.69139	9.138	3.228	9.138
3567.82	96.7859	15254.9	609.848	2.2247e+57	1.34089e+56	1.67418	9.113	3.031	9.113
351.001	8791.24	985.173	29418.7	1.89886e+55	1.40284e+58	1.2842	2.235	13.724	13.724
4058.38	96.7859	17809.9	609.848	2.2012e+57	1.10169e+56	1.65874	9.096	2.846	9.096
4616.39	96.7859	20777.5	609.848	2.18052e+57	9.05092e+55	1.64522	9.085	2.672	9.085
5251.12	96.7859	24222.6	609.848	2.16288e+57	7.4357e+55	1.63371	9.08	2.509	9.08
238.484	4058.38	839.757	14244	3.23816e+55	1.48547e+58	1.35863	2.747	13.31	13.31
5973.12	96.7859	28220.4	609.848	2.14838e+57	6.10905e+55	1.62422	9.081	2.356	9.081
6794.4	96.7859	32857.3	609.848	2.13702e+57	5.0196e+55	1.61672	9.088	2.212	9.088
110.094	271.275	623.978	1348.7	3.16789e+56	1.71428e+58	1.62607	6.319	15.819	15.819
7728.6	96.7859	38233.3	609.848	2.12874e+57	4.12504e+55	1.61116	9.098	2.078	9.098
8791.24	96.7859	44463.4	609.848	2.12339e+57	3.39051e+55	1.60742	9.113	1.952	9.113
10000	96.7859	51680.6	609.848	2.12078e+57	2.78736e+55	1.60539	9.129	1.833	9.129
399.262	8791.24	1041.17	29418.7	2.29748e+55	1.39425e+58	1.28053	2.363	13.752	13.752
271.275	4058.38	884.821	14244	3.8777e+55	1.46992e+58	1.352	2.888	13.328	13.328
125.231	271.275	654.514	1348.7	3.66282e+56	1.57056e+58	1.56652	6.534	15.412	15.412
454.159	8791.24	1101.59	29418.7	2.78884e+55	1.38197e+58	1.27498	2.503	13.776	13.776
142.45	271.275	686.972	1348.7	4.22527e+56	1.41875e+58	1.50603	6.754	14.882	14.882
308.574	4058.38	933.181	14244	4.65113e+55	1.44941e+58	1.34298	3.04	13.338	13.338
516.604	8791.24	1313.86	29418.7	3.37245e+55	1.36557e+58	1.26733	2.651	13.791	13.791
162.036	271.275	721.524	1348.7	4.86157e+56	1.26426e+58	1.44852	6.977	14.22	14.22
351.001	4058.38	985.173	14244	5.58927e+55	1.42256e+58	1.33091	3.204	13.333	13.333
184.315	271.275	758.36	1348.7	5.5777e+56	1.1139e+58	1.39886	7.201	13.439	13.439
587.635	8791.24	1563.82	29418.7	4.03934e+55	1.34535e+58	1.25777	2.8	13.794	13.794
399.262	4058.38	1041.17	14244	6.7308e+55	1.38773e+58	1.31501	3.382	13.303	13.303
209.657	271.275	797.692	1348.7	6.3789e+56	9.74467e+57	1.36193	7.426	12.574	12.574
238.484	271.275	839.757	1348.7	7.26915e+56	8.5107e+57	1.34138	7.649	11.681	11.681
668.432	8791.24	1857.45	29418.7	4.80004e+55	1.32104e+58	1.24621	2.952	13.781	13.781
454.159	4058.38	1101.59	14244	8.12447e+55	1.34307e+58	1.29443	3.574	13.233	13.233
271.275	271.275	884.821	1348.7	8.25054e+56	7.45874e+57	1.33876	7.869	10.821	10.821
308.574	271.275	933.181	1348.7	9.32257e+56	6.58115e+57	1.3534	8.083	10.041	10.041
760.338	8791.24	2201.98	29418.7	5.66543e+55	1.29238e+58	1.23257	3.108	13.749	13.749
351.001	271.275	985.173	1348.7	1.04814e+57	5.85106e+57	1.38303	8.287	9.369	9.369
516.604	4058.38	1313.86	14244	9.76152e+55	1.28949e+58	1.26981	3.775	13.114	13.114
399.262	271.275	1041.17	1348.7	1.17191e+57	5.23457e+57	1.42457	8.48	8.809	8.809
454.159	271.275	1101.59	1348.7	1.30234e+57	4.69945e+57	1.47474	8.657	8.355	8.657
516.604	271.275	1313.86	1348.7	1.43296e+57	4.22468e+57	1.52704	8.811	7.994	8.811
587.635	271.275	1563.82	1348.7	1.55556e+57	3.78614e+57	1.57405	8.937	7.685	8.937
668.432	271.275	1857.45	1348.7	1.66739e+57	3.37182e+57	1.61373	9.033	7.401	9.033
760.338	271.275	2201.98	1348.7	1.76673e+57	2.98042e+57	1.64548	9.103	7.128	9.103
587.635	4058.38	1563.82	14244	1.16081e+56	1.22981e+58	1.24279	3.977	12.942	12.942
864.881	8791.24	2605.84	29418.7	6.64701e+55	1.2592e+58	1.21682	3.265	13.694	13.694
864.881	271.275	2605.84	1348.7	1.8527e+57	2.6141e+57	1.66942	9.15	6.859	9.15
983.798	271.275	3078.78	1348.7	1.92509e+57	2.27561e+57	1.68612	9.178	6.592	9.178
1119.07	271.275	3632.11	1348.7	1.98426e+57	1.96707e+57	1.69638	9.19	6.325	9.19
668.432	4058.38	1857.45	14244	1.3683e+56	1.16497e+58	1.21409	4.179	12.714	12.714
1272.93	271.275	4278.96	1348.7	2.03105e+57	1.68951e+57	1.7011	9.191	6.057	9.191
1447.96	271.275	5034.51	1348.7	2.0666e+57	1.44285e+57	1.70122	9.184	5.791	9.184
1647.04	271.275	5916.37	1348.7	2.09226e+57	1.22606e+57	1.69769	9.17	5.526	9.17
983.798	8791.24	3078.78	29418.7	7.75695e+55	1.22139e+58	1.19899	3.426	13.612	13.612
1873.5	271.275	6944.91	1348.7	2.10952e+57	1.03737e+57	1.69136	9.153	5.264	9.153
2131.1	271.275	8143.69	1348.7	2.11986e+57	8.7453e+56	1.68304	9.135	5.007	9.135
2424.12	271.275	9540	1348.7	2.12475e+57	7.35025e+56	1.67345	9.118	4.755	9.118
760.338	4058.38	2201.98	14244	1.6004e+56	1.09623e+58	1.1846	4.382	12.428	12.428
2757.42	271.275	11165.4	1348.7	2.12553e+57	6.16256e+56	1.66321	9.102	4.51	9.102
3136.56	271.275	13056.3	1348.7	2.12344e+57	5.15669e+56	1.65284	9.089	4.273	9.089
3567.82	271.275	15254.9	1348.7	2.11955e+57	4.30847e+56	1.6428	9.08	4.045	9.08
1119.07	8791.24	3632.11	29418.7	9.00814e+55	1.179e+58	1.17917	3.591	13.498	13.498
4058.38	271.275	17809.9	1348.7	2.11478e+57	3.59569e+56	1.63343	9.074	3.827	9.074
864.881	4058.38	2605.84	14244	1.85872e+56	1.02513e+58	1.15541	4.586	12.085	12.085
4616.39	271.275	20777.5	1348.7	2.10988e+57	2.99835e+56	1.62502	9.072	3.618	9.072
5251.12	271.275	24222.6	1348.7	2.10545e+57	2.4988e+56	1.61776	9.075	3.419	9.075
5973.12	271.275	28220.4	1348.7	2.10196e+57	2.08163e+56	1.61179	9.081	3.232	9.081
6794.4	271.275	32857.3	1348.7	2.09972e+57	1.73361e+56	1.60719	9.091	3.054	9.091
983.798	4058.38	3078.78	14244	2.14477e+56	9.53391e+57	1.12767	4.791	11.689	11.689
7728.6	271.275	38233.3	1348.7	2.09896e+57	1.44353e+56	1.60398	9.104	2.886	9.104
1272.93	8791.24	4278.96	29418.7	1.04141e+56	1.1322e+58	1.15758	3.76	13.348	13.348
8791.24	271.275	44463.4	1348.7	2.09978e+57	1.2019e+56	1.60216	9.12	2.727	9.12
10000	271.275	51680.6	1348.7	2.10221e+57	1.00071e+56	1.60165	9.138	2.578	9.138
1119.07	4058.38	3632.11	14244	2.45987e+56	8.8272e+57	1.10254	4.997	11.251	11.251
1447.96	8791.24	5034.51	29418.7	1.19891e+56	1.08139e+58	1.13455	3.932	13.158	13.158
1272.93	4058.38	4278.96	14244	2.80515e+56	8.1464e+57	1.08102	5.204	10.782	10.782
1447.96	4058.38	5034.51	14244	3.18153e+56	7.50326e+57	1.06386	5.411	10.299	10.299
1647.04	8791.24	5916.37	29418.7	1.3748e+56	1.02713e+58	1.11053	4.109	12.923	12.923
1647.04	4058.38	5916.37	14244	3.58971e+56	6.90515e+57	1.05154	5.619	9.817	9.817
1873.5	4058.38	6944.91	14244	4.03013e+56	6.35513e+57	1.0442	5.827	9.35	9.35
1873.5	8791.24	6944.91	29418.7	1.57066e+56	9.70224e+57	1.08611	4.289	12.643	12.643
2131.1	4058.38	8143.69	14244	4.50298e+56	5.85258e+57	1.04175	6.034	8.911	8.911
2424.12	4058.38	9540	14244	5.00817e+56	5.39441e+57	1.04392	6.241	8.506	8.506
2131.1	8791.24	8143.69	29418.7	1.78809e+56	9.11633e+57	1.06203	4.475	12.316	12.316
2757.42	4058.38	11165.4	14244	5.54533e+56	4.97612e+57	1.05033	6.448	8.141	8.141
3136.56	4058.38	13056.3	14244	6.11382e+56	4.59278e+57	1.06058	6.653	7.816	7.816
3567.82	4058.38	15254.9	14244	6.71259e+56	4.23957e+57	1.07425	6.856	7.531	7.531
2424.12	8791.24	9540	29418.7	2.02878e+56	8.52456e+57	1.03907	4.664	11.947	11.947
4058.38	4058.38	17809.9	14244	7.34029e+56	3.91219e+57	1.09096	7.057	7.284	7.284
4616.39	4058.38	20777.5	14244	7.99507e+56	3.60695e+57	1.11034	7.255	7.072	7.255
5251.12	4058.38	24222.6	14244	8.67464e+56	3.32083e+57	1.13208	7.449	6.89	7.449
2757.42	8791.24	11165.4	29418.7	2.29446e+56	7.9384e+57	1.01806	4.858	11.54	11.54
5973.12	4058.38	28220.4	14244	9.3756e+56	3.05196e+57	1.15586	7.635	6.726	7.635
6794.4	4058.38	32857.3	14244	1.00932e+57	2.7996e+57	1.18135	7.813	6.572	7.813
7728.6	4058.38	38233.3	14244	1.08222e+57	2.56332e+57	1.20821	7.982	6.426	7.982
8791.24	4058.38	44463.4	14244	1.15566e+57	2.34277e+57	1.23611	8.141	6.285	8.141
3136.56	8791.24	13056.3	29418.7	2.5869e+56	7.3688e+57	0.999821	5.057	11.103	11.103
10000	4058.38	51680.6	14244	1.22906e+57	2.13756e+57	1.26468	8.288	6.148	8.288
3567.82	8791.24	15254.9	29418.7	2.90788e+56	6.82523e+57	0.985055	5.26	10.649	10.649
4058.38	8791.24	17809.9	29418.7	3.25913e+56	6.31485e+57	0.974323	5.466	10.188	10.188
4616.39	8791.24	20777.5	29418.7	3.64232e+56	5.84215e+57	0.968005	5.677	9.735	9.735
5251.12	8791.24	24222.6	29418.7	4.05895e+56	5.40896e+57	0.966298	5.89	9.299	9.299
5973.12	8791.24	28220.4	29418.7	4.51025e+56	5.01479e+57	0.96923	6.105	8.891	8.891
6794.4	8791.24	32857.3	29418.7	4.99709e+56	4.65746e+57	0.976692	6.323	8.515	8.515
7728.6	8791.24	38233.3	29418.7	5.51982e+56	4.33363e+57	0.988468	6.54	8.177	8.177
8791.24	8791.24	44463.4	29418.7	6.07815e+56	4.03947e+57	1.00427	6.756	7.878	7.878
10000	8791.24	51680.6	29418.7	6.67106e+56	3.77096e+57	1.02374	6.97	7.617	7.617
5	10000	220.077	33247.5	4.93554e+52	1.40672e+58	1.27534	0.547	13.619	13.619
5.68748	10000	229.361	33247.5	5.85426e+52	1.40675e+58	1.27537	0.563	13.619	13.619
6.46948	10000	239.057	33247.5	6.94593e+52	1.40678e+58	1.27539	0.581	13.619	13.619
7.359	10000	249.187	33247.5	8.24323e+52	1.40682e+58	1.27543	0.599	13.619	13.619
8.37083	10000	259.773	33247.5	9.78485e+52	1.40686e+58	1.27547	0.618	13.619	13.619
9.52178	10000	270.84	33247.5	1.16166e+53	1.40692e+58	1.27552	0.638	13.619	13.619
10.831	10000	282.413	33247.5	1.37932e+53	1.40698e+58	1.27557	0.66	13.62	13.62
12.3202	10000	294.52	33247.5	1.63795e+53	1.40705e+58	1.27563	0.683	13.62	13.62
14.0142	10000	307.191	33247.5	1.94525e+53	1.40713e+58	1.2757	0.707	13.62	13.62
15.9411	10000	320.459	33247.5	2.31041e+53	1.40723e+58	1.27579	0.733	13.621	13.621
18.1329	10000	334.358	33247.5	2.74438e+53	1.40734e+58	1.27589	0.76	13.621	13.621
20.6261	10000	348.925	33247.5	3.26007e+53	1.40746e+58	1.276	0.788	13.622	13.622
23.462	10000	364.202	33247.5	3.87297e+53	1.40761e+58	1.27613	0.819	13.622	13.622
26.688	10000	380.233	33247.5	4.60145e+53	1.40778e+58	1.27628	0.851	13.623	13.623
30.3574	10000	397.065	33247.5	5.46753e+53	1.40798e+58	1.27646	0.884	13.625	13.625
34.5315	10000	414.752	33247.5	6.49723e+53	1.4082e+58	1.27666	0.92	13.626	13.626
39.2794	10000	433.351	33247.5	7.72187e+53	1.40845e+58	1.27689	0.958	13.628	13.628
44.6801	10000	452.925	33247.5	9.17876e+53	1.40873e+58	1.27715	0.997	13.63	13.63
50.8234	10000	473.542	33247.5	1.09124e+54	1.40905e+58	1.27744	1.039	13.633	13.633
57.8114	10000	495.278	33247.5	1.29763e+54	1.4094e+58	1.27777	1.083	13.636	13.636
65.7602	10000	518.216	33247.5	1.54346e+54	1.40979e+58	1.27814	1.13	13.64	13.64
74.8019	10000	542.449	33247.5	1.83645e+54	1.41021e+58	1.27855	1.18	13.645	13.645
85.0869	10000	568.076	33247.5	2.18592e+54	1.41065e+58	1.279	1.232	13.65	13.65
96.7859	10000	595.211	33247.5	2.60307e+54	1.41111e+58	1.27949	1.288	13.657	13.657
110.094	10000	623.978	33247.5	3.10155e+54	1.41157e+58	1.28001	1.347	13.665	13.665
125.231	10000	654.514	33247.5	3.69798e+54	1.41199e+58	1.28056	1.41	13.675	13.675
142.45	10000	686.972	33247.5	4.41259e+54	1.41234e+58	1.2811	1.476	13.687	13.687
162.036	10000	721.524	33247.5	5.27029e+54	1.41257e+58	1.28162	1.548	13.7	13.7
184.315	10000	758.36	33247.5	6.30177e+54	1.41257e+58	1.28207	1.624	13.716	13.716
209.657	10000	797.692	33247.5	7.54512e+54	1.41224e+58	1.28239	1.706	13.734	13.734
238.484	10000	839.757	33247.5	9.04792e+54	1.4114e+58	1.2825	1.793	13.755	13.755
271.275	10000	884.821	33247.5	1.08699e+55	1.40982e+58	1.28227	1.888	13.779	13.779
308.574	10000	933.181	33247.5	1.30869e+55	1.40716e+58	1.28153	1.99	13.805	13.805
351.001	10000	985.173	33247.5	1.57953e+55	1.40298e+58	1.28003	2.101	13.833	13.833
399.262	10000	1041.17	33247.5	1.91195e+55	1.39665e+58	1.27745	2.222	13.862	13.862
454.159	10000	1101.59	33247.5	2.32206e+55	1.38733e+58	1.27335	2.355	13.889	13.889
516.604	10000	1313.86	33247.5	2.80967e+55	1.3746e+58	1.26748	2.494	13.912	13.912
587.635	10000	1563.82	33247.5	3.36756e+55	1.35859e+58	1.25996	2.635	13.925	13.925
668.432	10000	1857.45	33247.5	4.00484e+55	1.33902e+58	1.25068	2.779	13.927	13.927
760.338	10000	2201.98	33247.5	4.73103e+55	1.31562e+58	1.23952	2.926	13.914	13.914
864.881	10000	2605.84	33247.5	5.55627e+55	1.28812e+58	1.22641	3.076	13.885	13.885
983.798	10000	3078.78	33247.5	6.49139e+55	1.25633e+58	1.21128	3.229	13.834	13.834
1119.07	10000	3632.11	33247.5	7.54796e+55	1.22012e+58	1.19414	3.386	13.757	13.757
1272.93	10000	4278.96	33247.5	8.73832e+55	1.17948e+58	1.17507	3.547	13.651	13.651
1447.96	10000	5034.51	33247.5	1.00756e+56	1.13455e+58	1.15423	3.712	13.511	13.511
1647.04	10000	5916.37	33247.5	1.15736e+56	1.08563e+58	1.1319	3.881	13.332	13.332
1873.5	10000	6944.91	33247.5	1.32472e+56	1.0332e+58	1.10848	4.054	13.111	13.111
2131.1	10000	8143.69	33247.5	1.51119e+56	9.7794e+57	1.0845	4.233	12.846	12.846
2424.12	10000	9540	33247.5	1.7184e+56	9.20735e+57	1.06062	4.416	12.534	12.534
2757.42	10000	11165.4	33247.5	1.94809e+56	8.626e+57	1.03758	4.603	12.178	12.178
3136.56	10000	13056.3	33247.5	2.20201e+56	8.04637e+57	1.01621	4.796	11.782	11.782
3567.82	10000	15254.9	33247.5	2.48204e+56	7.47944e+57	0.997326	4.994	11.354	11.354
4058.38	10000	17809.9	33247.5	2.79002e+56	6.9351e+57	0.981669	5.196	10.903	10.903
4616.39	10000	20777.5	33247.5	3.12782e+56	6.42139e+57	0.969873	5.402	10.441	10.441
5251.12	10000	24222.6	33247.5	3.49722e+56	5.94383e+57	0.962398	5.613	9.981	9.981
5973.12	10000	28220.4	33247.5	3.89982e+56	5.50528e+57	0.959522	5.827	9.535	9.535
6794.4	10000	32857.3	33247.5	4.33698e+56	5.10614e+57	0.961342	6.043	9.112	9.112
7728.6	10000	38233.3	33247.5	4.80966e+56	4.7448e+57	0.9678	6.261	8.721	8.721
8791.24	10000	44463.4	33247.5	5.3183e+56	4.41833e+57	0.978709	6.479	8.366	8.366
10000	10000	51680.6	33247.5	5.86267e+56	4.12296e+57	0.993786	6.696	8.05	8.05


==> anc/n4_mb300_eos2.txt <==
# p^c	p_DM^c	e_OM^c	e_OM^c	A_OM	A_DM	M_ges / 1.476515	r_OM	r_DM	r
# pressure in MeV/fm^3, energy density in MeV/fm^3, A = total OM/DM particle number, mass in solar mass and radii in km
 5	1873.5	183.959	7026.17	5.92905e+53	1.75519e+58	1.52038	1.292	13.229	13.229
5	308.574	183.959	1496.19	6.5409e+54	2.58035e+58	1.98566	2.903	16.082	16.082
5	4616.39	183.959	16055.7	1.64943e+53	1.49575e+58	1.34784	0.839	13.057	13.057
5	110.094	183.959	671.028	2.16353e+55	2.95724e+58	2.15808	4.369	18.832	18.832
5	760.338	183.959	3176.49	2.03992e+54	2.14317e+58	1.75103	1.958	14.283	14.283
5	39.2794	183.959	321.371	5.8176e+55	2.92634e+58	2.08741	6.184	21.928	21.928
5	14.0142	183.959	163.615	1.21742e+56	2.28516e+58	1.66709	8.144	24.58	24.58
5	5	183.959	87.6168	2.00157e+56	1.1774e+58	0.972267	10.016	24.954	24.954
5.68748	1873.5	190.122	7026.17	7.04216e+53	1.75532e+58	1.52051	1.333	13.231	13.231
5.68748	4616.39	190.122	16055.7	1.95992e+53	1.49583e+58	1.34791	0.866	13.057	13.057
5.68748	308.574	190.122	1496.19	7.74196e+54	2.57823e+58	1.98493	2.991	16.092	16.092
5.68748	760.338	190.122	3176.49	2.42028e+54	2.14304e+58	1.7511	2.019	14.287	14.287
5.68748	110.094	190.122	671.028	2.54666e+55	2.94511e+58	2.15285	4.491	18.849	18.849
5.68748	39.2794	190.122	321.371	6.78277e+55	2.88469e+58	2.06791	6.333	21.93	21.93
6.46948	1873.5	196.51	7026.17	8.37175e+53	1.75545e+58	1.52065	1.376	13.233	13.233
6.46948	4616.39	196.51	16055.7	2.33096e+53	1.49592e+58	1.34798	0.895	13.058	13.058
6.46948	760.338	196.51	3176.49	2.87407e+54	2.14281e+58	1.75115	2.085	14.292	14.292
5.68748	14.0142	190.122	163.615	1.40148e+56	2.19066e+58	1.62011	8.293	24.457	24.457
6.46948	308.574	196.51	1496.19	9.17123e+54	2.57554e+58	1.98399	3.084	16.103	16.103
5.68748	5	190.122	87.6168	2.27431e+56	1.044e+58	0.905594	10.127	24.221	24.221
7.359	1873.5	203.133	7026.17	9.95942e+53	1.75558e+58	1.52079	1.423	13.235	13.235
7.359	4616.39	203.133	16055.7	2.77422e+53	1.49602e+58	1.34807	0.926	13.058	13.058
6.46948	110.094	196.51	671.028	2.99987e+55	2.93053e+58	2.14657	4.621	18.865	18.865
6.46948	39.2794	196.51	321.371	7.91344e+55	2.83607e+58	2.04523	6.491	21.924	21.924
7.359	760.338	203.133	3176.49	3.41527e+54	2.14245e+58	1.75116	2.154	14.298	14.298
7.359	308.574	203.133	1496.19	1.0871e+55	2.57216e+58	1.98277	3.184	16.115	16.115
8.37083	4616.39	210.002	16055.7	3.30368e+53	1.49613e+58	1.34817	0.958	13.059	13.059
8.37083	1873.5	210.002	7026.17	1.18548e+54	1.7557e+58	1.52095	1.473	13.238	13.238
6.46948	14.0142	196.51	163.615	1.61459e+56	2.08383e+58	1.56731	8.451	24.286	24.286
6.46948	5	196.51	87.6168	2.58687e+56	9.06326e+57	0.838999	10.247	23.278	23.278
7.359	110.094	203.133	671.028	3.53544e+55	2.91304e+58	2.13904	4.759	18.882	18.882
8.37083	760.338	210.002	3176.49	4.0605e+54	2.14193e+58	1.75112	2.228	14.305	14.305
8.37083	308.574	210.002	1496.19	1.28914e+55	2.56794e+58	1.98122	3.29	16.128	16.128
7.359	39.2794	203.133	321.371	9.23573e+55	2.77949e+58	2.01892	6.658	21.908	21.908
9.52178	4616.39	217.13	16055.7	3.93603e+53	1.49625e+58	1.34828	0.993	13.06	13.06
9.52178	1873.5	217.13	7026.17	1.41173e+54	1.7558e+58	1.52112	1.526	13.241	13.241
9.52178	760.338	217.13	3176.49	4.82957e+54	2.14119e+58	1.75102	2.307	14.312	14.312
8.37083	110.094	210.002	671.028	4.16771e+55	2.89211e+58	2.13005	4.906	18.898	18.898
7.359	5	203.133	87.6168	2.94397e+56	7.69724e+57	0.776381	10.376	22.099	22.099
7.359	14.0142	203.133	163.615	1.86072e+56	1.96399e+58	1.50848	8.618	24.054	24.054
10.831	4616.39	224.53	16055.7	4.69124e+53	1.49639e+58	1.3484	1.03	13.061	13.061
9.52178	308.574	217.13	1496.19	1.52919e+55	2.56267e+58	1.97925	3.403	16.142	16.142
10.831	1873.5	224.53	7026.17	1.68178e+54	1.75589e+58	1.52128	1.582	13.245	13.245
8.37083	39.2794	210.002	321.371	1.07796e+56	2.71383e+58	1.98848	6.835	21.878	21.878
10.831	760.338	224.53	3176.49	5.74609e+54	2.14019e+58	1.75082	2.391	14.321	14.321
12.3202	4616.39	232.216	16055.7	5.59319e+53	1.49654e+58	1.34854	1.07	13.063	13.063
9.52178	110.094	217.13	671.028	4.91343e+55	2.86712e+58	2.11932	5.062	18.912	18.912
8.37083	5	210.002	87.6168	3.35076e+56	6.40953e+57	0.722638	10.514	20.687	20.687
12.3202	1873.5	232.216	7026.17	2.00409e+54	1.75594e+58	1.52145	1.642	13.249	13.249
10.831	308.574	224.53	1496.19	1.81426e+55	2.55615e+58	1.97679	3.523	16.157	16.157
8.37083	14.0142	210.002	163.615	2.14434e+56	1.83087e+58	1.44374	8.795	23.742	23.742
12.3202	760.338	232.216	3176.49	6.83814e+54	2.13885e+58	1.75051	2.481	14.33	14.33
14.0142	4616.39	240.205	16055.7	6.67046e+53	1.4967e+58	1.34869	1.112	13.064	13.064
9.52178	39.2794	217.13	321.371	1.25792e+56	2.63793e+58	1.95341	7.021	21.828	21.828
14.0142	1873.5	240.205	7026.17	2.38878e+54	1.75593e+58	1.52162	1.706	13.254	13.254
9.52178	5	217.13	87.6168	3.81279e+56	5.26797e+57	0.682756	10.661	19.103	19.103
10.831	110.094	224.53	671.028	5.79213e+55	2.83735e+58	2.10655	5.226	18.923	18.923
12.3202	308.574	232.216	1496.19	2.15268e+55	2.54808e+58	1.9737	3.65	16.172	16.172
15.9411	4616.39	248.512	16055.7	7.9573e+53	1.49687e+58	1.34886	1.156	13.066	13.066
14.0142	760.338	240.205	3176.49	8.13922e+54	2.13707e+58	1.75003	2.575	14.34	14.34
9.52178	14.0142	217.13	163.615	2.47036e+56	1.68492e+58	1.37367	8.98	23.327	23.327
15.9411	1873.5	248.512	7026.17	2.84797e+54	1.75585e+58	1.52177	1.774	13.259	13.259
10.831	5	224.53	87.6168	4.33597e+56	4.31962e+57	0.660382	10.818	17.459	17.459
10.831	39.2794	224.53	321.371	1.46733e+56	2.55055e+58	1.9132	7.217	21.753	21.753
14.0142	308.574	240.205	1496.19	2.55424e+55	2.53814e+58	1.96986	3.785	16.188	16.188
12.3202	110.094	232.216	671.028	6.8265e+55	2.80198e+58	2.09138	5.401	18.93	18.93
15.9411	760.338	248.512	3176.49	9.68917e+54	2.13474e+58	1.74936	2.676	14.352	14.352
18.1329	4616.39	257.157	16055.7	9.49471e+53	1.49705e+58	1.34905	1.203	13.069	13.069
18.1329	1873.5	257.157	7026.17	3.39613e+54	1.75567e+58	1.5219	1.846	13.266	13.266
12.3202	5	232.216	87.6168	4.92651e+56	3.57563e+57	0.656776	10.982	15.89	15.89
15.9411	308.574	248.512	1496.19	3.03054e+55	2.52594e+58	1.9651	3.927	16.205	16.205
10.831	14.0142	224.53	163.615	2.84423e+56	1.52769e+58	1.29962	9.175	22.781	22.781
12.3202	39.2794	232.216	321.371	1.71059e+56	2.45053e+58	1.86736	7.423	21.643	21.643
18.1329	760.338	257.157	3176.49	1.15355e+55	2.13173e+58	1.74842	2.783	14.364	14.364
20.6261	4616.39	266.159	16055.7	1.13319e+54	1.49724e+58	1.34926	1.254	13.072	13.072
14.0142	5	240.205	87.6168	5.5909e+56	3.01439e+57	0.670975	11.155	14.499	14.499
20.6261	1873.5	266.159	7026.17	4.05059e+54	1.75534e+58	1.52199	1.923	13.273	13.273
14.0142	110.094	240.205	671.028	8.04288e+55	2.76006e+58	2.07342	5.584	18.93	18.93
18.1329	308.574	257.157	1496.19	3.59526e+55	2.511e+58	1.95922	4.079	16.221	16.221
15.9411	5	248.512	87.6168	6.33573e+56	2.5979e+57	0.700867	11.333	13.333	13.333
23.462	4616.39	275.541	16055.7	1.35279e+54	1.49743e+58	1.34948	1.307	13.075	13.075
20.6261	760.338	266.159	3176.49	1.37349e+55	2.12786e+58	1.74715	2.897	14.378	14.378
12.3202	14.0142	232.216	163.615	3.27184e+56	1.36227e+58	1.22397	9.379	22.075	22.075
23.462	1873.5	275.541	7026.17	4.83215e+54	1.75482e+58	1.52202	2.004	13.281	13.281
18.1329	5	257.157	87.6168	7.16761e+56	2.2872e+57	0.744214	11.519	12.392	12.392
14.0142	39.2794	240.205	321.371	1.99261e+56	2.33681e+58	1.81555	7.639	21.487	21.487
20.6261	5	266.159	87.6168	8.09298e+56	2.0498e+57	0.799156	11.708	11.649	11.708
20.6261	308.574	266.159	1496.19	4.26451e+55	2.49278e+58	1.95199	4.239	16.236	16.236
15.9411	110.094	248.512	671.028	9.47173e+55	2.71055e+58	2.05221	5.777	18.921	18.921
23.462	5	275.541	87.6168	9.11791e+56	1.86102e+57	0.864291	11.9	11.071	11.9
26.688	4616.39	285.327	16055.7	1.61538e+54	1.49762e+58	1.34971	1.364	13.079	13.079
23.462	760.338	275.541	3176.49	1.63547e+55	2.12292e+58	1.74547	3.017	14.392	14.392
26.688	1873.5	285.327	7026.17	5.76573e+54	1.75405e+58	1.52197	2.091	13.29	13.29
26.688	5	285.327	87.6168	1.02477e+57	1.70276e+57	0.938567	12.088	10.623	12.088
14.0142	14.0142	240.205	163.615	3.75961e+56	1.19364e+58	1.15044	9.591	21.184	21.184
30.3574	5	295.544	87.6168	1.14853e+57	1.56306e+57	1.02114	12.268	10.253	12.268
15.9411	39.2794	248.512	321.371	2.31892e+56	2.20868e+58	1.75764	7.865	21.271	21.271
23.462	308.574	275.541	1496.19	5.05731e+55	2.4706e+58	1.94314	4.407	16.248	16.248
18.1329	110.094	257.157	671.028	1.11482e+56	2.65227e+58	2.02727	5.981	18.899	18.899
34.5315	5	306.22	87.6168	1.2829e+57	1.43576e+57	1.11117	12.439	9.923	12.439
30.3574	4616.39	295.544	16055.7	1.92951e+54	1.49778e+58	1.34996	1.425	13.083	13.083
39.2794	5	317.39	87.6168	1.4273e+57	1.31781e+57	1.20776	12.6	9.614	12.6
26.688	760.338	285.327	3176.49	1.94757e+55	2.11665e+58	1.74325	3.144	14.408	14.408
30.3574	1873.5	295.544	7026.17	6.8813e+54	1.75295e+58	1.52181	2.182	13.3	13.3
44.6801	5	329.088	87.6168	1.58087e+57	1.20776e+57	1.30987	12.748	9.315	12.748
15.9411	14.0142	248.512	163.615	4.31436e+56	1.02867e+58	1.08402	9.811	20.101	20.101
50.8234	5	341.354	87.6168	1.74247e+57	1.10476e+57	1.41637	12.883	9.025	12.883
26.688	308.574	285.327	1496.19	5.99603e+55	2.4437e+58	1.93234	4.585	16.257	16.257
18.1329	39.2794	257.157	321.371	2.69565e+56	2.06598e+58	1.69391	8.099	20.978	20.978
34.5315	4616.39	306.22	16055.7	2.3055e+54	1.49792e+58	1.35021	1.489	13.089	13.089
57.8114	5	354.233	87.6168	1.91076e+57	1.00823e+57	1.52602	13.005	8.74	13.005
34.5315	1873.5	306.22	7026.17	8.2149e+54	1.75142e+58	1.52148	2.28	13.312	13.312
30.3574	760.338	295.544	3176.49	2.31938e+55	2.10873e+58	1.74036	3.279	14.424	14.424
20.6261	110.094	266.159	671.028	1.31127e+56	2.58397e+58	1.99809	6.194	18.858	18.858
65.7602	5	367.774	87.6168	2.08422e+57	9.17738e+56	1.63756	13.111	8.459	13.111
74.8019	5	382.032	87.6168	2.26122e+57	8.33001e+56	1.74968	13.202	8.181	13.202
18.1329	14.0142	257.157	163.615	4.94332e+56	8.75176e+57	1.03044	10.038	18.849	18.849
85.0869	5	397.069	87.6168	2.44004e+57	7.53786e+56	1.86111	13.277	7.905	13.277
30.3574	308.574	295.544	1496.19	7.107e+55	2.41119e+58	1.91923	4.773	16.26	16.26
39.2794	4616.39	317.39	16055.7	2.75582e+54	1.49799e+58	1.35046	1.557	13.095	13.095
39.2794	1873.5	317.39	7026.17	9.81003e+54	1.74931e+58	1.52093	2.383	13.325	13.325
96.7859	5	412.952	87.6168	2.61887e+57	6.79909e+56	1.97062	13.335	7.632	13.335
34.5315	760.338	306.22	3176.49	2.76241e+55	2.09876e+58	1.73665	3.422	14.439	14.439
20.6261	39.2794	266.159	321.371	3.12954e+56	1.90951e+58	1.62527	8.343	20.585	20.585
110.094	5	429.759	87.6168	2.79593e+57	6.11212e+56	2.07705	13.378	7.361	13.378
23.462	110.094	275.541	671.028	1.54115e+56	2.50436e+58	1.96417	6.417	18.792	18.792
125.231	5	447.575	87.6168	2.96945e+57	5.47548e+56	2.17937	13.405	7.093	13.405
20.6261	14.0142	266.159	163.615	5.65401e+56	7.40114e+57	0.99493	10.271	17.495	17.495
142.45	5	502.076	87.6168	3.12903e+57	4.82451e+56	2.27099	13.413	6.81	13.413
162.036	5	576.514	87.6168	3.25038e+57	4.10656e+56	2.33774	13.391	6.482	13.391
34.5315	308.574	306.22	1496.19	8.42117e+55	2.37204e+58	1.90338	4.971	16.253	16.253
44.6801	1873.5	329.088	7026.17	1.17192e+55	1.74648e+58	1.52009	2.492	13.338	13.338
44.6801	4616.39	329.088	16055.7	3.2956e+54	1.49798e+58	1.35069	1.629	13.102	13.102
184.315	5	661.803	87.6168	3.33381e+57	3.43212e+56	2.38168	13.336	6.125	13.336
39.2794	760.338	317.39	3176.49	3.29042e+55	2.08628e+58	1.7319	3.573	14.454	14.454
209.657	5	759.504	87.6168	3.38372e+57	2.84672e+56	2.4064	13.251	5.762	13.251
238.484	5	871.402	87.6168	3.40522e+57	2.35575e+56	2.41536	13.143	5.409	13.143
23.462	14.0142	275.541	163.615	6.45409e+56	6.27544e+57	0.980801	10.509	16.135	16.135
23.462	39.2794	275.541	321.371	3.62797e+56	1.74145e+58	1.55357	8.595	20.071	20.071
271.275	5	999.536	87.6168	3.40336e+57	1.94738e+56	2.41158	13.017	5.076	13.017
26.688	110.094	285.327	671.028	1.80976e+56	2.41219e+58	1.92505	6.651	18.692	18.692
308.574	5	1146.23	87.6168	3.38266e+57	1.60832e+56	2.39767	12.878	4.762	12.878
50.8234	1873.5	341.354	7026.17	1.40062e+55	1.7427e+58	1.51886	2.609	13.353	13.353
39.2794	308.574	317.39	1496.19	9.97492e+55	2.32512e+58	1.88434	5.179	16.233	16.233
351.001	5	1314.16	87.6168	3.34708e+57	1.32724e+56	2.37584	12.73	4.466	12.73
50.8234	4616.39	341.354	16055.7	3.94323e+54	1.49783e+58	1.35089	1.707	13.11	13.11
399.262	5	1506.35	87.6168	3.29998e+57	1.09453e+56	2.3479	12.577	4.188	12.577
44.6801	760.338	329.088	3176.49	3.91987e+55	2.07071e+58	1.72587	3.734	14.467	14.467
26.688	14.0142	285.327	163.615	7.35122e+56	5.37721e+57	0.988789	10.751	14.864	14.864
454.159	5	1726.27	87.6168	3.24424e+57	9.02091e+55	2.31538	12.423	3.926	12.423
516.604	5	1977.88	87.6168	3.18227e+57	7.43104e+55	2.27956	12.269	3.68	12.269
26.688	39.2794	285.327	321.371	4.19892e+56	1.56577e+58	1.48188	8.855	19.414	19.414
30.3574	14.0142	295.544	163.615	8.3528e+56	4.67878e+57	1.0175	10.995	13.747	13.747
587.635	5	2265.72	87.6168	3.1161e+57	6.11871e+55	2.24149	12.118	3.449	12.118
57.8114	1873.5	354.233	7026.17	1.67484e+55	1.7377e+58	1.51713	2.734	13.368	13.368
668.432	5	2594.94	87.6168	3.04741e+57	5.03628e+55	2.20205	11.972	3.232	11.972
30.3574	110.094	295.544	671.028	2.12311e+56	2.30638e+58	1.88045	6.896	18.547	18.547
57.8114	4616.39	354.233	16055.7	4.72115e+54	1.49749e+58	1.35102	1.789	13.12	13.12
760.338	5	2971.44	87.6168	2.97763e+57	4.14404e+55	2.16198	11.832	3.029	11.832
44.6801	308.574	329.088	1496.19	1.18109e+56	2.26917e+58	1.86163	5.399	16.194	16.194
34.5315	14.0142	306.22	163.615	9.4657e+56	4.13852e+57	1.06449	11.24	12.81	12.81
50.8234	760.338	341.354	3176.49	4.67055e+55	2.05135e+58	1.71826	3.904	14.477	14.477
864.881	5	3401.96	87.6168	2.9079e+57	3.40898e+55	2.12189	11.7	2.838	11.7
983.798	5	3894.16	87.6168	2.8392e+57	2.80369e+55	2.0823	11.576	2.659	11.576
39.2794	14.0142	317.39	163.615	1.06959e+57	3.71419e+57	1.1271	11.485	12.05	12.05
1119.07	5	4456.83	87.6168	2.77231e+57	2.30546e+55	2.04364	11.462	2.491	11.462
30.3574	39.2794	295.544	321.371	4.85089e+56	1.38839e+58	1.41463	9.123	18.603	18.603
1272.93	5	5099.96	87.6168	2.70788e+57	1.89549e+55	2.00627	11.357	2.333	11.357
65.7602	1873.5	367.774	7026.17	2.00402e+55	1.73116e+58	1.51473	2.866	13.384	13.384
44.6801	14.0142	329.088	163.615	1.20481e+57	3.36953e+57	1.20293	11.726	11.448	11.726
1447.96	5	5834.96	87.6168	2.64643e+57	1.55824e+55	1.97048	11.263	2.186	11.263
65.7602	4616.39	367.774	16055.7	5.65686e+54	1.49689e+58	1.35105	1.877	13.131	13.131
57.8114	760.338	354.233	3176.49	5.56624e+55	2.02739e+58	1.70875	4.084	14.48	14.48
1647.04	5	6674.88	87.6168	2.58838e+57	1.28088e+55	1.93652	11.179	2.048	11.179
50.8234	308.574	341.354	1496.19	1.39793e+56	2.2029e+58	1.83478	5.63	16.129	16.129
34.5315	110.094	306.22	671.028	2.48799e+56	2.18626e+58	1.83036	7.15	18.343	18.343
50.8234	14.0142	341.354	163.615	1.35253e+57	3.07572e+57	1.2899	11.96	10.977	11.96
1873.5	5	7634.57	87.6168	2.53407e+57	1.05281e+55	1.90461	11.106	1.918	11.106
2131.1	5	8730.97	87.6168	2.48375e+57	8.65315e+54	1.87491	11.043	1.797	11.043
57.8114	14.0142	354.233	163.615	1.51259e+57	2.81255e+57	1.38617	12.18	10.586	12.18
2424.12	5	9983.45	87.6168	2.43761e+57	7.11185e+54	1.84755	10.992	1.683	10.992
34.5315	39.2794	306.22	321.371	5.59285e+56	1.21678e+58	1.35731	9.396	17.647	17.647
2757.42	5	11414.1	87.6168	2.39579e+57	5.84497e+54	1.82264	10.951	1.576	10.951
65.7602	14.0142	367.774	163.615	1.68391e+57	2.5703e+57	1.48989	12.382	10.23	12.382
74.8019	1873.5	382.032	7026.17	2.39975e+55	1.72263e+58	1.51149	3.007	13.399	13.399
3136.56	5	13048	87.6168	2.35839e+57	4.80375e+54	1.80027	10.92	1.476	10.92
74.8019	14.0142	382.032	163.615	1.86465e+57	2.34496e+57	1.59916	12.563	9.891	12.563
65.7602	760.338	367.774	3176.49	6.63562e+55	1.99786e+58	1.69692	4.276	14.474	14.474
74.8019	4616.39	382.032	16055.7	6.78421e+54	1.4959e+58	1.35094	1.97	13.143	13.143
57.8114	308.574	354.233	1496.19	1.65386e+56	2.12507e+58	1.80341	5.873	16.028	16.028
3567.82	5	14913.9	87.6168	2.32543e+57	3.94803e+54	1.78047	10.9	1.383	10.9
85.0869	14.0142	397.069	163.615	2.05254e+57	2.13454e+57	1.71195	12.721	9.563	12.721
39.2794	110.094	317.39	671.028	2.91203e+56	2.05186e+58	1.77528	7.415	18.062	18.062
4058.38	5	17044.5	87.6168	2.29694e+57	3.24479e+54	1.76328	10.889	1.295	10.889
4616.39	5	19477.2	87.6168	2.27286e+57	2.66687e+54	1.74871	10.886	1.213	10.886
96.7859	14.0142	412.952	163.615	2.24508e+57	1.9378e+57	1.82623	12.855	9.242	12.855
39.2794	39.2794	317.39	321.371	6.43401e+56	1.05863e+58	1.31568	9.676	16.582	16.582
5251.12	5	22254.5	87.6168	2.25312e+57	2.19195e+54	1.73672	10.892	1.136	10.892
110.094	14.0142	429.759	163.615	2.43965e+57	1.75395e+57	1.94007	12.966	8.926	12.966
5973.12	5	25425	87.6168	2.23762e+57	1.80167e+54	1.72727	10.906	1.064	10.906
85.0869	1873.5	397.069	7026.17	2.87628e+55	1.71159e+58	1.50715	3.158	13.411	13.411
6794.4	5	29044	87.6168	2.22622e+57	1.48094e+54	1.7203	10.926	0.997	10.926
125.231	14.0142	447.575	163.615	2.63363e+57	1.5824e+57	2.05166	13.054	8.614	13.054
74.8019	760.338	382.032	3176.49	7.91332e+55	1.96165e+58	1.68234	4.479	14.455	14.455
85.0869	4616.39	397.069	16055.7	8.14508e+54	1.49439e+58	1.3506	2.07	13.157	13.157
7728.6	5	33174.7	87.6168	2.21874e+57	1.21736e+54	1.71572	10.952	0.934	10.952
65.7602	308.574	367.774	1496.19	1.95573e+56	2.03466e+58	1.76735	6.128	15.88	15.88
142.45	14.0142	502.076	163.615	2.81745e+57	1.41318e+57	2.1543	13.117	8.3	13.117
8791.24	5	37888.9	87.6168	2.21498e+57	1.00074e+54	1.7134	10.984	0.875	10.984
44.6801	39.2794	329.088	321.371	7.38368e+56	9.19951e+57	1.29437	9.959	15.471	15.471
44.6801	110.094	329.088	671.028	3.40376e+56	1.9043e+58	1.71647	7.689	17.687	17.687
162.036	14.0142	576.514	163.615	2.9694e+57	1.23269e+57	2.23422	13.146	7.96	13.146
10000	5	43268.7	87.6168	2.2147e+57	8.22699e+53	1.71322	11.02	0.819	11.02
184.315	14.0142	661.803	163.615	3.08699e+57	1.05575e+57	2.29217	13.136	7.594	13.136
96.7859	1873.5	412.952	7026.17	3.45126e+55	1.69737e+58	1.50142	3.319	13.42	13.42
209.657	14.0142	759.504	163.615	3.17171e+57	8.9267e+56	2.33071	13.092	7.209	13.092
50.8234	39.2794	341.354	321.371	8.45088e+56	8.0355e+57	1.29588	10.245	14.388	14.388
85.0869	760.338	397.069	3176.49	9.44128e+55	1.91754e+58	1.66453	4.694	14.415	14.415
96.7859	4616.39	412.952	16055.7	9.79164e+54	1.49217e+58	1.34995	2.178	13.171	13.171
238.484	14.0142	871.402	163.615	3.22642e+57	7.4855e+56	2.35253	13.019	6.815	13.019
74.8019	308.574	382.032	1496.19	2.31155e+56	1.9311e+58	1.72679	6.396	15.668	15.668
271.275	14.0142	999.536	163.615	3.25475e+57	6.24683e+56	2.36027	12.922	6.423	12.922
50.8234	110.094	341.354	671.028	3.9726e+56	1.74629e+58	1.65624	7.973	17.199	17.199
57.8114	39.2794	354.233	321.371	9.64402e+56	7.08767e+57	1.32024	10.531	13.4	13.4
308.574	14.0142	1146.23	163.615	3.26057e+57	5.1996e+56	2.35636	12.807	6.043	12.807
110.094	1873.5	429.759	7026.17	4.14663e+55	1.67914e+58	1.49395	3.492	13.422	13.422
65.7602	39.2794	367.774	321.371	1.09703e+57	6.32487e+57	1.36568	10.816	12.544	12.544
96.7859	760.338	412.952	3176.49	1.12704e+56	1.86419e+58	1.64304	4.924	14.348	14.348
351.001	14.0142	1314.16	163.615	3.24775e+57	4.32072e+56	2.34299	12.679	5.681	12.679
85.0869	308.574	397.069	1496.19	2.73058e+56	1.81471e+58	1.68257	6.678	15.378	15.378
110.094	4616.39	429.759	16055.7	1.17893e+55	1.48899e+58	1.34887	2.293	13.187	13.187
74.8019	39.2794	382.032	321.371	1.24352e+57	5.70538e+57	1.42945	11.098	11.832	11.832
399.262	14.0142	1506.35	163.615	3.2199e+57	3.5853e+56	2.32211	12.542	5.338	12.542
57.8114	110.094	354.233	671.028	4.62883e+56	1.58235e+58	1.59819	8.267	16.586	16.586
454.159	14.0142	1726.27	163.615	3.18021e+57	2.97132e+56	2.29539	12.399	5.014	12.399
85.0869	39.2794	397.069	321.371	1.40416e+57	5.18743e+57	1.50856	11.373	11.26	11.373
5	5.68748	183.959	94.5107	1.90286e+56	1.32447e+58	1.06429	9.792	25.163	25.163
516.604	14.0142	1977.88	163.615	3.13149e+57	2.45978e+56	2.26428	12.255	4.708	12.255
587.635	14.0142	2265.72	163.615	3.07616e+57	2.03434e+56	2.23001	12.112	4.419	12.112
96.7859	39.2794	412.952	321.371	1.5789e+57	4.73454e+57	1.60006	11.638	10.808	11.638
125.231	1873.5	447.575	7026.17	4.98992e+55	1.65591e+58	1.4843	3.678	13.414	13.414
668.432	14.0142	2594.94	163.615	3.01628e+57	1.68106e+56	2.1936	11.971	4.147	11.971
110.094	39.2794	429.759	321.371	1.76683e+57	4.32122e+57	1.70112	11.883	10.423	11.883
110.094	760.338	429.759	3176.49	1.34628e+56	1.80035e+58	1.61753	5.169	14.241	14.241
96.7859	308.574	412.952	1496.19	3.22358e+56	1.68708e+58	1.63644	6.973	14.99	14.99
760.338	14.0142	2971.44	163.615	2.95359e+57	1.38812e+56	2.15592	11.835	3.891	11.835
125.231	4616.39	447.575	16055.7	1.42206e+55	1.48449e+58	1.34718	2.418	13.203	13.203
65.7602	110.094	367.774	671.028	5.38355e+56	1.41877e+58	1.54714	8.569	15.849	15.849
125.231	39.2794	447.575	321.371	1.96545e+57	3.93701e+57	1.80884	12.102	10.064	12.102
864.881	14.0142	3401.96	163.615	2.88953e+57	1.14549e+56	2.1177	11.705	3.649	11.705
142.45	39.2794	502.076	321.371	2.16588e+57	3.56947e+57	1.91584	12.289	9.722	12.289
983.798	14.0142	3894.16	163.615	2.82534e+57	9.44749e+55	2.07956	11.584	3.423	11.584
162.036	39.2794	576.514	321.371	2.3494e+57	3.19578e+57	2.00811	12.431	9.384	12.431
1119.07	14.0142	4456.83	163.615	2.762e+57	7.78817e+55	2.042	11.47	3.209	11.47
125.231	760.338	447.575	3176.49	1.6094e+56	1.72495e+58	1.58791	5.429	14.08	14.08
142.45	1873.5	502.076	7026.17	5.9937e+55	1.62732e+58	1.47236	3.874	13.389	13.389
110.094	308.574	429.759	1496.19	3.80284e+56	1.55152e+58	1.59137	7.282	14.494	14.494
184.315	39.2794	661.803	321.371	2.51089e+57	2.823e+57	2.08388	12.527	9.036	12.527
1272.93	14.0142	5099.96	163.615	2.70035e+57	6.41767e+55	2.00545	11.366	3.009	11.366
74.8019	110.094	382.032	671.028	6.24851e+56	1.26272e+58	1.50856	8.878	15.01	15.01
209.657	39.2794	759.504	321.371	2.64794e+57	2.46285e+57	2.14336	12.579	8.674	12.579
1447.96	14.0142	5834.96	163.615	2.64106e+57	5.28649e+55	1.97027	11.271	2.821	11.271
238.484	39.2794	871.402	321.371	2.75951e+57	2.12538e+57	2.18745	12.594	8.296	12.594
142.45	4616.39	502.076	16055.7	1.71274e+55	1.47844e+58	1.34477	2.55	13.218	13.218
1647.04	14.0142	6674.88	163.615	2.58467e+57	4.35339e+55	1.93676	11.187	2.644	11.187
271.275	39.2794	999.536	321.371	2.84576e+57	1.81755e+57	2.21738	12.575	7.907	12.575
1873.5	14.0142	7634.57	163.615	2.53162e+57	3.58409e+55	1.90515	11.114	2.478	11.114
5.68748	5.68748	190.122	94.5107	2.16551e+56	1.19174e+58	0.997443	9.91	24.562	24.562
162.036	1873.5	576.514	7026.17	7.13499e+55	1.59457e+58	1.45879	4.072	13.349	13.349
142.45	760.338	502.076	3176.49	1.91873e+56	1.63974e+58	1.55542	5.702	13.858	13.858
85.0869	110.094	397.069	671.028	7.23578e+56	1.12074e+58	1.48755	9.194	14.113	14.113
308.574	39.2794	1146.23	321.371	2.90782e+57	1.54302e+57	2.23461	12.528	7.512	12.528
2131.1	14.0142	8730.97	163.615	2.48224e+57	2.95011e+55	1.87565	11.051	2.323	11.051
125.231	308.574	447.575	1496.19	4.48236e+56	1.41309e+58	1.5516	7.606	13.888	13.888
2424.12	14.0142	9983.45	163.615	2.4368e+57	2.42785e+55	1.84841	10.999	2.177	10.999
351.001	39.2794	1314.16	321.371	2.94756e+57	1.30267e+57	2.24073	12.458	7.115	12.458
2757.42	14.0142	11414.1	163.615	2.39549e+57	1.99775e+55	1.82357	10.957	2.04	10.957
399.262	39.2794	1506.35	321.371	2.96736e+57	1.09524e+57	2.2373	12.37	6.723	12.37
96.7859	110.094	412.952	671.028	8.3574e+56	9.97046e+57	1.48766	9.515	13.218	13.218
3136.56	14.0142	13048	163.615	2.35844e+57	1.64364e+55	1.80121	10.926	1.911	10.926
454.159	39.2794	1726.27	321.371	2.96989e+57	9.18053e+56	2.2259	12.269	6.342	12.269
162.036	4616.39	576.514	16055.7	2.04528e+55	1.47097e+58	1.34172	2.683	13.231	13.231
3567.82	14.0142	14913.9	163.615	2.32572e+57	1.35218e+55	1.78139	10.904	1.791	10.904
162.036	760.338	576.514	3176.49	2.26486e+56	1.55052e+58	1.52298	5.972	13.585	13.585
142.45	308.574	502.076	1496.19	5.26014e+56	1.28082e+58	1.52261	7.936	13.209	13.209
110.094	110.094	429.759	671.028	9.62462e+56	8.92674e+57	1.51017	9.839	12.382	12.382
184.315	1873.5	661.803	7026.17	8.43068e+55	1.5575e+58	1.44358	4.27	13.291	13.291
516.604	39.2794	1977.88	321.371	2.95791e+57	7.67751e+56	2.20798	12.158	5.975	12.158
4058.38	14.0142	17044.5	163.615	2.29737e+57	1.11231e+55	1.76416	10.893	1.678	10.893
587.635	39.2794	2265.72	321.371	2.93409e+57	6.40784e+56	2.18491	12.042	5.627	12.042
125.231	110.094	447.575	671.028	1.10471e+57	8.05832e+57	1.55428	10.163	11.645	11.645
4616.39	14.0142	19477.2	163.615	2.27337e+57	9.14942e+54	1.74953	10.89	1.573	10.89
668.432	39.2794	2594.94	321.371	2.90093e+57	5.3387e+56	2.15789	11.923	5.295	11.923
5251.12	14.0142	22254.5	163.615	2.25367e+57	7.52562e+54	1.73747	10.895	1.473	10.895
162.036	308.574	576.514	1496.19	6.10201e+56	1.1637e+58	1.50722	8.254	12.538	12.538
142.45	110.094	502.076	671.028	1.25952e+57	7.33316e+57	1.61505	10.478	11.043	11.043
184.315	760.338	661.803	3176.49	2.65052e+56	1.45873e+58	1.4916	6.24	13.263	13.263
760.338	39.2794	2971.44	321.371	2.86067e+57	4.44095e+56	2.12801	11.805	4.981	11.805
5973.12	14.0142	25425	163.615	2.23818e+57	6.18983e+54	1.72796	10.908	1.381	10.908
162.036	110.094	576.514	671.028	1.41692e+57	6.69521e+57	1.68082	10.765	10.581	10.765
6794.4	14.0142	29044	163.615	2.22676e+57	5.09105e+54	1.72091	10.928	1.293	10.928
864.881	39.2794	3401.96	321.371	2.81528e+57	3.68902e+56	2.0962	11.688	4.683	11.688
184.315	4616.39	661.803	16055.7	2.42561e+55	1.46191e+58	1.33797	2.817	13.241	13.241
6.46948	5.68748	196.51	94.5107	2.46683e+56	1.05185e+58	0.928687	10.037	23.782	23.782
184.315	110.094	661.803	671.028	1.57404e+57	6.09226e+57	1.74628	11.019	10.213	11.019
209.657	1873.5	759.504	7026.17	9.89982e+55	1.51591e+58	1.42675	4.469	13.211	13.211
184.315	308.574	661.803	1496.19	7.00476e+56	1.06041e+58	1.50419	8.559	11.904	11.904
7728.6	14.0142	33174.7	163.615	2.21924e+57	4.1873e+54	1.71626	10.954	1.212	10.954
983.798	39.2794	3894.16	321.371	2.76648e+57	3.06063e+56	2.06328	11.577	4.401	11.577
209.657	110.094	759.504	671.028	1.72789e+57	5.5048e+57	1.80835	11.234	9.879	11.234
8791.24	14.0142	37888.9	163.615	2.21543e+57	3.44396e+54	1.71387	10.985	1.135	10.985
1119.07	39.2794	4456.83	321.371	2.71577e+57	2.53652e+56	2.02994	11.471	4.134	11.471
238.484	110.094	871.402	671.028	1.87495e+57	4.93256e+57	1.86489	11.408	9.549	11.408
209.657	308.574	759.504	1496.19	7.96474e+56	9.68729e+57	1.51167	8.851	11.324	11.324
10000	14.0142	43268.7	163.615	2.2151e+57	2.83263e+54	1.71362	11.021	1.064	11.021
209.657	760.338	759.504	3176.49	3.07857e+56	1.36584e+58	1.46234	6.505	12.896	12.896
1272.93	39.2794	5099.96	321.371	2.66438e+57	2.10016e+56	1.99677	11.372	3.883	11.372
238.484	760.338	871.402	3176.49	3.55146e+56	1.27339e+58	1.43628	6.767	12.49	12.49
271.275	110.094	999.536	671.028	2.01186e+57	4.38137e+57	1.91444	11.544	9.215	11.544
238.484	308.574	871.402	1496.19	8.9761e+56	8.8623e+57	1.52755	9.127	10.805	10.805
238.484	1873.5	871.402	7026.17	1.15623e+56	1.46972e+58	1.40835	4.671	13.108	13.108
1447.96	39.2794	5834.96	321.371	2.61338e+57	1.73741e+56	1.96426	11.281	3.646	11.281
308.574	110.094	1146.23	671.028	2.13584e+57	3.85835e+57	1.95605	11.643	8.872	11.643
209.657	4616.39	759.504	16055.7	2.8606e+55	1.45107e+58	1.33344	2.953	13.248	13.248
271.275	308.574	999.536	1496.19	1.00309e+57	8.10642e+57	1.54969	9.388	10.349	10.349
1647.04	39.2794	6674.88	321.371	2.56364e+57	1.43626e+56	1.93284	11.2	3.422	11.2
351.001	110.094	1314.16	671.028	2.24478e+57	3.37003e+57	1.98924	11.708	8.52	11.708
308.574	308.574	1146.23	1496.19	1.1119e+57	7.40082e+57	1.5761	9.632	9.95	9.95
1873.5	39.2794	7634.57	321.371	2.51587e+57	1.18655e+56	1.90285	11.127	3.212	11.127
271.275	760.338	999.536	3176.49	4.07113e+56	1.18288e+58	1.41442	7.027	12.055	12.055
399.262	110.094	1506.35	671.028	2.33737e+57	2.92134e+57	2.01394	11.742	8.159	11.742
351.001	308.574	1314.16	1496.19	1.22286e+57	6.73134e+57	1.605	9.86	9.603	9.86
2131.1	39.2794	8730.97	321.371	2.47068e+57	9.79704e+55	1.87457	11.065	3.014	11.065
454.159	110.094	1726.27	671.028	2.41307e+57	2.51527e+57	2.03042	11.75	7.792	11.75
271.275	1873.5	999.536	7026.17	1.34392e+56	1.41892e+58	1.38853	4.875	12.977	12.977
399.262	308.574	1506.35	1496.19	1.33461e+57	6.08888e+57	1.63488	10.068	9.293	10.068
2424.12	39.2794	9983.45	321.371	2.42851e+57	8.08526e+55	1.84825	11.013	2.827	11.013
516.604	110.094	1977.88	671.028	2.47202e+57	2.15282e+57	2.03919	11.735	7.421	11.735
7.359	5.68748	203.133	94.5107	2.81149e+56	9.09015e+57	0.861135	10.173	22.787	22.787
308.574	760.338	1146.23	3176.49	4.6389e+56	1.09551e+58	1.39751	7.285	11.602	11.602
454.159	308.574	1726.27	1496.19	1.44536e+57	5.47157e+57	1.66445	10.255	8.993	10.255
2757.42	39.2794	11414.1	321.371	2.38973e+57	6.66978e+55	1.82407	10.971	2.652	10.971
587.635	110.094	2265.72	671.028	2.51501e+57	1.83325e+57	2.04095	11.702	7.051	11.702
238.484	4616.39	871.402	16055.7	3.35776e+55	1.43822e+58	1.32803	3.092	13.25	13.25
516.604	308.574	1977.88	1496.19	1.55299e+57	4.88279e+57	1.69261	10.417	8.692	10.417
3136.56	39.2794	13048	321.371	2.35462e+57	5.50011e+55	1.80217	10.939	2.487	10.939
668.432	110.094	2594.94	671.028	2.54326e+57	1.55445e+57	2.03653	11.655	6.684	11.655
587.635	308.574	2265.72	1496.19	1.6554e+57	4.327e+57	1.71839	10.555	8.386	10.555
351.001	760.338	1314.16	3176.49	5.25534e+56	1.01215e+58	1.38607	7.54	11.144	11.144
760.338	110.094	2971.44	671.028	2.55833e+57	1.31336e+57	2.02683	11.597	6.325	11.597
3567.82	39.2794	14913.9	321.371	2.32336e+57	4.53415e+55	1.78266	10.917	2.333	10.917
668.432	308.574	2594.94	1496.19	1.75077e+57	3.80833e+57	1.74106	10.668	8.073	10.668
308.574	1873.5	1146.23	7026.17	1.55524e+56	1.36369e+58	1.36751	5.081	12.815	12.815
864.881	110.094	3401.96	671.028	2.56199e+57	1.10635e+57	2.01276	11.531	5.977	11.531
4058.38	39.2794	17044.5	321.371	2.2961e+57	3.73683e+55	1.76561	10.904	2.188	10.904
760.338	308.574	2971.44	1496.19	1.83759e+57	3.32992e+57	1.76009	10.758	7.754	10.758
5	15.9411	183.959	177.484	1.12567e+56	2.39825e+58	1.73876	7.9	24.317	24.317
983.798	110.094	3894.16	671.028	2.55607e+57	9.29578e+56	1.99522	11.46	5.643	11.46
399.262	760.338	1506.35	3176.49	5.92016e+56	9.33239e+57	1.38024	7.792	10.693	10.693
864.881	308.574	3401.96	1496.19	1.91481e+57	2.89373e+57	1.77521	10.828	7.43	10.828
4616.39	39.2794	19477.2	321.371	2.2729e+57	3.07902e+55	1.75107	10.9	2.051	10.9
1119.07	110.094	4456.83	671.028	2.54239e+57	7.79263e+56	1.97505	11.389	5.323	11.389
983.798	308.574	3894.16	1496.19	1.98186e+57	2.50042e+57	1.78632	10.879	7.103	10.879
5251.12	39.2794	22254.5	321.371	2.25375e+57	2.5365e+55	1.73903	10.904	1.923	10.904
271.275	4616.39	999.536	16055.7	3.92541e+55	1.4231e+58	1.32166	3.233	13.247	13.247
1272.93	110.094	5099.96	671.028	2.52266e+57	6.51912e+56	1.95305	11.317	5.017	11.317
454.159	760.338	1726.27	3176.49	6.63208e+56	8.5885e+57	1.37988	8.04	10.26	10.26
1119.07	308.574	4456.83	1496.19	2.03858e+57	2.14942e+57	1.79353	10.914	6.775	10.914
5973.12	39.2794	25425	321.371	2.23863e+57	2.08924e+55	1.72947	10.916	1.803	10.916
1447.96	110.094	5834.96	671.028	2.49849e+57	5.44368e+56	1.92991	11.248	4.727	11.248
351.001	1873.5	1314.16	7026.17	1.79245e+56	1.30437e+58	1.34564	5.291	12.62	12.62
1272.93	308.574	5099.96	1496.19	2.08522e+57	1.83916e+57	1.79712	10.936	6.448	10.936
6794.4	39.2794	29044	321.371	2.22745e+57	1.7206e+55	1.72236	10.935	1.69	10.935
516.604	760.338	1977.88	3176.49	7.38875e+56	7.88764e+57	1.38459	8.284	9.853	9.853
8.37083	5.68748	210.002	94.5107	3.2046e+56	7.69234e+57	0.799143	10.317	21.557	21.557
1647.04	110.094	6674.88	671.028	2.47127e+57	4.53818e+56	1.90628	11.183	4.451	11.183
1447.96	308.574	5834.96	1496.19	2.12238e+57	1.56725e+57	1.79745	10.947	6.125	10.947
7728.6	39.2794	33174.7	321.371	2.22006e+57	1.41684e+55	1.7176	10.96	1.584	10.96
587.635	760.338	2265.72	3176.49	8.1867e+56	7.22587e+57	1.39379	8.523	9.476	9.476
1647.04	308.574	6674.88	1496.19	2.15091e+57	1.33074e+57	1.795	10.951	5.808	10.951
1873.5	110.094	7634.57	671.028	2.44227e+57	3.77775e+56	1.88272	11.123	4.189	11.123
8791.24	39.2794	37888.9	321.371	2.21631e+57	1.1666e+55	1.7151	10.99	1.485	10.99
668.432	760.338	2594.94	3176.49	9.02131e+56	6.59853e+57	1.4068	8.758	9.133	9.133
1873.5	308.574	7634.57	1496.19	2.17182e+57	1.12636e+57	1.79025	10.949	5.5	10.949
2131.1	110.094	8730.97	671.028	2.41259e+57	3.14065e+56	1.85968	11.071	3.94	11.071
308.574	4616.39	1146.23	16055.7	4.57276e+55	1.40548e+58	1.31422	3.377	13.237	13.237
760.338	760.338	2971.44	3176.49	9.88686e+56	6.00114e+57	1.42289	8.986	8.824	8.986
2131.1	308.574	8730.97	1496.19	2.18625e+57	9.50706e+56	1.78375	10.943	5.203	10.943
10000	39.2794	43268.7	321.371	2.21598e+57	9.60475e+54	1.71473	11.025	1.392	11.025
399.262	1873.5	1506.35	7026.17	2.0579e+56	1.24147e+58	1.32336	5.505	12.39	12.39
2424.12	110.094	9983.45	671.028	2.38315e+57	2.60798e+56	1.8376	11.025	3.705	11.025
864.881	760.338	3401.96	3176.49	1.07766e+57	5.43004e+57	1.44137	9.206	8.543	9.206
2424.12	308.574	9983.45	1496.19	2.19536e+57	8.00434e+56	1.77601	10.937	4.918	10.937
2757.42	110.094	11414.1	671.028	2.35474e+57	2.16344e+56	1.8168	10.988	3.483	10.988
983.798	760.338	3894.16	3176.49	1.1681e+57	4.88436e+57	1.46154	9.416	8.274	9.416
2757.42	308.574	11414.1	1496.19	2.20028e+57	6.72386e+56	1.76753	10.931	4.644	10.931
3136.56	110.094	13048	671.028	2.32801e+57	1.79306e+56	1.79757	10.959	3.273	10.959
3136.56	308.574	13048	1496.19	2.2021e+57	5.63667e+56	1.75877	10.926	4.383	10.926
3567.82	110.094	14913.9	671.028	2.30347e+57	1.4849e+56	1.78013	10.938	3.075	10.938
1119.07	760.338	4456.83	3176.49	1.25875e+57	4.36637e+57	1.48274	9.611	8.004	9.611
5.68748	15.9411	190.122	177.484	1.29802e+56	2.31101e+58	1.69566	8.051	24.223	24.223
454.159	1873.5	1726.27	7026.17	2.35395e+56	1.1757e+58	1.30125	5.722	12.124	12.124
4058.38	110.094	17044.5	671.028	2.28155e+57	1.22885e+56	1.76467	10.925	2.888	10.925
3567.82	308.574	14913.9	1496.19	2.2018e+57	4.71658e+56	1.75014	10.924	4.134	10.924
1272.93	760.338	5099.96	3176.49	1.34821e+57	3.87902e+57	1.50431	9.791	7.73	9.791
351.001	4616.39	1314.16	16055.7	5.31002e+55	1.38506e+58	1.30562	3.525	13.218	13.218
9.52178	5.68748	217.13	94.5107	3.65167e+56	6.39619e+57	0.74788	10.472	20.114	20.114
4058.38	308.574	17044.5	1496.19	2.20026e+57	3.94017e+56	1.74199	10.926	3.897	10.926
4616.39	110.094	19477.2	671.028	2.26253e+57	1.01632e+56	1.7513	10.921	2.712	10.921
1447.96	760.338	5834.96	3176.49	1.43511e+57	3.42489e+57	1.52562	9.954	7.453	9.954
4616.39	308.574	19477.2	1496.19	2.19825e+57	3.28672e+56	1.73465	10.933	3.672	10.933
5251.12	110.094	22254.5	671.028	2.24665e+57	8.401e+55	1.74011	10.924	2.547	10.924
1647.04	760.338	6674.88	3176.49	1.51824e+57	3.00593e+57	1.54614	10.101	7.17	10.101
5251.12	308.574	22254.5	1496.19	2.19644e+57	2.73802e+56	1.72837	10.943	3.458	10.943
516.604	1873.5	1977.88	7026.17	2.68296e+56	1.10791e+58	1.27996	5.944	11.823	11.823
5973.12	110.094	25425	671.028	2.23402e+57	6.94107e+55	1.73114	10.935	2.391	10.935
1873.5	760.338	7634.57	3176.49	1.59656e+57	2.62322e+57	1.56545	10.231	6.884	10.231
6794.4	110.094	29044	671.028	2.22472e+57	5.73248e+55	1.7244	10.952	2.244	10.952
5973.12	308.574	25425	1496.19	2.19535e+57	2.27825e+56	1.72334	10.958	3.256	10.958
2131.1	760.338	8730.97	3176.49	1.66932e+57	2.27698e+57	1.58325	10.346	6.595	10.346
6794.4	308.574	29044	1496.19	2.19542e+57	1.8937e+56	1.7197	10.979	3.064	10.979
7728.6	110.094	33174.7	671.028	2.21872e+57	4.73263e+55	1.71985	10.975	2.106	10.975
399.262	4616.39	1506.35	16055.7	6.14851e+55	1.3616e+58	1.29576	3.678	13.189	13.189
2424.12	760.338	9983.45	3176.49	1.73604e+57	1.96661e+57	1.59937	10.446	6.305	10.446
5	44.6801	183.959	351.115	5.20958e+55	2.96176e+58	2.11429	5.945	21.543	21.543
587.635	1873.5	2265.72	7026.17	3.04726e+56	1.03909e+58	1.26021	6.169	11.49	11.49
8791.24	110.094	37888.9	671.028	2.21597e+57	3.90595e+55	1.71743	11.004	1.976	11.004
7728.6	308.574	33174.7	1496.19	2.19696e+57	1.57261e+56	1.71757	11.003	2.882	11.003
2757.42	760.338	11414.1	3176.49	1.7965e+57	1.69081e+57	1.61376	10.535	6.015	10.535
10000	110.094	43268.7	671.028	2.21633e+57	3.22279e+55	1.71704	11.037	1.854	11.037
10.831	5.68748	224.53	94.5107	4.15859e+56	5.26702e+57	0.712198	10.635	18.53	18.53
8791.24	308.574	37888.9	1496.19	2.20021e+57	1.30488e+56	1.71698	11.031	2.711	11.031
3136.56	760.338	13048	3176.49	1.85078e+57	1.44768e+57	1.62648	10.612	5.728	10.612
10000	308.574	43268.7	1496.19	2.20528e+57	1.08194e+56	1.71794	11.063	2.549	11.063
668.432	1873.5	2594.94	7026.17	3.44907e+56	9.70249e+57	1.24273	6.399	11.13	11.13
3567.82	760.338	14913.9	3176.49	1.89914e+57	1.23492e+57	1.63767	10.681	5.445	10.681
6.46948	15.9411	196.51	177.484	1.49787e+56	2.21189e+58	1.64694	8.21	24.09	24.09
454.159	4616.39	1726.27	16055.7	7.10072e+55	1.33481e+58	1.28456	3.834	13.147	13.147
4058.38	760.338	17044.5	3176.49	1.94203e+57	1.04995e+57	1.64753	10.742	5.168	10.742
760.338	1873.5	2971.44	7026.17	3.89048e+56	9.02348e+57	1.22824	6.634	10.751	10.751
4616.39	760.338	19477.2	3176.49	1.98001e+57	8.90053e+56	1.65631	10.798	4.9	10.798
12.3202	5.68748	232.216	94.5107	4.73161e+56	4.34312e+57	0.695184	10.806	16.927	16.927
5251.12	760.338	22254.5	3176.49	2.01373e+57	7.52509e+56	1.66425	10.85	4.641	10.85
5973.12	760.338	25425	3176.49	2.04385e+57	6.34693e+56	1.67163	10.898	4.392	10.898
864.881	1873.5	3401.96	7026.17	4.37339e+56	8.36225e+57	1.21732	6.873	10.36	10.36
6794.4	760.338	29044	3176.49	2.07103e+57	5.34157e+56	1.67869	10.944	4.153	10.944
5	125.231	183.959	739.112	1.88182e+55	2.92632e+58	2.14672	4.164	18.459	18.459
516.604	4616.39	1977.88	16055.7	8.18044e+55	1.30448e+58	1.27195	3.996	13.09	13.09
5	351.001	183.959	1661.43	5.56925e+54	2.51946e+58	1.95455	2.749	15.786	15.786
983.798	1873.5	3894.16	7026.17	4.89943e+56	7.72522e+57	1.21043	7.118	9.968	9.968
5.68748	44.6801	190.122	351.115	6.08243e+55	2.92522e+58	2.09733	6.091	21.55	21.55
7728.6	760.338	33174.7	3176.49	2.09589e+57	4.4866e+56	1.68566	10.988	3.925	10.988
14.0142	5.68748	240.205	94.5107	5.37723e+56	3.62534e+57	0.697414	10.985	15.43	15.43
8791.24	760.338	37888.9	3176.49	2.11897e+57	3.76177e+56	1.69273	11.032	3.707	11.032
1119.07	1873.5	4456.83	7026.17	5.4699e+56	7.11656e+57	1.20787	7.366	9.584	9.584
10000	760.338	43268.7	3176.49	2.14076e+57	3.149e+56	1.70004	11.074	3.499	11.074
7.359	15.9411	203.133	177.484	1.72905e+56	2.10001e+58	1.59227	8.38	23.907	23.907
1272.93	1873.5	5099.96	7026.17	6.08571e+56	6.53819e+57	1.20977	7.619	9.215	9.215
587.635	4616.39	2265.72	16055.7	9.40283e+55	1.2704e+58	1.25791	4.163	13.014	13.014
1447.96	1873.5	5834.96	7026.17	6.74728e+56	5.99012e+57	1.21611	7.876	8.869	8.869
15.9411	5.68748	248.512	94.5107	6.10214e+56	3.08528e+57	0.717465	11.17	14.126	14.126
1647.04	1873.5	6674.88	7026.17	7.45445e+56	5.47092e+57	1.22675	8.136	8.551	8.551
5.68748	351.001	190.122	1661.43	6.5949e+54	2.51785e+58	1.95404	2.833	15.794	15.794
1873.5	1873.5	7634.57	7026.17	8.20642e+56	4.97829e+57	1.24146	8.399	8.264	8.399
5.68748	125.231	190.122	739.112	2.21705e+55	2.91624e+58	2.14244	4.281	18.475	18.475
2131.1	1873.5	8730.97	7026.17	9.00151e+56	4.50954e+57	1.25996	8.663	8.006	8.663
18.1329	5.68748	257.157	94.5107	6.91308e+56	2.68277e+57	0.753059	11.362	13.044	13.044
2424.12	1873.5	9983.45	7026.17	9.83581e+56	4.06341e+57	1.28191	8.922	7.761	8.922
668.432	4616.39	2594.94	16055.7	1.07845e+56	1.23242e+58	1.24244	4.336	12.917	12.917
5	864.881	183.959	3549.7	1.71594e+54	2.08231e+58	1.71635	1.847	14.083	14.083
6.46948	44.6801	196.51	351.115	7.10637e+55	2.88243e+58	2.07754	6.246	21.551	21.551
2757.42	1873.5	11414.1	7026.17	1.07017e+57	3.641e+57	1.30686	9.175	7.518	9.175
3136.56	1873.5	13048	7026.17	1.15892e+57	3.24402e+57	1.33429	9.416	7.273	9.416
20.6261	5.68748	266.159	94.5107	7.81665e+56	2.37936e+57	0.801967	11.558	12.176	12.176
3567.82	1873.5	14913.9	7026.17	1.24869e+57	2.87404e+57	1.3636	9.644	7.025	9.644
8.37083	15.9411	210.002	177.484	1.99586e+56	1.97476e+58	1.53152	8.558	23.659	23.659
760.338	4616.39	2971.44	16055.7	1.23438e+56	1.1905e+58	1.22562	4.516	12.794	12.794
4058.38	1873.5	17044.5	7026.17	1.33829e+57	2.5322e+57	1.39414	9.856	6.774	9.856
23.462	5.68748	275.541	94.5107	8.81916e+56	2.14388e+57	0.862374	11.757	11.493	11.757
6.46948	351.001	196.51	1661.43	7.81602e+54	2.51578e+58	1.95335	2.921	15.804	15.804
4616.39	1873.5	19477.2	7026.17	1.42658e+57	2.21909e+57	1.42529	10.051	6.519	10.051
5251.12	1873.5	22254.5	7026.17	1.5125e+57	1.93479e+57	1.4565	10.23	6.261	10.23
26.688	5.68748	285.327	94.5107	9.92632e+56	1.95276e+57	0.9329	11.956	10.962	11.956
5.68748	864.881	190.122	3549.7	2.03633e+54	2.08226e+58	1.71645	1.905	14.087	14.087
6.46948	125.231	196.51	739.112	2.614e+55	2.90408e+58	2.13727	4.407	18.491	18.491
5973.12	1873.5	25425	7026.17	1.59519e+57	1.6788e+57	1.48727	10.392	6.001	10.392
30.3574	5.68748	295.544	94.5107	1.11427e+57	1.7889e+57	1.01247	12.148	10.546	12.148
6794.4	1873.5	29044	7026.17	1.67395e+57	1.45017e+57	1.51722	10.538	5.741	10.538
864.881	4616.39	3401.96	16055.7	1.41007e+56	1.1447e+58	1.20759	4.703	12.642	12.642
7.359	44.6801	203.133	351.115	8.30564e+55	2.83243e+58	2.05449	6.411	21.544	21.544
7728.6	1873.5	33174.7	7026.17	1.74829e+57	1.24754e+57	1.54606	10.669	5.482	10.669
34.5315	5.68748	306.22	94.5107	1.24688e+57	1.64192e+57	1.10015	12.331	10.19	12.331
8791.24	1873.5	37888.9	7026.17	1.81794e+57	1.06922e+57	1.57361	10.786	5.225	10.786
10000	1873.5	43268.7	7026.17	1.88278e+57	9.13313e+56	1.59975	10.891	4.973	10.891
7.359	351.001	203.133	1661.43	9.26903e+54	2.51315e+58	1.95245	3.017	15.815	15.815
39.2794	5.68748	317.39	94.5107	1.39005e+57	1.50682e+57	1.19498	12.504	9.866	12.504
983.798	4616.39	3894.16	16055.7	1.60769e+56	1.09522e+58	1.18862	4.897	12.458	12.458
6.46948	864.881	196.51	3549.7	2.41867e+54	2.08215e+58	1.71654	1.967	14.092	14.092
9.52178	15.9411	217.13	177.484	2.3031e+56	1.83604e+58	1.46493	8.746	23.326	23.326
44.6801	5.68748	329.088	94.5107	1.54294e+57	1.38117e+57	1.29589	12.663	9.556	12.663
7.359	125.231	203.133	739.112	3.08355e+55	2.88943e+58	2.13105	4.541	18.508	18.508
50.8234	5.68748	341.354	94.5107	1.70441e+57	1.26377e+57	1.40168	12.808	9.257	12.808
1119.07	4616.39	4456.83	16055.7	1.82962e+56	1.04241e+58	1.16905	5.099	12.239	12.239
5	2131.1	183.959	7892.48	4.94948e+53	1.70899e+58	1.49114	1.215	13.148	13.148
57.8114	5.68748	354.233	94.5107	1.87309e+57	1.15384e+57	1.51109	12.939	8.964	12.939
8.37083	351.001	210.002	1661.43	1.09971e+55	2.50983e+58	1.95128	3.118	15.827	15.827
8.37083	44.6801	210.002	351.115	9.70806e+55	2.7742e+58	2.02772	6.585	21.526	21.526
65.7602	5.68748	367.774	94.5107	2.04742e+57	1.05083e+57	1.62275	13.054	8.675	13.054
7.359	864.881	203.133	3549.7	2.87476e+54	2.08194e+58	1.71661	2.033	14.097	14.097
1272.93	4616.39	5099.96	16055.7	2.07847e+56	9.8682e+57	1.14938	5.311	11.983	11.983
74.8019	5.68748	382.032	94.5107	2.22569e+57	9.54368e+56	1.73531	13.153	8.391	13.153
10.831	15.9411	224.53	177.484	2.65605e+56	1.68458e+58	1.39329	8.944	22.884	22.884
85.0869	5.68748	397.069	94.5107	2.40611e+57	8.64161e+56	1.84743	13.234	8.109	13.234
5.68748	2131.1	190.122	7892.48	5.87921e+53	1.70912e+58	1.49126	1.254	13.15	13.15
8.37083	125.231	210.002	739.112	3.63848e+55	2.87182e+58	2.12357	4.683	18.524	18.524
96.7859	5.68748	412.952	94.5107	2.58682e+57	7.7999e+56	1.9578	13.299	7.83	13.299
1447.96	4616.39	5834.96	16055.7	2.35707e+56	9.29163e+57	1.13022	5.531	11.689	11.689
110.094	5.68748	429.759	94.5107	2.76594e+57	7.01667e+56	2.06522	13.347	7.554	13.347
8.37083	864.881	210.002	3549.7	3.41867e+54	2.08161e+58	1.71664	2.103	14.103	14.103
9.52178	351.001	217.13	1661.43	1.30516e+55	2.50566e+58	1.94978	3.225	15.84	15.84
125.231	5.68748	447.575	94.5107	2.94166e+57	6.29024e+56	2.1686	13.379	7.279	13.379
9.52178	44.6801	217.13	351.115	1.13455e+56	2.70659e+58	1.99673	6.769	21.493	21.493
1647.04	4616.39	6674.88	16055.7	2.66849e+56	8.70297e+57	1.11229	5.762	11.36	11.36
142.45	5.68748	502.076	94.5107	3.1037e+57	5.55129e+56	2.26136	13.392	6.992	13.392
6.46948	2131.1	196.51	7892.48	6.98987e+53	1.70925e+58	1.49139	1.295	13.151	13.151
162.036	5.68748	576.514	94.5107	3.22804e+57	4.73894e+56	2.32941	13.374	6.662	13.374
1873.5	4616.39	7634.57	16055.7	3.01605e+56	8.11175e+57	1.09641	6.003	10.998	10.998
184.315	5.68748	661.803	94.5107	3.31466e+57	3.97065e+56	2.37466	13.322	6.303	13.322
12.3202	15.9411	232.216	177.484	3.06051e+56	1.52236e+58	1.31824	9.15	22.304	22.304
209.657	5.68748	759.504	94.5107	3.36768e+57	3.29862e+56	2.40063	13.241	5.934	13.241
9.52178	125.231	217.13	739.112	4.29376e+55	2.85071e+58	2.11461	4.833	18.54	18.54
9.52178	864.881	217.13	3549.7	4.06717e+54	2.08111e+58	1.71662	2.178	14.109	14.109
238.484	5.68748	871.402	94.5107	3.39202e+57	2.73226e+56	2.4107	13.135	5.573	13.135
10.831	351.001	224.53	1661.43	1.54929e+55	2.50046e+58	1.94787	3.34	15.854	15.854
2131.1	4616.39	8730.97	16055.7	3.40337e+56	7.52761e+57	1.0834	6.255	10.613	10.613
271.275	5.68748	999.536	94.5107	3.39262e+57	2.2604e+56	2.40787	13.011	5.231	13.011
308.574	5.68748	1146.23	94.5107	3.37401e+57	1.86816e+56	2.39477	12.874	4.908	12.874
7.359	2131.1	203.133	7892.48	8.31624e+53	1.70939e+58	1.49153	1.339	13.153	13.153
351.001	5.68748	1314.16	94.5107	3.34017e+57	1.54264e+56	2.37359	12.727	4.604	12.727
2424.12	4616.39	9983.45	16055.7	3.83428e+56	6.95944e+57	1.07407	6.518	10.211	10.211
10.831	44.6801	224.53	351.115	1.32543e+56	2.62838e+58	1.961	6.963	21.439	21.439
399.262	5.68748	1506.35	94.5107	3.29452e+57	1.27288e+56	2.34618	12.575	4.318	12.575
454.159	5.68748	1726.27	94.5107	3.23996e+57	1.0496e+56	2.31409	12.422	4.049	12.422
2757.42	4616.39	11414.1	16055.7	4.31283e+56	6.41449e+57	1.06915	6.793	9.806	9.806
10.831	864.881	224.53	3549.7	4.84023e+54	2.08041e+58	1.71654	2.257	14.117	14.117
516.604	5.68748	1977.88	94.5107	3.17895e+57	8.64999e+55	2.27861	12.269	3.796	12.269
12.3202	351.001	232.216	1661.43	1.83932e+55	2.49398e+58	1.94546	3.461	15.869	15.869
10.831	125.231	224.53	739.112	5.06685e+55	2.82546e+58	2.1039	4.993	18.554	18.554
14.0142	15.9411	240.205	177.484	3.52277e+56	1.35306e+58	1.2426	9.365	21.56	21.56
3136.56	4616.39	13048	16055.7	4.84316e+56	5.89776e+57	1.06922	7.079	9.408	9.408
587.635	5.68748	2265.72	94.5107	3.11354e+57	7.12521e+55	2.24081	12.118	3.558	12.118
8.37083	2131.1	210.002	7892.48	9.89989e+53	1.70952e+58	1.49169	1.386	13.156	13.156
668.432	5.68748	2594.94	94.5107	3.04547e+57	5.86679e+55	2.20158	11.972	3.335	11.972
3567.82	4616.39	14913.9	16055.7	5.42946e+56	5.41171e+57	1.07471	7.377	9.027	9.027
760.338	5.68748	2971.44	94.5107	2.97616e+57	4.82893e+55	2.16167	11.833	3.126	11.833
864.881	5.68748	3401.96	94.5107	2.90681e+57	3.9735e+55	2.1217	11.701	2.929	11.701
4058.38	4616.39	17044.5	16055.7	6.07562e+56	4.95641e+57	1.08587	7.684	8.674	8.674
983.798	5.68748	3894.16	94.5107	2.83841e+57	3.26879e+55	2.0822	11.577	2.744	11.577
4616.39	4616.39	19477.2	16055.7	6.78507e+56	4.52995e+57	1.10279	8	8.356	8.356
12.3202	864.881	232.216	3549.7	5.76167e+54	2.07945e+58	1.71637	2.342	14.125	14.125
12.3202	44.6801	232.216	351.115	1.54757e+56	2.53836e+58	1.92003	7.167	21.357	21.357
1119.07	5.68748	4456.83	94.5107	2.77174e+57	2.68851e+55	2.04361	11.462	2.571	11.462
5251.12	4616.39	22254.5	16055.7	7.56035e+56	4.129e+57	1.1254	8.323	8.076	8.323
1272.93	5.68748	5099.96	94.5107	2.70749e+57	2.21087e+55	2.00628	11.358	2.409	11.358
14.0142	351.001	240.205	1661.43	2.18372e+55	2.48595e+58	1.94242	3.59	15.885	15.885
5973.12	4616.39	25425	16055.7	8.40257e+56	3.74958e+57	1.1535	8.648	7.832	8.648
9.52178	2131.1	217.13	7892.48	1.17905e+54	1.70965e+58	1.49185	1.436	13.158	13.158
6794.4	4616.39	29044	16055.7	9.30913e+56	3.38942e+57	1.18674	8.969	7.603	8.969
15.9411	15.9411	248.512	177.484	4.04962e+56	1.18232e+58	1.17051	9.587	20.631	20.631
1447.96	5.68748	5834.96	94.5107	2.64617e+57	1.81784e+55	1.97052	11.263	2.257	11.263
12.3202	125.231	232.216	739.112	5.97813e+55	2.79533e+58	2.0911	5.161	18.564	18.564
7728.6	4616.39	33174.7	16055.7	1.02722e+57	3.04867e+57	1.22455	9.28	7.377	9.28
1647.04	5.68748	6674.88	94.5107	2.58823e+57	1.49451e+55	1.93659	11.18	2.114	11.18
1873.5	5.68748	7634.57	94.5107	2.53398e+57	1.22859e+55	1.90469	11.106	1.98	11.106
8791.24	4616.39	37888.9	16055.7	1.12798e+57	2.72816e+57	1.26613	9.576	7.151	9.576
2131.1	5.68748	8730.97	94.5107	2.48372e+57	1.00991e+55	1.875	11.044	1.855	11.044
10000	4616.39	43268.7	16055.7	1.23173e+57	2.42872e+57	1.31053	9.852	6.923	9.852
14.0142	864.881	240.205	3549.7	6.85987e+54	2.07814e+58	1.71608	2.432	14.135	14.135
2424.12	5.68748	9983.45	94.5107	2.43762e+57	8.30126e+54	1.84764	10.992	1.738	10.992
2757.42	5.68748	11414.1	94.5107	2.39582e+57	6.82324e+54	1.82273	10.952	1.628	10.952
10.831	2131.1	224.53	7892.48	1.40473e+54	1.70977e+58	1.49202	1.489	13.162	13.162
15.9411	351.001	248.512	1661.43	2.59257e+55	2.47603e+58	1.93862	3.726	15.901	15.901
3136.56	5.68748	13048	94.5107	2.35843e+57	5.60829e+54	1.80035	10.921	1.525	10.921
14.0142	44.6801	240.205	351.115	1.80563e+56	2.43533e+58	1.87336	7.38	21.239	21.239
18.1329	15.9411	257.157	177.484	4.64825e+56	1.01747e+58	1.10734	9.817	19.518	19.518
3567.82	5.68748	14913.9	94.5107	2.32549e+57	4.60965e+54	1.78055	10.9	1.428	10.9
4058.38	5.68748	17044.5	94.5107	2.29699e+57	3.78887e+54	1.76336	10.889	1.338	10.889
14.0142	125.231	240.205	739.112	7.05128e+55	2.75947e+58	2.07588	5.339	18.57	18.57
4616.39	5.68748	19477.2	94.5107	2.27291e+57	3.11427e+54	1.74877	10.887	1.253	10.887
5	5251.12	183.959	18106.7	1.3705e+53	1.47189e+58	1.33034	0.789	13.108	13.108
5251.12	5.68748	22254.5	94.5107	2.25317e+57	2.55984e+54	1.73678	10.892	1.174	10.892
15.9411	864.881	248.512	3549.7	8.16867e+54	2.07641e+58	1.71563	2.527	14.145	14.145
5973.12	5.68748	25425	94.5107	2.23767e+57	2.10418e+54	1.72733	10.906	1.099	10.906
12.3202	2131.1	232.216	7892.48	1.67413e+54	1.70987e+58	1.4922	1.546	13.165	13.165
6794.4	5.68748	29044	94.5107	2.22627e+57	1.72969e+54	1.72035	10.926	1.03	10.926
18.1329	351.001	257.157	1661.43	3.07774e+55	2.46383e+58	1.9339	3.871	15.917	15.917
20.6261	15.9411	266.159	177.484	5.32621e+56	8.66344e+57	1.05885	10.054	18.259	18.259
7728.6	5.68748	33174.7	94.5107	2.21878e+57	1.4219e+54	1.71576	10.953	0.965	10.953
15.9411	44.6801	248.512	351.115	2.10485e+56	2.31832e+58	1.82069	7.603	21.071	21.071
8791.24	5.68748	37888.9	94.5107	2.21502e+57	1.16893e+54	1.71344	10.984	0.904	10.984
10000	5.68748	43268.7	94.5107	2.21473e+57	9.61018e+53	1.71325	11.02	0.846	11.02
5.68748	5251.12	190.122	18106.7	1.62852e+53	1.47196e+58	1.3304	0.814	13.108	13.108
18.1329	864.881	257.157	3549.7	9.7284e+54	2.07413e+58	1.71498	2.629	14.157	14.157
15.9411	125.231	248.512	739.112	8.31382e+55	2.71691e+58	2.05781	5.526	18.569	18.569
14.0142	2131.1	240.205	7892.48	1.99572e+54	1.70993e+58	1.49238	1.606	13.169	13.169
23.462	15.9411	275.541	177.484	6.09128e+56	7.35249e+57	1.02985	10.296	16.926	16.926
20.6261	351.001	266.159	1661.43	3.65328e+55	2.44885e+58	1.92804	4.024	15.933	15.933
6.46948	5251.12	196.51	18106.7	1.93688e+53	1.47204e+58	1.33047	0.841	13.109	13.109
26.688	15.9411	285.327	177.484	6.95131e+56	6.2718e+57	1.02294	10.542	15.617	15.617
18.1329	44.6801	257.157	351.115	2.45106e+56	2.18672e+58	1.762	7.836	20.84	20.84
20.6261	864.881	266.159	3549.7	1.15872e+55	2.07116e+58	1.71408	2.736	14.169	14.169
15.9411	2131.1	248.512	7892.48	2.37964e+54	1.70995e+58	1.49256	1.67	13.174	13.174
18.1329	125.231	257.157	739.112	9.79758e+55	2.66657e+58	2.03644	5.724	18.558	18.558
23.462	351.001	275.541	1661.43	4.33578e+55	2.43052e+58	1.92082	4.185	15.948	15.948
30.3574	15.9411	295.544	177.484	7.91401e+56	5.41413e+57	1.03819	10.792	14.416	14.416
5	6.46948	183.959	102.01	1.80349e+56	1.47199e+58	1.15662	9.565	25.274	25.274
7.359	5251.12	203.133	18106.7	2.30528e+53	1.47213e+58	1.33054	0.87	13.109	13.109
34.5315	15.9411	306.22	177.484	8.98668e+56	4.74638e+57	1.07378	11.042	13.376	13.376
23.462	864.881	275.541	3549.7	1.38025e+55	2.06732e+58	1.71283	2.85	14.183	14.183
18.1329	2131.1	257.157	7892.48	2.83803e+54	1.70989e+58	1.49272	1.738	13.18	13.18
20.6261	44.6801	266.159	351.115	2.85076e+56	2.04061e+58	1.69771	8.078	20.526	20.526
39.2794	15.9411	317.39	177.484	1.01759e+57	4.22567e+57	1.12712	11.293	12.512	12.512
20.6261	125.231	266.159	739.112	1.15394e+56	2.60725e+58	2.01129	5.931	18.532	18.532
26.688	351.001	285.327	1661.43	5.14482e+55	2.40817e+58	1.91194	4.355	15.959	15.959
44.6801	15.9411	329.088	177.484	1.1487e+57	3.81081e+57	1.19554	11.542	11.816	11.816
8.37083	5251.12	210.002	18106.7	2.74532e+53	1.47223e+58	1.33063	0.9	13.11	13.11
20.6261	2131.1	266.159	7892.48	3.38543e+54	1.70973e+58	1.49287	1.811	13.186	13.186
26.688	864.881	285.327	3549.7	1.6443e+55	2.06241e+58	1.71116	2.971	14.198	14.198
50.8234	15.9411	341.354	177.484	1.29238e+57	3.46712e+57	1.27665	11.785	11.266	11.785
5.68748	6.46948	190.122	102.01	2.05567e+56	1.34178e+58	1.0908	9.689	24.785	24.785
23.462	44.6801	275.541	351.115	3.31109e+56	1.88114e+58	1.629	8.329	20.108	20.108
30.3574	351.001	295.544	1661.43	6.10351e+55	2.38101e+58	1.90108	4.535	15.967	15.967
57.8114	15.9411	354.233	177.484	1.44878e+57	3.16746e+57	1.36834	12.019	10.832	12.019
23.462	125.231	275.541	739.112	1.35815e+56	2.5377e+58	1.98183	6.149	18.486	18.486
9.52178	5251.12	217.13	18106.7	3.2709e+53	1.47234e+58	1.33073	0.933	13.111	13.111
65.7602	15.9411	367.774	177.484	1.61731e+57	2.89504e+57	1.46867	12.235	10.457	12.235
30.3574	864.881	295.544	3549.7	1.95906e+55	2.05615e+58	1.70895	3.099	14.213	14.213
23.462	2131.1	275.541	7892.48	4.03925e+54	1.70943e+58	1.49297	1.887	13.193	13.193
74.8019	15.9411	382.032	177.484	1.7964e+57	2.64273e+57	1.57564	12.431	10.107	12.431
85.0869	15.9411	397.069	177.484	1.98382e+57	2.40752e+57	1.68715	12.605	9.77	12.605
34.5315	351.001	306.22	1661.43	7.23912e+55	2.34812e+58	1.88786	4.725	15.967	15.967
26.688	125.231	285.327	739.112	1.59726e+56	2.45661e+58	1.94759	6.377	18.413	18.413
96.7859	15.9411	412.952	177.484	2.177e+57	2.1877e+57	1.80104	12.754	9.442	12.754
26.688	44.6801	285.327	351.115	3.83981e+56	1.71096e+58	1.55806	8.588	19.565	19.565
10.831	5251.12	224.53	18106.7	3.89863e+53	1.47246e+58	1.33084	0.968	13.112	13.112
26.688	2131.1	285.327	7892.48	4.82043e+54	1.70894e+58	1.49302	1.969	13.202	13.202
110.094	15.9411	429.759	177.484	2.37322e+57	1.98222e+57	1.91524	12.878	9.121	12.878
34.5315	864.881	306.22	3549.7	2.33436e+55	2.0482e+58	1.70606	3.234	14.229	14.229
125.231	15.9411	447.575	177.484	2.56969e+57	1.79035e+57	2.02779	12.978	8.804	12.978
6.46948	6.46948	196.51	102.01	2.34532e+56	1.20222e+58	1.02154	9.822	24.145	24.145
142.45	15.9411	502.076	177.484	2.7569e+57	1.60179e+57	2.13189	13.053	8.486	13.053
39.2794	351.001	317.39	1661.43	8.58376e+55	2.30845e+58	1.87185	4.926	15.958	15.958
30.3574	44.6801	295.544	351.115	4.44531e+56	1.53463e+58	1.48836	8.855	18.877	18.877
162.036	15.9411	576.514	177.484	2.91349e+57	1.40171e+57	2.21378	13.091	8.146	13.091
30.3574	125.231	295.544	739.112	1.87682e+56	2.36275e+58	1.90814	6.615	18.304	18.304
30.3574	2131.1	295.544	7892.48	5.75411e+54	1.7082e+58	1.49299	2.055	13.211	13.211
12.3202	5251.12	232.216	18106.7	4.64835e+53	1.4726e+58	1.33096	1.005	13.113	13.113
184.315	15.9411	661.803	177.484	3.03663e+57	1.20487e+57	2.27402	13.09	7.781	13.09
39.2794	864.881	317.39	3549.7	2.78196e+55	2.03818e+58	1.70231	3.378	14.245	14.245
209.657	15.9411	759.504	177.484	3.12734e+57	1.0222e+57	2.31493	13.055	7.397	13.055
238.484	15.9411	871.402	177.484	3.18809e+57	8.59547e+56	2.33909	12.989	7.002	12.989
44.6801	351.001	329.088	1661.43	1.01753e+56	2.26083e+58	1.85259	5.137	15.933	15.933
271.275	15.9411	999.536	177.484	3.22217e+57	7.18802e+56	2.349	12.898	6.607	12.898
34.5315	44.6801	306.22	351.115	5.13652e+56	1.3586e+58	1.42471	9.129	18.04	18.04
308.574	15.9411	1146.23	177.484	3.23327e+57	5.99207e+56	2.34705	12.789	6.22	12.789
351.001	15.9411	1314.16	177.484	3.22513e+57	4.9855e+56	2.33541	12.665	5.85	12.665
14.0142	5251.12	240.205	18106.7	5.54386e+53	1.47275e+58	1.33111	1.044	13.114	13.114
34.5315	125.231	306.22	739.112	2.20315e+56	2.25514e+58	1.86327	6.864	18.146	18.146
7.359	6.46948	203.133	102.01	2.67704e+56	1.0564e+58	0.951201	9.964	23.317	23.317
34.5315	2131.1	306.22	7892.48	6.87058e+54	1.70712e+58	1.49283	2.147	13.222	13.222
399.262	15.9411	1506.35	177.484	3.20132e+57	4.14159e+56	2.316	12.531	5.499	12.531
44.6801	864.881	329.088	3549.7	3.316e+55	2.02558e+58	1.6975	3.531	14.259	14.259
50.8234	351.001	341.354	1661.43	1.20584e+56	2.204e+58	1.8296	5.359	15.888	15.888
39.2794	44.6801	317.39	351.115	5.92274e+56	1.19052e+58	1.37278	9.41	17.069	17.069
454.159	15.9411	1726.27	177.484	3.16509e+57	3.43582e+56	2.29054	12.392	5.167	12.392
39.2794	2131.1	317.39	7892.48	8.20639e+54	1.70561e+58	1.49251	2.245	13.233	13.233
15.9411	5251.12	248.512	18106.7	6.61362e+53	1.47292e+58	1.33126	1.086	13.116	13.116
516.604	15.9411	1977.88	177.484	3.11929e+57	2.84689e+56	2.26047	12.25	4.853	12.25
50.8234	864.881	341.354	3549.7	3.95345e+55	2.00981e+58	1.69138	3.692	14.271	14.271
39.2794	125.231	317.39	739.112	2.58339e+56	2.13326e+58	1.8131	7.123	17.925	17.925
587.635	15.9411	2265.72	177.484	3.0664e+57	2.3564e+56	2.22705	12.108	4.557	12.108
668.432	15.9411	2594.94	177.484	3.00853e+57	1.94861e+56	2.19134	11.969	4.277	11.969
760.338	15.9411	2971.44	177.484	2.94748e+57	1.61009e+56	2.15422	11.834	4.014	11.834
57.8114	351.001	354.233	1661.43	1.42855e+56	2.13667e+58	1.80243	5.593	15.814	15.814
8.37083	6.46948	210.002	102.01	3.05587e+56	9.09201e+57	0.883357	10.116	22.271	22.271
44.6801	44.6801	329.088	351.115	6.81353e+56	1.03773e+58	1.33808	9.695	16.01	16.01
864.881	15.9411	3401.96	177.484	2.88477e+57	1.32943e+56	2.11645	11.706	3.766	11.706
983.798	15.9411	3894.16	177.484	2.82165e+57	1.09703e+56	2.07867	11.584	3.532	11.584
44.6801	2131.1	329.088	7892.48	9.80571e+54	1.70352e+58	1.49197	2.348	13.246	13.246
1119.07	15.9411	4456.83	177.484	2.75918e+57	9.04772e+55	2.04139	11.471	3.313	11.471
18.1329	5251.12	257.157	18106.7	7.89176e+53	1.4731e+58	1.33144	1.131	13.118	13.118
1272.93	15.9411	5099.96	177.484	2.69823e+57	7.45868e+55	2.00506	11.367	3.106	11.367
57.8114	864.881	354.233	3549.7	4.7148e+55	1.99015e+58	1.68362	3.864	14.279	14.279
44.6801	125.231	329.088	739.112	3.02561e+56	1.9974e+58	1.75832	7.393	17.623	17.623
50.8234	44.6801	341.354	351.115	7.81837e+56	9.05358e+57	1.32469	9.984	14.929	14.929
1447.96	15.9411	5834.96	177.484	2.63948e+57	6.1463e+55	1.97005	11.273	2.912	11.273
1647.04	15.9411	6674.88	177.484	2.58352e+57	5.06315e+55	1.93666	11.189	2.73	11.189
65.7602	351.001	367.774	1661.43	1.69185e+56	2.05763e+58	1.77076	5.84	15.701	15.701
1873.5	15.9411	7634.57	177.484	2.5308e+57	4.16968e+55	1.90514	11.115	2.559	11.115
57.8114	44.6801	354.233	351.115	8.94638e+56	7.9512e+57	1.33434	10.275	13.898	13.898
9.52178	6.46948	217.13	102.01	3.4873e+56	7.67213e+57	0.822788	10.276	20.997	20.997
2131.1	15.9411	8730.97	177.484	2.48168e+57	3.43305e+55	1.87571	11.052	2.399	11.052
50.8234	2131.1	341.354	7892.48	1.17222e+55	1.70068e+58	1.49112	2.458	13.26	13.26
20.6261	5251.12	266.159	18106.7	9.4192e+53	1.47329e+58	1.33163	1.179	13.12	13.12
65.7602	864.881	367.774	3549.7	5.62479e+55	1.96575e+58	1.67389	4.046	14.28	14.28
50.8234	125.231	341.354	739.112	3.53879e+56	1.8491e+58	1.70049	7.672	17.222	17.222
2424.12	15.9411	9983.45	177.484	2.43644e+57	2.82598e+55	1.84852	11	2.248	11
65.7602	44.6801	367.774	351.115	1.02058e+57	7.05516e+57	1.36645	10.566	12.973	12.973
74.8019	351.001	382.032	1661.43	2.00297e+56	1.96596e+58	1.73451	6.1	15.536	15.536
2757.42	15.9411	11414.1	177.484	2.39527e+57	2.32586e+55	1.8237	10.958	2.107	10.958
74.8019	44.6801	382.032	351.115	1.16033e+57	6.33012e+57	1.41887	10.854	12.183	12.183
3136.56	15.9411	13048	177.484	2.35832e+57	1.91399e+55	1.80136	10.927	1.975	10.927
3567.82	15.9411	14913.9	177.484	2.32568e+57	1.57486e+55	1.78155	10.906	1.851	10.906
85.0869	44.6801	397.069	351.115	1.31434e+57	5.73374e+57	1.48871	11.138	11.534	11.534
4058.38	15.9411	17044.5	177.484	2.29739e+57	1.29571e+55	1.76432	10.894	1.734	10.894
57.8114	125.231	354.233	739.112	4.13287e+56	1.69154e+58	1.64229	7.962	16.705	16.705
57.8114	2131.1	354.233	7892.48	1.4021e+55	1.69687e+58	1.48987	2.576	13.275	13.275
74.8019	864.881	382.032	3549.7	6.71339e+55	1.93559e+58	1.66175	4.24	14.271	14.271
23.462	5251.12	275.541	18106.7	1.12451e+54	1.47349e+58	1.33185	1.229	13.123	13.123
96.7859	44.6801	412.952	351.115	1.48278e+57	5.22542e+57	1.57291	11.415	11.017	11.415
10.831	6.46948	224.53	102.01	3.97719e+56	6.37728e+57	0.774822	10.445	19.531	19.531
4616.39	15.9411	19477.2	177.484	2.27343e+57	1.06596e+55	1.74968	10.89	1.625	10.89
110.094	44.6801	429.759	351.115	1.66532e+57	4.77124e+57	1.6685	11.676	10.602	11.676
5251.12	15.9411	22254.5	177.484	2.25375e+57	8.76895e+54	1.73762	10.896	1.523	10.896
85.0869	351.001	397.069	1661.43	2.37043e+56	1.8613e+58	1.69405	6.373	15.303	15.303
5973.12	15.9411	25425	177.484	2.23827e+57	7.21338e+54	1.72809	10.909	1.427	10.909
125.231	44.6801	447.575	351.115	1.86028e+57	4.35195e+57	1.77252	11.915	10.231	11.915
6794.4	15.9411	29044	177.484	2.22685e+57	5.93358e+54	1.72104	10.929	1.337	10.929
142.45	44.6801	502.076	351.115	2.05927e+57	3.95302e+57	1.87763	12.122	9.883	12.122
7728.6	15.9411	33174.7	177.484	2.21933e+57	4.88075e+54	1.71637	10.955	1.252	10.955
65.7602	125.231	367.774	739.112	4.81873e+56	1.5298e+58	1.58771	8.261	16.065	16.065
162.036	44.6801	576.514	351.115	2.2441e+57	3.55053e+57	1.96986	12.284	9.546	12.284
85.0869	864.881	397.069	3549.7	8.01705e+55	1.89853e+58	1.64677	4.445	14.246	14.246
65.7602	2131.1	367.774	7892.48	1.67818e+55	1.6918e+58	1.48809	2.701	13.291	13.291
8791.24	15.9411	37888.9	177.484	2.21552e+57	4.01472e+54	1.71397	10.985	1.174	10.985
184.315	44.6801	661.803	351.115	2.40942e+57	3.14904e+57	2.04698	12.399	9.201	12.399
26.688	5251.12	285.327	18106.7	1.34286e+54	1.4737e+58	1.33208	1.282	13.126	13.126
96.7859	351.001	412.952	1661.43	2.80413e+56	1.74432e+58	1.65048	6.66	14.985	14.985
10000	15.9411	43268.7	177.484	2.21518e+57	3.30235e+54	1.71371	11.021	1.1	11.021
209.657	44.6801	759.504	351.115	2.55234e+57	2.75946e+57	2.10879	12.469	8.844	12.469
12.3202	6.46948	232.216	102.01	4.53178e+56	5.26796e+57	0.744019	10.622	17.961	17.961
238.484	44.6801	871.402	351.115	2.6713e+57	2.39197e+57	2.15583	12.5	8.472	12.5
74.8019	125.231	382.032	739.112	5.60807e+56	1.37048e+58	1.54183	8.569	15.308	15.308
271.275	44.6801	999.536	351.115	2.76589e+57	2.05417e+57	2.18904	12.495	8.088	12.495
96.7859	864.881	412.952	3549.7	9.58019e+55	1.85331e+58	1.62847	4.665	14.198	14.198
308.574	44.6801	1146.23	351.115	2.83675e+57	1.75052e+57	2.20967	12.462	7.696	12.462
74.8019	2131.1	382.032	7892.48	2.01023e+55	1.68513e+58	1.48561	2.834	13.306	13.306
110.094	351.001	429.759	1661.43	3.31562e+56	1.61709e+58	1.60593	6.962	14.566	14.566
351.001	44.6801	1314.16	351.115	2.8853e+57	1.48267e+57	2.21911	12.404	7.3	12.404
30.3574	5251.12	295.544	18106.7	1.60409e+54	1.4739e+58	1.33232	1.339	13.13	13.13
85.0869	125.231	397.069	739.112	6.51323e+56	1.22065e+58	1.51009	8.885	14.463	14.463
14.0142	6.46948	240.205	102.01	5.15761e+56	4.37246e+57	0.732815	10.807	16.411	16.411
399.262	44.6801	1506.35	351.115	2.91358e+57	1.24994e+57	2.21884	12.327	6.908	12.327
454.159	44.6801	1726.27	351.115	2.924e+57	1.05006e+57	2.21034	12.234	6.523	12.234
125.231	351.001	447.575	1661.43	3.91815e+56	1.48347e+58	1.56381	7.279	14.037	14.037
110.094	864.881	429.759	3549.7	1.14571e+56	1.79858e+58	1.60641	4.899	14.119	14.119
516.604	44.6801	1977.88	351.115	2.91917e+57	8.79791e+56	2.19502	12.131	6.151	12.131
96.7859	125.231	412.952	739.112	7.54686e+56	1.08616e+58	1.49717	9.207	13.582	13.582
85.0869	2131.1	397.069	7892.48	2.4103e+55	1.67638e+58	1.48223	2.976	13.321	13.321
587.635	44.6801	2265.72	351.115	2.90171e+57	7.3553e+56	2.17424	12.021	5.795	12.021
15.9411	6.46948	248.512	102.01	5.86144e+56	3.68186e+57	0.741135	10.999	14.992	14.992
668.432	44.6801	2594.94	351.115	2.87409e+57	6.13737e+56	2.1492	11.908	5.456	11.908
5	18.1329	183.959	192.687	1.03677e+56	2.50272e+58	1.80536	7.655	24.028	24.028
142.45	351.001	502.076	1661.43	4.61119e+56	1.35187e+58	1.52933	7.603	13.422	13.422
110.094	125.231	429.759	739.112	8.72132e+56	9.70193e+57	1.50592	9.534	12.722	12.722
34.5315	5251.12	306.22	18106.7	1.91678e+54	1.47408e+58	1.33258	1.399	13.135	13.135
760.338	44.6801	2971.44	351.115	2.8386e+57	5.11232e+56	2.12101	11.794	5.135	11.794
864.881	44.6801	3401.96	351.115	2.79729e+57	4.25196e+56	2.09063	11.681	4.83	11.681
125.231	864.881	447.575	3549.7	1.37145e+56	1.7331e+58	1.58031	5.149	13.995	13.995
125.231	125.231	447.575	739.112	1.0048e+57	8.72758e+57	1.5369	9.863	11.937	11.937
18.1329	6.46948	257.157	102.01	6.65013e+56	3.16239e+57	0.767177	11.197	13.774	13.774
983.798	44.6801	3894.16	351.115	2.75193e+57	3.5316e+56	2.05891	11.572	4.541	11.572
162.036	351.001	576.514	1661.43	5.36588e+56	1.23224e+58	1.50635	7.919	12.79	12.79
96.7859	2131.1	412.952	7892.48	2.89332e+55	1.66499e+58	1.47769	3.129	13.332	13.332
1119.07	44.6801	4456.83	351.115	2.70408e+57	2.92977e+56	2.02655	11.468	4.267	11.468
142.45	125.231	502.076	739.112	1.15022e+57	7.91975e+57	1.58646	10.186	11.275	11.275
1272.93	44.6801	5099.96	351.115	2.65508e+57	2.42794e+56	1.99419	11.371	4.009	11.371
20.6261	6.46948	266.159	102.01	7.53045e+56	2.77272e+57	0.808563	11.399	12.773	12.773
162.036	125.231	576.514	739.112	1.2994e+57	7.22744e+57	1.64394	10.483	10.759	10.759
1447.96	44.6801	5834.96	351.115	2.60605e+57	2.01019e+56	1.96234	11.281	3.765	11.281
184.315	125.231	661.803	739.112	1.44988e+57	6.59018e+57	1.70365	10.75	10.351	10.75
184.315	351.001	661.803	1661.43	6.18076e+56	1.12471e+58	1.49471	8.222	12.171	12.171
39.2794	5251.12	317.39	18106.7	2.29133e+54	1.47424e+58	1.33285	1.464	13.14	13.14
142.45	864.881	502.076	3549.7	1.63751e+56	1.65794e+58	1.55102	5.41	13.819	13.819
1647.04	44.6801	6674.88	351.115	2.55791e+57	1.66297e+56	1.93145	11.201	3.536	11.201
209.657	125.231	759.504	739.112	1.59934e+57	5.97721e+57	1.76213	10.983	10.007	10.983
23.462	6.46948	275.541	102.01	8.50894e+56	2.47538e+57	0.863088	11.605	11.973	11.973
1873.5	44.6801	7634.57	351.115	2.51145e+57	1.37474e+56	1.90188	11.129	3.319	11.129
238.484	125.231	871.402	739.112	1.74477e+57	5.38046e+57	1.81701	11.179	9.679	11.179
209.657	351.001	759.504	1661.43	7.05397e+56	1.02824e+58	1.49347	8.514	11.585	11.585
110.094	2131.1	429.759	7892.48	3.47791e+55	1.65025e+58	1.47168	3.293	13.339	13.339
2131.1	44.6801	8730.97	351.115	2.46731e+57	1.13576e+56	1.87394	11.067	3.115	11.067
271.275	125.231	999.536	739.112	1.88284e+57	4.80329e+57	1.86653	11.337	9.351	11.337
26.688	6.46948	285.327	102.01	9.5916e+56	2.24053e+57	0.92898	11.812	11.346	11.812
2424.12	44.6801	9983.45	351.115	2.42598e+57	9.37811e+55	1.84787	11.015	2.923	11.015
308.574	125.231	1146.23	739.112	2.01053e+57	4.25207e+57	1.90945	11.459	9.017	11.459
238.484	351.001	871.402	1661.43	7.98174e+56	9.41239e+57	1.5012	8.794	11.047	11.047
5.68748	18.1329	190.122	192.687	1.1975e+56	2.42272e+58	1.7661	7.807	23.957	23.957
2757.42	44.6801	11414.1	351.115	2.38786e+57	7.73998e+55	1.82389	10.973	2.742	10.973
162.036	864.881	576.514	3549.7	1.93616e+56	1.57792e+58	1.52096	5.671	13.596	13.596
30.3574	6.46948	295.544	102.01	1.07837e+57	2.04572e+57	1.00486	12.016	10.86	12.016
351.001	125.231	1314.16	739.112	2.12537e+57	3.7334e+57	1.945	11.546	8.674	11.546
3136.56	44.6801	13048	351.115	2.35328e+57	6.38538e+55	1.80214	10.941	2.572	10.941
271.275	351.001	999.536	1661.43	8.95831e+56	8.61862e+57	1.51617	9.06	10.563	10.563
44.6801	5251.12	329.088	18106.7	2.74032e+54	1.47434e+58	1.33311	1.532	13.147	13.147
399.262	125.231	1506.35	739.112	2.22559e+57	3.25281e+57	1.9728	11.602	8.322	11.602
3567.82	44.6801	14913.9	351.115	2.32243e+57	5.266e+55	1.78274	10.919	2.413	10.919
34.5315	6.46948	306.22	102.01	1.20882e+57	1.87512e+57	1.08961	12.211	10.468	12.211
308.574	351.001	1146.23	1661.43	9.97597e+56	7.8837e+57	1.53663	9.311	10.133	10.133
454.159	125.231	1726.27	739.112	2.31016e+57	2.8141e+57	1.99285	11.631	7.963	11.631
4058.38	44.6801	17044.5	351.115	2.29548e+57	4.34153e+55	1.76577	10.906	2.263	10.906
125.231	2131.1	447.575	7892.48	4.18741e+55	1.63127e+58	1.46379	3.469	13.338	13.338
516.604	125.231	1977.88	739.112	2.37874e+57	2.41921e+57	2.00544	11.634	7.598	11.634
351.001	351.001	1314.16	1661.43	1.10251e+57	7.19292e+57	1.56088	9.549	9.755	9.755
4616.39	44.6801	19477.2	351.115	2.27251e+57	3.57841e+55	1.75127	10.902	2.122	10.902
39.2794	6.46948	317.39	102.01	1.35032e+57	1.72016e+57	1.1822	12.396	10.123	12.396
184.315	864.881	661.803	3549.7	2.27014e+56	1.49406e+58	1.49092	5.929	13.328	13.328
399.262	351.001	1506.35	1661.43	1.20947e+57	6.53518e+57	1.58741	9.771	9.422	9.771
5251.12	44.6801	22254.5	351.115	2.25355e+57	2.94877e+55	1.73926	10.906	1.99	10.906
587.635	125.231	2265.72	739.112	2.43165e+57	2.06825e+57	2.01108	11.618	7.232	11.618
454.159	351.001	1726.27	1661.43	1.31714e+57	5.90367e+57	1.61489	9.975	9.121	9.975
44.6801	6.46948	329.088	102.01	1.50213e+57	1.57681e+57	1.28149	12.567	9.801	12.567
5973.12	44.6801	25425	351.115	2.23855e+57	2.42945e+55	1.72973	10.918	1.866	10.918
668.432	125.231	2594.94	739.112	2.46974e+57	1.75983e+57	2.01046	11.586	6.868	11.586
516.604	351.001	1977.88	1661.43	1.42381e+57	5.29816e+57	1.64218	10.159	8.826	10.159
50.8234	5251.12	341.354	18106.7	3.27909e+54	1.47435e+58	1.33336	1.604	13.154	13.154
6794.4	44.6801	29044	351.115	2.22746e+57	2.00127e+55	1.72261	10.936	1.749	10.936
760.338	125.231	2971.44	739.112	2.49428e+57	1.4914e+57	2.00435	11.541	6.508	11.541
587.635	351.001	2265.72	1661.43	1.52745e+57	4.72232e+57	1.66825	10.32	8.528	10.32
50.8234	6.46948	341.354	102.01	1.66315e+57	1.44318e+57	1.38625	12.724	9.491	12.724
209.657	864.881	759.504	3549.7	2.64238e+56	1.40755e+58	1.46177	6.186	13.015	13.015
7728.6	44.6801	33174.7	351.115	2.22013e+57	1.64833e+55	1.71785	10.961	1.64	10.961
864.881	125.231	3401.96	739.112	2.50679e+57	1.25966e+57	1.99361	11.486	6.157	11.486
142.45	2131.1	502.076	7892.48	5.03277e+55	1.60766e+58	1.4539	3.655	13.326	13.326
668.432	351.001	2594.94	1661.43	1.62614e+57	4.18035e+57	1.69225	10.457	8.225	10.457
57.8114	6.46948	354.233	102.01	1.83198e+57	1.31821e+57	1.49515	12.865	9.189	12.865
983.798	125.231	3894.16	739.112	2.50898e+57	1.06088e+57	1.97909	11.425	5.818	11.425
8791.24	44.6801	37888.9	351.115	2.21642e+57	1.35747e+55	1.71534	10.991	1.537	10.991
760.338	351.001	2971.44	1661.43	1.71816e+57	3.67596e+57	1.71349	10.572	7.916	10.572
6.46948	18.1329	196.51	192.687	1.38415e+56	2.3314e+58	1.72149	7.968	23.855	23.855
1119.07	125.231	4456.83	739.112	2.50258e+57	8.91233e+56	1.96161	11.361	5.492	11.361
10000	44.6801	43268.7	351.115	2.21611e+57	1.11784e+55	1.71495	11.026	1.441	11.026
864.881	351.001	3401.96	1661.43	1.80214e+57	3.21186e+57	1.73147	10.665	7.602	10.665
65.7602	6.46948	367.774	102.01	2.007e+57	1.20117e+57	1.60676	12.989	8.894	12.989
1272.93	125.231	5099.96	739.112	2.48932e+57	7.47031e+56	1.94197	11.296	5.181	11.296
238.484	864.881	871.402	3549.7	3.05555e+56	1.31972e+58	1.4345	6.442	12.66	12.66
983.798	351.001	3894.16	1661.43	1.87713e+57	2.78958e+57	1.74594	10.738	7.283	10.738
74.8019	6.46948	382.032	102.01	2.18646e+57	1.09158e+57	1.71965	13.097	8.603	13.097
1447.96	125.231	5834.96	739.112	2.47078e+57	6.24896e+56	1.92089	11.233	4.884	11.233
1119.07	351.001	4456.83	1661.43	1.9426e+57	2.40945e+57	1.75681	10.794	6.961	10.794
57.8114	5251.12	354.233	18106.7	3.92632e+54	1.47422e+58	1.33357	1.682	13.163	13.163
1647.04	125.231	6674.88	739.112	2.44845e+57	5.21784e+56	1.89902	11.173	4.601	11.173
162.036	2131.1	576.514	7892.48	5.99521e+55	1.58037e+58	1.44251	3.842	13.3	13.3
1272.93	351.001	5099.96	1661.43	1.99842e+57	2.07067e+57	1.76418	10.835	6.638	10.835
85.0869	6.46948	397.069	102.01	2.36848e+57	9.89065e+56	1.8324	13.186	8.315	13.186
1873.5	125.231	7634.57	739.112	2.42363e+57	4.34983e+56	1.87695	11.117	4.332	11.117
1447.96	351.001	5834.96	1661.43	2.04486e+57	1.77151e+57	1.7683	10.864	6.317	10.864
2131.1	125.231	8730.97	739.112	2.39749e+57	3.62099e+56	1.85517	11.067	4.078	11.067
271.275	864.881	999.536	3549.7	3.51195e+56	1.23202e+58	1.41011	6.696	12.268	12.268
1647.04	351.001	6674.88	1661.43	2.08247e+57	1.50951e+57	1.76951	10.882	6.001	10.882
96.7859	6.46948	412.952	102.01	2.55111e+57	8.93362e+56	1.94363	13.258	8.03	13.258
2424.12	125.231	9983.45	739.112	2.37103e+57	3.01042e+56	1.83413	11.024	3.836	11.024
1873.5	351.001	7634.57	1661.43	2.11207e+57	1.28172e+57	1.76823	10.894	5.691	10.894
110.094	6.46948	429.759	102.01	2.73241e+57	8.04248e+56	2.05207	13.312	7.748	13.312
2757.42	125.231	11414.1	739.112	2.34511e+57	2.49996e+56	1.8142	10.988	3.607	10.988
2131.1	351.001	8730.97	1661.43	2.13462e+57	1.08494e+57	1.76495	10.9	5.389	10.9
125.231	6.46948	447.575	102.01	2.91047e+57	7.21529e+56	2.15657	13.349	7.468	13.349
3136.56	125.231	13048	739.112	2.32043e+57	2.07397e+56	1.79567	10.96	3.391	10.96
2424.12	351.001	9983.45	1661.43	2.15118e+57	9.15829e+56	1.76015	10.903	5.099	10.903
308.574	864.881	1146.23	3549.7	4.01348e+56	1.14581e+58	1.3895	6.949	11.848	11.848
184.315	2131.1	661.803	7892.48	7.08958e+55	1.54918e+58	1.42958	4.03	13.259	13.259
65.7602	5251.12	367.774	18106.7	4.70493e+54	1.47391e+58	1.33371	1.764	13.173	13.173
142.45	6.46948	502.076	102.01	3.07516e+57	6.37799e+56	2.25056	13.367	7.177	13.367
2757.42	351.001	11414.1	1661.43	2.16283e+57	7.71161e+56	1.75429	10.905	4.82	10.905
3567.82	125.231	14913.9	739.112	2.29759e+57	1.71905e+56	1.77881	10.94	3.187	10.94
5	50.8234	183.959	383.988	4.64673e+55	2.98739e+58	2.1356	5.707	21.155	21.155
7.359	18.1329	203.133	192.687	1.60039e+56	2.22777e+58	1.67112	8.139	23.713	23.713
3136.56	351.001	13048	1661.43	2.17063e+57	6.47886e+56	1.74786	10.908	4.552	10.908
162.036	6.46948	576.514	102.01	3.20274e+57	5.46079e+56	2.32001	13.354	6.844	13.354
4058.38	125.231	17044.5	739.112	2.27703e+57	1.42375e+56	1.7638	10.928	2.995	10.928
351.001	864.881	1314.16	3549.7	4.56149e+56	1.06224e+58	1.37342	7.2	11.411	11.411
3567.82	351.001	14913.9	1661.43	2.17561e+57	5.43214e+56	1.74126	10.911	4.297	10.911
184.315	6.46948	661.803	102.01	3.29286e+57	4.58783e+56	2.3667	13.306	6.482	13.306
4616.39	125.231	19477.2	739.112	2.25913e+57	1.17837e+56	1.75078	10.924	2.813	10.924
4058.38	351.001	17044.5	1661.43	2.17866e+57	4.54623e+56	1.73488	10.918	4.054	10.918
209.657	6.46948	759.504	102.01	3.34931e+57	3.81829e+56	2.39404	13.228	6.109	13.228
5251.12	125.231	22254.5	739.112	2.24413e+57	9.74684e+55	1.73987	10.928	2.642	10.928
209.657	2131.1	759.504	7892.48	8.33269e+55	1.51384e+58	1.41508	4.22	13.202	13.202
4616.39	351.001	19477.2	1661.43	2.18061e+57	3.79857e+56	1.72904	10.928	3.822	10.928
238.484	6.46948	871.402	102.01	3.37681e+57	3.16612e+56	2.40534	13.126	5.741	13.126
399.262	864.881	1506.35	3549.7	5.15667e+56	9.8216e+57	1.36235	7.45	10.968	10.968
5973.12	125.231	25425	739.112	2.23221e+57	8.05781e+55	1.73111	10.938	2.48	10.938
74.8019	5251.12	382.032	18106.7	5.64313e+54	1.47331e+58	1.33375	1.852	13.184	13.184
5251.12	351.001	22254.5	1661.43	2.18217e+57	3.16923e+56	1.72403	10.941	3.601	10.941
271.275	6.46948	999.536	102.01	3.38018e+57	2.62159e+56	2.40359	13.004	5.39	13.004
6794.4	125.231	29044	739.112	2.22346e+57	6.65837e+55	1.72452	10.955	2.329	10.955
5973.12	351.001	25425	1661.43	2.18393e+57	2.6407e+56	1.72006	10.959	3.392	10.959
308.574	6.46948	1146.23	102.01	3.36396e+57	2.16833e+56	2.39139	12.868	5.059	12.868
454.159	864.881	1726.27	3549.7	5.79892e+56	9.06047e+57	1.35652	7.698	10.532	10.532
7728.6	125.231	33174.7	739.112	2.21789e+57	5.49974e+55	1.72007	10.979	2.186	10.979
351.001	6.46948	1314.16	102.01	3.33212e+57	1.79173e+56	2.37096	12.724	4.747	12.724
6794.4	351.001	29044	1661.43	2.18639e+57	2.19774e+56	1.7173	10.981	3.194	10.981
8791.24	125.231	37888.9	739.112	2.21545e+57	4.54111e+55	1.71772	11.007	2.051	11.007
238.484	2131.1	871.402	7892.48	9.74236e+55	1.47416e+58	1.399	4.412	13.124	13.124
399.262	6.46948	1506.35	102.01	3.28812e+57	1.47931e+56	2.34416	12.573	4.453	12.573
516.604	864.881	1977.88	3549.7	6.48728e+56	8.34045e+57	1.35583	7.944	10.111	10.111
7728.6	351.001	33174.7	1661.43	2.18992e+57	1.82719e+56	1.71588	11.006	3.006	11.006
10000	125.231	43268.7	739.112	2.21606e+57	3.74841e+55	1.71738	11.039	1.925	11.039
454.159	6.46948	1726.27	102.01	3.23492e+57	1.22048e+56	2.31257	12.42	4.176	12.42
8791.24	351.001	37888.9	1661.43	2.19479e+57	1.51772e+56	1.71586	11.035	2.828	11.035
587.635	864.881	2265.72	3549.7	7.21983e+56	7.66026e+57	1.35999	8.186	9.715	9.715
5.68748	50.8234	190.122	383.988	5.43261e+55	2.95554e+58	2.12095	5.851	21.165	21.165
8.37083	18.1329	210.002	192.687	1.85038e+56	2.11096e+58	1.61471	8.319	23.518	23.518
516.604	6.46948	1977.88	102.01	3.17501e+57	1.00632e+56	2.27748	12.268	3.916	12.268
85.0869	5251.12	397.069	18106.7	6.77586e+54	1.47232e+58	1.33362	1.947	13.196	13.196
10000	351.001	43268.7	1661.43	2.20118e+57	1.25962e+56	1.71727	11.067	2.66	11.067
668.432	864.881	2594.94	3549.7	7.9936e+56	7.01687e+57	1.36851	8.426	9.347	9.347
587.635	6.46948	2265.72	102.01	3.1105e+57	8.29286e+55	2.23998	12.118	3.671	12.118
760.338	864.881	2971.44	3549.7	8.8046e+56	6.40646e+57	1.38082	8.661	9.011	9.011
668.432	6.46948	2594.94	102.01	3.04313e+57	6.83085e+55	2.20099	11.973	3.441	11.973
271.275	2131.1	999.536	7892.48	1.13375e+56	1.43003e+58	1.3814	4.606	13.023	13.023
864.881	864.881	3401.96	3549.7	9.64785e+56	5.82512e+57	1.39628	8.892	8.708	8.892
760.338	6.46948	2971.44	102.01	2.9744e+57	5.62437e+55	2.16127	11.833	3.225	11.833
983.798	864.881	3894.16	3549.7	1.05173e+57	5.2696e+57	1.41428	9.117	8.432	9.117
864.881	6.46948	3401.96	102.01	2.90549e+57	4.62945e+55	2.12145	11.701	3.023	11.701
983.798	6.46948	3894.16	102.01	2.83744e+57	3.80945e+55	2.08206	11.578	2.832	11.578
1119.07	864.881	4456.83	3549.7	1.14042e+57	4.73927e+57	1.43418	9.331	8.167	9.331
96.7859	5251.12	412.952	18106.7	8.14661e+54	1.47078e+58	1.33326	2.048	13.21	13.21
1119.07	6.46948	4456.83	102.01	2.77105e+57	3.13396e+55	2.04355	11.464	2.654	11.464
1272.93	864.881	5099.96	3549.7	1.22967e+57	4.23632e+57	1.45537	9.533	7.901	9.533
308.574	2131.1	1146.23	7892.48	1.31382e+56	1.38145e+58	1.36238	4.804	12.895	12.895
5	142.45	183.959	814.948	1.63166e+55	2.88955e+58	2.13184	3.964	18.092	18.092
1272.93	6.46948	5099.96	102.01	2.707e+57	2.57775e+55	2.00628	11.359	2.487	11.359
1447.96	864.881	5834.96	3549.7	1.31816e+57	3.76349e+57	1.47721	9.72	7.632	9.72
5	399.262	183.959	1846.69	4.73211e+54	2.45732e+58	1.92224	2.601	15.501	15.501
1447.96	6.46948	5834.96	102.01	2.64584e+57	2.11991e+55	1.97056	11.264	2.33	11.264
1647.04	864.881	6674.88	3549.7	1.40458e+57	3.32319e+57	1.4991	9.89	7.359	9.89
6.46948	50.8234	196.51	383.988	6.35578e+55	2.91811e+58	2.10378	6.004	21.172	21.172
1647.04	6.46948	6674.88	102.01	2.58801e+57	1.74316e+55	1.93666	11.18	2.183	11.18
1873.5	864.881	7634.57	3549.7	1.48775e+57	2.91716e+57	1.52052	10.045	7.081	10.045
1873.5	6.46948	7634.57	102.01	2.53386e+57	1.43322e+55	1.90478	11.107	2.045	11.107
9.52178	18.1329	217.13	192.687	2.13874e+56	1.98046e+58	1.5522	8.508	23.252	23.252
2131.1	864.881	8730.97	3549.7	1.56664e+57	2.54636e+57	1.54102	10.184	6.799	10.184
351.001	2131.1	1314.16	7892.48	1.51655e+56	1.32855e+58	1.34217	5.005	12.738	12.738
2131.1	6.46948	8730.97	102.01	2.48366e+57	1.1783e+55	1.87509	11.045	1.915	11.045
2424.12	864.881	9983.45	3549.7	1.64049e+57	2.21092e+57	1.56028	10.307	6.515	10.307
110.094	5251.12	429.759	18106.7	9.80997e+54	1.46849e+58	1.33257	2.157	13.225	13.225
2424.12	6.46948	9983.45	102.01	2.4376e+57	9.68657e+54	1.84774	10.993	1.794	10.993
2757.42	864.881	11414.1	3549.7	1.70879e+57	1.91022e+57	1.5781	10.417	6.23	10.417
2757.42	6.46948	11414.1	102.01	2.39584e+57	7.96283e+54	1.82283	10.952	1.681	10.952
3136.56	864.881	13048	3549.7	1.77128e+57	1.64296e+57	1.5944	10.514	5.945	10.514
3136.56	6.46948	13048	102.01	2.35847e+57	6.54564e+54	1.80045	10.921	1.574	10.921
399.262	2131.1	1506.35	7892.48	1.74417e+56	1.27161e+58	1.32106	5.21	12.549	12.549
5.68748	399.262	190.122	1846.69	5.6059e+54	2.45612e+58	1.9219	2.681	15.509	15.509
5.68748	142.45	190.122	814.948	1.92394e+55	2.88125e+58	2.12837	4.078	18.108	18.108
3567.82	6.46948	14913.9	102.01	2.32554e+57	5.38062e+54	1.78064	10.9	1.475	10.9
3567.82	864.881	14913.9	3549.7	1.82796e+57	1.40729e+57	1.6092	10.6	5.663	10.6
4058.38	6.46948	17044.5	102.01	2.29705e+57	4.42293e+54	1.76344	10.889	1.382	10.889
4058.38	864.881	17044.5	3549.7	1.87903e+57	1.20098e+57	1.62258	10.677	5.385	10.677
125.231	5251.12	447.575	18106.7	1.18349e+55	1.46515e+58	1.33139	2.274	13.241	13.241
4616.39	6.46948	19477.2	102.01	2.27297e+57	3.63573e+54	1.74885	10.887	1.294	10.887
4616.39	864.881	19477.2	3549.7	1.92488e+57	1.02153e+57	1.63472	10.746	5.113	10.746
7.359	50.8234	203.133	383.988	7.43858e+55	2.87423e+58	2.08373	6.165	21.172	21.172
5251.12	6.46948	22254.5	102.01	2.25323e+57	2.98868e+54	1.73685	10.893	1.212	10.893
454.159	2131.1	1726.27	7892.48	1.99895e+56	1.21112e+58	1.29947	5.419	12.325	12.325
5251.12	864.881	22254.5	3549.7	1.96599e+57	8.6635e+56	1.64581	10.809	4.848	10.809
5973.12	6.46948	25425	102.01	2.23773e+57	2.45684e+54	1.72739	10.906	1.136	10.906
10.831	18.1329	224.53	192.687	2.47062e+56	1.83639e+58	1.48399	8.707	22.897	22.897
5973.12	864.881	25425	3549.7	2.00294e+57	7.328e+56	1.65607	10.867	4.593	10.867
6794.4	864.881	29044	3549.7	2.03632e+57	6.18351e+56	1.66574	10.921	4.348	10.921
6794.4	6.46948	29044	102.01	2.22632e+57	2.01971e+54	1.72041	10.926	1.064	10.926
7728.6	6.46948	33174.7	102.01	2.21883e+57	1.66041e+54	1.71581	10.953	0.996	10.953
7728.6	864.881	33174.7	3549.7	2.06673e+57	5.20641e+56	1.67503	10.972	4.113	10.972
6.46948	399.262	196.51	1846.69	6.6467e+54	2.45455e+58	1.92142	2.766	15.518	15.518
8791.24	6.46948	37888.9	102.01	2.21506e+57	1.36508e+54	1.71348	10.984	0.933	10.984
6.46948	142.45	196.51	814.948	2.27034e+55	2.87118e+58	2.12416	4.199	18.124	18.124
516.604	2131.1	1977.88	7892.48	2.28325e+56	1.14771e+58	1.27794	5.633	12.066	12.066
8791.24	864.881	37888.9	3549.7	2.09473e+57	4.37508e+56	1.68413	11.021	3.887	11.021
142.45	5251.12	502.076	18106.7	1.42564e+55	1.46056e+58	1.32963	2.398	13.257	13.257
10000	6.46948	43268.7	102.01	2.21477e+57	1.12233e+54	1.71329	11.02	0.874	11.02
10000	864.881	43268.7	3549.7	2.12082e+57	3.66995e+56	1.69321	11.068	3.672	11.068
587.635	2131.1	2265.72	7892.48	2.59946e+56	1.08221e+58	1.25709	5.852	11.772	11.772
12.3202	18.1329	232.216	192.687	2.85166e+56	1.6798e+58	1.41109	8.915	22.426	22.426
8.37083	50.8234	210.002	383.988	8.70674e+55	2.82291e+58	2.06034	6.337	21.163	21.163
162.036	5251.12	576.514	18106.7	1.70278e+55	1.4548e+58	1.32734	2.523	13.271	13.271
7.359	399.262	203.133	1846.69	7.88573e+54	2.45253e+58	1.92077	2.856	15.528	15.528
668.432	2131.1	2594.94	7892.48	2.94993e+56	1.01553e+58	1.23762	6.075	11.446	11.446
7.359	142.45	203.133	814.948	2.68048e+55	2.85899e+58	2.11906	4.328	18.14	18.14
5	983.798	183.959	3970	1.44151e+54	2.02285e+58	1.68198	1.742	13.899	13.899
760.338	2131.1	2971.44	7892.48	3.33703e+56	9.48655e+57	1.22027	6.304	11.092	11.092
5	7.359	183.959	110.174	1.70386e+56	1.61831e+58	1.24822	9.335	25.302	25.302
184.315	5251.12	661.803	18106.7	2.01993e+55	1.44772e+58	1.32445	2.65	13.284	13.284
864.881	2131.1	3401.96	7892.48	3.763e+56	8.82548e+57	1.20573	6.538	10.718	10.718
14.0142	18.1329	240.205	192.687	3.28803e+56	1.51315e+58	1.33549	9.132	21.812	21.812
8.37083	399.262	210.002	1846.69	9.36011e+54	2.44996e+58	1.91992	2.953	15.539	15.539
9.52178	50.8234	217.13	383.988	1.01898e+56	2.76309e+58	2.03315	6.518	21.143	21.143
5.68748	983.798	190.122	3970	1.71098e+54	2.02287e+58	1.6821	1.797	13.903	13.903
983.798	2131.1	3894.16	7892.48	4.22998e+56	8.18051e+57	1.19464	6.778	10.331	10.331
8.37083	142.45	210.002	814.948	3.16571e+55	2.84429e+58	2.11289	4.465	18.157	18.157
209.657	5251.12	759.504	18106.7	2.38289e+55	1.43916e+58	1.32092	2.778	13.294	13.294
1119.07	2131.1	4456.83	7892.48	4.73994e+56	7.55833e+57	1.1875	7.024	9.941	9.941
1272.93	2131.1	5099.96	7892.48	5.29456e+56	6.96346e+57	1.18466	7.276	9.557	9.557
15.9411	18.1329	248.512	192.687	3.78643e+56	1.34075e+58	1.26045	9.357	21.03	21.03
9.52178	399.262	217.13	1846.69	1.11139e+55	2.4467e+58	1.9188	3.055	15.551	15.551
6.46948	983.798	196.51	3970	2.03263e+54	2.02284e+58	1.68222	1.855	13.907	13.907
1447.96	2131.1	5834.96	7892.48	5.89527e+56	6.3982e+57	1.18632	7.533	9.189	9.189
5.68748	7.359	190.122	110.174	1.94524e+56	1.49207e+58	1.18435	9.464	24.907	24.907
238.484	5251.12	871.402	18106.7	2.79803e+55	1.42891e+58	1.31664	2.909	13.302	13.302
1647.04	2131.1	6674.88	7892.48	6.54304e+56	5.86289e+57	1.19252	7.795	8.842	8.842
10.831	50.8234	224.53	383.988	1.19217e+56	2.69358e+58	2.00165	6.709	21.106	21.106
1873.5	2131.1	7634.57	7892.48	7.23836e+56	5.3563e+57	1.20318	8.061	8.523	8.523
9.52178	142.45	217.13	814.948	3.73929e+55	2.82658e+58	2.10547	4.61	18.173	18.173
2131.1	2131.1	8730.97	7892.48	7.98106e+56	4.87621e+57	1.21812	8.331	8.235	8.331
2424.12	2131.1	9983.45	7892.48	8.77019e+56	4.41988e+57	1.23711	8.603	7.977	8.603
2757.42	2131.1	11414.1	7892.48	9.60264e+56	3.9857e+57	1.25982	8.872	7.735	8.872
10.831	399.262	224.53	1846.69	1.31992e+55	2.44259e+58	1.91735	3.164	15.564	15.564
7.359	983.798	203.133	3970	2.41641e+54	2.02274e+58	1.68232	1.917	13.911	13.911
18.1329	18.1329	257.157	192.687	4.35399e+56	1.16885e+58	1.19054	9.59	20.066	20.066
271.275	5251.12	999.536	18106.7	3.27245e+55	1.41674e+58	1.31153	3.042	13.305	13.305
3136.56	2131.1	13048	7892.48	1.04715e+57	3.57449e+57	1.28586	9.134	7.495	9.134
3567.82	2131.1	14913.9	7892.48	1.13671e+57	3.18782e+57	1.31468	9.385	7.254	9.385
4058.38	2131.1	17044.5	7892.48	1.2278e+57	2.82715e+57	1.34566	9.623	7.009	9.623
10.831	142.45	224.53	814.948	4.4168e+55	2.8053e+58	2.09654	4.764	18.188	18.188
12.3202	50.8234	232.216	383.988	1.39408e+56	2.61315e+58	1.96532	6.91	21.048	21.048
4616.39	2131.1	19477.2	7892.48	1.31923e+57	2.49355e+57	1.37814	9.845	6.762	9.845
6.46948	7.359	196.51	110.174	2.22282e+56	1.35494e+58	1.11595	9.603	24.385	24.385
5251.12	2131.1	22254.5	7892.48	1.40977e+57	2.18763e+57	1.41145	10.05	6.511	10.05
308.574	5251.12	1146.23	18106.7	3.81401e+55	1.40242e+58	1.30549	3.178	13.303	13.303
20.6261	18.1329	266.159	192.687	4.99826e+56	1.00514e+58	1.13139	9.829	18.931	18.931
8.37083	983.798	210.002	3970	2.87419e+54	2.02256e+58	1.6824	1.983	13.916	13.916
5973.12	2131.1	25425	7892.48	1.49833e+57	1.90949e+57	1.44495	10.237	6.257	10.237
12.3202	399.262	232.216	1846.69	1.56781e+55	2.43744e+58	1.91549	3.28	15.578	15.578
6794.4	2131.1	29044	7892.48	1.58392e+57	1.6587e+57	1.47812	10.407	6.001	10.407
7728.6	2131.1	33174.7	7892.48	1.66576e+57	1.43438e+57	1.51049	10.56	5.744	10.56
8791.24	2131.1	37888.9	7892.48	1.74328e+57	1.23528e+57	1.54173	10.697	5.488	10.697
351.001	5251.12	1314.16	18106.7	4.43149e+55	1.38569e+58	1.29843	3.318	13.296	13.296
12.3202	142.45	232.216	814.948	5.2164e+55	2.77981e+58	2.08583	4.927	18.202	18.202
10000	2131.1	43268.7	7892.48	1.8161e+57	1.05981e+57	1.57158	10.82	5.234	10.82
23.462	18.1329	275.541	192.687	5.72711e+56	8.57244e+57	1.08866	10.075	17.672	17.672
14.0142	50.8234	240.205	383.988	1.6291e+56	2.52056e+58	1.92365	7.12	20.959	20.959
9.52178	983.798	217.13	3970	3.42015e+54	2.02225e+58	1.68245	2.054	13.922	13.922
14.0142	399.262	240.205	1846.69	1.86238e+55	2.43101e+58	1.91312	3.403	15.593	15.593
7.359	7.359	203.133	110.174	2.54112e+56	1.20898e+58	1.04468	9.751	23.703	23.703
399.262	5251.12	1506.35	18106.7	5.13467e+55	1.36629e+58	1.29023	3.462	13.28	13.28
5	2424.12	183.959	8871.28	4.12837e+53	1.66563e+58	1.46323	1.144	13.086	13.086
26.688	18.1329	285.327	192.687	6.54855e+56	7.3065e+57	1.06663	10.325	16.37	16.37
14.0142	142.45	240.205	814.948	6.15931e+55	2.74933e+58	2.07302	5.099	18.212	18.212
10.831	983.798	224.53	3970	4.07115e+54	2.02179e+58	1.68245	2.13	13.929	13.929
15.9411	399.262	248.512	1846.69	2.21233e+55	2.42301e+58	1.91013	3.533	15.609	15.609
15.9411	50.8234	248.512	383.988	1.90216e+56	2.41465e+58	1.87622	7.341	20.831	20.831
30.3574	18.1329	295.544	192.687	7.47055e+56	6.27261e+57	1.06716	10.579	15.118	15.118
454.159	5251.12	1726.27	18106.7	5.93437e+55	1.34395e+58	1.28082	3.61	13.254	13.254
8.37083	7.359	210.002	110.174	2.90514e+56	1.05788e+58	0.973314	9.908	22.828	22.828
5.68748	2424.12	190.122	8871.28	4.90423e+53	1.66575e+58	1.46334	1.18	13.087	13.087
34.5315	18.1329	306.22	192.687	8.50081e+56	5.4548e+57	1.08969	10.835	13.989	13.989
12.3202	983.798	232.216	3970	4.84733e+54	2.02112e+58	1.68239	2.209	13.937	13.937
18.1329	399.262	257.157	1846.69	2.62794e+55	2.41311e+58	1.90637	3.67	15.625	15.625
15.9411	142.45	248.512	814.948	7.27021e+55	2.71299e+58	2.05773	5.28	18.217	18.217
39.2794	18.1329	317.39	192.687	9.64641e+56	4.8159e+57	1.13208	11.091	13.024	13.024
516.604	5251.12	1977.88	18106.7	6.84266e+55	1.3184e+58	1.27008	3.763	13.216	13.216
18.1329	50.8234	257.157	383.988	2.21881e+56	2.29452e+58	1.82281	7.571	20.651	20.651
44.6801	18.1329	329.088	192.687	1.09135e+57	4.3126e+57	1.19162	11.346	12.229	12.229
6.46948	2424.12	196.51	8871.28	5.83117e+53	1.66589e+58	1.46347	1.219	13.088	13.088
50.8234	18.1329	341.354	192.687	1.23066e+57	3.90501e+57	1.26566	11.598	11.593	11.598
9.52178	7.359	217.13	110.174	3.32028e+56	9.07199e+57	0.905893	10.074	21.733	21.733
14.0142	983.798	240.205	3970	5.77271e+54	2.02019e+58	1.68224	2.295	13.945	13.945
587.635	5251.12	2265.72	18106.7	7.87282e+55	1.28939e+58	1.25796	3.922	13.163	13.163
20.6261	399.262	266.159	1846.69	3.12141e+55	2.40089e+58	1.90167	3.816	15.641	15.641
57.8114	18.1329	354.233	192.687	1.38286e+57	3.56006e+57	1.35178	11.843	11.093	11.843
18.1329	142.45	257.157	814.948	8.5778e+55	2.6698e+58	2.03956	5.471	18.214	18.214
65.7602	18.1329	367.774	192.687	1.54783e+57	3.25298e+57	1.44785	12.074	10.687	12.074
74.8019	18.1329	382.032	192.687	1.72445e+57	2.97083e+57	1.55177	12.285	10.322	12.285
7.359	2424.12	203.133	8871.28	6.93824e+53	1.66602e+58	1.4636	1.26	13.09	13.09
20.6261	50.8234	266.159	383.988	2.58524e+56	2.1597e+58	1.76348	7.81	20.403	20.403
668.432	5251.12	2594.94	18106.7	9.0396e+55	1.25671e+58	1.2444	4.086	13.093	13.093
85.0869	18.1329	397.069	192.687	1.91067e+57	2.70849e+57	1.66138	12.475	9.976	12.475
15.9411	983.798	248.512	3970	6.87593e+54	2.01892e+58	1.68198	2.385	13.955	13.955
96.7859	18.1329	412.952	192.687	2.10391e+57	2.46356e+57	1.77441	12.639	9.641	12.639
23.462	399.262	275.541	1846.69	3.70714e+55	2.38586e+58	1.89582	3.97	15.657	15.657
10.831	7.359	224.53	110.174	3.79238e+56	7.64001e+57	0.847564	10.249	20.423	20.423
110.094	18.1329	429.759	192.687	2.30134e+57	2.23458e+57	1.88863	12.778	9.314	12.778
125.231	18.1329	447.575	192.687	2.50004e+57	2.02065e+57	2.00192	12.892	8.992	12.892
20.6261	142.45	266.159	814.948	1.01153e+56	2.61865e+58	2.01803	5.672	18.199	18.199
760.338	5251.12	2971.44	18106.7	1.03593e+56	1.2202e+58	1.22941	4.257	13.001	13.001
8.37083	2424.12	210.002	8871.28	8.26016e+53	1.66616e+58	1.46375	1.304	13.092	13.092
142.45	18.1329	502.076	192.687	2.69052e+57	1.81117e+57	2.10738	12.979	8.671	12.979
162.036	18.1329	576.514	192.687	2.85179e+57	1.59008e+57	2.19125	13.028	8.331	13.028
23.462	50.8234	275.541	383.988	3.00829e+56	2.01053e+58	1.69888	8.059	20.067	20.067
18.1329	983.798	257.157	3970	8.19117e+54	2.01723e+58	1.68156	2.481	13.965	13.965
184.315	18.1329	661.803	192.687	2.98065e+57	1.37186e+57	2.25384	13.038	7.967	13.038
26.688	399.262	285.327	1846.69	4.40219e+55	2.36742e+58	1.88858	4.133	15.671	15.671
209.657	18.1329	759.504	192.687	3.07766e+57	1.16802e+57	2.29726	13.011	7.584	13.011
12.3202	7.359	232.216	110.174	4.32766e+56	6.35569e+57	0.803676	10.432	18.946	18.946
864.881	5251.12	3401.96	18106.7	1.18497e+56	1.17977e+58	1.21303	4.435	12.885	12.885
238.484	18.1329	871.402	192.687	3.14486e+57	9.85153e+56	2.32391	12.954	7.189	12.954
271.275	18.1329	999.536	192.687	3.18519e+57	8.25783e+56	2.33619	12.87	6.792	12.87
9.52178	2424.12	217.13	8871.28	9.83846e+53	1.66631e+58	1.46391	1.351	13.094	13.094
23.462	142.45	275.541	814.948	1.19213e+56	2.55833e+58	1.99266	5.883	18.17	18.17
308.574	18.1329	1146.23	192.687	3.20208e+57	6.8959e+56	2.3364	12.767	6.4	12.767
351.001	18.1329	1314.16	192.687	3.19913e+57	5.74544e+56	2.32667	12.648	6.022	12.648
26.688	50.8234	285.327	383.988	3.4955e+56	1.84855e+58	1.63044	8.317	19.623	19.623
20.6261	983.798	266.159	3970	9.75924e+54	2.01498e+58	1.68093	2.583	13.977	13.977
983.798	5251.12	3894.16	18106.7	1.35308e+56	1.13545e+58	1.19538	4.619	12.741	12.741
30.3574	399.262	295.544	1846.69	5.22675e+55	2.34488e+58	1.87966	4.305	15.682	15.682
399.262	18.1329	1506.35	192.687	3.17987e+57	4.77877e+56	2.30892	12.519	5.664	12.519
14.0142	7.359	240.205	110.174	4.9327e+56	5.27256e+57	0.778352	10.622	17.403	17.403
454.159	18.1329	1726.27	192.687	3.14755e+57	3.96881e+56	2.28487	12.383	5.324	12.383
516.604	18.1329	1977.88	192.687	3.10507e+57	3.29178e+56	2.25598	12.244	5.002	12.244
10.831	2424.12	224.53	8871.28	1.17227e+54	1.66645e+58	1.46408	1.402	13.097	13.097
1119.07	5251.12	4456.83	18106.7	1.54243e+56	1.08738e+58	1.1767	4.813	12.564	12.564
26.688	142.45	285.327	814.948	1.40399e+56	2.48755e+58	1.96294	6.105	18.119	18.119
587.635	18.1329	2265.72	192.687	3.05496e+57	2.72706e+56	2.22354	12.104	4.698	12.104
23.462	983.798	275.541	3970	1.16289e+55	2.01205e+58	1.68005	2.691	13.99	13.99
668.432	18.1329	2594.94	192.687	2.9994e+57	2.25692e+56	2.18863	11.967	4.411	11.967
15.9411	7.359	248.512	110.174	5.6143e+56	4.40823e+57	0.773324	10.82	15.913	15.913
30.3574	50.8234	295.544	383.988	4.05506e+56	1.67694e+58	1.56072	8.583	19.05	19.05
34.5315	399.262	306.22	1846.69	6.20468e+55	2.31744e+58	1.86871	4.487	15.687	15.687
760.338	18.1329	2971.44	192.687	2.94025e+57	1.86616e+56	2.15217	11.833	4.14	11.833
864.881	18.1329	3401.96	192.687	2.87909e+57	1.54186e+56	2.11493	11.705	3.885	11.705
1272.93	5251.12	5099.96	18106.7	1.7554e+56	1.03588e+58	1.15731	5.015	12.352	12.352
983.798	18.1329	3894.16	192.687	2.81724e+57	1.27304e+56	2.07756	11.585	3.645	11.585
1119.07	18.1329	4456.83	192.687	2.75579e+57	1.05048e+56	2.04061	11.472	3.419	11.472
18.1329	7.359	257.157	110.174	6.37943e+56	3.74504e+57	0.787923	11.024	14.577	14.577
12.3202	2424.12	232.216	8871.28	1.39722e+54	1.66658e+58	1.46426	1.455	13.1	13.1
1272.93	18.1329	5099.96	192.687	2.69564e+57	8.6638e+55	2.00454	11.368	3.207	11.368
30.3574	142.45	295.544	814.948	1.65222e+56	2.40503e+58	1.92839	6.337	18.038	18.038
26.688	983.798	285.327	3970	1.38585e+55	2.00825e+58	1.67882	2.805	14.004	14.004
1447.96	18.1329	5834.96	192.687	2.63754e+57	7.14232e+55	1.96973	11.274	3.007	11.274
1447.96	5251.12	5834.96	18106.7	1.99466e+56	9.81456e+57	1.13767	5.226	12.103	12.103
34.5315	50.8234	306.22	383.988	4.69577e+56	1.50083e+58	1.49361	8.856	18.333	18.333
39.2794	399.262	317.39	1846.69	7.36423e+55	2.28413e+58	1.85536	4.679	15.686	15.686
1647.04	18.1329	6674.88	192.687	2.5821e+57	5.8858e+55	1.93649	11.19	2.819	11.19
20.6261	7.359	266.159	110.174	7.23503e+56	3.24519e+57	0.820054	11.232	13.443	13.443
1873.5	18.1329	7634.57	192.687	2.52977e+57	4.84878e+55	1.90509	11.117	2.643	11.117
2131.1	18.1329	8730.97	192.687	2.48096e+57	3.99337e+55	1.87574	11.054	2.478	11.054
1647.04	5251.12	6674.88	18106.7	2.26309e+56	9.24769e+57	1.11839	5.447	11.814	11.814
23.462	7.359	275.541	110.174	8.18785e+56	2.86706e+57	0.867284	11.444	12.518	12.518
2424.12	18.1329	9983.45	192.687	2.43595e+57	3.2881e+55	1.84861	11.002	2.323	11.002
14.0142	2424.12	240.205	8871.28	1.66579e+54	1.66669e+58	1.46445	1.512	13.104	13.104
2757.42	18.1329	11414.1	192.687	2.39496e+57	2.70686e+55	1.82383	10.96	2.177	10.96
30.3574	983.798	295.544	3970	1.65177e+55	2.00335e+58	1.67716	2.926	14.019	14.019
39.2794	50.8234	317.39	383.988	5.42695e+56	1.3271e+58	1.43423	9.137	17.473	17.473
26.688	7.359	285.327	110.174	9.2442e+56	2.57442e+57	0.927445	11.658	11.783	11.783
3136.56	18.1329	13048	192.687	2.35815e+57	2.228e+55	1.80151	10.928	2.04	10.928
34.5315	142.45	306.22	814.948	1.94265e+56	2.30957e+58	1.88865	6.58	17.918	17.918
1873.5	5251.12	7634.57	18106.7	2.56391e+56	8.66665e+57	1.10019	5.679	11.488	11.488
44.6801	399.262	329.088	1846.69	8.73877e+55	2.2439e+58	1.83916	4.882	15.673	15.673
3567.82	18.1329	14913.9	192.687	2.32561e+57	1.8336e+55	1.78172	10.907	1.912	10.907
30.3574	7.359	295.544	110.174	1.04097e+57	2.3388e+57	0.998792	11.871	11.208	11.871
4058.38	18.1329	17044.5	192.687	2.29738e+57	1.50886e+55	1.76449	10.895	1.792	10.895
2131.1	5251.12	8730.97	18106.7	2.9006e+56	8.081e+57	1.08389	5.922	11.127	11.127
4616.39	18.1329	19477.2	192.687	2.27347e+57	1.24152e+55	1.74985	10.892	1.679	10.892
15.9411	2424.12	248.512	8871.28	1.98646e+54	1.66677e+58	1.46464	1.572	13.108	13.108
34.5315	7.359	306.22	110.174	1.16888e+57	2.13886e+57	1.07994	12.079	10.761	12.079
5251.12	18.1329	22254.5	192.687	2.25382e+57	1.02147e+55	1.73778	10.897	1.574	10.897
44.6801	50.8234	329.088	383.988	6.25831e+56	1.16345e+58	1.38831	9.423	16.493	16.493
34.5315	983.798	306.22	3970	1.96902e+55	1.99708e+58	1.67495	3.055	14.034	14.034
5973.12	18.1329	25425	192.687	2.23836e+57	8.40378e+54	1.72825	10.909	1.474	10.909
50.8234	399.262	341.354	1846.69	1.03678e+56	2.19554e+58	1.81964	5.095	15.643	15.643
39.2794	7.359	317.39	110.174	1.30824e+57	1.96055e+57	1.16969	12.276	10.387	12.276
2424.12	5251.12	9983.45	18106.7	3.277e+56	7.50068e+57	1.07037	6.177	10.739	10.739
39.2794	142.45	317.39	814.948	2.28192e+56	2.20029e+58	1.84358	6.833	17.746	17.746
6794.4	18.1329	29044	192.687	2.22695e+57	6.91366e+54	1.72118	10.929	1.382	10.929
44.6801	7.359	329.088	110.174	1.45851e+57	1.79701e+57	1.26688	12.46	10.049	12.46
7728.6	18.1329	33174.7	192.687	2.21943e+57	5.6876e+54	1.7165	10.955	1.295	10.955
50.8234	50.8234	341.354	383.988	7.19967e+56	1.01667e+58	1.36103	9.715	15.447	15.447
2757.42	5251.12	11414.1	18106.7	3.69721e+56	6.93509e+57	1.06049	6.444	10.333	10.333
8791.24	18.1329	37888.9	192.687	2.21562e+57	4.67888e+54	1.71408	10.986	1.213	10.986
50.8234	7.359	341.354	110.174	1.61868e+57	1.6451e+57	1.37021	12.628	9.728	12.628
18.1329	2424.12	257.157	8871.28	2.36938e+54	1.6668e+58	1.46483	1.636	13.113	13.113
10000	18.1329	43268.7	192.687	2.21527e+57	3.84904e+54	1.71381	11.021	1.137	11.021
3136.56	5251.12	13048	18106.7	4.16564e+56	6.39212e+57	1.05505	6.723	9.92	9.92
39.2794	983.798	317.39	3970	2.34764e+55	1.98911e+58	1.67204	3.192	14.05	14.05
57.8114	7.359	354.233	110.174	1.78733e+57	1.50326e+57	1.47828	12.781	9.417	12.781
57.8114	399.262	354.233	1846.69	1.22981e+56	2.13778e+58	1.79634	5.321	15.591	15.591
44.6801	142.45	329.088	814.948	2.67757e+56	2.07684e+58	1.79345	7.097	17.507	17.507
57.8114	50.8234	354.233	383.988	8.26074e+56	8.90882e+57	1.35579	10.009	14.403	14.403
65.7602	7.359	367.774	110.174	1.96282e+57	1.37054e+57	1.5896	12.916	9.114	12.916
3567.82	5251.12	14913.9	18106.7	4.68684e+56	5.87741e+57	1.0547	7.015	9.512	9.512
74.8019	7.359	382.032	110.174	2.14332e+57	1.24628e+57	1.70267	13.033	8.816	13.033
4058.38	5251.12	17044.5	18106.7	5.26543e+56	5.39394e+57	1.05994	7.318	9.121	9.121
65.7602	50.8234	367.774	383.988	9.45059e+56	7.8677e+57	1.37358	10.304	13.427	13.427
20.6261	2424.12	266.159	8871.28	2.82673e+54	1.66676e+58	1.46501	1.704	13.119	13.119
85.0869	7.359	397.069	110.174	2.32687e+57	1.13004e+57	1.81596	13.131	8.522	13.131
4616.39	5251.12	19477.2	18106.7	5.90579e+56	4.9421e+57	1.07108	7.632	8.757	8.757
44.6801	983.798	329.088	3970	2.79968e+55	1.979e+58	1.66825	3.336	14.065	14.065
65.7602	399.262	367.774	1846.69	1.45848e+56	2.06933e+58	1.76884	5.559	15.507	15.507
96.7859	7.359	412.952	110.174	2.51145e+57	1.02146e+57	1.92802	13.21	8.231	13.21
5251.12	5251.12	22254.5	18106.7	6.61184e+56	4.52008e+57	1.08824	7.955	8.428	8.428
74.8019	50.8234	382.032	383.988	1.07772e+57	7.02101e+57	1.41328	10.599	12.566	12.566
110.094	7.359	429.759	110.174	2.69501e+57	9.20289e+56	2.0375	13.272	7.943	13.272
5973.12	5251.12	25425	18106.7	7.38656e+56	4.12444e+57	1.11138	8.285	8.139	8.285
50.8234	142.45	341.354	814.948	3.13808e+56	1.93985e+58	1.73919	7.371	17.182	17.182
6794.4	5251.12	29044	18106.7	8.2315e+56	3.75089e+57	1.1403	8.619	7.89	8.619
85.0869	50.8234	397.069	383.988	1.22466e+57	6.33043e+57	1.47242	10.891	11.84	11.84
125.231	7.359	447.575	110.174	2.87555e+57	8.26298e+56	2.14316	13.315	7.658	13.315
7728.6	5251.12	33174.7	18106.7	9.1448e+56	3.39636e+57	1.17464	8.949	7.66	8.949
96.7859	50.8234	412.952	383.988	1.38623e+57	5.75361e+57	1.548	11.177	11.251	11.251
142.45	7.359	502.076	110.174	3.04308e+57	7.3161e+56	2.23846	13.338	7.362	13.338
5	20.6261	183.959	209.367	9.51119e+55	2.59803e+58	1.86661	7.409	23.715	23.715
23.462	2424.12	275.541	8871.28	3.3731e+54	1.66662e+58	1.46516	1.777	13.125	13.125
8791.24	5251.12	37888.9	18106.7	1.0119e+57	3.06054e+57	1.21381	9.269	7.436	9.269
110.094	50.8234	429.759	383.988	1.56242e+57	5.25147e+57	1.63691	11.453	10.785	11.453
162.036	7.359	576.514	110.174	3.17416e+57	6.28285e+56	2.30942	13.33	7.028	13.33
50.8234	983.798	341.354	3970	3.3397e+55	1.96626e+58	1.66336	3.49	14.079	14.079
74.8019	399.262	382.032	1846.69	1.72932e+56	1.98903e+58	1.73686	5.809	15.381	15.381
10000	5251.12	43268.7	18106.7	1.11421e+57	2.74408e+57	1.25698	9.573	7.212	9.573
125.231	50.8234	447.575	383.988	1.75242e+57	4.79441e+57	1.73612	11.711	10.396	11.711
184.315	7.359	661.803	110.174	3.26808e+57	5.2936e+56	2.35767	13.287	6.664	13.287
57.8114	142.45	354.233	814.948	3.67297e+56	1.79126e+58	1.68266	7.657	16.754	16.754
142.45	50.8234	502.076	383.988	1.94867e+57	4.36269e+57	1.83841	11.938	10.041	11.938
209.657	7.359	759.504	110.174	3.32831e+57	4.41476e+56	2.38651	13.213	6.287	13.213
238.484	7.359	871.402	110.174	3.35933e+57	3.66535e+56	2.39919	13.114	5.912	13.114
162.036	50.8234	576.514	383.988	2.13366e+57	3.93081e+57	1.92987	12.12	9.702	12.12
271.275	7.359	999.536	110.174	3.36583e+57	3.03779e+56	2.39864	12.996	5.553	12.996
184.315	50.8234	661.803	383.988	2.30186e+57	3.50035e+57	2.00783	12.255	9.361	12.255
26.688	2424.12	285.327	8871.28	4.02602e+54	1.66635e+58	1.46529	1.853	13.133	13.133
209.657	50.8234	759.504	383.988	2.44996e+57	3.08103e+57	2.07164	12.344	9.008	12.344
308.574	7.359	1146.23	110.174	3.35229e+57	2.51468e+56	2.38746	12.863	5.213	12.863
85.0869	399.262	397.069	1846.69	2.05004e+56	1.8961e+58	1.70046	6.073	15.197	15.197
57.8114	983.798	354.233	3970	3.98524e+55	1.95025e+58	1.65711	3.653	14.09	14.09
238.484	50.8234	871.402	383.988	2.57588e+57	2.68298e+57	2.12146	12.392	8.643	12.392
351.001	7.359	1314.16	110.174	3.32273e+57	2.07947e+56	2.36788	12.719	4.893	12.719
65.7602	142.45	367.774	814.948	4.29273e+56	1.63482e+58	1.62695	7.952	16.208	16.208
5	5973.12	183.959	20429.2	1.13817e+53	1.45159e+58	1.31492	0.741	13.177	13.177
271.275	50.8234	999.536	383.988	2.67867e+57	2.31429e+57	2.15792	12.405	8.264	12.405
399.262	7.359	1506.35	110.174	3.28063e+57	1.71802e+56	2.34178	12.57	4.591	12.57
308.574	50.8234	1146.23	383.988	2.75841e+57	1.98022e+57	2.182	12.386	7.877	12.386
454.159	7.359	1726.27	110.174	3.229e+57	1.41827e+56	2.31075	12.419	4.306	12.419
516.604	7.359	1977.88	110.174	3.17036e+57	1.17002e+56	2.27612	12.267	4.039	12.267
351.001	50.8234	1314.16	383.988	2.81606e+57	1.68323e+57	2.19492	12.341	7.485	12.341
96.7859	399.262	412.952	1846.69	2.42971e+56	1.79045e+58	1.6602	6.352	14.94	14.94
5.68748	20.6261	190.122	209.367	1.10038e+56	2.52513e+58	1.83109	7.561	23.664	23.664
587.635	7.359	2265.72	110.174	3.10688e+57	9.64642e+55	2.23898	12.118	3.787	12.118
399.262	50.8234	1506.35	383.988	2.85327e+57	1.42332e+57	2.198	12.275	7.092	12.275
30.3574	2424.12	295.544	8871.28	4.80656e+54	1.66589e+58	1.46535	1.935	13.141	13.141
74.8019	142.45	382.032	814.948	5.00889e+56	1.47606e+58	1.5764	8.257	15.541	15.541
65.7602	983.798	367.774	3970	4.75757e+55	1.93022e+58	1.64916	3.826	14.096	14.096
668.432	7.359	2594.94	110.174	3.04035e+57	7.94912e+55	2.20028	11.973	3.55	11.973
454.159	50.8234	1726.27	383.988	2.87214e+57	1.19872e+57	2.19262	12.193	6.706	12.193
760.338	7.359	2971.44	110.174	2.97228e+57	6.5476e+55	2.16078	11.834	3.328	11.834
516.604	50.8234	1977.88	383.988	2.87509e+57	1.00646e+57	2.18015	12.099	6.329	12.099
5.68748	5973.12	190.122	20429.2	1.35248e+53	1.45165e+58	1.31497	0.765	13.178	13.178
864.881	7.359	3401.96	110.174	2.9039e+57	5.39116e+55	2.12113	11.703	3.119	11.703
587.635	50.8234	2265.72	383.988	2.86461e+57	8.42974e+56	2.16189	11.996	5.967	11.996
110.094	399.262	429.759	1846.69	2.87898e+56	1.67309e+58	1.6175	6.646	14.592	14.592
983.798	7.359	3894.16	110.174	2.83625e+57	4.43758e+55	2.08187	11.579	2.923	11.579
668.432	50.8234	2594.94	383.988	2.84315e+57	7.04561e+56	2.13907	11.889	5.622	11.889
85.0869	142.45	397.069	814.948	5.83381e+56	1.3218e+58	1.53628	8.571	14.768	14.768
1119.07	7.359	4456.83	110.174	2.77019e+57	3.65168e+55	2.04345	11.465	2.739	11.465
760.338	50.8234	2971.44	383.988	2.81302e+57	5.87769e+56	2.11279	11.78	5.293	11.78
1272.93	7.359	5099.96	110.174	2.70639e+57	3.00431e+55	2.00625	11.36	2.567	11.36
34.5315	2424.12	306.22	8871.28	5.74013e+54	1.66517e+58	1.46533	2.021	13.151	13.151
74.8019	983.798	382.032	3970	5.68251e+55	1.90529e+58	1.63916	4.01	14.095	14.095
864.881	50.8234	3401.96	383.988	2.7763e+57	4.89516e+56	2.08403	11.671	4.981	11.671
1447.96	7.359	5834.96	110.174	2.64542e+57	2.47124e+55	1.97059	11.265	2.405	11.265
983.798	50.8234	3894.16	383.988	2.73485e+57	4.0708e+56	2.05368	11.565	4.685	11.565
1647.04	7.359	6674.88	110.174	2.58774e+57	2.03244e+55	1.93672	11.181	2.253	11.181
125.231	399.262	447.575	1846.69	3.41028e+56	1.54667e+58	1.57492	6.955	14.14	14.14
96.7859	142.45	412.952	814.948	6.78049e+56	1.17882e+58	1.5119	8.894	13.924	13.924
1873.5	7.359	7634.57	110.174	2.5337e+57	1.67136e+55	1.90486	11.108	2.111	11.108
6.46948	5973.12	196.51	20429.2	1.60861e+53	1.45172e+58	1.31503	0.79	13.178	13.178
1119.07	50.8234	4456.83	383.988	2.6903e+57	3.3808e+56	2.02246	11.464	4.405	11.464
6.46948	20.6261	196.51	209.367	1.27396e+56	2.44158e+58	1.79055	7.723	23.588	23.588
2131.1	7.359	8730.97	110.174	2.48357e+57	1.37429e+55	1.87519	11.046	1.978	11.046
1272.93	50.8234	5099.96	383.988	2.64405e+57	2.80449e+56	1.99104	11.369	4.14	11.369
2424.12	7.359	9983.45	110.174	2.43757e+57	1.12994e+55	1.84785	10.994	1.853	10.994
110.094	142.45	429.759	814.948	7.8621e+56	1.05213e+58	1.5074	9.222	13.064	13.064
1447.96	50.8234	5834.96	383.988	2.59729e+57	2.32402e+56	1.95996	11.281	3.889	11.281
2757.42	7.359	11414.1	110.174	2.39585e+57	9.28985e+54	1.82294	10.953	1.736	10.953
39.2794	2424.12	317.39	8871.28	6.85737e+54	1.66412e+58	1.46519	2.114	13.161	13.161
142.45	399.262	502.076	1846.69	4.02417e+56	1.41852e+58	1.53707	7.273	13.595	13.595
85.0869	983.798	397.069	3970	6.79155e+55	1.87441e+58	1.62667	4.207	14.081	14.081
1647.04	50.8234	6674.88	383.988	2.55103e+57	1.92413e+56	1.92969	11.201	3.653	11.201
3136.56	7.359	13048	110.174	2.35851e+57	7.63738e+54	1.80055	10.922	1.626	10.922
1873.5	50.8234	7634.57	383.988	2.50609e+57	1.59179e+56	1.90063	11.131	3.43	11.131
125.231	142.45	447.575	814.948	9.09138e+56	9.43827e+57	1.52487	9.555	12.245	12.245
3567.82	7.359	14913.9	110.174	2.32559e+57	6.27869e+54	1.78074	10.901	1.523	10.901
2131.1	50.8234	8730.97	383.988	2.46319e+57	1.31593e+56	1.87308	11.069	3.22	11.069
4058.38	7.359	17044.5	110.174	2.29711e+57	5.16165e+54	1.76354	10.89	1.427	10.89
162.036	399.262	576.514	1846.69	4.6964e+56	1.29885e+58	1.50837	7.584	13.015	13.015
7.359	5973.12	203.133	20429.2	1.91462e+53	1.4518e+58	1.31509	0.817	13.179	13.179
142.45	142.45	502.076	814.948	1.04483e+57	8.53891e+57	1.56228	9.884	11.531	11.531
2424.12	50.8234	9983.45	383.988	2.42285e+57	1.08722e+56	1.84734	11.018	3.022	11.018
4616.39	7.359	19477.2	110.174	2.27304e+57	4.24334e+54	1.74894	10.887	1.337	10.887
2757.42	50.8234	11414.1	383.988	2.38553e+57	8.9778e+55	1.82359	10.976	2.836	10.976
162.036	142.45	576.514	814.948	1.18525e+57	7.78276e+57	1.61035	10.189	10.962	10.962
5251.12	7.359	22254.5	110.174	2.2533e+57	3.48843e+54	1.73693	10.893	1.252	10.893
96.7859	983.798	412.952	3970	8.12322e+55	1.83637e+58	1.61122	4.416	14.049	14.049
3136.56	50.8234	13048	383.988	2.35157e+57	7.4101e+55	1.80203	10.944	2.661	10.944
44.6801	2424.12	329.088	8871.28	8.1954e+54	1.66263e+58	1.46488	2.211	13.173	13.173
184.315	142.45	661.803	814.948	1.3283e+57	7.10374e+57	1.6632	10.466	10.507	10.507
5973.12	7.359	25425	110.174	2.23779e+57	2.86787e+54	1.72746	10.907	1.173	10.907
3567.82	50.8234	14913.9	383.988	2.32122e+57	6.11372e+55	1.78276	10.921	2.496	10.921
184.315	399.262	661.803	1846.69	5.42693e+56	1.18887e+58	1.48944	7.885	12.425	12.425
6794.4	7.359	29044	110.174	2.22638e+57	2.35776e+54	1.72047	10.927	1.099	10.927
209.657	142.45	759.504	814.948	1.47206e+57	6.46338e+57	1.71704	10.715	10.136	10.715
4058.38	50.8234	17044.5	383.988	2.29466e+57	5.04239e+55	1.76589	10.908	2.341	10.908
7.359	20.6261	203.133	209.367	1.47538e+56	2.34628e+58	1.74452	7.895	23.479	23.479
7728.6	7.359	33174.7	110.174	2.21888e+57	1.93843e+54	1.71586	10.953	1.029	10.953
238.484	142.45	871.402	814.948	1.61419e+57	5.84348e+57	1.76922	10.93	9.805	10.93
4616.39	50.8234	19477.2	383.988	2.27198e+57	4.15755e+55	1.75146	10.904	2.196	10.904
209.657	399.262	759.504	1846.69	6.21536e+56	1.08866e+58	1.48019	8.175	11.848	11.848
8791.24	7.359	37888.9	110.174	2.2151e+57	1.59374e+54	1.71352	10.984	0.964	10.984
271.275	142.45	999.536	814.948	1.75169e+57	5.24245e+57	1.81777	11.111	9.482	11.111
5251.12	50.8234	22254.5	383.988	2.25323e+57	3.42711e+55	1.7395	10.908	2.059	10.908
8.37083	5973.12	210.002	20429.2	2.28015e+53	1.45188e+58	1.31517	0.846	13.179	13.179
308.574	142.45	1146.23	814.948	1.88147e+57	4.6652e+57	1.86121	11.256	9.155	11.256
10000	7.359	43268.7	110.174	2.21481e+57	1.31039e+54	1.71332	11.02	0.903	11.02
5973.12	50.8234	25425	383.988	2.2384e+57	2.82438e+55	1.72998	10.92	1.931	10.92
110.094	983.798	429.759	3970	9.72482e+55	1.78986e+58	1.59235	4.639	13.992	13.992
238.484	399.262	871.402	1846.69	7.05969e+56	9.97547e+57	1.47991	8.456	11.302	11.302
50.8234	2424.12	341.354	8871.28	9.79922e+54	1.66054e+58	1.46433	2.315	13.187	13.187
351.001	142.45	1314.16	814.948	2.0008e+57	4.11804e+57	1.89848	11.366	8.821	11.366
6794.4	50.8234	29044	383.988	2.22742e+57	2.32722e+55	1.72288	10.938	1.811	10.938
399.262	142.45	1506.35	814.948	2.10753e+57	3.60684e+57	1.92892	11.445	8.479	11.445
7728.6	50.8234	33174.7	383.988	2.22018e+57	1.91726e+55	1.71812	10.963	1.698	10.963
271.275	399.262	999.536	1846.69	7.95616e+56	9.14337e+57	1.48745	8.725	10.797	10.797
454.159	142.45	1726.27	814.948	2.20016e+57	3.13616e+57	1.95226	11.494	8.128	11.494
8791.24	50.8234	37888.9	383.988	2.21651e+57	1.57931e+55	1.71559	10.993	1.592	10.993
308.574	399.262	1146.23	1846.69	8.89921e+56	8.3763e+57	1.50138	8.983	10.341	10.341
516.604	142.45	1977.88	814.948	2.27788e+57	2.7088e+57	1.96853	11.518	7.771	11.518
10000	50.8234	43268.7	383.988	2.21624e+57	1.30078e+55	1.71519	11.027	1.492	11.027
587.635	142.45	2265.72	814.948	2.34054e+57	2.32581e+57	1.97804	11.52	7.411	11.52
125.231	983.798	447.575	3970	1.16547e+56	1.73356e+58	1.56964	4.878	13.899	13.899
9.52178	5973.12	217.13	20429.2	2.71675e+53	1.45198e+58	1.31526	0.877	13.18	13.18
351.001	399.262	1314.16	1846.69	9.88153e+56	7.66062e+57	1.52023	9.228	9.933	9.933
668.432	142.45	2594.94	814.948	2.38856e+57	1.98662e+57	1.9813	11.504	7.05	11.504
399.262	399.262	1506.35	1846.69	1.08941e+57	6.98471e+57	1.54256	9.46	9.571	9.571
57.8114	2424.12	354.233	8871.28	1.17237e+55	1.65769e+58	1.46347	2.426	13.201	13.201
760.338	142.45	2971.44	814.948	2.42286e+57	1.68933e+57	1.97896	11.474	6.692	11.474
8.37083	20.6261	210.002	209.367	1.70863e+56	2.23822e+58	1.69261	8.076	23.326	23.326
454.159	399.262	1726.27	1846.69	1.19264e+57	6.33969e+57	1.56703	9.679	9.252	9.679
864.881	142.45	3401.96	814.948	2.44469e+57	1.43107e+57	1.97177	11.432	6.34	11.432
516.604	399.262	1977.88	1846.69	1.29659e+57	5.72056e+57	1.59249	9.88	8.957	9.88
983.798	142.45	3894.16	814.948	2.45555e+57	1.20839e+57	1.96052	11.382	5.997	11.382
587.635	399.262	2265.72	1846.69	1.3996e+57	5.12818e+57	1.61791	10.062	8.666	10.062
142.45	983.798	502.076	3970	1.39342e+56	1.66803e+58	1.54364	5.129	13.761	13.761
668.432	399.262	2594.94	1846.69	1.49976e+57	4.56626e+57	1.64235	10.223	8.373	10.223
1119.07	142.45	4456.83	814.948	2.45707e+57	1.01753e+57	1.946	11.328	5.666	11.328
5	8.37083	183.959	119.071	1.6044e+56	1.76193e+58	1.33819	9.101	25.26	25.26
10.831	5973.12	224.53	20429.2	3.23821e+53	1.4521e+58	1.31536	0.909	13.18	13.18
1272.93	142.45	5099.96	814.948	2.4509e+57	8.54708e+56	1.92898	11.271	5.349	11.271
760.338	399.262	2971.44	1846.69	1.59527e+57	4.03874e+57	1.66501	10.362	8.073	10.362
65.7602	2424.12	367.774	8871.28	1.40358e+55	1.65383e+58	1.46218	2.544	13.216	13.216
1447.96	142.45	5834.96	814.948	2.43863e+57	7.16357e+56	1.91021	11.214	5.046	11.214
864.881	399.262	3401.96	1846.69	1.68454e+57	3.54893e+57	1.68524	10.479	7.769	10.479
1647.04	142.45	6674.88	814.948	2.42177e+57	5.99208e+56	1.89034	11.159	4.757	11.159
983.798	399.262	3894.16	1846.69	1.7663e+57	3.09915e+57	1.70261	10.576	7.458	10.576
1873.5	142.45	7634.57	814.948	2.40168e+57	5.00325e+56	1.86998	11.108	4.482	11.108
1119.07	399.262	4456.83	1846.69	1.83966e+57	2.69059e+57	1.71683	10.654	7.144	10.654
5	57.8114	183.959	420.356	4.12864e+55	3.00353e+58	2.1515	5.473	20.765	20.765
162.036	983.798	576.514	3970	1.65003e+56	1.59719e+58	1.51634	5.379	13.584	13.584
2131.1	142.45	8730.97	814.948	2.37958e+57	4.17096e+56	1.84965	11.061	4.22	11.061
1272.93	399.262	5099.96	1846.69	1.90414e+57	2.3233e+57	1.72784	10.716	6.827	10.716
2424.12	142.45	9983.45	814.948	2.35655e+57	3.4722e+56	1.82984	11.021	3.972	11.021
1447.96	399.262	5834.96	1846.69	1.95963e+57	1.99631e+57	1.73571	10.764	6.511	10.764
9.52178	20.6261	217.13	209.367	1.97815e+56	2.11661e+58	1.63457	8.266	23.117	23.117
2757.42	142.45	11414.1	814.948	2.33351e+57	2.88687e+56	1.81092	10.987	3.737	10.987
1647.04	399.262	6674.88	1846.69	2.00638e+57	1.70778e+57	1.74067	10.8	6.196	10.8
74.8019	2424.12	382.032	8871.28	1.68178e+55	1.64867e+58	1.46034	2.67	13.231	13.231
12.3202	5973.12	232.216	20429.2	3.86105e+53	1.45222e+58	1.31547	0.944	13.181	13.181
3136.56	142.45	13048	814.948	2.31123e+57	2.39753e+56	1.79323	10.961	3.515	10.961
184.315	983.798	661.803	3970	1.93795e+56	1.52174e+58	1.4883	5.627	13.365	13.365
1873.5	399.262	7634.57	1846.69	2.04492e+57	1.45522e+57	1.74303	10.826	5.886	10.826
3567.82	142.45	14913.9	814.948	2.29037e+57	1.98917e+56	1.77705	10.942	3.304	10.942
4058.38	142.45	17044.5	814.948	2.27144e+57	1.64892e+56	1.76258	10.931	3.106	10.931
2131.1	399.262	8730.97	1846.69	2.07599e+57	1.23572e+57	1.74319	10.846	5.582	10.846
4616.39	142.45	19477.2	814.948	2.25486e+57	1.36582e+56	1.75001	10.927	2.918	10.927
2424.12	399.262	9983.45	1846.69	2.10052e+57	1.04611e+57	1.74156	10.861	5.287	10.861
5.68748	8.37083	190.122	119.071	1.83469e+56	1.6408e+58	1.27696	9.236	24.942	24.942
5251.12	142.45	22254.5	814.948	2.24093e+57	1.13056e+56	1.73943	10.931	2.741	10.931
2757.42	399.262	11414.1	1846.69	2.11948e+57	8.83178e+56	1.73862	10.872	5.002	10.872
209.657	983.798	759.504	3970	2.26007e+56	1.4425e+58	1.46021	5.876	13.103	13.103
85.0869	2424.12	397.069	8871.28	2.01712e+55	1.64182e+58	1.45776	2.804	13.247	13.247
3136.56	399.262	13048	1846.69	2.1339e+57	7.43787e+56	1.73479	10.883	4.729	10.883
5973.12	142.45	25425	814.948	2.22986e+57	9.3526e+55	1.73093	10.942	2.575	10.942
5.68748	57.8114	190.122	420.356	4.83314e+55	2.97595e+58	2.13893	5.614	20.778	20.778
14.0142	5973.12	240.205	20429.2	4.60502e+53	1.45237e+58	1.3156	0.981	13.183	13.183
3567.82	399.262	14913.9	1846.69	2.14476e+57	6.25e+56	1.7305	10.894	4.468	10.894
6794.4	142.45	29044	814.948	2.22178e+57	7.73293e+55	1.72454	10.959	2.418	10.959
7728.6	142.45	33174.7	814.948	2.21673e+57	6.39082e+55	1.72024	10.982	2.27	10.982
10.831	20.6261	224.53	209.367	2.28892e+56	1.98107e+58	1.57049	8.466	22.834	22.834
4058.38	399.262	17044.5	1846.69	2.15299e+57	5.24128e+56	1.72614	10.906	4.218	10.906
8791.24	142.45	37888.9	814.948	2.2147e+57	5.2795e+55	1.71798	11.01	2.131	11.01
4616.39	399.262	19477.2	1846.69	2.15945e+57	4.38741e+56	1.72205	10.92	3.979	10.92
238.484	983.798	871.402	3970	2.6191e+56	1.36054e+58	1.43288	6.123	12.798	12.798
10000	142.45	43268.7	814.948	2.21561e+57	4.3599e+55	1.71771	11.042	2	11.042
5251.12	399.262	22254.5	1846.69	2.1649e+57	3.66668e+56	1.71852	10.937	3.752	10.937
96.7859	2424.12	412.952	8871.28	2.42221e+55	1.6328e+58	1.45421	2.949	13.261	13.261
5973.12	399.262	25425	1846.69	2.16998e+57	3.05989e+56	1.71581	10.957	3.537	10.957
6794.4	399.262	29044	1846.69	2.17524e+57	2.55019e+56	1.7141	10.981	3.332	10.981
15.9411	5973.12	248.512	20429.2	5.4938e+53	1.45252e+58	1.31574	1.021	13.184	13.184
7728.6	399.262	33174.7	1846.69	2.18111e+57	2.12293e+56	1.71355	11.008	3.137	11.008
271.275	983.798	999.536	3970	3.01757e+56	1.27711e+58	1.4072	6.37	12.453	12.453
8791.24	399.262	37888.9	1846.69	2.18793e+57	1.76543e+56	1.71424	11.038	2.953	11.038
10000	399.262	43268.7	1846.69	2.19592e+57	1.46679e+56	1.71621	11.071	2.779	11.071
6.46948	8.37083	196.51	119.071	2.09985e+56	1.50777e+58	1.21048	9.38	24.519	24.519
6.46948	57.8114	196.51	420.356	5.66178e+55	2.94342e+58	2.12415	5.764	20.788	20.788
110.094	2424.12	429.759	8871.28	2.91277e+55	1.62099e+58	1.44943	3.103	13.271	13.271
308.574	983.798	1146.23	3970	3.45773e+56	1.19354e+58	1.3841	6.618	12.074	12.074
12.3202	20.6261	232.216	209.367	2.64641e+56	1.83194e+58	1.50089	8.676	22.454	22.454
5	162.036	183.959	899.495	1.41052e+55	2.84755e+58	2.11375	3.771	17.734	17.734
18.1329	5973.12	257.157	20429.2	6.55575e+53	1.45269e+58	1.31591	1.063	13.186	13.186
351.001	983.798	1314.16	3970	3.94147e+56	1.11109e+58	1.36445	6.864	11.667	11.667
125.231	2424.12	447.575	8871.28	3.50857e+55	1.60561e+58	1.44306	3.27	13.276	13.276
5	454.159	183.959	2054.56	4.01297e+54	2.3944e+58	1.88898	2.461	15.23	15.23
399.262	983.798	1506.35	3970	4.47021e+56	1.03088e+58	1.34896	7.111	11.244	11.244
7.359	57.8114	203.133	420.356	6.63507e+55	2.90515e+58	2.10682	5.922	20.793	20.793
20.6261	5973.12	266.159	20429.2	7.82491e+53	1.45288e+58	1.31609	1.107	13.187	13.187
14.0142	20.6261	240.205	209.367	3.05666e+56	1.67066e+58	1.42709	8.894	21.954	21.954
7.359	8.37083	203.133	119.071	2.40432e+56	1.36404e+58	1.13982	9.533	23.963	23.963
454.159	983.798	1726.27	3970	5.04478e+56	9.53732e+57	1.33813	7.357	10.815	10.815
142.45	2424.12	502.076	8871.28	4.21906e+55	1.5863e+58	1.43495	3.446	13.272	13.272
5.68748	162.036	190.122	899.495	1.66448e+55	2.84077e+58	2.11097	3.88	17.748	17.748
516.604	983.798	1977.88	3970	5.66532e+56	8.80161e+57	1.33221	7.602	10.39	10.39
5.68748	454.159	190.122	2054.56	4.75574e+54	2.39352e+58	1.88877	2.536	15.237	15.237
587.635	983.798	2265.72	3970	6.33124e+56	8.1037e+57	1.33118	7.846	9.98	9.98
23.462	5973.12	275.541	20429.2	9.34214e+53	1.45308e+58	1.31629	1.155	13.19	13.19
668.432	983.798	2594.94	3970	7.04102e+56	7.44307e+57	1.33484	8.089	9.592	9.592
162.036	2424.12	576.514	8871.28	5.02887e+55	1.56375e+58	1.42549	3.623	13.258	13.258
760.338	983.798	2971.44	3970	7.79225e+56	6.81744e+57	1.34279	8.329	9.232	9.232
15.9411	20.6261	248.512	209.367	3.52622e+56	1.50024e+58	1.35144	9.121	21.305	21.305
864.881	983.798	3401.96	3970	8.58159e+56	6.22361e+57	1.35454	8.567	8.902	8.902
8.37083	57.8114	210.002	420.356	7.77665e+55	2.86023e+58	2.08653	6.091	20.792	20.792
983.798	983.798	3894.16	3970	9.40472e+56	5.65815e+57	1.36954	8.802	8.603	8.802
6.46948	162.036	196.51	899.495	1.96571e+55	2.8325e+58	2.10756	3.997	17.763	17.763
8.37083	8.37083	210.002	119.071	2.75301e+56	1.2122e+58	1.06699	9.695	23.239	23.239
1119.07	983.798	4456.83	3970	1.02564e+57	5.1181e+57	1.38724	9.031	8.332	9.031
1272.93	983.798	5099.96	3970	1.11286e+57	4.60292e+57	1.40708	9.251	8.071	9.251
6.46948	454.159	196.51	2054.56	5.64083e+54	2.39236e+58	1.88846	2.617	15.245	15.245
184.315	2424.12	661.803	8871.28	5.95095e+55	1.53774e+58	1.41463	3.802	13.232	13.232
26.688	5973.12	285.327	20429.2	1.11566e+54	1.4533e+58	1.31651	1.205	13.193	13.193
1447.96	983.798	5834.96	3970	1.20102e+57	4.11469e+57	1.42848	9.459	7.809	9.459
1647.04	983.798	6674.88	3970	1.28887e+57	3.65596e+57	1.45082	9.654	7.544	9.654
18.1329	20.6261	257.157	209.367	4.06216e+56	1.32559e+58	1.27762	9.355	20.487	20.487
1873.5	983.798	7634.57	3970	1.37516e+57	3.22896e+57	1.47352	9.833	7.275	9.833
2131.1	983.798	8730.97	3970	1.45871e+57	2.83528e+57	1.49605	9.996	7.002	9.996
209.657	2424.12	759.504	8871.28	7.00002e+55	1.508e+58	1.4023	3.982	13.192	13.192
9.52178	57.8114	217.13	420.356	9.11382e+55	2.80764e+58	2.06283	6.268	20.782	20.782
7.359	162.036	203.133	899.495	2.32269e+55	2.82244e+58	2.10342	4.121	17.779	17.779
2424.12	983.798	9983.45	3970	1.53851e+57	2.47577e+57	1.51794	10.144	6.725	10.144
30.3574	5973.12	295.544	20429.2	1.33275e+54	1.45351e+58	1.31675	1.258	13.196	13.196
7.359	454.159	203.133	2054.56	6.69497e+54	2.39084e+58	1.88802	2.703	15.254	15.254
2757.42	983.798	11414.1	3970	1.61377e+57	2.15051e+57	1.53885	10.277	6.446	10.277
9.52178	8.37083	217.13	119.071	3.15126e+56	1.05656e+58	0.995203	9.867	22.316	22.316
3136.56	983.798	13048	3970	1.68393e+57	1.85885e+57	1.55855	10.396	6.165	10.396
3567.82	983.798	14913.9	3970	1.7487e+57	1.59953e+57	1.5769	10.502	5.885	10.502
20.6261	20.6261	266.159	209.367	4.67199e+56	1.15353e+58	1.21063	9.597	19.493	19.493
238.484	2424.12	871.402	8871.28	8.1918e+55	1.47428e+58	1.38844	4.164	13.135	13.135
4058.38	983.798	17044.5	3970	1.80799e+57	1.37076e+57	1.59388	10.596	5.608	10.596
4616.39	983.798	19477.2	3970	1.86195e+57	1.17039e+57	1.60955	10.681	5.334	10.681
5251.12	983.798	22254.5	3970	1.91087e+57	9.96027e+56	1.62402	10.757	5.066	10.757
34.5315	5973.12	306.22	20429.2	1.59263e+54	1.45373e+58	1.31701	1.315	13.2	13.2
8.37083	162.036	210.002	899.495	2.74542e+55	2.81025e+58	2.09838	4.253	17.796	17.796
5973.12	983.798	25425	3970	1.95517e+57	8.45149e+56	1.63745	10.827	4.805	10.827
8.37083	454.159	210.002	2054.56	7.94992e+54	2.38887e+58	1.88741	2.794	15.264	15.264
10.831	57.8114	224.53	420.356	1.06779e+56	2.74628e+58	2.03526	6.456	20.759	20.759
271.275	2424.12	999.536	8871.28	9.54315e+55	1.43638e+58	1.37305	4.35	13.06	13.06
6794.4	983.798	29044	3970	1.99536e+57	7.15233e+56	1.65003	10.891	4.554	10.891
10.831	8.37083	224.53	119.071	3.60486e+56	9.03323e+57	0.928964	10.046	21.178	21.178
7728.6	983.798	33174.7	3970	2.03196e+57	6.03838e+56	1.66195	10.95	4.312	10.95
23.462	20.6261	275.541	209.367	5.36359e+56	9.91939e+57	1.15625	9.845	18.342	18.342
8791.24	983.798	37888.9	3970	2.06552e+57	5.08682e+56	1.67339	11.006	4.08	11.006
10000	983.798	43268.7	3970	2.09653e+57	4.27677e+56	1.68453	11.058	3.857	11.058
39.2794	5973.12	317.39	20429.2	1.90394e+54	1.45394e+58	1.31728	1.375	13.205	13.205
308.574	2424.12	1146.23	8871.28	1.10722e+56	1.39417e+58	1.35616	4.538	12.962	12.962
9.52178	454.159	217.13	2054.56	9.44341e+54	2.38635e+58	1.8866	2.892	15.275	15.275
26.688	20.6261	285.327	209.367	6.14511e+56	8.48038e+57	1.11989	10.099	17.093	17.093
9.52178	162.036	217.13	899.495	3.24564e+55	2.7955e+58	2.09228	4.393	17.813	17.813
12.3202	57.8114	232.216	420.356	1.25046e+56	2.67494e+58	2.00328	6.653	20.719	20.719
12.3202	8.37083	232.216	119.071	4.12001e+56	7.59919e+57	0.873692	10.235	19.839	19.839
351.001	2424.12	1314.16	8871.28	1.27982e+56	1.34765e+58	1.33787	4.73	12.839	12.839
5	1119.07	183.959	4443.57	1.20946e+54	1.96507e+58	1.64809	1.642	13.731	13.731
44.6801	5973.12	329.088	20429.2	2.27716e+54	1.45411e+58	1.31756	1.439	13.21	13.21
30.3574	20.6261	295.544	209.367	7.02476e+56	7.26361e+57	1.10519	10.357	15.83	15.83
10.831	454.159	224.53	2054.56	1.12203e+55	2.38315e+58	1.88552	2.995	15.287	15.287
399.262	2424.12	1506.35	8871.28	1.47416e+56	1.29689e+58	1.31836	4.926	12.687	12.687
10.831	162.036	224.53	899.495	3.83713e+55	2.7777e+58	2.0849	4.541	17.829	17.829
34.5315	20.6261	306.22	209.367	8.01057e+56	6.27732e+57	1.11329	10.617	14.639	14.639
14.0142	8.37083	240.205	119.071	4.70328e+56	6.33386e+57	0.83461	10.431	18.364	18.364
5.68748	1119.07	190.122	4443.57	1.4358e+54	1.96513e+58	1.64822	1.694	13.734	13.734
14.0142	57.8114	240.205	420.356	1.46349e+56	2.59236e+58	1.96638	6.86	20.655	20.655
454.159	2424.12	1726.27	8871.28	1.69241e+56	1.24216e+58	1.29792	5.127	12.503	12.503
39.2794	20.6261	317.39	209.367	9.11016e+56	5.49812e+57	1.14307	10.879	13.583	13.583
50.8234	5973.12	341.354	20429.2	2.72504e+54	1.45424e+58	1.31784	1.508	13.217	13.217
44.6801	20.6261	329.088	209.367	1.03303e+57	4.88594e+57	1.19213	11.14	12.69	12.69
12.3202	454.159	232.216	2054.56	1.33336e+55	2.37909e+58	1.88412	3.106	15.3	15.3
15.9411	8.37083	248.512	119.071	5.36152e+56	5.28204e+57	0.815277	10.634	16.858	16.858
516.604	2424.12	1977.88	8871.28	1.93683e+56	1.18388e+58	1.27693	5.332	12.286	12.286
50.8234	20.6261	341.354	209.367	1.16764e+57	4.39773e+57	1.2577	11.399	11.961	11.961
12.3202	162.036	232.216	899.495	4.53604e+55	2.75627e+58	2.076	4.698	17.844	17.844
6.46948	1119.07	196.51	4443.57	1.70601e+54	1.96516e+58	1.64835	1.749	13.738	13.738
57.8114	5973.12	354.233	20429.2	3.26313e+54	1.45427e+58	1.3181	1.58	13.224	13.224
57.8114	20.6261	354.233	209.367	1.31524e+57	3.99507e+57	1.33711	11.653	11.381	11.653
65.7602	20.6261	367.774	209.367	1.47594e+57	3.6466e+57	1.42793	11.897	10.925	11.897
15.9411	57.8114	248.512	420.356	1.7115e+56	2.4973e+58	1.92407	7.077	20.559	20.559
18.1329	8.37083	257.157	119.071	6.10179e+56	4.45063e+57	0.816711	10.843	15.437	15.437
74.8019	20.6261	382.032	209.367	1.64922e+57	3.33103e+57	1.52796	12.125	10.539	12.125
587.635	2424.12	2265.72	8871.28	2.20974e+56	1.12264e+58	1.25588	5.543	12.034	12.034
14.0142	454.159	240.205	2054.56	1.58466e+55	2.37399e+58	1.8823	3.222	15.314	15.314
85.0869	20.6261	397.069	209.367	1.8334e+57	3.03902e+57	1.63493	12.33	10.181	12.33
7.359	1119.07	203.133	4443.57	2.02849e+54	1.96515e+58	1.64847	1.808	13.742	13.742
96.7859	20.6261	412.952	209.367	2.02597e+57	2.76682e+57	1.74652	12.511	9.838	12.511
65.7602	5973.12	367.774	20429.2	3.91052e+54	1.45417e+58	1.31832	1.658	13.233	13.233
20.6261	8.37083	266.159	119.071	6.93119e+56	3.81445e+57	0.837721	11.057	14.183	14.183
14.0142	162.036	240.205	899.495	5.36123e+55	2.73053e+58	2.0653	4.864	17.857	17.857
668.432	2424.12	2594.94	8871.28	2.51356e+56	1.0592e+58	1.23538	5.759	11.746	11.746
110.094	20.6261	429.759	209.367	2.22406e+57	2.51244e+57	1.86032	12.666	9.505	12.666
125.231	20.6261	447.575	209.367	2.42459e+57	2.27466e+57	1.97405	12.795	9.178	12.795
23.462	8.37083	275.541	119.071	7.85669e+56	3.33297e+57	0.875998	11.274	13.131	13.131
18.1329	57.8114	257.157	420.356	1.99971e+56	2.38864e+58	1.87597	7.304	20.421	20.421
142.45	20.6261	502.076	209.367	2.61812e+57	2.04267e+57	2.08071	12.895	8.854	12.895
15.9411	454.159	248.512	2054.56	1.8834e+55	2.3676e+58	1.87998	3.346	15.329	15.329
760.338	2424.12	2971.44	8871.28	2.85074e+56	9.94457e+57	1.21612	5.981	11.426	11.426
162.036	20.6261	576.514	209.367	2.784e+57	1.79918e+57	2.16652	12.957	8.514	12.957
74.8019	5973.12	382.032	20429.2	4.69069e+54	1.45387e+58	1.31847	1.741	13.243	13.243
26.688	8.37083	285.327	119.071	8.88489e+56	2.96494e+57	0.929088	11.494	12.279	12.279
8.37083	1119.07	210.002	4443.57	2.41322e+54	1.96507e+58	1.64859	1.87	13.747	13.747
184.315	20.6261	661.803	209.367	2.9187e+57	1.55816e+57	2.2315	12.978	8.152	12.978
864.881	2424.12	3401.96	8871.28	3.22371e+56	9.29361e+57	1.19882	6.209	11.078	11.078
209.657	20.6261	759.504	209.367	3.02227e+57	1.33159e+57	2.27754	12.961	7.771	12.961
15.9411	162.036	248.512	899.495	6.33476e+55	2.69972e+58	2.05246	5.039	17.866	17.866
30.3574	8.37083	295.544	119.071	1.00218e+57	2.67552e+57	0.994858	11.715	11.604	11.715
238.484	20.6261	871.402	209.367	3.0963e+57	1.1268e+57	2.30684	12.913	7.377	12.913
34.5315	8.37083	306.22	119.071	1.12723e+57	2.43759e+57	1.07158	11.934	11.078	11.934
983.798	2424.12	3894.16	8871.28	3.63494e+56	8.64862e+57	1.18418	6.444	10.707	10.707
271.275	20.6261	999.536	209.367	3.14335e+57	9.47015e+56	2.32167	12.838	6.978	12.838
18.1329	454.159	257.157	2054.56	2.23846e+55	2.35964e+58	1.87702	3.477	15.345	15.345
20.6261	57.8114	266.159	420.356	2.33399e+56	2.26557e+58	1.82193	7.54	20.227	20.227
85.0869	5973.12	397.069	20429.2	5.63274e+54	1.45328e+58	1.31851	1.83	13.255	13.255
308.574	20.6261	1146.23	209.367	3.16656e+57	7.92417e+56	2.32424	12.741	6.583	12.741
39.2794	8.37083	317.39	119.071	1.26399e+57	2.23112e+57	1.15784	12.143	10.662	12.143
1119.07	2424.12	4456.83	8871.28	4.0868e+56	8.01817e+57	1.17289	6.685	10.323	10.323
9.52178	1119.07	217.13	4443.57	2.87216e+54	1.96491e+58	1.64869	1.937	13.752	13.752
351.001	20.6261	1314.16	209.367	3.16936e+57	6.61241e+56	2.31662	12.628	6.199	12.628
44.6801	8.37083	329.088	119.071	1.41221e+57	2.04429e+57	1.25234	12.34	10.301	12.34
399.262	20.6261	1506.35	209.367	3.15517e+57	5.50727e+56	2.30072	12.504	5.832	12.504
1272.93	2424.12	5099.96	8871.28	4.58156e+56	7.40925e+57	1.16548	6.933	9.933	9.933
50.8234	8.37083	341.354	119.071	1.57104e+57	1.87173e+57	1.35374	12.521	9.967	12.521
18.1329	162.036	257.157	899.495	7.48233e+55	2.66291e+58	2.03711	5.224	17.869	17.869
454.159	20.6261	1726.27	209.367	3.12725e+57	4.57936e+56	2.27826	12.372	5.484	12.372
1447.96	2424.12	5834.96	8871.28	5.12135e+56	6.82674e+57	1.16236	7.188	9.549	9.549
57.8114	8.37083	354.233	119.071	1.73912e+57	1.71101e+57	1.4606	12.686	9.647	12.686
20.6261	454.159	266.159	2054.56	2.66036e+55	2.34975e+58	1.87329	3.617	15.361	15.361
96.7859	5973.12	412.952	20429.2	6.7729e+54	1.45228e+58	1.31838	1.925	13.268	13.268
516.604	20.6261	1977.88	209.367	3.08852e+57	3.8023e+56	2.25071	12.236	5.155	12.236
587.635	20.6261	2265.72	209.367	3.04157e+57	3.15307e+56	2.21939	12.099	4.843	12.099
65.7602	8.37083	367.774	119.071	1.91477e+57	1.56079e+57	1.57134	12.832	9.335	12.832
1647.04	2424.12	6674.88	8871.28	5.70805e+56	6.27332e+57	1.16379	7.449	9.179	9.179
23.462	57.8114	275.541	420.356	2.72088e+56	2.12779e+58	1.76215	7.787	19.961	19.961
10.831	1119.07	224.53	4443.57	3.41955e+54	1.96462e+58	1.64875	2.009	13.758	13.758
668.432	20.6261	2594.94	209.367	2.98866e+57	2.61177e+56	2.1854	11.963	4.548	11.963
74.8019	8.37083	382.032	119.071	2.0961e+57	1.42022e+57	1.68436	12.96	9.03	12.96
1873.5	2424.12	7634.57	8871.28	6.34321e+56	5.74964e+57	1.16988	7.716	8.83	8.83
760.338	20.6261	2971.44	209.367	2.93171e+57	2.16126e+56	2.1497	11.831	4.27	11.831
2131.1	2424.12	8730.97	8871.28	7.02793e+56	5.25467e+57	1.1806	7.989	8.509	8.509
85.0869	8.37083	397.069	119.071	2.28107e+57	1.2887e+57	1.79806	13.068	8.73	13.068
864.881	20.6261	3401.96	209.367	2.87235e+57	1.78692e+56	2.11307	11.705	4.008	11.705
2424.12	2424.12	9983.45	8871.28	7.7627e+56	4.78624e+57	1.19584	8.266	8.219	8.266
983.798	20.6261	3894.16	209.367	2.81197e+57	1.47631e+56	2.07619	11.585	3.762	11.585
96.7859	8.37083	412.952	119.071	2.46756e+57	1.1658e+57	1.91089	13.157	8.433	13.157
20.6261	162.036	266.159	899.495	8.83381e+55	2.61911e+58	2.01883	5.418	17.864	17.864
110.094	5973.12	429.759	20429.2	8.15664e+54	1.45069e+58	1.31798	2.027	13.282	13.282
2757.42	2424.12	11414.1	8871.28	8.54723e+56	4.34153e+57	1.21537	8.547	7.961	8.547
1119.07	20.6261	4456.83	209.367	2.7517e+57	1.21889e+56	2.03964	11.473	3.529	11.473
23.462	454.159	275.541	2054.56	3.16158e+55	2.3375e+58	1.86861	3.764	15.377	15.377
110.094	8.37083	429.759	119.071	2.65343e+57	1.0512e+57	2.0214	13.226	8.14	13.226
3136.56	2424.12	13048	8871.28	9.37924e+56	3.91856e+57	1.23893	8.825	7.72	8.825
1272.93	20.6261	5099.96	209.367	2.69251e+57	1.00578e+56	2.00387	11.37	3.31	11.37
125.231	8.37083	447.575	119.071	2.83658e+57	9.44649e+56	2.12827	13.276	7.849	13.276
12.3202	1119.07	232.216	4443.57	4.07236e+54	1.96419e+58	1.64877	2.084	13.765	13.765
26.688	57.8114	285.327	420.356	3.1676e+56	1.97595e+58	1.69749	8.042	19.603	19.603
1447.96	20.6261	5834.96	209.367	2.63518e+57	8.2953e+55	1.9693	11.276	3.105	11.276
3567.82	2424.12	14913.9	8871.28	1.02525e+57	3.51782e+57	1.26611	9.098	7.483	9.098
142.45	8.37083	502.076	119.071	3.00712e+57	8.37793e+56	2.22495	13.306	7.549	13.306
1647.04	20.6261	6674.88	209.367	2.58033e+57	6.83872e+55	1.93625	11.192	2.911	11.192
4058.38	2424.12	17044.5	8871.28	1.11576e+57	3.14072e+57	1.29639	9.36	7.246	9.36
1873.5	20.6261	7634.57	209.367	2.52849e+57	5.63585e+55	1.90498	11.118	2.73	11.118
162.036	8.37083	576.514	119.071	3.14194e+57	7.21668e+56	2.29752	13.303	7.213	13.303
4616.39	2424.12	19477.2	8871.28	1.20832e+57	2.78861e+57	1.32913	9.608	7.005	9.608
2131.1	20.6261	8730.97	209.367	2.48005e+57	4.64311e+55	1.87573	11.055	2.559	11.055
125.231	5973.12	447.575	20429.2	9.84145e+54	1.44829e+58	1.31722	2.138	13.298	13.298
184.315	8.37083	661.803	119.071	3.23998e+57	6.09875e+56	2.34746	13.265	6.848	13.265
5251.12	2424.12	22254.5	8871.28	1.30169e+57	2.46253e+57	1.3636	9.84	6.761	9.84
23.462	162.036	275.541	899.495	1.04239e+56	2.56717e+58	1.99714	5.623	17.847	17.847
2424.12	20.6261	9983.45	209.367	2.43532e+57	3.82422e+55	1.84868	11.003	2.399	11.003
26.688	454.159	285.327	2054.56	3.75692e+55	2.3224e+58	1.86276	3.919	15.393	15.393
209.657	8.37083	759.504	119.071	3.30436e+57	5.09795e+56	2.37795	13.196	6.468	13.196
5973.12	2424.12	25425	8871.28	1.39461e+57	2.1631e+57	1.3991	10.054	6.514	10.054
2757.42	20.6261	11414.1	209.367	2.39455e+57	3.14905e+55	1.82395	10.961	2.249	10.961
238.484	8.37083	871.402	119.071	3.33928e+57	4.23885e+56	2.39214	13.101	6.087	13.101
6794.4	2424.12	29044	8871.28	1.48588e+57	1.89043e+57	1.43493	10.249	6.263	10.249
3136.56	20.6261	13048	209.367	2.3579e+57	2.59259e+55	1.80166	10.93	2.108	10.93
14.0142	1119.07	240.205	4443.57	4.85088e+54	1.96355e+58	1.64873	2.164	13.772	13.772
30.3574	57.8114	295.544	420.356	3.6821e+56	1.81202e+58	1.62969	8.306	19.132	19.132
271.275	8.37083	999.536	119.071	3.34928e+57	3.51674e+56	2.39293	12.986	5.72	12.986
3567.82	20.6261	14913.9	209.367	2.32548e+57	2.13412e+55	1.78189	10.908	1.976	10.908
7728.6	2424.12	33174.7	8871.28	1.57443e+57	1.64418e+57	1.47049	10.426	6.011	10.426
4058.38	20.6261	17044.5	209.367	2.29734e+57	1.7565e+55	1.76467	10.896	1.852	10.896
308.574	8.37083	1146.23	119.071	3.33878e+57	2.91379e+56	2.3829	12.855	5.372	12.855
8791.24	2424.12	37888.9	8871.28	1.65938e+57	1.42356e+57	1.50527	10.586	5.757	10.586
351.001	8.37083	1314.16	119.071	3.31181e+57	2.41148e+56	2.36428	12.714	5.043	12.714
4616.39	20.6261	19477.2	209.367	2.27349e+57	1.44554e+55	1.75003	10.893	1.735	10.893
142.45	5973.12	502.076	20429.2	1.18567e+55	1.44489e+58	1.31599	2.254	13.314	13.314
10000	2424.12	43268.7	8871.28	1.74006e+57	1.22742e+57	1.53885	10.728	5.504	10.728
5251.12	20.6261	22254.5	209.367	2.25388e+57	1.18953e+55	1.73796	10.898	1.626	10.898
399.262	8.37083	1506.35	119.071	3.27188e+57	1.99376e+56	2.33898	12.567	4.733	12.567
30.3574	454.159	295.544	2054.56	4.4639e+55	2.30384e+58	1.85549	4.084	15.406	15.406
26.688	162.036	285.327	899.495	1.22928e+56	2.50586e+58	1.97155	5.837	17.813	17.813
454.159	8.37083	1726.27	119.071	3.22204e+57	1.64697e+56	2.3086	12.417	4.44	12.417
5973.12	20.6261	25425	209.367	2.23844e+57	9.78792e+54	1.72841	10.911	1.524	10.911
516.604	8.37083	1977.88	119.071	3.16488e+57	1.35947e+56	2.27449	12.266	4.165	12.266
6794.4	20.6261	29044	209.367	2.22705e+57	8.05346e+54	1.72133	10.93	1.428	10.93
15.9411	1119.07	248.512	4443.57	5.7793e+54	1.96266e+58	1.64861	2.25	13.781	13.781
587.635	8.37083	2265.72	119.071	3.1026e+57	1.12142e+56	2.23778	12.117	3.906	12.117
34.5315	57.8114	306.22	420.356	4.27299e+56	1.63972e+58	1.56169	8.579	18.529	18.529
7728.6	20.6261	33174.7	209.367	2.21954e+57	6.62609e+54	1.71664	10.956	1.338	10.956
668.432	8.37083	2594.94	119.071	3.03704e+57	9.24529e+55	2.1994	11.973	3.663	11.973
8791.24	20.6261	37888.9	209.367	2.21572e+57	5.45157e+54	1.71421	10.987	1.254	10.987
162.036	5973.12	576.514	20429.2	1.4164e+55	1.44053e+58	1.31432	2.372	13.329	13.329
760.338	8.37083	2971.44	119.071	2.96973e+57	7.61836e+55	2.16016	11.835	3.434	11.835
10000	20.6261	43268.7	209.367	2.21537e+57	4.48516e+54	1.71393	11.022	1.175	11.022
864.881	8.37083	3401.96	119.071	2.90197e+57	6.27512e+55	2.12071	11.703	3.219	11.703
5	2757.42	183.959	9977.58	3.44085e+53	1.62524e+58	1.43678	1.076	13.042	13.042
34.5315	454.159	306.22	2054.56	5.30335e+55	2.28109e+58	1.8465	4.257	15.416	15.416
983.798	8.37083	3894.16	119.071	2.83481e+57	5.16687e+55	2.08161	11.58	3.017	11.58
30.3574	162.036	295.544	899.495	1.44868e+56	2.43388e+58	1.94156	6.063	17.756	17.756
1119.07	8.37083	4456.83	119.071	2.76913e+57	4.25307e+55	2.04331	11.466	2.828	11.466
18.1329	1119.07	257.157	4443.57	6.88652e+54	1.96143e+58	1.64837	2.341	13.791	13.791
39.2794	57.8114	317.39	420.356	4.94951e+56	1.46472e+58	1.49778	8.858	17.784	17.784
1272.93	8.37083	5099.96	119.071	2.70563e+57	3.49999e+55	2.0062	11.361	2.65	11.361
184.315	5973.12	661.803	20429.2	1.68055e+55	1.4351e+58	1.31217	2.491	13.343	13.343
1447.96	8.37083	5834.96	119.071	2.64489e+57	2.87965e+55	1.97059	11.266	2.483	11.266
1647.04	8.37083	6674.88	119.071	2.58738e+57	2.36884e+55	1.93677	11.182	2.326	11.182
5.68748	2757.42	190.122	9977.58	4.08778e+53	1.62536e+58	1.43689	1.11	13.043	13.043
1873.5	8.37083	7634.57	119.071	2.53347e+57	1.94836e+55	1.90494	11.109	2.18	11.109
39.2794	454.159	317.39	2054.56	6.29993e+55	2.25333e+58	1.83545	4.441	15.42	15.42
2131.1	8.37083	8730.97	119.071	2.48344e+57	1.60233e+55	1.87529	11.046	2.042	11.046
34.5315	162.036	306.22	899.495	1.70593e+56	2.34997e+58	1.90672	6.299	17.667	17.667
20.6261	1119.07	266.159	4443.57	8.20706e+54	1.95977e+58	1.64797	2.437	13.801	13.801
44.6801	57.8114	329.088	420.356	5.72139e+56	1.29424e+58	1.44333	9.145	16.904	16.904
2424.12	8.37083	9983.45	119.071	2.43751e+57	1.31764e+55	1.84796	10.994	1.913	10.994
2757.42	8.37083	11414.1	119.071	2.39584e+57	1.08345e+55	1.82305	10.953	1.793	10.953
209.657	5973.12	759.504	20429.2	1.98301e+55	1.42843e+58	1.30947	2.613	13.356	13.356
5	23.462	183.959	227.688	8.69055e+55	2.68376e+58	1.92231	7.162	23.384	23.384
3136.56	8.37083	13048	119.071	2.35853e+57	8.90841e+54	1.80067	10.923	1.679	10.923
3567.82	8.37083	14913.9	119.071	2.32564e+57	7.32445e+54	1.78085	10.901	1.573	10.901
44.6801	454.159	329.088	2054.56	7.48292e+55	2.21957e+58	1.82192	4.635	15.415	15.415
6.46948	2757.42	196.51	9977.58	4.86074e+53	1.62548e+58	1.437	1.146	13.044	13.044
4058.38	8.37083	17044.5	119.071	2.29717e+57	6.02199e+54	1.76364	10.89	1.474	10.89
50.8234	57.8114	341.354	420.356	6.59871e+56	1.13583e+58	1.40401	9.438	15.922	15.922
4616.39	8.37083	19477.2	119.071	2.2731e+57	4.95108e+54	1.74903	10.888	1.381	10.888
39.2794	162.036	317.39	899.495	2.00716e+56	2.25298e+58	1.86673	6.545	17.536	17.536
23.462	1119.07	275.541	4443.57	9.78221e+54	1.95756e+58	1.64737	2.539	13.813	13.813
5251.12	8.37083	22254.5	119.071	2.25337e+57	4.0706e+54	1.73701	10.893	1.293	10.893
238.484	5973.12	871.402	20429.2	2.32919e+55	1.42036e+58	1.30615	2.735	13.367	13.367
5973.12	8.37083	25425	119.071	2.23786e+57	3.34675e+54	1.72754	10.907	1.212	10.907
57.8114	57.8114	354.233	420.356	7.59161e+56	9.95579e+57	1.38454	9.735	14.896	14.896
6794.4	8.37083	29044	119.071	2.22644e+57	2.75165e+54	1.72054	10.927	1.135	10.927
50.8234	454.159	341.354	2054.56	8.88708e+55	2.17872e+58	1.80549	4.84	15.399	15.399
7.359	2757.42	203.133	9977.58	5.78397e+53	1.62562e+58	1.43713	1.185	13.045	13.045
7728.6	8.37083	33174.7	119.071	2.21894e+57	2.26242e+54	1.71592	10.953	1.063	10.953
26.688	1119.07	285.327	4443.57	1.16614e+55	1.95466e+58	1.6465	2.647	13.826	13.826
8791.24	8.37083	37888.9	119.071	2.21516e+57	1.86023e+54	1.71358	10.984	0.996	10.984
44.6801	162.036	329.088	899.495	2.35936e+56	2.14215e+58	1.82154	6.803	17.348	17.348
5.68748	23.462	190.122	227.688	1.00707e+56	2.61775e+58	1.89038	7.315	23.348	23.348
271.275	5973.12	999.536	20429.2	2.72508e+55	1.41069e+58	1.30212	2.861	13.375	13.375
65.7602	57.8114	367.774	420.356	8.7099e+56	8.76544e+57	1.38759	10.034	13.894	13.894
10000	8.37083	43268.7	119.071	2.21486e+57	1.52959e+54	1.71337	11.02	0.933	11.02
74.8019	57.8114	382.032	420.356	9.96262e+56	7.78423e+57	1.41345	10.334	12.976	12.976
57.8114	454.159	354.233	2054.56	1.05537e+56	2.12956e+58	1.78568	5.056	15.364	15.364
8.37083	2757.42	210.002	9977.58	6.88647e+53	1.62576e+58	1.43727	1.227	13.047	13.047
308.574	5973.12	1146.23	20429.2	3.17739e+55	1.3992e+58	1.29731	2.99	13.379	13.379
50.8234	162.036	341.354	899.495	2.77047e+56	2.01737e+58	1.7716	7.072	17.089	17.089
30.3574	1119.07	295.544	4443.57	1.39037e+55	1.95088e+58	1.64529	2.762	13.84	13.84
85.0869	57.8114	397.069	420.356	1.13573e+57	6.9839e+57	1.46052	10.633	12.179	12.179
96.7859	57.8114	412.952	420.356	1.28993e+57	6.32412e+57	1.52609	10.927	11.516	11.516
110.094	57.8114	429.759	420.356	1.45907e+57	5.76312e+57	1.60706	11.215	10.984	11.215
65.7602	454.159	367.774	2054.56	1.25318e+56	2.07079e+58	1.76203	5.285	15.303	15.303
6.46948	23.462	196.51	227.688	1.1678e+56	2.54181e+58	1.8538	7.477	23.293	23.293
125.231	57.8114	447.575	420.356	1.64289e+57	5.26394e+57	1.70028	11.489	10.561	11.489
9.52178	2757.42	217.13	9977.58	8.20291e+53	1.62591e+58	1.43742	1.271	13.049	13.049
351.001	5973.12	1314.16	20429.2	3.69361e+55	1.38566e+58	1.2916	3.122	13.38	13.38
57.8114	162.036	354.233	899.495	3.24948e+56	1.87958e+58	1.71808	7.352	16.739	16.739
142.45	57.8114	502.076	420.356	1.835e+57	4.79783e+57	1.79867	11.736	10.195	11.736
34.5315	1119.07	306.22	4443.57	1.65803e+55	1.94599e+58	1.64363	2.884	13.855	13.855
5	9.52178	183.959	128.775	1.50557e+56	1.90154e+58	1.42571	8.866	25.159	25.159
162.036	57.8114	576.514	420.356	2.01883e+57	4.33606e+57	1.88852	11.939	9.854	11.939
184.315	57.8114	661.803	420.356	2.18878e+57	3.87659e+57	1.96667	12.094	9.515	12.094
74.8019	454.159	382.032	2054.56	1.48797e+56	2.00115e+58	1.73416	5.526	15.208	15.208
65.7602	162.036	367.774	899.495	3.80642e+56	1.73122e+58	1.66322	7.642	16.283	16.283
209.657	57.8114	759.504	420.356	2.34117e+57	3.42758e+57	2.03204	12.203	9.168	12.203
399.262	5973.12	1506.35	20429.2	4.28213e+55	1.36982e+58	1.28491	3.258	13.374	13.374
238.484	57.8114	871.402	420.356	2.47342e+57	2.99877e+57	2.08436	12.271	8.809	12.271
10.831	2757.42	224.53	9977.58	9.7747e+53	1.62606e+58	1.43758	1.319	13.051	13.051
39.2794	1119.07	317.39	4443.57	1.97765e+55	1.93971e+58	1.64141	3.013	13.871	13.871
271.275	57.8114	999.536	420.356	2.58406e+57	2.59862e+57	2.12395	12.301	8.437	12.301
308.574	57.8114	1146.23	420.356	2.67261e+57	2.23313e+57	2.15149	12.298	8.055	12.298
7.359	23.462	203.133	227.688	1.35462e+56	2.45479e+58	1.81205	7.649	23.211	23.211
85.0869	454.159	397.069	2054.56	1.76666e+56	1.91956e+58	1.70188	5.781	15.066	15.066
351.001	57.8114	1314.16	420.356	2.73953e+57	1.90557e+57	2.16799	12.269	7.667	12.269
74.8019	162.036	382.032	899.495	4.45247e+56	1.57656e+58	1.61047	7.943	15.708	15.708
399.262	57.8114	1506.35	420.356	2.78601e+57	1.61676e+57	2.17458	12.216	7.277	12.216
454.159	5973.12	1726.27	20429.2	4.95228e+55	1.3514e+58	1.27712	3.397	13.361	13.361
5.68748	9.52178	190.122	128.775	1.72452e+56	1.78636e+58	1.36764	9.005	24.904	24.904
454.159	57.8114	1726.27	420.356	2.81384e+57	1.3655e+57	2.17255	12.145	6.889	12.145
44.6801	1119.07	329.088	4443.57	2.35949e+55	1.93167e+58	1.63846	3.151	13.886	13.886
12.3202	2757.42	232.216	9977.58	1.16514e+54	1.62621e+58	1.43776	1.369	13.054	13.054
516.604	57.8114	1977.88	420.356	2.82515e+57	1.14922e+57	2.16316	12.061	6.51	12.061
85.0869	162.036	397.069	899.495	5.1998e+56	1.42156e+58	1.56454	8.255	15.017	15.017
96.7859	454.159	412.952	2054.56	2.09747e+56	1.82538e+58	1.66537	6.051	14.861	14.861
587.635	57.8114	2265.72	420.356	2.82229e+57	9.64498e+56	2.14768	11.967	6.142	11.967
668.432	57.8114	2594.94	420.356	2.80763e+57	8.07598e+56	2.12731	11.866	5.791	11.866
516.604	5973.12	1977.88	20429.2	5.71449e+55	1.33015e+58	1.26814	3.543	13.339	13.339
760.338	57.8114	2971.44	420.356	2.78346e+57	6.74836e+56	2.10317	11.763	5.455	11.763
96.7859	162.036	412.952	899.495	6.06153e+56	1.27312e+58	1.53079	8.575	14.231	14.231
50.8234	1119.07	341.354	4443.57	2.81595e+55	1.92146e+58	1.63461	3.296	13.901	13.901
14.0142	2757.42	240.205	9977.58	1.38922e+54	1.62635e+58	1.43795	1.422	13.057	13.057
864.881	57.8114	3401.96	420.356	2.75191e+57	5.62866e+56	2.07625	11.659	5.136	11.659
8.37083	23.462	210.002	227.688	1.57131e+56	2.35559e+58	1.76468	7.83	23.094	23.094
110.094	454.159	429.759	2054.56	2.49013e+56	1.71881e+58	1.62546	6.335	14.577	14.577
983.798	57.8114	3894.16	420.356	2.71489e+57	4.68708e+56	2.04745	11.556	4.833	11.556
1119.07	57.8114	4456.83	420.356	2.67409e+57	3.89734e+56	2.01754	11.458	4.546	11.458
110.094	162.036	429.759	899.495	7.05134e+56	1.1375e+58	1.51423	8.904	13.394	13.394
587.635	5973.12	2265.72	20429.2	6.58035e+55	1.3058e+58	1.25787	3.692	13.305	13.305
1272.93	57.8114	5099.96	420.356	2.63099e+57	3.2365e+56	1.98721	11.365	4.274	11.365
6.46948	9.52178	196.51	128.775	1.97696e+56	1.6587e+58	1.30387	9.153	24.564	24.564
1447.96	57.8114	5834.96	420.356	2.58686e+57	2.68466e+56	1.95703	11.279	4.017	11.279
57.8114	1119.07	354.233	4443.57	3.36204e+55	1.90853e+58	1.62962	3.451	13.914	13.914
125.231	162.036	447.575	899.495	8.18297e+56	1.01878e+58	1.51838	9.24	12.562	12.562
125.231	454.159	447.575	2054.56	2.95615e+56	1.60136e+58	1.58391	6.636	14.197	14.197
1647.04	57.8114	6674.88	420.356	2.54277e+57	2.22469e+56	1.9275	11.201	3.774	11.201
15.9411	2757.42	248.512	9977.58	1.6568e+54	1.62647e+58	1.43814	1.479	13.061	13.061
1873.5	57.8114	7634.57	420.356	2.49962e+57	1.84189e+56	1.89903	11.132	3.545	11.132
142.45	162.036	502.076	899.495	9.44056e+56	9.192e+57	1.54308	9.573	11.808	11.808
2131.1	57.8114	8730.97	420.356	2.45817e+57	1.52378e+56	1.87196	11.071	3.329	11.071
668.432	5973.12	2594.94	20429.2	7.56276e+55	1.27808e+58	1.24622	3.848	13.257	13.257
2424.12	57.8114	9983.45	420.356	2.41901e+57	1.25976e+56	1.84659	11.02	3.125	11.02
162.036	162.036	576.514	899.495	1.0753e+57	8.36369e+57	1.58079	9.884	11.19	11.19
142.45	454.159	502.076	2054.56	3.49685e+56	1.4791e+58	1.54462	6.947	13.725	13.725
9.52178	23.462	217.13	227.688	1.82214e+56	2.24322e+58	1.71132	8.021	22.931	22.931
65.7602	1119.07	367.774	4443.57	4.01594e+55	1.89223e+58	1.62321	3.616	13.924	13.924
2757.42	57.8114	11414.1	420.356	2.38264e+57	1.04087e+56	1.82314	10.978	2.933	10.978
18.1329	2757.42	257.157	9977.58	1.97637e+54	1.62657e+58	1.43834	1.54	13.065	13.065
3136.56	57.8114	13048	420.356	2.34943e+57	8.59565e+55	1.8018	10.947	2.753	10.947
184.315	162.036	661.803	899.495	1.21029e+57	7.63487e+57	1.62572	10.171	10.687	10.687
760.338	5973.12	2971.44	20429.2	8.67604e+55	1.24676e+58	1.23315	4.01	13.192	13.192
3567.82	57.8114	14913.9	420.356	2.31968e+57	7.09523e+55	1.78271	10.924	2.583	10.924
7.359	9.52178	203.133	128.775	2.26723e+56	1.51911e+58	1.23504	9.311	24.112	24.112
209.657	162.036	759.504	899.495	1.3474e+57	6.96187e+57	1.67386	10.431	10.276	10.431
162.036	454.159	576.514	2054.56	4.09199e+56	1.36187e+58	1.5121	7.251	13.205	13.205
4058.38	57.8114	17044.5	420.356	2.29357e+57	5.85443e+55	1.76596	10.911	2.423	10.911
238.484	162.036	871.402	899.495	1.48474e+57	6.3189e+57	1.72229	10.663	9.93	10.663
4616.39	57.8114	19477.2	420.356	2.27125e+57	4.82899e+55	1.75162	10.906	2.273	10.906
5251.12	57.8114	22254.5	420.356	2.25277e+57	3.982e+55	1.73972	10.91	2.132	10.91
271.275	162.036	999.536	899.495	1.61993e+57	5.69607e+57	1.76887	10.864	9.608	10.864
74.8019	1119.07	382.032	4443.57	4.79983e+55	1.87177e+58	1.61504	3.791	13.929	13.929
308.574	162.036	1146.23	899.495	1.75005e+57	5.09524e+57	1.81191	11.031	9.287	11.031
864.881	5973.12	3401.96	20429.2	9.93611e+55	1.21166e+58	1.21862	4.178	13.107	13.107
20.6261	2757.42	266.159	9977.58	2.3581e+54	1.62662e+58	1.43855	1.604	13.07	13.07
184.315	454.159	661.803	2054.56	4.74259e+56	1.25155e+58	1.48748	7.548	12.658	12.658
351.001	162.036	1314.16	899.495	1.87226e+57	4.52192e+57	1.85014	11.165	8.962	11.165
5973.12	57.8114	25425	420.356	2.23815e+57	3.28274e+55	1.73024	10.922	1.999	10.922
399.262	162.036	1506.35	899.495	1.98412e+57	3.98201e+57	1.88262	11.267	8.629	11.267
6794.4	57.8114	29044	420.356	2.22731e+57	2.70569e+55	1.72316	10.94	1.875	10.94
10.831	23.462	224.53	227.688	2.1119e+56	2.11696e+58	1.65181	8.222	22.707	22.707
7728.6	57.8114	33174.7	420.356	2.22018e+57	2.22966e+55	1.7184	10.964	1.758	10.964
454.159	162.036	1726.27	899.495	2.08374e+57	3.48061e+57	1.90883	11.339	8.288	11.339
983.798	5973.12	3894.16	20429.2	1.13606e+56	1.17266e+58	1.20266	4.354	12.998	12.998
209.657	454.159	759.504	2054.56	5.44943e+56	1.14909e+58	1.47132	7.836	12.104	12.104
516.604	162.036	1977.88	899.495	2.16984e+57	3.02137e+57	1.92853	11.385	7.939	11.385
8791.24	57.8114	37888.9	420.356	2.21659e+57	1.8371e+55	1.71587	10.994	1.649	10.994
587.635	162.036	2265.72	899.495	2.24182e+57	2.60625e+57	1.9418	11.407	7.586	11.407
23.462	2757.42	275.541	9977.58	2.81421e+54	1.6266e+58	1.43874	1.672	13.076	13.076
85.0869	1119.07	397.069	4443.57	5.74077e+55	1.84622e+58	1.60471	3.977	13.924	13.924
10000	57.8114	43268.7	420.356	2.21635e+57	1.51345e+55	1.71546	11.028	1.546	11.028
668.432	162.036	2594.94	899.495	2.29964e+57	2.23556e+57	1.94895	11.409	7.23	11.409
8.37083	9.52178	210.002	128.775	2.60014e+56	1.36919e+58	1.16248	9.477	23.519	23.519
238.484	454.159	871.402	2054.56	6.21194e+56	1.0547e+58	1.4636	8.116	11.562	11.562
760.338	162.036	2971.44	899.495	2.34381e+57	1.90818e+57	1.95049	11.395	6.875	11.395
1119.07	5973.12	4456.83	20429.2	1.29692e+56	1.12974e+58	1.18538	4.538	12.861	12.861
271.275	454.159	999.536	2054.56	7.02808e+56	9.67952e+57	1.46375	8.387	11.048	11.048
864.881	162.036	3401.96	899.495	2.37529e+57	1.62185e+57	1.94702	11.368	6.524	11.368
983.798	162.036	3894.16	899.495	2.39531e+57	1.37348e+57	1.93926	11.33	6.179	11.33
26.688	2757.42	285.327	9977.58	3.35936e+54	1.62649e+58	1.43891	1.744	13.083	13.083
96.7859	1119.07	412.952	4443.57	6.872e+55	1.81448e+58	1.5918	4.176	13.905	13.905
308.574	454.159	1146.23	2054.56	7.89425e+56	8.87956e+57	1.47085	8.648	10.571	10.571
1119.07	162.036	4456.83	899.495	2.40531e+57	1.15953e+57	1.92795	11.287	5.845	11.287
12.3202	23.462	232.216	227.688	2.44587e+56	1.97661e+58	1.58634	8.432	22.404	22.404
351.001	454.159	1314.16	2054.56	8.80518e+56	8.1363e+57	1.48372	8.899	10.137	10.137
1272.93	162.036	5099.96	899.495	2.40685e+57	9.76267e+56	1.91384	11.239	5.522	11.239
1272.93	5973.12	5099.96	20429.2	1.47835e+56	1.083e+58	1.16697	4.73	12.693	12.693
399.262	454.159	1506.35	2054.56	9.75402e+56	7.43897e+57	1.50109	9.139	9.747	9.747
1447.96	162.036	5834.96	899.495	2.40149e+57	8.19982e+56	1.89763	11.19	5.213	11.19
454.159	454.159	1726.27	2054.56	1.07323e+57	6.77821e+57	1.52171	9.368	9.399	9.399
5	65.7602	183.959	460.631	3.65438e+55	3.01056e+58	2.1622	5.243	20.374	20.374
1647.04	162.036	6674.88	899.495	2.39072e+57	6.87217e+56	1.88001	11.141	4.918	11.141
9.52178	9.52178	217.13	128.775	2.98096e+56	1.21206e+58	1.08859	9.653	22.753	22.753
110.094	1119.07	429.759	4443.57	8.23449e+55	1.77529e+58	1.57581	4.389	13.866	13.866
516.604	454.159	1977.88	2054.56	1.17304e+57	6.14683e+57	1.54444	9.584	9.09	9.584
30.3574	2757.42	295.544	9977.58	4.01118e+54	1.62624e+58	1.43905	1.821	13.09	13.09
1873.5	162.036	7634.57	899.495	2.37595e+57	5.74823e+56	1.8616	11.095	4.637	11.095
587.635	454.159	2265.72	2054.56	1.27362e+57	5.5412e+57	1.56824	9.785	8.802	9.785
2131.1	162.036	8730.97	899.495	2.35844e+57	4.79969e+56	1.84295	11.053	4.369	11.053
1447.96	5973.12	5834.96	20429.2	1.68278e+56	1.03273e+58	1.14773	4.932	12.488	12.488
668.432	454.159	2594.94	2054.56	1.37337e+57	4.9629e+57	1.59217	9.967	8.515	9.967
2424.12	162.036	9983.45	899.495	2.33933e+57	4.0014e+56	1.82455	11.016	4.114	11.016
760.338	454.159	2971.44	2054.56	1.47053e+57	4.41557e+57	1.61538	10.129	8.225	10.129
2757.42	162.036	11414.1	899.495	2.3196e+57	3.33123e+56	1.80681	10.985	3.873	10.985
864.881	454.159	3401.96	2054.56	1.56339e+57	3.90284e+57	1.6371	10.27	7.93	10.27
14.0142	23.462	240.205	227.688	2.82993e+56	1.82277e+58	1.51564	8.65	22	22
3136.56	162.036	13048	899.495	2.30011e+57	2.76987e+56	1.79011	10.96	3.644	10.96
125.231	1119.07	447.575	4443.57	9.87892e+55	1.72732e+58	1.55628	4.618	13.798	13.798
983.798	454.159	3894.16	2054.56	1.65047e+57	3.42767e+57	1.65673	10.391	7.63	10.391
3567.82	162.036	14913.9	899.495	2.28157e+57	2.30057e+56	1.77474	10.943	3.427	10.943
1647.04	5973.12	6674.88	20429.2	1.91288e+56	9.79347e+57	1.1281	5.143	12.245	12.245
1119.07	454.159	4456.83	2054.56	1.73058e+57	2.99206e+57	1.67385	10.493	7.324	10.493
34.5315	2757.42	306.22	9977.58	4.79095e+54	1.62581e+58	1.43913	1.903	13.099	13.099
4058.38	162.036	17044.5	899.495	2.26456e+57	1.90893e+56	1.76094	10.933	3.222	10.933
1272.93	454.159	5099.96	2054.56	1.80288e+57	2.59691e+57	1.6882	10.578	7.015	10.578
10.831	9.52178	224.53	128.775	3.41541e+56	1.0527e+58	1.01705	9.837	21.785	21.785
4616.39	162.036	19477.2	899.495	2.24955e+57	1.58259e+56	1.74889	10.93	3.029	10.93
5.68748	65.7602	190.122	460.631	4.28321e+55	2.98684e+58	2.15149	5.381	20.388	20.388
1447.96	454.159	5834.96	2054.56	1.86691e+57	2.24205e+57	1.69968	10.646	6.703	10.646
5251.12	162.036	22254.5	899.495	2.23689e+57	1.31104e+56	1.73874	10.934	2.846	10.934
1873.5	5973.12	7634.57	20429.2	2.17165e+56	9.23505e+57	1.10867	5.365	11.962	11.962
1647.04	454.159	6674.88	2054.56	1.92258e+57	1.92637e+57	1.70837	10.701	6.392	10.701
5973.12	162.036	25425	899.495	2.22685e+57	1.08536e+56	1.73057	10.945	2.674	10.945
142.45	1119.07	502.076	4443.57	1.18252e+56	1.67079e+58	1.53351	4.857	13.692	13.692
1873.5	454.159	7634.57	2054.56	1.97009e+57	1.64798e+57	1.71444	10.744	6.083	10.744
6794.4	162.036	29044	899.495	2.21958e+57	8.97998e+55	1.72442	10.962	2.512	10.962
2131.1	454.159	8730.97	2054.56	2.00996e+57	1.40438e+57	1.7182	10.779	5.779	10.779
7728.6	162.036	33174.7	899.495	2.21518e+57	7.42593e+55	1.72031	10.985	2.359	10.985
39.2794	2757.42	317.39	9977.58	5.72433e+54	1.62512e+58	1.43912	1.989	13.109	13.109
15.9411	23.462	248.512	227.688	3.27045e+56	1.65732e+58	1.44133	8.878	21.469	21.469
2424.12	454.159	9983.45	2054.56	2.04287e+57	1.19269e+57	1.71999	10.807	5.482	10.807
8791.24	162.036	37888.9	899.495	2.21365e+57	6.13803e+55	1.71819	11.013	2.215	11.013
2131.1	5973.12	8730.97	20429.2	2.46239e+56	8.66018e+57	1.09015	5.598	11.639	11.639
10000	162.036	43268.7	899.495	2.21494e+57	5.07146e+55	1.718	11.045	2.079	11.045
2757.42	454.159	11414.1	2054.56	2.06967e+57	1.00985e+57	1.7202	10.831	5.193	10.831
3136.56	454.159	13048	2054.56	2.09127e+57	8.52726e+56	1.71926	10.851	4.914	10.851
162.036	1119.07	576.514	4443.57	1.40216e+56	1.60883e+58	1.50913	5.096	13.553	13.553
3567.82	454.159	14913.9	2054.56	2.10863e+57	7.18289e+56	1.71756	10.87	4.646	10.87
12.3202	9.52178	232.216	128.775	3.90964e+56	8.97887e+57	0.952777	10.031	20.608	20.608
2424.12	5973.12	9983.45	20429.2	2.78875e+56	8.07843e+57	1.07338	5.844	11.28	11.28
4058.38	454.159	17044.5	2054.56	2.12266e+57	6.03707e+56	1.71549	10.889	4.39	10.889
6.46948	65.7602	196.51	460.631	5.02379e+55	2.95875e+58	2.13886	5.527	20.401	20.401
4616.39	454.159	19477.2	2054.56	2.13423e+57	5.06389e+56	1.71341	10.909	4.145	10.909
44.6801	2757.42	329.088	9977.58	6.84243e+54	1.62409e+58	1.43899	2.082	13.12	13.12
5251.12	454.159	22254.5	2054.56	2.14412e+57	4.23996e+56	1.71162	10.93	3.912	10.93
2757.42	5973.12	11414.1	20429.2	3.15479e+56	7.50007e+57	1.05928	6.101	10.889	10.889
184.315	1119.07	661.803	4443.57	1.64934e+56	1.54185e+58	1.48351	5.335	13.377	13.377
18.1329	23.462	257.157	227.688	3.7744e+56	1.48382e+58	1.36616	9.114	20.786	20.786
5973.12	454.159	25425	2054.56	2.15303e+57	3.54435e+56	1.71039	10.953	3.689	10.953
6794.4	454.159	29044	2054.56	2.16156e+57	2.95857e+56	1.70993	10.98	3.477	10.98
3136.56	5973.12	13048	20429.2	3.56487e+56	6.93505e+57	1.04877	6.372	10.477	10.477
5	184.315	183.959	993.837	1.21586e+55	2.80095e+58	2.09275	3.584	17.383	17.383
7728.6	454.159	33174.7	2054.56	2.17019e+57	2.46641e+56	1.71042	11.009	3.277	11.009
14.0142	9.52178	240.205	128.775	4.47022e+56	7.55255e+57	0.901363	10.231	19.25	19.25
8791.24	454.159	37888.9	2054.56	2.17932e+57	2.05375e+56	1.71197	11.04	3.086	11.04
209.657	1119.07	759.504	4443.57	1.92679e+56	1.47038e+58	1.45716	5.574	13.162	13.162
3567.82	5973.12	14913.9	20429.2	4.02372e+56	6.39198e+57	1.04272	6.656	10.055	10.055
50.8234	2757.42	341.354	9977.58	8.18299e+54	1.62261e+58	1.43868	2.179	13.132	13.132
10000	454.159	43268.7	2054.56	2.18923e+57	1.70837e+56	1.71464	11.074	2.905	11.074
4058.38	5973.12	17044.5	20429.2	4.53629e+56	5.87721e+57	1.04187	6.953	9.636	9.636
7.359	65.7602	203.133	460.631	5.89479e+55	2.92559e+58	2.12398	5.682	20.411	20.411
20.6261	23.462	266.159	227.688	4.34922e+56	1.30783e+58	1.29424	9.358	19.934	19.934
238.484	1119.07	871.402	4443.57	2.23721e+56	1.39518e+58	1.43067	5.813	12.906	12.906
4616.39	5973.12	19477.2	20429.2	5.10759e+56	5.39435e+57	1.04678	7.261	9.233	9.233
5251.12	5973.12	22254.5	20429.2	5.74245e+56	4.94418e+57	1.05781	7.582	8.856	8.856
15.9411	9.52178	248.512	128.775	5.10403e+56	6.31371e+57	0.867745	10.439	17.788	17.788
57.8114	2757.42	354.233	9977.58	9.79201e+54	1.62052e+58	1.43813	2.284	13.145	13.145
5.68748	184.315	190.122	993.837	1.4358e+55	2.79546e+58	2.09054	3.689	17.397	17.397
5973.12	5973.12	25425	20429.2	6.44522e+56	4.525e+57	1.07513	7.912	8.515	8.515
271.275	1119.07	999.536	4443.57	2.5832e+56	1.31721e+58	1.40481	6.053	12.609	12.609
5	516.604	183.959	2287.94	3.39688e+54	2.33112e+58	1.85501	2.326	14.972	14.972
6794.4	5973.12	29044	20429.2	7.2193e+56	4.13332e+57	1.09872	8.25	8.216	8.25
23.462	23.462	275.541	227.688	5.00277e+56	1.13662e+58	1.23091	9.608	18.913	18.913
7728.6	5973.12	33174.7	20429.2	8.06657e+56	3.76452e+57	1.12837	8.591	7.959	8.591
8791.24	5973.12	37888.9	20429.2	8.98589e+56	3.41474e+57	1.16371	8.929	7.728	8.929
18.1329	9.52178	257.157	128.775	5.81819e+56	5.29714e+57	0.854826	10.653	16.33	16.33
308.574	1119.07	1146.23	4443.57	2.96719e+56	1.23765e+58	1.38042	6.293	12.275	12.275
10000	5973.12	43268.7	20429.2	9.97025e+56	3.08304e+57	1.20413	9.257	7.505	9.257
65.7602	2757.42	367.774	9977.58	1.17257e+55	1.61764e+58	1.43725	2.395	13.16	13.16
8.37083	65.7602	210.002	460.631	6.91787e+55	2.88652e+58	2.10649	5.846	20.415	20.415
6.46948	184.315	196.51	993.837	1.69688e+55	2.78872e+58	2.08783	3.801	17.411	17.411
351.001	1119.07	1314.16	4443.57	3.39141e+56	1.15771e+58	1.35835	6.534	11.907	11.907
26.688	23.462	285.327	227.688	5.74328e+56	9.78094e+57	1.182	9.864	17.754	17.754
20.6261	9.52178	266.159	128.775	6.61994e+56	4.49948e+57	0.862931	10.873	14.982	14.982
5.68748	516.604	190.122	2287.94	4.02696e+54	2.33051e+58	1.8549	2.397	14.978	14.978
74.8019	2757.42	382.032	9977.58	1.40533e+55	1.61371e+58	1.43592	2.514	13.175	13.175
5	6794.4	183.959	23060.1	9.44786e+52	1.4349e+58	1.30165	0.696	13.264	13.264
399.262	1119.07	1506.35	4443.57	3.85776e+56	1.0786e+58	1.33943	6.775	11.512	11.512
23.462	9.52178	275.541	128.775	7.51645e+56	3.88944e+57	0.890432	11.096	13.81	13.81
30.3574	23.462	295.544	227.688	6.57914e+56	8.38851e+57	1.15253	10.126	16.524	16.524
9.52178	65.7602	217.13	460.631	8.11804e+55	2.84061e+58	2.08599	6.021	20.413	20.413
454.159	1119.07	1726.27	4443.57	4.36777e+56	1.00139e+58	1.32435	7.018	11.101	11.101
26.688	9.52178	285.327	128.775	8.51463e+56	3.42486e+57	0.934871	11.322	12.837	12.837
7.359	184.315	203.133	993.837	2.00653e+55	2.78049e+58	2.08449	3.92	17.427	17.427
6.46948	516.604	196.51	2287.94	4.77805e+54	2.32967e+58	1.85472	2.474	14.985	14.985
85.0869	2757.42	397.069	9977.58	1.68601e+55	1.60842e+58	1.43399	2.641	13.191	13.191
516.604	1119.07	1977.88	4443.57	4.92245e+56	9.26884e+57	1.31364	7.261	10.683	10.683
30.3574	9.52178	295.544	128.775	9.62081e+56	3.06534e+57	0.993795	11.549	12.054	12.054
34.5315	23.462	306.22	227.688	7.51869e+56	7.22386e+57	1.14545	10.39	15.306	15.306
5.68748	6794.4	190.122	23060.1	1.12271e+53	1.43495e+58	1.3017	0.718	13.265	13.265
34.5315	9.52178	306.22	128.775	1.08405e+57	2.77755e+57	1.0651	11.776	11.435	11.776
587.635	1119.07	2265.72	4443.57	5.52221e+56	8.55639e+57	1.30757	7.505	10.268	10.268
39.2794	9.52178	317.39	128.775	1.21779e+57	2.53566e+57	1.14707	11.997	10.954	11.997
668.432	1119.07	2594.94	4443.57	6.16678e+56	7.87906e+57	1.30622	7.748	9.866	9.866
39.2794	23.462	317.39	227.688	8.56998e+56	6.28513e+57	1.16117	10.657	14.18	14.18
96.7859	2757.42	412.952	9977.58	2.02522e+55	1.60136e+58	1.43128	2.777	13.206	13.206
760.338	1119.07	2971.44	4443.57	6.85515e+56	7.23696e+57	1.30942	7.991	9.485	9.485
44.6801	9.52178	329.088	128.775	1.36343e+57	2.32143e+57	1.23821	12.206	10.561	12.206
10.831	65.7602	224.53	460.631	9.52412e+55	2.7868e+58	2.06201	6.204	20.401	20.401
7.359	516.604	203.133	2287.94	5.67295e+54	2.32855e+58	1.85444	2.556	14.993	14.993
8.37083	184.315	210.002	993.837	2.37353e+55	2.77045e+58	2.08041	4.047	17.443	17.443
44.6801	23.462	329.088	227.688	9.74044e+56	5.5428e+57	1.19811	10.924	13.196	13.196
864.881	1119.07	3401.96	4443.57	7.58546e+56	6.62841e+57	1.3169	8.234	9.13	9.13
6.46948	6794.4	196.51	23060.1	1.33535e+53	1.43501e+58	1.30175	0.742	13.265	13.265
50.8234	9.52178	341.354	128.775	1.52037e+57	2.12544e+57	1.33712	12.401	10.21	12.401
983.798	1119.07	3894.16	4443.57	8.35498e+56	6.05074e+57	1.32822	8.475	8.805	8.805
1119.07	1119.07	4456.83	4443.57	9.16014e+56	5.50087e+57	1.34292	8.714	8.511	8.714
57.8114	9.52178	354.233	128.775	1.68737e+57	1.94357e+57	1.44228	12.579	9.878	12.579
50.8234	23.462	341.354	227.688	1.10364e+57	4.95499e+57	1.25367	11.189	12.373	12.373
1272.93	1119.07	5099.96	4443.57	9.99635e+56	4.97603e+57	1.3605	8.948	8.243	8.948
65.7602	9.52178	367.774	128.775	1.86278e+57	1.77388e+57	1.55206	12.738	9.558	12.738
57.8114	23.462	354.233	227.688	1.24625e+57	4.4794e+57	1.32504	11.451	11.707	11.707
1447.96	1119.07	5834.96	4443.57	1.08565e+57	4.47567e+57	1.38047	9.175	7.986	9.175
110.094	2757.42	429.759	9977.58	2.43621e+55	1.59199e+58	1.42753	2.924	13.219	13.219
1647.04	1119.07	6674.88	4443.57	1.17301e+57	4.00174e+57	1.40226	9.391	7.728	9.391
65.7602	23.462	367.774	227.688	1.40215e+57	4.07918e+57	1.40952	11.706	11.18	11.706
74.8019	9.52178	382.032	128.775	2.04465e+57	1.61519e+57	1.66476	12.878	9.245	12.878
1873.5	1119.07	7634.57	4443.57	1.26053e+57	3.55661e+57	1.42531	9.594	7.467	9.594
7.359	6794.4	203.133	23060.1	1.5894e+53	1.43508e+58	1.3018	0.767	13.265	13.265
8.37083	516.604	210.002	2287.94	6.73877e+54	2.32707e+58	1.85403	2.643	15.003	15.003
74.8019	23.462	382.032	227.688	1.57124e+57	3.72516e+57	1.50469	11.948	10.759	11.948
9.52178	184.315	217.13	993.837	2.80823e+55	2.75825e+58	2.07544	4.182	17.459	17.459
85.0869	9.52178	397.069	128.775	2.23086e+57	1.46673e+57	1.77869	12.997	8.938	12.997
2131.1	1119.07	8730.97	4443.57	1.34699e+57	3.14233e+57	1.44901	9.783	7.203	9.783
12.3202	65.7602	232.216	460.631	1.11692e+56	2.72396e+58	2.03407	6.397	20.376	20.376
85.0869	23.462	397.069	227.688	1.75244e+57	3.40055e+57	1.60819	12.17	10.386	12.17
2424.12	1119.07	9983.45	4443.57	1.43124e+57	2.76038e+57	1.47284	9.955	6.934	9.955
96.7859	9.52178	412.952	128.775	2.41919e+57	1.32796e+57	1.89218	13.095	8.636	13.095
125.231	2757.42	447.575	9977.58	2.93566e+55	1.57966e+58	1.42245	3.081	13.228	13.228
2757.42	1119.07	11414.1	4443.57	1.51226e+57	2.41151e+57	1.49631	10.112	6.662	10.112
96.7859	23.462	412.952	227.688	1.94349e+57	3.09881e+57	1.71761	12.369	10.034	12.369
110.094	9.52178	429.759	128.775	2.60738e+57	1.19848e+57	2.00368	13.173	8.336	13.173
3136.56	1119.07	13048	4443.57	1.58922e+57	2.09577e+57	1.51904	10.254	6.387	10.254
110.094	23.462	429.759	227.688	2.14152e+57	2.81706e+57	1.83045	12.541	9.694	12.541
125.231	9.52178	447.575	128.775	2.79322e+57	1.07797e+57	2.11178	13.231	8.04	13.231
3567.82	1119.07	14913.9	4443.57	1.66151e+57	1.81253e+57	1.54075	10.382	6.111	10.382
125.231	23.462	447.575	227.688	2.34336e+57	2.55364e+57	1.94423	12.686	9.362	12.686
4058.38	1119.07	17044.5	4443.57	1.72876e+57	1.56056e+57	1.56128	10.496	5.836	10.496
142.45	9.52178	502.076	128.775	2.96693e+57	9.57652e+56	2.20991	13.268	7.737	13.268
8.37083	6794.4	210.002	23060.1	1.89288e+53	1.43516e+58	1.30187	0.794	13.266	13.266
9.52178	516.604	217.13	2287.94	8.00776e+54	2.32516e+58	1.85347	2.736	15.013	15.013
4616.39	1119.07	19477.2	4443.57	1.79085e+57	1.33813e+57	1.58054	10.599	5.562	10.599
142.45	23.462	502.076	227.688	2.53959e+57	2.29754e+57	2.05186	12.8	9.034	12.8
162.036	9.52178	576.514	128.775	3.10573e+57	8.27466e+56	2.28419	13.272	7.399	13.272
10.831	184.315	224.53	993.837	3.32276e+55	2.74346e+58	2.06939	4.324	17.476	17.476
5251.12	1119.07	22254.5	4443.57	1.84781e+57	1.1432e+57	1.59855	10.691	5.293	10.691
142.45	2757.42	502.076	9977.58	3.53169e+55	1.564e+58	1.41588	3.248	13.231	13.231
162.036	23.462	576.514	227.688	2.70991e+57	2.0303e+57	2.13949	12.876	8.695	12.876
184.315	9.52178	661.803	128.775	3.20821e+57	7.01494e+56	2.33595	13.239	7.033	13.239
14.0142	65.7602	240.205	460.631	1.30911e+56	2.65084e+58	2.00165	6.601	20.331	20.331
5973.12	1119.07	25425	4443.57	1.89989e+57	9.73448e+56	1.61539	10.775	5.028	10.775
209.657	9.52178	759.504	128.775	3.2771e+57	5.87867e+56	2.36822	13.175	6.651	13.175
184.315	23.462	661.803	227.688	2.85045e+57	1.76513e+57	2.20687	12.909	8.335	12.909
6794.4	1119.07	29044	4443.57	1.94741e+57	8.26468e+56	1.63116	10.85	4.771	10.85
238.484	9.52178	871.402	128.775	3.31633e+57	4.89644e+56	2.38408	13.085	6.266	13.085
209.657	23.462	759.504	227.688	2.96077e+57	1.51433e+57	2.25561	12.904	7.957	12.904
7728.6	1119.07	33174.7	4443.57	1.99081e+57	6.99828e+56	1.64602	10.92	4.523	10.92
271.275	9.52178	999.536	128.775	3.33024e+57	4.06704e+56	2.38635	12.973	5.89	12.973
238.484	23.462	871.402	227.688	3.04197e+57	1.28595e+57	2.28771	12.866	7.564	12.866
9.52178	6794.4	217.13	23060.1	2.25537e+53	1.43525e+58	1.30195	0.823	13.266	13.266
308.574	9.52178	1146.23	128.775	3.32317e+57	3.37309e+56	2.37761	12.846	5.534	12.846
8791.24	1119.07	37888.9	4443.57	2.03057e+57	5.91172e+56	1.66013	10.984	4.284	10.984
162.036	2757.42	576.514	9977.58	4.21169e+55	1.54553e+58	1.40812	3.415	13.225	13.225
271.275	23.462	999.536	227.688	3.09619e+57	1.08394e+57	2.30527	12.799	7.165	12.799
351.001	9.52178	1314.16	128.775	3.29912e+57	2.79406e+56	2.36009	12.708	5.197	12.708
10.831	516.604	224.53	2287.94	9.51825e+54	2.32269e+58	1.85269	2.834	15.024	15.024
10000	1119.07	43268.7	4443.57	2.06715e+57	4.98297e+56	1.67364	11.043	4.054	11.043
399.262	9.52178	1506.35	128.775	3.26167e+57	2.31191e+56	2.33569	12.562	4.878	12.562
308.574	23.462	1146.23	227.688	3.12625e+57	9.0907e+56	2.31039	12.711	6.767	12.711
12.3202	184.315	232.216	993.837	3.93139e+55	2.72557e+58	2.06206	4.475	17.492	17.492
454.159	9.52178	1726.27	128.775	3.21388e+57	1.91113e+56	2.30606	12.414	4.578	12.414
351.001	23.462	1314.16	227.688	3.13535e+57	7.59924e+56	2.3051	12.604	6.378	12.604
516.604	9.52178	1977.88	128.775	3.15842e+57	1.57851e+56	2.27255	12.264	4.295	12.264
399.262	23.462	1506.35	227.688	3.12679e+57	6.33849e+56	2.29126	12.486	6.004	12.486
15.9411	65.7602	248.512	460.631	1.53329e+56	2.56618e+58	1.96423	6.814	20.261	20.261
587.635	9.52178	2265.72	128.775	3.09753e+57	1.30284e+56	2.23632	12.117	4.029	12.117
454.159	23.462	1726.27	227.688	3.10379e+57	5.27749e+56	2.27057	12.358	5.648	12.358
184.315	2757.42	661.803	9977.58	4.9869e+55	1.52405e+58	1.3991	3.584	13.211	13.211
10.831	6794.4	224.53	23060.1	2.68834e+53	1.43535e+58	1.30204	0.854	13.267	13.267
668.432	9.52178	2594.94	128.775	3.03309e+57	1.07464e+56	2.19834	11.973	3.779	11.973
516.604	23.462	1977.88	227.688	3.0693e+57	4.38718e+56	2.24454	12.226	5.311	12.226
5	1272.93	183.959	4977.45	1.01359e+54	1.9092e+58	1.61483	1.547	13.58	13.58
760.338	9.52178	2971.44	128.775	2.96669e+57	8.85932e+55	2.1594	11.835	3.543	11.835
587.635	23.462	2265.72	227.688	3.02595e+57	3.64197e+56	2.2145	12.092	4.992	12.092
12.3202	516.604	232.216	2287.94	1.13158e+55	2.31954e+58	1.85165	2.939	15.036	15.036
864.881	9.52178	3401.96	128.775	2.89965e+57	7.30021e+55	2.12019	11.704	3.322	11.704
668.432	23.462	2594.94	227.688	2.97607e+57	3.01962e+56	2.18157	11.959	4.69	11.959
983.798	9.52178	3894.16	128.775	2.83307e+57	6.01308e+55	2.08127	11.581	3.114	11.581
760.338	23.462	2971.44	227.688	2.92163e+57	2.50091e+56	2.14673	11.829	4.405	11.829
1119.07	9.52178	4456.83	128.775	2.76783e+57	4.95121e+55	2.04311	11.467	2.919	11.467
14.0142	184.315	240.205	993.837	4.65083e+55	2.70399e+58	2.05319	4.635	17.507	17.507
209.657	2757.42	759.504	9977.58	5.87008e+55	1.49925e+58	1.38874	3.755	13.185	13.185
864.881	23.462	3401.96	227.688	2.86436e+57	2.06934e+56	2.11081	11.703	4.135	11.703
1272.93	9.52178	5099.96	128.775	2.70468e+57	4.07569e+55	2.0061	11.362	2.735	11.362
983.798	23.462	3894.16	227.688	2.80568e+57	1.71081e+56	2.07451	11.585	3.882	11.585
1447.96	9.52178	5834.96	128.775	2.64422e+57	3.35417e+55	1.97058	11.267	2.563	11.267
18.1329	65.7602	257.157	460.631	1.79436e+56	2.46876e+58	1.92134	7.037	20.157	20.157
1119.07	23.462	4456.83	227.688	2.74681e+57	1.41338e+56	2.03841	11.473	3.643	11.473
12.3202	6794.4	232.216	23060.1	3.20549e+53	1.43546e+58	1.30214	0.887	13.268	13.268
1647.04	9.52178	6674.88	128.775	2.58692e+57	2.75983e+55	1.93681	11.183	2.402	11.183
1272.93	23.462	5099.96	227.688	2.68874e+57	1.16692e+56	2.00302	11.371	3.418	11.371
5.68748	1272.93	190.122	4977.45	1.20346e+54	1.90929e+58	1.61497	1.596	13.583	13.583
14.0142	516.604	240.205	2287.94	1.34544e+55	2.31554e+58	1.85029	3.05	15.049	15.049
1873.5	9.52178	7634.57	128.775	2.53317e+57	2.27042e+55	1.90502	11.11	2.251	11.11
1447.96	23.462	5834.96	227.688	2.6323e+57	9.62902e+55	1.96873	11.277	3.206	11.277
2131.1	9.52178	8730.97	128.775	2.48326e+57	1.86755e+55	1.87539	11.047	2.109	11.047
238.484	2757.42	871.402	9977.58	6.875e+55	1.47088e+58	1.37695	3.928	13.146	13.146
2424.12	9.52178	9983.45	128.775	2.43742e+57	1.53599e+55	1.84807	10.995	1.976	10.995
1647.04	23.462	6674.88	227.688	2.57817e+57	7.9418e+55	1.9359	11.194	3.007	11.194
2757.42	9.52178	11414.1	128.775	2.39581e+57	1.26319e+55	1.82317	10.954	1.851	10.954
1873.5	23.462	7634.57	227.688	2.52689e+57	6.54754e+55	1.9048	11.12	2.82	11.12
3136.56	9.52178	13048	128.775	2.35854e+57	1.03877e+55	1.80079	10.923	1.734	10.923
15.9411	184.315	248.512	993.837	5.50067e+55	2.67803e+58	2.04249	4.804	17.519	17.519
2131.1	23.462	8730.97	227.688	2.47889e+57	5.39615e+55	1.87568	11.057	2.644	11.057
3567.82	9.52178	14913.9	128.775	2.32568e+57	8.54176e+54	1.78097	10.902	1.625	10.902
14.0142	6794.4	240.205	23060.1	3.82324e+53	1.43559e+58	1.30225	0.922	13.268	13.268
2424.12	23.462	9983.45	227.688	2.43451e+57	4.4459e+55	1.84871	11.005	2.479	11.005
4058.38	9.52178	17044.5	128.775	2.29723e+57	7.02362e+54	1.76375	10.891	1.522	10.891
6.46948	1272.93	196.51	4977.45	1.43016e+54	1.90937e+58	1.61511	1.648	13.586	13.586
2757.42	23.462	11414.1	227.688	2.39401e+57	3.66204e+55	1.82405	10.963	2.324	10.963
271.275	2757.42	999.536	9977.58	8.01651e+55	1.43868e+58	1.36369	4.104	13.092	13.092
20.6261	65.7602	266.159	460.631	2.09783e+56	2.35749e+58	1.87266	7.27	20.008	20.008
4616.39	9.52178	19477.2	128.775	2.27317e+57	5.77519e+54	1.74914	10.888	1.426	10.888
15.9411	516.604	248.512	2287.94	1.59983e+55	2.31048e+58	1.84851	3.168	15.063	15.063
3136.56	23.462	13048	227.688	2.35756e+57	3.01573e+55	1.80181	10.931	2.178	10.931
5251.12	9.52178	22254.5	128.775	2.25344e+57	4.74862e+54	1.73711	10.894	1.336	10.894
3567.82	23.462	14913.9	227.688	2.32529e+57	2.48303e+55	1.78206	10.91	2.042	10.91
5973.12	9.52178	25425	128.775	2.23793e+57	3.90453e+54	1.72762	10.907	1.252	10.907
4058.38	23.462	17044.5	227.688	2.29726e+57	2.04412e+55	1.76486	10.897	1.914	10.897
6794.4	9.52178	29044	128.775	2.22651e+57	3.2105e+54	1.72062	10.927	1.173	10.927
4616.39	23.462	19477.2	227.688	2.27348e+57	1.68258e+55	1.75022	10.894	1.794	10.894
7728.6	9.52178	33174.7	128.775	2.219e+57	2.63988e+54	1.71599	10.953	1.098	10.953
18.1329	184.315	257.157	993.837	6.50377e+55	2.64688e+58	2.02962	4.982	17.527	17.527
15.9411	6794.4	248.512	23060.1	4.56125e+53	1.43573e+58	1.30238	0.959	13.27	13.27
308.574	2757.42	1146.23	9977.58	9.31076e+55	1.40245e+58	1.34893	4.283	13.02	13.02
5251.12	23.462	22254.5	227.688	2.25393e+57	1.38483e+55	1.73815	10.899	1.681	10.899
8791.24	9.52178	37888.9	128.775	2.21521e+57	2.17073e+54	1.71364	10.985	1.029	10.985
5973.12	23.462	25425	227.688	2.23852e+57	1.13968e+55	1.72859	10.911	1.576	10.911
10000	9.52178	43268.7	128.775	2.21491e+57	1.78501e+54	1.71342	11.02	0.964	11.02
6794.4	23.462	29044	227.688	2.22715e+57	9.3787e+54	1.72151	10.931	1.477	10.931
7.359	1272.93	203.133	4977.45	1.70076e+54	1.90941e+58	1.61525	1.704	13.589	13.589
18.1329	516.604	257.157	2287.94	1.90238e+55	2.30413e+58	1.84623	3.293	15.079	15.079
23.462	65.7602	275.541	460.631	2.44989e+56	2.23167e+58	1.81811	7.512	19.799	19.799
7728.6	23.462	33174.7	227.688	2.21964e+57	7.71753e+54	1.71679	10.956	1.384	10.956
351.001	2757.42	1314.16	9977.58	1.07751e+56	1.36206e+58	1.33269	4.466	12.925	12.925
8791.24	23.462	37888.9	227.688	2.21583e+57	6.35034e+54	1.71435	10.987	1.297	10.987
10000	23.462	43268.7	227.688	2.21548e+57	5.22521e+54	1.71405	11.022	1.215	11.022
18.1329	6794.4	257.157	23060.1	5.44309e+53	1.43589e+58	1.30253	0.998	13.271	13.271
20.6261	184.315	266.159	993.837	7.68686e+55	2.60962e+58	2.0142	5.169	17.529	17.529
8.37083	1272.93	210.002	4977.45	2.02367e+54	1.90942e+58	1.61538	1.763	13.593	13.593
399.262	2757.42	1506.35	9977.58	1.24281e+56	1.31745e+58	1.31506	4.653	12.807	12.807
20.6261	516.604	266.159	2287.94	2.26214e+55	2.29619e+58	1.8433	3.425	15.094	15.094
26.688	65.7602	285.327	460.631	2.85744e+56	2.09123e+58	1.75808	7.765	19.514	19.514
5	10.831	183.959	139.37	1.40782e+56	2.03596e+58	1.51009	8.627	25.007	25.007
20.6261	6794.4	266.159	23060.1	6.49704e+53	1.43607e+58	1.3027	1.04	13.273	13.273
454.159	2757.42	1726.27	9977.58	1.42898e+56	1.26869e+58	1.29618	4.845	12.66	12.66
23.462	184.315	275.541	993.837	9.08102e+55	2.56521e+58	1.9958	5.367	17.522	17.522
9.52178	1272.93	217.13	4977.45	2.40894e+54	1.90936e+58	1.61551	1.826	13.598	13.598
23.462	516.604	275.541	2287.94	2.68988e+55	2.2863e+58	1.83959	3.565	15.11	15.11
5	26.688	183.959	247.832	7.90873e+55	2.75959e+58	1.97229	6.917	23.037	23.037
516.604	2757.42	1977.88	9977.58	1.63812e+56	1.216e+58	1.27633	5.042	12.482	12.482
30.3574	65.7602	295.544	460.631	3.3281e+56	1.93715e+58	1.69364	8.026	19.132	19.132
23.462	6794.4	275.541	23060.1	7.75706e+53	1.43627e+58	1.30289	1.085	13.275	13.275
26.688	184.315	285.327	993.837	1.07224e+56	2.51249e+58	1.97394	5.575	17.501	17.501
26.688	516.604	285.327	2287.94	3.19837e+55	2.27402e+58	1.83491	3.713	15.126	15.126
10.831	1272.93	224.53	4977.45	2.86855e+54	1.90921e+58	1.61562	1.893	13.603	13.603
587.635	2757.42	2265.72	9977.58	1.87248e+56	1.15975e+58	1.25585	5.245	12.271	12.271
34.5315	65.7602	306.22	460.631	3.87025e+56	1.77186e+58	1.62687	8.297	18.633	18.633
5.68748	10.831	190.122	139.37	1.61525e+56	1.92732e+58	1.45553	8.77	24.805	24.805
26.688	6794.4	285.327	23060.1	9.26398e+53	1.43648e+58	1.30309	1.132	13.277	13.277
668.432	2757.42	2594.94	9977.58	2.13439e+56	1.10049e+58	1.23521	5.453	12.026	12.026
5.68748	26.688	190.122	247.832	9.17925e+55	2.7002e+58	1.94378	7.069	23.014	23.014
30.3574	516.604	295.544	2287.94	3.80279e+55	2.25884e+58	1.82904	3.87	15.141	15.141
12.3202	1272.93	232.216	4977.45	3.41681e+54	1.90895e+58	1.6157	1.965	13.609	13.609
30.3574	184.315	295.544	993.837	1.2653e+56	2.4502e+58	1.94812	5.793	17.463	17.463
39.2794	65.7602	317.39	460.631	4.49294e+56	1.59964e+58	1.56112	8.575	18.001	18.001
760.338	2757.42	2971.44	9977.58	2.42628e+56	1.03894e+58	1.21499	5.667	11.745	11.745
30.3574	6794.4	295.544	23060.1	1.1067e+54	1.4367e+58	1.30332	1.182	13.28	13.28
864.881	2757.42	3401.96	9977.58	2.75067e+56	9.75948e+57	1.19586	5.888	11.43	11.43
14.0142	1272.93	240.205	4977.45	4.07081e+54	1.90855e+58	1.61574	2.041	13.616	13.616
34.5315	516.604	306.22	2287.94	4.52118e+55	2.24012e+58	1.82173	4.036	15.154	15.154
44.6801	65.7602	329.088	460.631	5.20584e+56	1.42667e+58	1.50104	8.862	17.23	17.23
6.46948	10.831	196.51	139.37	1.85472e+56	1.80601e+58	1.39507	8.922	24.532	24.532
34.5315	184.315	306.22	993.837	1.49213e+56	2.37704e+58	1.91787	6.022	17.399	17.399
983.798	2757.42	3894.16	9977.58	3.11015e+56	9.12441e+57	1.17854	6.116	11.086	11.086
6.46948	26.688	196.51	247.832	1.06612e+56	2.63161e+58	1.91099	7.231	22.975	22.975
34.5315	6794.4	306.22	23060.1	1.32256e+54	1.43694e+58	1.30357	1.235	13.283	13.283
1119.07	2757.42	4456.83	9977.58	3.50733e+56	8.49368e+57	1.16376	6.351	10.719	10.719
15.9411	1272.93	248.512	4977.45	4.85095e+54	1.90794e+58	1.61572	2.122	13.624	13.624
39.2794	516.604	317.39	2287.94	5.37501e+55	2.21714e+58	1.81265	4.211	15.162	15.162
50.8234	65.7602	341.354	460.631	6.01913e+56	1.26035e+58	1.45216	9.154	16.336	16.336
1272.93	2757.42	5099.96	9977.58	3.94483e+56	7.87602e+57	1.15222	6.594	10.336	10.336
39.2794	184.315	317.39	993.837	1.75832e+56	2.29178e+58	1.88276	6.262	17.3	17.3
1447.96	2757.42	5834.96	9977.58	4.42527e+56	7.27873e+57	1.14451	6.845	9.946	9.946
57.8114	65.7602	354.233	460.631	6.94327e+56	1.10792e+58	1.41996	9.452	15.358	15.358
39.2794	6794.4	317.39	23060.1	1.58114e+54	1.43717e+58	1.30384	1.292	13.287	13.287
1647.04	2757.42	6674.88	9977.58	4.95116e+56	6.70709e+57	1.1411	7.103	9.561	9.561
44.6801	516.604	329.088	2287.94	6.38981e+55	2.18902e+58	1.80146	4.397	15.164	15.164
18.1329	1272.93	257.157	4977.45	5.78161e+54	1.90708e+58	1.61562	2.207	13.633	13.633
7.359	10.831	203.133	139.37	2.13049e+56	1.67202e+58	1.32897	9.084	24.168	24.168
7.359	26.688	203.133	247.832	1.23862e+56	2.55269e+58	1.8734	7.402	22.916	22.916
1873.5	2757.42	7634.57	9977.58	5.52488e+56	6.16416e+57	1.1423	7.368	9.187	9.187
65.7602	65.7602	367.774	460.631	7.98865e+56	9.74581e+57	1.4086	9.754	14.359	14.359
2131.1	2757.42	8730.97	9977.58	6.14851e+56	5.65089e+57	1.1483	7.642	8.835	8.835
44.6801	184.315	329.088	993.837	2.07031e+56	2.19333e+58	1.84255	6.513	17.156	17.156
2424.12	2757.42	9983.45	9977.58	6.82376e+56	5.16645e+57	1.15912	7.921	8.51	8.51
2757.42	2757.42	11414.1	9977.58	7.55178e+56	4.7087e+57	1.17468	8.206	8.217	8.217
44.6801	6794.4	329.088	23060.1	1.89118e+54	1.4374e+58	1.30413	1.352	13.292	13.292
50.8234	516.604	341.354	2287.94	7.59601e+55	2.15476e+58	1.78773	4.593	15.157	15.157
74.8019	65.7602	382.032	460.631	9.16523e+56	8.62334e+57	1.42	10.059	13.404	13.404
3136.56	2757.42	13048	9977.58	8.3329e+56	4.27475e+57	1.19482	8.495	7.958	8.495
20.6261	1272.93	266.159	4977.45	6.89193e+54	1.90588e+58	1.6154	2.298	13.643	13.643
3567.82	2757.42	14913.9	9977.58	9.16564e+56	3.86222e+57	1.21927	8.783	7.718	8.783
4058.38	2757.42	17044.5	9977.58	1.00444e+57	3.47119e+57	1.24766	9.066	7.484	9.066
85.0869	65.7602	397.069	460.631	1.04819e+57	7.69986e+57	1.45381	10.363	12.545	12.545
4616.39	2757.42	19477.2	9977.58	1.09602e+57	3.1029e+57	1.27944	9.338	7.249	9.338
50.8234	184.315	341.354	993.837	2.43547e+56	2.08109e+58	1.79732	6.775	16.952	16.952
96.7859	65.7602	412.952	460.631	1.19456e+57	6.94237e+57	1.50799	10.666	11.811	11.811
8.37083	10.831	210.002	139.37	2.44724e+56	1.52617e+58	1.25806	9.254	23.686	23.686
5251.12	2757.42	22254.5	9977.58	1.19016e+57	2.75861e+57	1.31397	9.596	7.012	9.596
8.37083	26.688	210.002	247.832	1.43905e+56	2.46229e+58	1.83052	7.583	22.828	22.828
110.094	65.7602	429.759	460.631	1.35607e+57	6.30945e+57	1.57968	10.963	11.209	11.209
57.8114	516.604	354.233	2287.94	9.02984e+55	2.11323e+58	1.77104	4.8	15.136	15.136
5973.12	2757.42	25425	9977.58	1.28557e+57	2.43933e+57	1.35047	9.838	6.772	9.838
50.8234	6794.4	341.354	23060.1	2.26325e+54	1.4376e+58	1.30442	1.417	13.298	13.298
23.462	1272.93	275.541	4977.45	8.21678e+54	1.90426e+58	1.61502	2.395	13.653	13.653
125.231	65.7602	447.575	460.631	1.53276e+57	5.76033e+57	1.66567	11.251	10.731	11.251
6794.4	2757.42	29044	9977.58	1.38093e+57	2.14566e+57	1.38818	10.061	6.528	10.061
142.45	65.7602	502.076	460.631	1.71933e+57	5.2575e+57	1.75901	11.517	10.346	11.517
7728.6	2757.42	33174.7	9977.58	1.47496e+57	1.87778e+57	1.42634	10.264	6.281	10.264
162.036	65.7602	576.514	460.631	1.90058e+57	4.76535e+57	1.84628	11.74	10.001	11.74
57.8114	184.315	354.233	993.837	2.86219e+56	1.9552e+58	1.74772	7.048	16.67	16.67
8791.24	2757.42	37888.9	9977.58	1.56648e+57	1.63541e+57	1.46427	10.448	6.032	10.448
184.315	65.7602	661.803	460.631	2.07096e+57	4.27705e+57	1.92385	11.916	9.664	11.916
10000	2757.42	43268.7	9977.58	1.65453e+57	1.41787e+57	1.5014	10.613	5.781	10.613
65.7602	516.604	367.774	2287.94	1.07346e+56	2.06319e+58	1.75089	5.019	15.094	15.094
209.657	65.7602	759.504	460.631	2.22653e+57	3.79868e+57	1.9902	12.046	9.322	12.046
57.8114	6794.4	354.233	23060.1	2.71031e+54	1.43775e+58	1.30471	1.485	13.304	13.304
26.688	1272.93	285.327	4977.45	9.79795e+54	1.90209e+58	1.61444	2.497	13.665	13.665
238.484	65.7602	871.402	460.631	2.36428e+57	3.3393e+57	2.04464	12.134	8.969	12.134
9.52178	10.831	217.13	139.37	2.81016e+56	1.37052e+58	1.184	9.434	23.056	23.056
271.275	65.7602	999.536	460.631	2.4822e+57	2.90752e+57	2.08714	12.183	8.604	12.183
9.52178	26.688	217.13	247.832	1.67147e+56	2.35929e+58	1.7819	7.774	22.702	22.702
65.7602	184.315	367.774	993.837	3.35997e+56	1.81698e+58	1.69522	7.333	16.295	16.295
308.574	65.7602	1146.23	460.631	2.57929e+57	2.50997e+57	2.11807	12.198	8.229	12.198
351.001	65.7602	1314.16	460.631	2.65547e+57	2.15076e+57	2.13818	12.184	7.846	12.184
74.8019	516.604	382.032	2287.94	1.27619e+56	2.00333e+58	1.72685	5.251	15.025	15.025
5	3136.56	183.959	11228.4	2.86579e+53	1.58795e+58	1.41191	1.011	13.017	13.017
399.262	65.7602	1506.35	460.631	2.71146e+57	1.83154e+57	2.14842	12.146	7.46	12.146
65.7602	6794.4	367.774	23060.1	3.24821e+54	1.43781e+58	1.30499	1.558	13.312	13.312
30.3574	1272.93	295.544	4977.45	1.16855e+55	1.89921e+58	1.61358	2.606	13.679	13.679
454.159	65.7602	1726.27	460.631	2.74865e+57	1.55182e+57	2.14991	12.088	7.073	12.088
516.604	65.7602	1977.88	460.631	2.76886e+57	1.30953e+57	2.14382	12.015	6.692	12.015
74.8019	184.315	382.032	993.837	3.93949e+56	1.66939e+58	1.64241	7.629	15.809	15.809
587.635	65.7602	2265.72	460.631	2.77422e+57	1.10154e+57	2.13137	11.93	6.321	11.93
668.432	65.7602	2594.94	460.631	2.767e+57	9.24188e+56	2.11371	11.838	5.964	11.838
10.831	10.831	224.53	139.37	3.22487e+56	1.20877e+58	1.10961	9.623	22.247	22.247
85.0869	516.604	397.069	2287.94	1.51735e+56	1.93241e+58	1.69858	5.497	14.916	14.916
760.338	65.7602	2971.44	460.631	2.74943e+57	7.73654e+56	2.09195	11.741	5.622	11.741
5.68748	3136.56	190.122	11228.4	3.4048e+53	1.58806e+58	1.412	1.044	13.018	13.018
10.831	26.688	224.53	247.832	1.94045e+56	2.24273e+58	1.72722	7.974	22.527	22.527
34.5315	1272.93	306.22	4977.45	1.39396e+55	1.89545e+58	1.61238	2.721	13.693	13.693
864.881	65.7602	3401.96	460.631	2.72366e+57	6.46342e+56	2.0671	11.643	5.296	11.643
74.8019	6794.4	382.032	23060.1	3.8965e+54	1.43773e+58	1.30522	1.636	13.321	13.321
85.0869	184.315	397.069	993.837	4.61259e+56	1.51722e+58	1.59317	7.937	15.206	15.206
983.798	65.7602	3894.16	460.631	2.69162e+57	5.39015e+56	2.04007	11.545	4.986	11.545
1119.07	65.7602	4456.83	460.631	2.65508e+57	4.48794e+56	2.01166	11.451	4.692	11.451
96.7859	516.604	412.952	2287.94	1.80431e+56	1.84946e+58	1.66599	5.756	14.756	14.756
1272.93	65.7602	5099.96	460.631	2.61559e+57	3.73145e+56	1.98259	11.361	4.414	11.361
1447.96	65.7602	5834.96	460.631	2.57448e+57	3.09857e+56	1.95345	11.277	4.15	11.277
1647.04	65.7602	6674.88	460.631	2.53291e+57	2.57019e+56	1.92478	11.2	3.9	11.2
96.7859	184.315	412.952	993.837	5.39225e+56	1.36676e+58	1.55246	8.255	14.493	14.493
39.2794	1272.93	317.39	4977.45	1.66326e+55	1.89055e+58	1.61072	2.844	13.708	13.708
12.3202	10.831	232.216	139.37	3.69749e+56	1.04657e+58	1.03902	9.82	21.237	21.237
6.46948	3136.56	196.51	11228.4	4.04885e+53	1.58818e+58	1.41211	1.078	13.019	13.019
85.0869	6794.4	397.069	23060.1	4.67937e+54	1.43744e+58	1.30538	1.719	13.332	13.332
1873.5	65.7602	7634.57	460.631	2.49184e+57	2.12982e+56	1.89701	11.132	3.664	11.132
2131.1	65.7602	8730.97	460.631	2.45209e+57	1.76338e+56	1.87051	11.072	3.442	11.072
110.094	516.604	429.759	2287.94	2.1459e+56	1.75403e+58	1.62944	6.032	14.528	14.528
2424.12	65.7602	9983.45	460.631	2.41432e+57	1.45889e+56	1.84559	11.022	3.232	11.022
12.3202	26.688	232.216	247.832	2.25109e+56	2.11202e+58	1.66639	8.184	22.287	22.287
110.094	184.315	429.759	993.837	6.29234e+56	1.2248e+58	1.52564	8.582	13.701	13.701
2757.42	65.7602	11414.1	460.631	2.37906e+57	1.20617e+56	1.8225	10.981	3.034	10.981
44.6801	1272.93	329.088	4977.45	1.98517e+55	1.88423e+58	1.60847	2.974	13.723	13.723
96.7859	6794.4	412.952	23060.1	5.62699e+54	1.43685e+58	1.30542	1.809	13.343	13.343
3136.56	65.7602	13048	460.631	2.34675e+57	9.96656e+55	1.80144	10.949	2.848	10.949
125.231	184.315	447.575	993.837	7.32731e+56	1.09695e+58	1.51731	8.918	12.877	12.877
7.359	3136.56	203.133	11228.4	4.81817e+53	1.5883e+58	1.41222	1.115	13.02	13.02
125.231	516.604	447.575	2287.94	2.55261e+56	1.64669e+58	1.59005	6.323	14.214	14.214
14.0142	10.831	240.205	139.37	4.23452e+56	8.91196e+57	0.977522	10.025	20.027	20.027
3567.82	65.7602	14913.9	460.631	2.31771e+57	8.23117e+55	1.78255	10.927	2.673	10.927
4058.38	65.7602	17044.5	460.631	2.29217e+57	6.79496e+55	1.76597	10.914	2.508	10.914
142.45	184.315	502.076	993.837	8.48498e+56	9.87806e+57	1.52919	9.254	12.099	12.099
4616.39	65.7602	19477.2	460.631	2.27028e+57	5.6072e+55	1.75174	10.909	2.353	10.909
5251.12	65.7602	22254.5	460.631	2.25214e+57	4.62553e+55	1.73991	10.913	2.208	10.913
162.036	184.315	576.514	993.837	9.70295e+56	8.97198e+57	1.55587	9.57	11.44	11.44
14.0142	26.688	240.205	247.832	2.60905e+56	1.96711e+58	1.59974	8.403	21.964	21.964
142.45	516.604	502.076	2287.94	3.02629e+56	1.53224e+58	1.55093	6.625	13.813	13.813
5973.12	65.7602	25425	460.631	2.23776e+57	3.81463e+55	1.73049	10.924	2.071	10.924
110.094	6794.4	429.759	23060.1	6.77718e+54	1.43582e+58	1.30526	1.906	13.357	13.357
50.8234	1272.93	341.354	4977.45	2.37023e+55	1.87613e+58	1.60548	3.112	13.739	13.739
6794.4	65.7602	29044	460.631	2.22712e+57	3.14511e+55	1.72343	10.942	1.942	10.942
8.37083	3136.56	210.002	11228.4	5.73694e+53	1.58844e+58	1.41235	1.154	13.021	13.021
184.315	184.315	661.803	993.837	1.09673e+57	8.18592e+57	1.59193	9.864	10.893	10.893
7728.6	65.7602	33174.7	460.631	2.22012e+57	2.59254e+55	1.71869	10.966	1.821	10.966
15.9411	10.831	248.512	139.37	4.84287e+56	7.50265e+57	0.930728	10.237	18.66	18.66
209.657	184.315	759.504	993.837	1.22645e+57	7.47353e+57	1.63335	10.134	10.439	10.439
8791.24	65.7602	37888.9	460.631	2.21662e+57	2.13667e+55	1.71616	10.996	1.708	10.996
238.484	184.315	871.402	993.837	1.35786e+57	6.80448e+57	1.67702	10.38	10.06	10.38
162.036	516.604	576.514	2287.94	3.55014e+56	1.41972e+58	1.51639	6.922	13.357	13.357
271.275	184.315	999.536	993.837	1.48912e+57	6.16119e+57	1.72059	10.598	9.73	10.598
10000	65.7602	43268.7	460.631	2.21645e+57	1.76069e+55	1.71574	11.029	1.602	11.029
308.574	184.315	1146.23	993.837	1.6178e+57	5.53932e+57	1.76226	10.787	9.414	10.787
125.231	6794.4	447.575	23060.1	8.1778e+54	1.43417e+58	1.30483	2.009	13.372	13.372
57.8114	1272.93	354.233	4977.45	2.8312e+55	1.86577e+58	1.60155	3.258	13.754	13.754
351.001	184.315	1314.16	993.837	1.74114e+57	4.94252e+57	1.80056	10.943	9.096	10.943
15.9411	26.688	248.512	247.832	3.02054e+56	1.80897e+58	1.52825	8.631	21.533	21.533
399.262	184.315	1506.35	993.837	1.85654e+57	4.37631e+57	1.83436	11.069	8.772	11.069
18.1329	10.831	257.157	139.37	5.52972e+56	6.2967e+57	0.90315	10.456	17.222	17.222
9.52178	3136.56	217.13	11228.4	6.83406e+53	1.58859e+58	1.4125	1.196	13.023	13.023
184.315	516.604	661.803	2287.94	4.12593e+56	1.31125e+58	1.48778	7.213	12.862	12.862
454.159	184.315	1726.27	993.837	1.9618e+57	3.84608e+57	1.86286	11.165	8.441	11.165
516.604	184.315	1977.88	993.837	2.05525e+57	3.35615e+57	1.8856	11.233	8.102	11.233
209.657	516.604	759.504	2287.94	4.75531e+56	1.20835e+58	1.46609	7.497	12.343	12.343
587.635	184.315	2265.72	993.837	2.13583e+57	2.90938e+57	1.9024	11.276	7.757	11.276
668.432	184.315	2594.94	993.837	2.20306e+57	2.507e+57	1.91336	11.298	7.408	11.298
142.45	6794.4	502.076	23060.1	9.85342e+54	1.43172e+58	1.30403	2.119	13.387	13.387
20.6261	10.831	266.159	139.37	6.30242e+56	5.31815e+57	0.896979	10.68	15.821	15.821
65.7602	1272.93	367.774	4977.45	3.38361e+55	1.85261e+58	1.59642	3.414	13.766	13.766
760.338	184.315	2971.44	993.837	2.25703e+57	2.14875e+57	1.91879	11.302	7.057	11.302
5	74.8019	183.959	505.278	3.22261e+55	3.00893e+58	2.16795	5.017	19.984	19.984
238.484	516.604	871.402	2287.94	5.43887e+56	1.11195e+58	1.45184	7.775	11.82	11.82
864.881	184.315	3401.96	993.837	2.2983e+57	1.83308e+57	1.91918	11.291	6.708	11.291
10.831	3136.56	224.53	11228.4	8.14412e+53	1.58874e+58	1.41265	1.24	13.025	13.025
983.798	184.315	3894.16	993.837	2.32783e+57	1.55744e+57	1.9151	11.268	6.364	11.268
18.1329	26.688	257.157	247.832	3.49235e+56	1.63993e+58	1.45386	8.868	20.971	20.971
23.462	10.831	275.541	139.37	7.16832e+56	4.55431e+57	0.911895	10.909	14.549	14.549
271.275	516.604	999.536	2287.94	6.17599e+56	1.02236e+58	1.44505	8.046	11.307	11.307
1119.07	184.315	4456.83	993.837	2.34681e+57	1.31863e+57	1.90724	11.237	6.027	11.237
1272.93	184.315	5099.96	993.837	2.35665e+57	1.11308e+57	1.89628	11.199	5.7	11.199
74.8019	1272.93	382.032	4977.45	4.04639e+55	1.83595e+58	1.58982	3.581	13.774	13.774
1447.96	184.315	5834.96	993.837	2.35882e+57	9.37075e+56	1.88291	11.159	5.386	11.159
308.574	516.604	1146.23	2287.94	6.96472e+56	9.39297e+57	1.44532	8.309	10.819	10.819
162.036	6794.4	576.514	23060.1	1.17723e+55	1.42851e+58	1.30287	2.23	13.403	13.403
1647.04	184.315	6674.88	993.837	2.35477e+57	7.87027e+56	1.86781	11.118	5.085	11.118
26.688	10.831	285.327	139.37	8.13461e+56	3.96916e+57	0.94592	11.141	13.458	13.458
1873.5	184.315	7634.57	993.837	2.34593e+57	6.59588e+56	1.8516	11.079	4.797	11.079
12.3202	3136.56	232.216	11228.4	9.70842e+53	1.5889e+58	1.41282	1.287	13.027	13.027
351.001	516.604	1314.16	2287.94	7.80167e+56	8.62123e+57	1.45186	8.563	10.365	10.365
2131.1	184.315	8730.97	993.837	2.33358e+57	5.51719e+56	1.83485	11.042	4.523	11.042
30.3574	10.831	295.544	139.37	9.208e+56	3.51983e+57	0.996496	11.374	12.56	12.56
399.262	516.604	1506.35	2287.94	8.68198e+56	7.89994e+57	1.46368	8.81	9.949	9.949
2424.12	184.315	9983.45	993.837	2.31892e+57	4.60695e+56	1.81808	11.008	4.262	11.008
20.6261	26.688	266.159	247.832	4.03182e+56	1.46415e+58	1.37973	9.112	20.254	20.254
5.68748	74.8019	190.122	505.278	3.78154e+55	2.98866e+58	2.15889	5.151	19.999	19.999
454.159	516.604	1726.27	2287.94	9.59927e+56	7.22046e+57	1.47972	9.046	9.574	9.574
2757.42	184.315	11414.1	993.837	2.303e+57	3.84095e+56	1.80173	10.981	4.014	10.981
85.0869	1272.93	397.069	4977.45	4.84273e+55	1.81498e+58	1.58137	3.758	13.776	13.776
516.604	516.604	1977.88	2287.94	1.05458e+57	6.57519e+57	1.49888	9.273	9.239	9.273
34.5315	10.831	306.22	139.37	1.03944e+57	3.16713e+57	1.06119	11.607	11.841	11.841
3136.56	184.315	13048	993.837	2.28673e+57	3.19791e+56	1.78619	10.958	3.779	10.958
184.315	6794.4	661.803	23060.1	1.39701e+55	1.42442e+58	1.30132	2.342	13.418	13.418
587.635	516.604	2265.72	2287.94	1.15125e+57	5.9582e+57	1.52016	9.488	8.939	9.488
3567.82	184.315	14913.9	993.837	2.27089e+57	2.65927e+56	1.77178	10.943	3.556	10.943
39.2794	10.831	317.39	139.37	1.16988e+57	2.87923e+57	1.13791	11.837	11.275	11.837
14.0142	3136.56	240.205	11228.4	1.15764e+54	1.58906e+58	1.41301	1.338	13.03	13.03
668.432	516.604	2594.94	2287.94	1.2488e+57	5.36693e+57	1.54263	9.689	8.655	9.689
4058.38	184.315	17044.5	993.837	2.25613e+57	2.20896e+56	1.75876	10.934	3.345	10.934
760.338	516.604	2971.44	2287.94	1.34571e+57	4.80336e+57	1.56542	9.873	8.373	9.873
4616.39	184.315	19477.2	993.837	2.24297e+57	1.83313e+56	1.74736	10.932	3.145	10.932
44.6801	10.831	329.088	139.37	1.31241e+57	2.63168e+57	1.22492	12.06	10.832	12.06
864.881	516.604	3401.96	2287.94	1.44032e+57	4.27098e+57	1.58775	10.038	8.087	10.038
5251.12	184.315	22254.5	993.837	2.23184e+57	1.51996e+56	1.73772	10.937	2.956	10.937
96.7859	1272.93	412.952	4977.45	5.80117e+55	1.78869e+58	1.57067	3.947	13.767	13.767
23.462	26.688	275.541	247.832	4.64676e+56	1.28777e+58	1.31041	9.364	19.37	19.37
983.798	516.604	3894.16	2287.94	1.53103e+57	3.77316e+57	1.6089	10.183	7.796	10.183
5973.12	184.315	25425	993.837	2.22302e+57	1.25934e+56	1.72995	10.949	2.778	10.949
50.8234	10.831	341.354	139.37	1.46686e+57	2.40873e+57	1.32066	12.268	10.456	12.268
1119.07	516.604	4456.83	2287.94	1.61643e+57	3.31253e+57	1.6283	10.309	7.5	10.309
6794.4	184.315	29044	993.837	2.21675e+57	1.04271e+56	1.72412	10.966	2.611	10.966
209.657	6794.4	759.504	23060.1	1.64878e+55	1.41932e+58	1.29932	2.456	13.432	13.432
57.8114	10.831	354.233	139.37	1.63222e+57	2.20314e+57	1.42355	12.46	10.111	12.46
1272.93	516.604	5099.96	2287.94	1.69541e+57	2.8908e+57	1.64552	10.417	7.199	10.417
6.46948	74.8019	196.51	505.278	4.44059e+55	2.96457e+58	2.14816	5.294	20.014	20.014
7728.6	184.315	33174.7	993.837	2.21313e+57	8.62846e+55	1.72025	10.989	2.452	10.989
15.9411	3136.56	248.512	11228.4	1.38073e+54	1.58921e+58	1.4132	1.391	13.033	13.033
1447.96	516.604	5834.96	2287.94	1.76716e+57	2.50865e+57	1.66032	10.508	6.895	10.508
65.7602	10.831	367.774	139.37	1.80689e+57	2.0118e+57	1.5319	12.633	9.781	12.633
8791.24	184.315	37888.9	993.837	2.21222e+57	7.13639e+55	1.7183	11.016	2.303	11.016
1647.04	516.604	6674.88	2287.94	1.83124e+57	2.16573e+57	1.67258	10.584	6.589	10.584
110.094	1272.93	429.759	4977.45	6.95699e+55	1.75594e+58	1.55725	4.15	13.743	13.743
10000	184.315	43268.7	993.837	2.21398e+57	5.89966e+55	1.71824	11.048	2.163	11.048
74.8019	10.831	382.032	139.37	1.98891e+57	1.83306e+57	1.64394	12.784	9.46	12.784
1873.5	516.604	7634.57	2287.94	1.88753e+57	1.86086e+57	1.68235	10.647	6.284	10.647
26.688	26.688	285.327	247.832	5.34541e+56	1.11842e+58	1.25148	9.623	18.329	18.329
85.0869	10.831	397.069	139.37	2.17609e+57	1.66588e+57	1.75784	12.916	9.147	12.916
2131.1	516.604	8730.97	2287.94	1.93623e+57	1.59208e+57	1.68979	10.698	5.98	10.698
238.484	6794.4	871.402	23060.1	1.93708e+55	1.41307e+58	1.29681	2.572	13.445	13.445
2424.12	516.604	9983.45	2287.94	1.97779e+57	1.35694e+57	1.69515	10.742	5.682	10.742
96.7859	10.831	412.952	139.37	2.36609e+57	1.50958e+57	1.87184	13.025	8.838	13.025
18.1329	3136.56	257.157	11228.4	1.64719e+54	1.58935e+58	1.41341	1.448	13.037	13.037
2757.42	516.604	11414.1	2287.94	2.01284e+57	1.15263e+57	1.69875	10.778	5.39	10.778
110.094	10.831	429.759	139.37	2.55656e+57	1.36364e+57	1.98426	13.113	8.533	13.113
125.231	1272.93	447.575	4977.45	8.35402e+55	1.71543e+58	1.54063	4.367	13.695	13.695
3136.56	516.604	13048	2287.94	2.04216e+57	9.76135e+56	1.70095	10.81	5.107	10.81
125.231	10.831	447.575	139.37	2.74514e+57	1.22771e+57	2.09358	13.179	8.232	13.179
7.359	74.8019	203.133	505.278	5.2167e+55	2.93603e+58	2.13547	5.445	20.027	20.027
3567.82	516.604	14913.9	2287.94	2.0666e+57	8.2445e+56	1.70212	10.839	4.833	10.839
30.3574	26.688	295.544	247.832	6.13629e+56	9.63813e+57	1.20869	9.886	17.17	17.17
142.45	10.831	502.076	139.37	2.92215e+57	1.09255e+57	2.1932	13.224	7.925	13.224
4058.38	516.604	17044.5	2287.94	2.08704e+57	6.94644e+56	1.70263	10.866	4.571	10.866
5	209.657	183.959	1099.2	1.04521e+55	2.75034e+58	2.06914	3.404	17.042	17.042
271.275	6794.4	999.536	23060.1	2.26699e+55	1.4055e+58	1.29371	2.69	13.457	13.457
162.036	10.831	576.514	139.37	3.06515e+57	9.46984e+56	2.26928	13.235	7.586	13.235
4616.39	516.604	19477.2	2287.94	2.10432e+57	5.83988e+56	1.70283	10.892	4.32	10.892
5251.12	516.604	22254.5	2287.94	2.11925e+57	4.89983e+56	1.70305	10.919	4.08	10.919
184.315	10.831	661.803	139.37	3.17238e+57	8.05459e+56	2.32299	13.21	7.219	13.21
142.45	1272.93	502.076	4977.45	1.00103e+56	1.66711e+58	1.52094	4.596	13.616	13.616
20.6261	3136.56	266.159	11228.4	1.96552e+54	1.58946e+58	1.41362	1.509	13.041	13.041
5973.12	516.604	25425	2287.94	2.13255e+57	4.10375e+56	1.70355	10.947	3.85	10.947
209.657	10.831	759.504	139.37	3.24617e+57	6.76858e+56	2.3572	13.152	6.836	13.152
34.5315	26.688	306.22	247.832	7.028e+56	8.29773e+57	1.18654	10.154	15.967	15.967
6794.4	516.604	29044	2287.94	2.14486e+57	3.43148e+56	1.70457	10.976	3.632	10.976
238.484	10.831	871.402	139.37	3.29013e+57	5.64885e+56	2.37488	13.066	6.447	13.066
7728.6	516.604	33174.7	2287.94	2.15673e+57	2.8652e+56	1.70631	11.008	3.424	11.008
271.275	10.831	999.536	139.37	3.30838e+57	4.69829e+56	2.37881	12.959	6.065	12.959
308.574	6794.4	1146.23	23060.1	2.6442e+55	1.39641e+58	1.28994	2.811	13.466	13.466
308.574	10.831	1146.23	139.37	3.30515e+57	3.90084e+56	2.37151	12.835	5.7	12.835
8791.24	516.604	37888.9	2287.94	2.16858e+57	2.38929e+56	1.7089	11.041	3.227	11.041
39.2794	26.688	317.39	247.832	8.029e+56	7.18703e+57	1.18725	10.425	14.8	14.8
162.036	1272.93	576.514	4977.45	1.18837e+56	1.61351e+58	1.49948	4.824	13.509	13.509
351.001	10.831	1314.16	139.37	3.28441e+57	3.23435e+56	2.35521	12.7	5.354	12.7
10000	516.604	43268.7	2287.94	2.18078e+57	1.99013e+56	1.71243	11.076	3.04	11.076
8.37083	74.8019	210.002	505.278	6.12956e+55	2.90227e+58	2.12051	5.605	20.036	20.036
5.68748	209.657	190.122	1099.2	1.23509e+55	2.74594e+58	2.06742	3.505	17.055	17.055
399.262	10.831	1506.35	139.37	3.24977e+57	2.67853e+56	2.33185	12.557	5.028	12.557
23.462	3136.56	275.541	11228.4	2.34592e+54	1.58953e+58	1.41384	1.573	13.046	13.046
454.159	10.831	1726.27	139.37	3.20434e+57	2.21591e+56	2.30306	12.41	4.72	12.41
44.6801	26.688	329.088	247.832	9.14726e+56	6.29503e+57	1.21057	10.697	13.741	13.741
516.604	10.831	1977.88	139.37	3.15083e+57	1.83152e+56	2.27025	12.262	4.429	12.262
351.001	6794.4	1314.16	23060.1	3.07507e+55	1.38559e+58	1.28542	2.936	13.472	13.472
184.315	1272.93	661.803	4977.45	1.39975e+56	1.5548e+58	1.4765	5.053	13.371	13.371
50.8234	26.688	341.354	247.832	1.03899e+57	5.58743e+57	1.25453	10.969	12.828	12.828
587.635	10.831	2265.72	139.37	3.09154e+57	1.5126e+56	2.23458	12.116	4.155	12.116
668.432	10.831	2594.94	139.37	3.0284e+57	1.24834e+56	2.19704	11.973	3.898	11.973
26.688	3136.56	285.327	11228.4	2.80065e+54	1.58954e+58	1.41404	1.641	13.052	13.052
5	587.635	183.959	2550.14	2.87042e+54	2.26792e+58	1.82055	2.197	14.727	14.727
57.8114	26.688	354.233	247.832	1.17627e+57	5.02143e+57	1.31639	11.238	12.073	12.073
760.338	10.831	2971.44	139.37	2.96306e+57	1.02964e+56	2.15846	11.835	3.656	11.835
65.7602	26.688	367.774	247.832	1.32693e+57	4.55581e+57	1.39329	11.501	11.466	11.501
864.881	10.831	3401.96	139.37	2.89687e+57	8.48809e+55	2.11953	11.705	3.428	11.705
209.657	1272.93	759.504	4977.45	1.63773e+56	1.49123e+58	1.45231	5.282	13.197	13.197
6.46948	209.657	196.51	1099.2	1.46065e+55	2.7405e+58	2.06528	3.612	17.069	17.069
9.52178	74.8019	217.13	505.278	7.202e+55	2.86244e+58	2.10288	5.775	20.04	20.04
983.798	10.831	3894.16	139.37	2.83095e+57	6.99427e+55	2.08083	11.582	3.214	11.582
399.262	6794.4	1506.35	23060.1	3.56675e+55	1.37281e+58	1.28005	3.064	13.474	13.474
74.8019	26.688	382.032	247.832	1.49111e+57	4.15544e+57	1.48253	11.756	10.987	11.756
1119.07	10.831	4456.83	139.37	2.76625e+57	5.76116e+55	2.04283	11.468	3.012	11.468
85.0869	26.688	397.069	247.832	1.66835e+57	3.79444e+57	1.58161	11.995	10.591	11.995
1272.93	10.831	5099.96	139.37	2.70352e+57	4.74391e+55	2.00595	11.363	2.824	11.363
96.7859	26.688	412.952	247.832	1.8569e+57	3.46067e+57	1.68805	12.211	10.227	12.211
30.3574	3136.56	295.544	11228.4	3.34445e+54	1.58945e+58	1.41423	1.713	13.059	13.059
1447.96	10.831	5834.96	139.37	2.64338e+57	3.9052e+55	1.97052	11.269	2.646	11.269
238.484	1272.93	871.402	4977.45	1.90489e+56	1.42329e+58	1.42736	5.512	12.987	12.987
5.68748	587.635	190.122	2550.14	3.40388e+54	2.2675e+58	1.82053	2.265	14.733	14.733
110.094	26.688	429.759	247.832	2.05402e+57	3.1495e+57	1.79925	12.4	9.88	12.4
1647.04	10.831	6674.88	139.37	2.58634e+57	3.21404e+55	1.93682	11.185	2.48	11.185
454.159	6794.4	1726.27	23060.1	4.12724e+55	1.35783e+58	1.27372	3.196	13.471	13.471
125.231	26.688	447.575	247.832	2.25648e+57	2.85863e+57	1.91258	12.562	9.543	12.562
1873.5	10.831	7634.57	139.37	2.53277e+57	2.64469e+55	1.90508	11.111	2.324	11.111
142.45	26.688	502.076	247.832	2.45491e+57	2.57689e+57	2.02083	12.694	9.212	12.694
2131.1	10.831	8730.97	139.37	2.48301e+57	2.17585e+55	1.87548	11.048	2.178	11.048
7.359	209.657	203.133	1099.2	1.72838e+55	2.73381e+58	2.06263	3.726	17.083	17.083
271.275	1272.93	999.536	4977.45	2.20378e+56	1.35166e+58	1.40221	5.743	12.737	12.737
162.036	26.688	576.514	247.832	2.62937e+57	2.28463e+57	2.11012	12.784	8.873	12.784
10.831	74.8019	224.53	505.278	8.46036e+55	2.81557e+58	2.08219	5.955	20.036	20.036
2424.12	10.831	9983.45	139.37	2.43728e+57	1.78989e+55	1.84819	10.996	2.041	10.996
34.5315	3136.56	306.22	11228.4	3.99509e+54	1.58923e+58	1.41438	1.79	13.067	13.067
184.315	26.688	661.803	247.832	2.77565e+57	1.99405e+57	2.17985	12.831	8.516	12.831
2757.42	10.831	11414.1	139.37	2.39575e+57	1.47224e+55	1.8233	10.955	1.912	10.955
3136.56	10.831	13048	139.37	2.35854e+57	1.21086e+55	1.80092	10.924	1.791	10.924
209.657	26.688	759.504	247.832	2.89282e+57	1.71762e+57	2.23134	12.839	8.14	12.839
516.604	6794.4	1977.88	23060.1	4.76549e+55	1.34039e+58	1.26634	3.333	13.461	13.461
6.46948	587.635	196.51	2550.14	4.03999e+54	2.26692e+58	1.82044	2.338	14.74	14.74
3567.82	10.831	14913.9	139.37	2.32571e+57	9.95824e+54	1.7811	10.903	1.678	10.903
308.574	1272.93	1146.23	4977.45	2.53691e+56	1.27724e+58	1.37757	5.976	12.449	12.449
238.484	26.688	871.402	247.832	2.98147e+57	1.46404e+57	2.26635	12.811	7.751	12.811
4058.38	10.831	17044.5	139.37	2.29729e+57	8.18937e+54	1.76388	10.891	1.572	10.891
271.275	26.688	999.536	247.832	3.04327e+57	1.23802e+57	2.28681	12.755	7.352	12.755
4616.39	10.831	19477.2	139.37	2.27324e+57	6.7345e+54	1.74926	10.889	1.473	10.889
39.2794	3136.56	317.39	11228.4	4.77405e+54	1.58882e+58	1.41448	1.872	13.076	13.076
308.574	26.688	1146.23	247.832	3.08069e+57	1.04099e+57	2.29469	12.675	6.953	12.675
5251.12	10.831	22254.5	139.37	2.25352e+57	5.53798e+54	1.73722	10.894	1.38	10.894
8.37083	209.657	210.002	1099.2	2.04595e+55	2.72562e+58	2.05936	3.848	17.099	17.099
351.001	1272.93	1314.16	4977.45	2.90667e+56	1.20111e+58	1.3542	6.21	12.124	12.124
587.635	6794.4	2265.72	23060.1	5.49152e+55	1.32021e+58	1.25779	3.474	13.442	13.442
351.001	26.688	1314.16	247.832	3.09665e+57	8.71962e+56	2.29194	12.576	6.56	12.576
5973.12	10.831	25425	139.37	2.23801e+57	4.55401e+54	1.72772	10.908	1.293	10.908
12.3202	74.8019	232.216	505.278	9.93504e+55	2.76059e+58	2.05795	6.144	20.022	20.022
399.262	26.688	1506.35	247.832	3.09431e+57	7.28487e+56	2.28037	12.464	6.179	12.464
6794.4	10.831	29044	139.37	2.22659e+57	3.74485e+54	1.7207	10.928	1.211	10.928
454.159	26.688	1726.27	247.832	3.07679e+57	6.07422e+56	2.26166	12.342	5.816	12.342
7.359	587.635	203.133	2550.14	4.79817e+54	2.26612e+58	1.82029	2.415	14.747	14.747
399.262	1272.93	1506.35	4977.45	3.31528e+56	1.12441e+58	1.33294	6.446	11.766	11.766
7728.6	10.831	33174.7	139.37	2.21908e+57	3.07952e+54	1.71607	10.954	1.135	10.954
516.604	26.688	1977.88	247.832	3.04705e+57	5.05606e+56	2.23734	12.214	5.472	12.214
8791.24	10.831	37888.9	139.37	2.21528e+57	2.53241e+54	1.71371	10.985	1.063	10.985
587.635	26.688	2265.72	247.832	3.00778e+57	4.20215e+56	2.20874	12.083	5.145	12.083
10000	10.831	43268.7	139.37	2.21497e+57	2.08256e+54	1.71348	11.02	0.996	11.02
44.6801	3136.56	329.088	11228.4	5.70736e+54	1.58815e+58	1.41448	1.959	13.086	13.086
668.432	6794.4	2594.94	23060.1	6.31655e+55	1.29702e+58	1.24798	3.622	13.413	13.413
668.432	26.688	2594.94	247.832	2.96134e+57	3.48774e+56	2.17702	11.953	4.835	11.953
454.159	1272.93	1726.27	4977.45	3.76471e+56	1.04828e+58	1.31457	6.684	11.382	11.382
760.338	26.688	2971.44	247.832	2.90979e+57	2.89134e+56	2.14319	11.825	4.543	11.825
9.52178	209.657	217.13	1099.2	2.42243e+55	2.71561e+58	2.05535	3.977	17.115	17.115
864.881	26.688	3401.96	247.832	2.85491e+57	2.39441e+56	2.10809	11.701	4.266	11.701
516.604	1272.93	1977.88	4977.45	4.25659e+56	9.73755e+57	1.29978	6.923	10.98	10.98
983.798	26.688	3894.16	247.832	2.79821e+57	1.98107e+56	2.07246	11.584	4.006	11.584
8.37083	587.635	210.002	2550.14	5.7015e+54	2.26504e+58	1.82004	2.498	14.755	14.755
14.0142	74.8019	240.205	505.278	1.16609e+56	2.69631e+58	2.02967	6.342	19.993	19.993
1119.07	26.688	4456.83	247.832	2.74095e+57	1.63776e+56	2.0369	11.474	3.76	11.474
760.338	6794.4	2971.44	23060.1	7.25305e+55	1.27055e+58	1.23681	3.775	13.37	13.37
587.635	1272.93	2265.72	4977.45	4.79213e+56	9.01654e+57	1.2891	7.164	10.571	10.571
50.8234	3136.56	341.354	11228.4	6.82661e+54	1.58714e+58	1.41436	2.051	13.097	13.097
1272.93	26.688	5099.96	247.832	2.68419e+57	1.353e+56	2.00193	11.371	3.528	11.371
1447.96	26.688	5834.96	247.832	2.62881e+57	1.11706e+56	1.96798	11.279	3.31	11.279
668.432	1272.93	2594.94	4977.45	5.37203e+56	8.32546e+57	1.28286	7.407	10.165	10.165
1647.04	26.688	6674.88	247.832	2.57553e+57	9.21781e+55	1.93542	11.195	3.105	11.195
1873.5	26.688	7634.57	247.832	2.52492e+57	7.60289e+55	1.90452	11.122	2.913	11.122
10.831	209.657	224.53	1099.2	2.86846e+55	2.70341e+58	2.05044	4.114	17.131	17.131
760.338	1272.93	2971.44	4977.45	5.99642e+56	7.6673e+57	1.28118	7.651	9.77	9.77
2131.1	26.688	8730.97	247.832	2.47745e+57	6.2684e+55	1.87556	11.059	2.731	11.059
5	12.3202	183.959	150.949	1.31162e+56	2.16414e+58	1.59072	8.386	24.812	24.812
9.52178	587.635	217.13	2550.14	6.77747e+54	2.26361e+58	1.81966	2.586	14.764	14.764
864.881	6794.4	3401.96	23060.1	8.31499e+55	1.24055e+58	1.2242	3.934	13.311	13.311
864.881	1272.93	3401.96	4977.45	6.66472e+56	7.04271e+57	1.284	7.895	9.394	9.394
2424.12	26.688	9983.45	247.832	2.43348e+57	5.1664e+55	1.84871	11.007	2.561	11.007
57.8114	3136.56	354.233	11228.4	8.17034e+54	1.58567e+58	1.41405	2.15	13.109	13.109
2757.42	26.688	11414.1	247.832	2.3933e+57	4.25689e+55	1.82413	10.965	2.401	10.965
983.798	1272.93	3894.16	4977.45	7.37566e+56	6.45054e+57	1.29108	8.141	9.043	9.043
15.9411	74.8019	248.512	505.278	1.36778e+56	2.62148e+58	1.99683	6.551	19.944	19.944
3136.56	26.688	13048	247.832	2.35709e+57	3.50662e+55	1.80194	10.933	2.251	10.933
1119.07	1272.93	4456.83	4977.45	8.12714e+56	5.8885e+57	1.30208	8.385	8.721	8.721
3567.82	26.688	14913.9	247.832	2.325e+57	2.88798e+55	1.78223	10.911	2.111	10.911
1272.93	1272.93	5099.96	4977.45	8.91631e+56	5.35382e+57	1.31662	8.629	8.43	8.629
1447.96	1272.93	5834.96	4977.45	9.73931e+56	4.8438e+57	1.33424	8.87	8.166	8.87
4058.38	26.688	17044.5	247.832	2.29711e+57	2.37805e+55	1.76505	10.899	1.978	10.899
983.798	6794.4	3894.16	23060.1	9.51796e+55	1.20681e+58	1.21013	4.101	13.233	13.233
1647.04	1272.93	6674.88	4977.45	1.05898e+57	4.35784e+57	1.3545	9.105	7.912	9.105
4616.39	26.688	19477.2	247.832	2.27343e+57	1.95787e+55	1.75043	10.895	1.855	10.895
12.3202	209.657	232.216	1099.2	3.3966e+55	2.68858e+58	2.04444	4.259	17.148	17.148
10.831	587.635	224.53	2550.14	8.05876e+54	2.26174e+58	1.81913	2.68	14.775	14.775
1873.5	1272.93	7634.57	4977.45	1.14581e+57	3.8977e+57	1.37687	9.329	7.658	9.329
5251.12	26.688	22254.5	247.832	2.25395e+57	1.61173e+55	1.73835	10.9	1.738	10.9
65.7602	3136.56	367.774	11228.4	9.78568e+54	1.58357e+58	1.41349	2.255	13.123	13.123
2131.1	1272.93	8730.97	4977.45	1.23328e+57	3.46559e+57	1.4008	9.541	7.402	9.541
5973.12	26.688	25425	247.832	2.23859e+57	1.32666e+55	1.72879	10.912	1.629	10.912
6794.4	26.688	29044	247.832	2.22724e+57	1.09192e+55	1.72169	10.932	1.527	10.932
2424.12	1272.93	9983.45	4977.45	1.32021e+57	3.06341e+57	1.42569	9.738	7.141	9.738
1119.07	6794.4	4456.83	23060.1	1.08793e+56	1.16918e+58	1.1946	4.275	13.131	13.131
7728.6	26.688	33174.7	247.832	2.21976e+57	8.9865e+54	1.71697	10.957	1.431	10.957
2757.42	1272.93	11414.1	4977.45	1.40545e+57	2.69252e+57	1.451	9.921	6.877	9.921
18.1329	74.8019	257.157	505.278	1.60313e+56	2.53483e+58	1.95893	6.77	19.868	19.868
5.68748	12.3202	190.122	150.949	1.5074e+56	2.06245e+58	1.5399	8.533	24.653	24.653
3136.56	1272.93	13048	4977.45	1.48795e+57	2.35363e+57	1.4762	10.087	6.61	10.087
8791.24	26.688	37888.9	247.832	2.21595e+57	7.39554e+54	1.71451	10.987	1.341	10.987
3567.82	1272.93	14913.9	4977.45	1.56685e+57	2.04676e+57	1.50089	10.238	6.339	10.238
10000	26.688	43268.7	247.832	2.21559e+57	6.08602e+54	1.7142	11.023	1.257	11.023
14.0142	209.657	240.205	1099.2	4.02157e+55	2.67061e+58	2.03715	4.412	17.164	17.164
4058.38	1272.93	17044.5	4977.45	1.64149e+57	1.7713e+57	1.52475	10.375	6.068	10.375
12.3202	587.635	232.216	2550.14	9.58423e+54	2.25932e+58	1.81839	2.779	14.786	14.786
1272.93	6794.4	5099.96	23060.1	1.24186e+56	1.12761e+58	1.17768	4.458	13.002	13.002
74.8019	3136.56	382.032	11228.4	1.17306e+55	1.58064e+58	1.41257	2.367	13.138	13.138
4616.39	1272.93	19477.2	4977.45	1.71142e+57	1.52607e+57	1.54754	10.498	5.797	10.498
5251.12	1272.93	22254.5	4977.45	1.77644e+57	1.30944e+57	1.56916	10.609	5.527	10.609
5973.12	1272.93	25425	4977.45	1.83652e+57	1.11942e+57	1.58955	10.708	5.261	10.708
6794.4	1272.93	29044	4977.45	1.89179e+57	9.5383e+56	1.60875	10.798	5	10.798
20.6261	74.8019	266.159	505.278	1.87729e+56	2.43514e+58	1.91552	6.999	19.755	19.755
1447.96	6794.4	5834.96	23060.1	1.41574e+56	1.08215e+58	1.15953	4.65	12.842	12.842
7728.6	1272.93	33174.7	4977.45	1.94253e+57	8.1034e+56	1.62684	10.879	4.746	10.879
85.0869	3136.56	397.069	11228.4	1.40768e+55	1.57662e+58	1.41118	2.486	13.154	13.154
14.0142	587.635	240.205	2550.14	1.14001e+55	2.25622e+58	1.81739	2.884	14.798	14.798
6.46948	12.3202	196.51	150.949	1.73374e+56	1.94816e+58	1.48314	8.688	24.436	24.436
8791.24	1272.93	37888.9	4977.45	1.9891e+57	6.86614e+56	1.64393	10.953	4.501	10.953
15.9411	209.657	248.512	1099.2	4.76067e+55	2.64889e+58	2.02829	4.575	17.178	17.178
10000	1272.93	43268.7	4977.45	2.03191e+57	5.80382e+56	1.66015	11.021	4.264	11.021
1647.04	6794.4	6674.88	23060.1	1.61202e+56	1.03301e+58	1.14044	4.851	12.645	12.645
5	30.3574	183.959	270.003	7.16816e+55	2.82533e+58	2.01647	6.671	22.677	22.677
96.7859	3136.56	412.952	11228.4	1.69132e+55	1.57117e+58	1.40915	2.615	13.169	13.169
23.462	74.8019	275.541	505.278	2.19608e+56	2.32141e+58	1.86634	7.238	19.593	19.593
1873.5	6794.4	7634.57	23060.1	1.83341e+56	9.80582e+57	1.1208	5.063	12.41	12.41
15.9411	587.635	248.512	2550.14	1.35613e+55	2.25226e+58	1.81606	2.996	14.811	14.811
18.1329	209.657	257.157	1099.2	5.63417e+55	2.6227e+58	2.01759	4.746	17.19	17.19
5	1447.96	183.959	5579.61	8.48528e+53	1.85546e+58	1.58236	1.457	13.446	13.446
110.094	3136.56	429.759	11228.4	2.03513e+55	1.56383e+58	1.40627	2.753	13.184	13.184
7.359	12.3202	203.133	150.949	1.99476e+56	1.82085e+58	1.42044	8.852	24.145	24.145
2131.1	6794.4	8730.97	23060.1	2.08298e+56	9.25471e+57	1.10118	5.286	12.132	12.132
26.688	74.8019	285.327	505.278	2.56603e+56	2.19306e+58	1.81143	7.486	19.369	19.369
18.1329	587.635	257.157	2550.14	1.61332e+55	2.24725e+58	1.81432	3.115	14.826	14.826
5.68748	30.3574	190.122	270.003	8.33261e+55	2.77223e+58	1.99119	6.823	22.664	22.664
2424.12	6794.4	9983.45	23060.1	2.36413e+56	8.68464e+57	1.0823	5.521	11.813	11.813
5.68748	1447.96	190.122	5579.61	1.00761e+54	1.85558e+58	1.5825	1.503	13.448	13.448
20.6261	209.657	266.159	1099.2	6.66579e+55	2.59122e+58	2.00468	4.927	17.197	17.197
125.231	3136.56	447.575	11228.4	2.45316e+55	1.55405e+58	1.40229	2.902	13.196	13.196
2757.42	6794.4	11414.1	23060.1	2.68069e+56	8.1052e+57	1.06501	5.768	11.455	11.455
20.6261	587.635	266.159	2550.14	1.91935e+55	2.24094e+58	1.81206	3.241	14.841	14.841
30.3574	74.8019	295.544	505.278	2.99441e+56	2.0503e+58	1.75134	7.745	19.063	19.063
8.37083	12.3202	210.002	150.949	2.29506e+56	1.68075e+58	1.35223	9.026	23.756	23.756
3136.56	6794.4	13048	23060.1	3.03688e+56	7.52694e+57	1.05026	6.029	11.062	11.062
6.46948	1447.96	196.51	5579.61	1.19758e+54	1.85568e+58	1.58264	1.553	13.451	13.451
142.45	3136.56	502.076	11228.4	2.95232e+55	1.54147e+58	1.39703	3.059	13.203	13.203
23.462	209.657	275.541	1099.2	7.88325e+55	2.5535e+58	1.98918	5.117	17.197	17.197
6.46948	30.3574	196.51	270.003	9.69282e+55	2.71069e+58	1.96199	6.983	22.639	22.639
3567.82	6794.4	14913.9	23060.1	3.43733e+56	6.96044e+57	1.03903	6.303	10.643	10.643
34.5315	74.8019	306.22	505.278	3.48927e+56	1.89444e+58	1.68743	8.012	18.656	18.656
23.462	587.635	275.541	2550.14	2.28344e+55	2.23302e+58	1.80916	3.374	14.857	14.857
4058.38	6794.4	17044.5	23060.1	3.88708e+56	6.41508e+57	1.03228	6.592	10.212	10.212
162.036	3136.56	576.514	11228.4	3.52228e+55	1.52649e+58	1.39074	3.217	13.205	13.205
7.359	1447.96	203.133	5579.61	1.42437e+54	1.85577e+58	1.58279	1.605	13.454	13.454
26.688	209.657	285.327	1099.2	9.3189e+55	2.50848e+58	1.97065	5.318	17.187	17.187
4616.39	6794.4	19477.2	23060.1	4.3914e+56	5.89807e+57	1.03082	6.893	9.78	9.78
9.52178	12.3202	217.13	150.949	2.63968e+56	1.529e+58	1.27957	9.21	23.242	23.242
5251.12	6794.4	22254.5	23060.1	4.95569e+56	5.41371e+57	1.03529	7.208	9.363	9.363
39.2794	74.8019	317.39	505.278	4.0594e+56	1.72843e+58	1.62213	8.288	18.129	18.129
26.688	587.635	285.327	2550.14	2.71661e+55	2.22311e+58	1.80546	3.515	14.873	14.873
184.315	3136.56	661.803	11228.4	4.17271e+55	1.50891e+58	1.38334	3.377	13.199	13.199
7.359	30.3574	203.133	270.003	1.12787e+56	2.63959e+58	1.92839	7.154	22.597	22.597
5973.12	6794.4	25425	23060.1	5.58521e+56	4.96325e+57	1.04611	7.534	8.972	8.972
8.37083	1447.96	210.002	5579.61	1.69505e+54	1.85583e+58	1.58294	1.661	13.457	13.457
6794.4	6794.4	29044	23060.1	6.28466e+56	4.54521e+57	1.06349	7.871	8.618	8.618
7728.6	6794.4	33174.7	23060.1	7.05778e+56	4.15599e+57	1.08742	8.215	8.306	8.306
30.3574	209.657	295.544	1099.2	1.10104e+56	2.45497e+58	1.9486	5.529	17.163	17.163
8791.24	6794.4	37888.9	23060.1	7.90677e+56	3.79073e+57	1.11768	8.563	8.04	8.563
44.6801	74.8019	329.088	505.278	4.71433e+56	1.5571e+58	1.55918	8.573	17.468	17.468
209.657	3136.56	759.504	11228.4	4.91462e+55	1.48843e+58	1.37474	3.539	13.185	13.185
10000	6794.4	43268.7	23060.1	8.83105e+56	3.44476e+57	1.15389	8.908	7.806	8.908
30.3574	587.635	295.544	2550.14	3.23194e+55	2.21079e+58	1.80077	3.664	14.888	14.888
10.831	12.3202	224.53	150.949	3.03416e+56	1.36815e+58	1.20447	9.402	22.574	22.574
9.52178	1447.96	217.13	5579.61	2.01805e+54	1.85584e+58	1.58309	1.72	13.461	13.461
34.5315	209.657	306.22	1099.2	1.30016e+56	2.39171e+58	1.92255	5.75	17.119	17.119
8.37083	30.3574	210.002	270.003	1.31243e+56	2.55777e+58	1.88986	7.334	22.533	22.533
50.8234	74.8019	341.354	505.278	5.4642e+56	1.38706e+58	1.50355	8.865	16.674	16.674
238.484	3136.56	871.402	11228.4	5.75996e+55	1.46479e+58	1.36484	3.703	13.161	13.161
5	7728.6	183.959	26040.8	7.83925e+52	1.42186e+58	1.29061	0.653	13.368	13.368
34.5315	587.635	306.22	2550.14	3.845e+55	2.1955e+58	1.79487	3.823	14.903	14.903
57.8114	74.8019	354.233	505.278	6.31964e+56	1.22576e+58	1.46084	9.163	15.77	15.77
10.831	1447.96	224.53	5579.61	2.40346e+54	1.8558e+58	1.58323	1.784	13.466	13.466
271.275	3136.56	999.536	11228.4	6.72171e+55	1.43772e+58	1.35357	3.87	13.124	13.124
12.3202	12.3202	232.216	150.949	3.48454e+56	1.20255e+58	1.13018	9.603	21.724	21.724
39.2794	209.657	317.39	1099.2	1.53432e+56	2.31739e+58	1.89203	5.982	17.047	17.047
5.68748	7728.6	190.122	26040.8	9.31568e+52	1.42191e+58	1.29064	0.674	13.368	13.368
65.7602	74.8019	367.774	505.278	7.29148e+56	1.07991e+58	1.43622	9.467	14.804	14.804
9.52178	30.3574	217.13	270.003	1.52683e+56	2.46407e+58	1.84592	7.524	22.438	22.438
39.2794	587.635	317.39	2550.14	4.57438e+55	2.17661e+58	1.78748	3.99	14.914	14.914
308.574	3136.56	1146.23	11228.4	7.81407e+55	1.40697e+58	1.34087	4.04	13.072	13.072
12.3202	1447.96	232.216	5579.61	2.8633e+54	1.85568e+58	1.58335	1.852	13.471	13.471
74.8019	74.8019	382.032	505.278	8.39041e+56	9.53755e+57	1.43319	9.775	13.838	13.838
14.0142	12.3202	240.205	150.949	3.99726e+56	1.03847e+58	1.06129	9.811	20.674	20.674
44.6801	209.657	329.088	1099.2	1.80939e+56	2.2308e+58	1.85666	6.226	16.938	16.938
85.0869	74.8019	397.069	505.278	9.6264e+56	8.48221e+57	1.45294	10.084	12.933	12.933
6.46948	7728.6	196.51	26040.8	1.10802e+53	1.42196e+58	1.29069	0.697	13.368	13.368
44.6801	587.635	329.088	2550.14	5.44225e+55	2.15334e+58	1.77829	4.167	14.921	14.921
351.001	3136.56	1314.16	11228.4	9.05245e+55	1.37232e+58	1.32669	4.214	13.003	13.003
96.7859	74.8019	412.952	505.278	1.10081e+57	7.61351e+57	1.49451	10.393	12.135	12.135
14.0142	1447.96	240.205	5579.61	3.41195e+54	1.85545e+58	1.58345	1.923	13.477	13.477
110.094	74.8019	429.759	505.278	1.25417e+57	6.89491e+57	1.55555	10.698	11.463	11.463
10.831	30.3574	224.53	270.003	1.77541e+56	2.35737e+58	1.79614	7.723	22.303	22.303
50.8234	209.657	341.354	1099.2	2.13215e+56	2.13098e+58	1.81627	6.481	16.779	16.779
125.231	74.8019	447.575	505.278	1.42304e+57	6.28462e+57	1.633	10.997	10.92	10.997
399.262	3136.56	1506.35	11228.4	1.04536e+56	1.33363e+58	1.31105	4.392	12.913	12.913
15.9411	12.3202	248.512	150.949	4.57923e+56	8.83538e+57	1.00336	10.028	19.44	19.44
142.45	74.8019	502.076	505.278	1.60284e+57	5.74064e+57	1.7201	11.28	10.498	11.28
7.359	7728.6	203.133	26040.8	1.31884e+53	1.42201e+58	1.29074	0.72	13.369	13.369
50.8234	587.635	341.354	2550.14	6.47507e+55	2.12482e+58	1.76693	4.354	14.921	14.921
162.036	74.8019	576.514	505.278	1.78001e+57	5.21737e+57	1.80371	11.522	10.144	11.522
184.315	74.8019	661.803	505.278	1.94937e+57	4.70055e+57	1.87981	11.719	9.807	11.719
15.9411	1447.96	248.512	5579.61	4.06657e+54	1.85507e+58	1.58351	2	13.484	13.484
209.657	74.8019	759.504	505.278	2.10681e+57	4.19348e+57	1.94643	11.871	9.469	11.871
454.159	3136.56	1726.27	11228.4	1.20356e+56	1.29082e+58	1.29402	4.575	12.799	12.799
57.8114	209.657	354.233	1099.2	2.51037e+56	2.01746e+58	1.77111	6.748	16.556	16.556
238.484	74.8019	871.402	505.278	2.24899e+57	3.70412e+57	2.00249	11.98	9.123	11.98
18.1329	12.3202	257.157	150.949	5.23764e+56	7.45161e+57	0.961895	10.251	18.074	18.074
271.275	74.8019	999.536	505.278	2.37342e+57	3.24097e+57	2.04756	12.05	8.766	12.05
8.37083	7728.6	210.002	26040.8	1.57069e+53	1.42208e+58	1.2908	0.746	13.369	13.369
57.8114	587.635	354.233	2550.14	7.70452e+55	2.08999e+58	1.75297	4.552	14.91	14.91
12.3202	30.3574	232.216	270.003	2.06305e+56	2.23678e+58	1.74025	7.933	22.115	22.115
308.574	74.8019	1146.23	505.278	2.47856e+57	2.81115e+57	2.08171	12.084	8.399	12.084
18.1329	1447.96	257.157	5579.61	4.8477e+54	1.85449e+58	1.58351	2.081	13.492	13.492
516.604	3136.56	1977.88	11228.4	1.38178e+56	1.24393e+58	1.27572	4.763	12.658	12.658
351.001	74.8019	1314.16	505.278	2.5638e+57	2.41957e+57	2.1054	12.088	8.022	12.088
65.7602	209.657	367.774	1099.2	2.95293e+56	1.89071e+58	1.72204	7.026	16.252	16.252
399.262	74.8019	1506.35	505.278	2.62937e+57	2.06873e+57	2.11935	12.066	7.64	12.066
20.6261	12.3202	266.159	150.949	5.97995e+56	6.28377e+57	0.940845	10.48	16.67	16.67
454.159	74.8019	1726.27	505.278	2.67619e+57	1.75896e+57	2.12451	12.022	7.257	12.022
65.7602	587.635	367.774	2550.14	9.16852e+55	2.04771e+58	1.73595	4.762	14.884	14.884
587.635	3136.56	2265.72	11228.4	1.5821e+56	1.19314e+58	1.25639	4.957	12.486	12.486
516.604	74.8019	1977.88	505.278	2.70574e+57	1.48881e+57	2.12194	11.961	6.876	11.961
9.52178	7728.6	217.13	26040.8	1.87151e+53	1.42216e+58	1.29086	0.773	13.369	13.369
587.635	74.8019	2265.72	505.278	2.71991e+57	1.25556e+57	2.11275	11.887	6.502	11.887
74.8019	209.657	382.032	1099.2	3.46992e+56	1.75246e+58	1.67084	7.317	15.848	15.848
20.6261	1447.96	266.159	5579.61	5.77989e+54	1.85366e+58	1.58342	2.166	13.501	13.501
23.462	12.3202	275.541	150.949	6.81368e+56	5.34498e+57	0.941669	10.713	15.332	15.332
668.432	74.8019	2594.94	505.278	2.72075e+57	1.05574e+57	2.09806	11.804	6.14	11.804
14.0142	30.3574	240.205	270.003	2.39518e+56	2.10181e+58	1.67827	8.151	21.859	21.859
760.338	74.8019	2971.44	505.278	2.71043e+57	8.85522e+56	2.07894	11.715	5.792	11.715
668.432	3136.56	2594.94	11228.4	1.80674e+56	1.13877e+58	1.23635	5.157	12.282	12.282
74.8019	587.635	382.032	2550.14	1.09125e+56	1.99668e+58	1.71542	4.984	14.835	14.835
864.881	74.8019	3401.96	505.278	2.69106e+57	7.41128e+56	2.05639	11.623	5.46	11.623
26.688	12.3202	285.327	150.949	7.74627e+56	4.61439e+57	0.963475	10.95	14.137	14.137
983.798	74.8019	3894.16	505.278	2.6646e+57	6.19066e+56	2.03136	11.531	5.144	11.531
85.0869	209.657	397.069	1099.2	4.0727e+56	1.60622e+58	1.62052	7.619	15.332	15.332
1119.07	74.8019	4456.83	505.278	2.63287e+57	5.16202e+56	2.00466	11.44	4.843	11.44
10.831	7728.6	224.53	26040.8	2.23082e+53	1.42225e+58	1.29094	0.802	13.37	13.37
1272.93	74.8019	5099.96	505.278	2.59747e+57	4.29759e+56	1.97702	11.354	4.557	11.354
760.338	3136.56	2971.44	11228.4	2.05803e+56	1.08133e+58	1.21606	5.363	12.042	12.042
23.462	1447.96	275.541	5579.61	6.89254e+54	1.8525e+58	1.58322	2.258	13.511	13.511
30.3574	12.3202	295.544	150.949	8.78477e+56	4.05257e+57	1.00401	11.189	13.125	13.125
1447.96	74.8019	5834.96	505.278	2.55983e+57	3.57297e+56	1.9491	11.273	4.287	11.273
85.0869	587.635	397.069	2550.14	1.29912e+56	1.93563e+58	1.69094	5.22	14.755	14.755
1647.04	74.8019	6674.88	505.278	2.52116e+57	2.96689e+56	1.92142	11.198	4.03	11.198
34.5315	12.3202	306.22	150.949	9.93562e+56	3.61671e+57	1.06066	11.429	12.298	12.298
15.9411	30.3574	248.512	270.003	2.77783e+56	1.95268e+58	1.61068	8.379	21.513	21.513
1873.5	74.8019	7634.57	505.278	2.4825e+57	2.46094e+56	1.89447	11.131	3.788	11.131
96.7859	209.657	412.952	1099.2	4.77391e+56	1.45725e+58	1.57534	7.933	14.701	14.701
864.881	3136.56	3401.96	11228.4	2.33846e+56	1.0215e+58	1.19605	5.576	11.768	11.768
2131.1	74.8019	8730.97	505.278	2.44474e+57	2.03932e+56	1.86864	11.073	3.559	11.073
39.2794	12.3202	317.39	150.949	1.12042e+57	3.26901e+57	1.131	11.667	11.639	11.667
2424.12	74.8019	9983.45	505.278	2.4086e+57	1.68851e+56	1.84427	11.024	3.343	11.024
2757.42	74.8019	11414.1	505.278	2.37467e+57	1.39702e+56	1.82161	10.983	3.14	10.983
12.3202	7728.6	232.216	26040.8	2.66e+53	1.42235e+58	1.29103	0.833	13.37	13.37
26.688	1447.96	285.327	5579.61	8.22089e+54	1.85091e+58	1.58286	2.355	13.522	13.522
44.6801	12.3202	329.088	150.949	1.25946e+57	2.97914e+57	1.21296	11.9	11.123	11.9
3136.56	74.8019	13048	505.278	2.34342e+57	1.1551e+56	1.80088	10.952	2.948	10.952
96.7859	587.635	412.952	2550.14	1.54703e+56	1.86334e+58	1.66224	5.47	14.631	14.631
983.798	3136.56	3894.16	11228.4	2.65061e+56	9.60073e+57	1.17699	5.796	11.459	11.459
110.094	209.657	429.759	1099.2	5.58735e+56	1.31208e+58	1.54047	8.258	13.971	13.971
3567.82	74.8019	14913.9	505.278	2.31523e+57	9.54525e+55	1.78226	10.93	2.767	10.93
50.8234	12.3202	341.354	150.949	1.41081e+57	2.72438e+57	1.30476	12.122	10.71	12.122
4058.38	74.8019	17044.5	505.278	2.29036e+57	7.88391e+55	1.76587	10.916	2.597	10.916
4616.39	74.8019	19477.2	505.278	2.26901e+57	6.50892e+55	1.75179	10.912	2.437	10.912
1119.07	3136.56	4456.83	11228.4	2.99719e+56	8.97978e+57	1.1596	6.024	11.119	11.119
125.231	209.657	447.575	1099.2	6.52778e+56	1.17719e+58	1.52112	8.592	13.178	13.178
57.8114	12.3202	354.233	150.949	1.57386e+57	2.49201e+57	1.40472	12.327	10.346	12.327
18.1329	30.3574	257.157	270.003	3.21757e+56	1.79069e+58	1.53874	8.615	21.056	21.056
5251.12	74.8019	22254.5	505.278	2.25127e+57	5.37171e+55	1.74007	10.915	2.287	10.915
110.094	587.635	429.759	2550.14	1.84287e+56	1.77895e+58	1.62936	5.735	14.451	14.451
65.7602	12.3202	367.774	150.949	1.7472e+57	2.27658e+57	1.51109	12.514	10.005	12.514
14.0142	7728.6	240.205	26040.8	3.17269e+53	1.42246e+58	1.29113	0.866	13.371	13.371
30.3574	1447.96	295.544	5579.61	9.80722e+54	1.84876e+58	1.58229	2.457	13.535	13.535
5973.12	74.8019	25425	505.278	2.23721e+57	4.43174e+55	1.73072	10.926	2.145	10.926
1272.93	3136.56	5099.96	11228.4	3.381e+56	8.36153e+57	1.14462	6.261	10.754	10.754
142.45	209.657	502.076	1099.2	7.5863e+56	1.05929e+58	1.52067	8.929	12.395	12.395
74.8019	12.3202	382.032	150.949	1.92888e+57	2.07568e+57	1.62201	12.68	9.676	12.68
6794.4	74.8019	29044	505.278	2.2268e+57	3.65523e+55	1.72371	10.944	2.012	10.944
7728.6	74.8019	33174.7	505.278	2.21997e+57	3.01404e+55	1.71899	10.968	1.888	10.968
85.0869	12.3202	397.069	150.949	2.11666e+57	1.8879e+57	1.73556	12.824	9.355	12.824
162.036	209.657	576.514	1099.2	8.70858e+56	9.60767e+57	1.53602	9.249	11.708	11.708
1447.96	3136.56	5834.96	11228.4	3.8049e+56	7.75493e+57	1.13279	6.505	10.371	10.371
8791.24	74.8019	37888.9	505.278	2.2166e+57	2.4848e+55	1.71647	10.997	1.77	10.997
96.7859	12.3202	412.952	150.949	2.3081e+57	1.7123e+57	1.84985	12.945	9.04	12.945
125.231	587.635	447.575	2550.14	2.19615e+56	1.6823e+58	1.59286	6.017	14.196	14.196
110.094	12.3202	429.759	150.949	2.50072e+57	1.54827e+57	1.96307	13.044	8.73	13.044
10000	74.8019	43268.7	505.278	2.21651e+57	2.04812e+55	1.71605	11.031	1.66	11.031
184.315	209.657	661.803	1099.2	9.88391e+56	8.75877e+57	1.5625	9.548	11.122	11.122
125.231	12.3202	447.575	150.949	2.69204e+57	1.39535e+57	2.07357	13.121	8.423	13.121
20.6261	30.3574	266.159	270.003	3.7216e+56	1.61871e+58	1.46474	8.861	20.462	20.462
34.5315	1447.96	306.22	5579.61	1.17024e+55	1.84591e+58	1.58145	2.566	13.548	13.548
1647.04	3136.56	6674.88	11228.4	4.27184e+56	7.1676e+57	1.12474	6.759	9.98	9.98
15.9411	7728.6	248.512	26040.8	3.7852e+53	1.42259e+58	1.29125	0.901	13.372	13.372
142.45	12.3202	502.076	150.949	2.87243e+57	1.24392e+57	2.1747	13.174	8.112	13.174
209.657	209.657	759.504	1099.2	1.11015e+57	8.00047e+57	1.59626	9.826	10.627	10.627
1873.5	3136.56	7634.57	11228.4	4.78473e+56	6.60524e+57	1.12102	7.021	9.591	9.591
238.484	209.657	871.402	1099.2	1.2348e+57	7.29988e+57	1.63418	10.082	10.209	10.209
162.036	12.3202	576.514	150.949	3.01983e+57	1.08159e+57	2.25267	13.193	7.773	13.193
142.45	587.635	502.076	2550.14	2.60902e+56	1.57699e+58	1.55517	6.31	13.861	13.861
271.275	209.657	999.536	1099.2	1.36081e+57	6.63508e+57	1.67376	10.315	9.855	10.315
184.315	12.3202	661.803	150.949	3.13211e+57	9.23087e+56	2.30844	13.175	7.407	13.175
2131.1	3136.56	8730.97	11228.4	5.34639e+56	6.07133e+57	1.12199	7.291	9.214	9.214
308.574	209.657	1146.23	1099.2	1.48634e+57	5.99433e+57	1.71304	10.522	9.537	10.522
209.657	12.3202	759.504	150.949	3.21118e+57	7.78018e+56	2.34475	13.124	7.022	13.124
2424.12	3136.56	9983.45	11228.4	5.95948e+56	5.56714e+57	1.1279	7.57	8.857	8.857
351.001	209.657	1314.16	1099.2	1.609e+57	5.3769e+57	1.75046	10.701	9.225	10.701
238.484	12.3202	871.402	150.949	3.26029e+57	6.50771e+56	2.36441	13.044	6.63	13.044
2757.42	3136.56	11414.1	11228.4	6.6263e+56	5.09204e+57	1.13883	7.857	8.527	8.527
18.1329	7728.6	257.157	26040.8	4.51711e+53	1.42274e+58	1.29138	0.937	13.373	13.373
399.262	209.657	1506.35	1099.2	1.72618e+57	4.78723e+57	1.78472	10.85	8.91	10.85
39.2794	1447.96	317.39	5579.61	1.39675e+55	1.84215e+58	1.58025	2.682	13.562	13.562
23.462	30.3574	275.541	270.003	4.29763e+56	1.44149e+58	1.39226	9.113	19.712	19.712
271.275	12.3202	999.536	150.949	3.28335e+57	5.42105e+56	2.37016	12.942	6.243	12.942
3136.56	3136.56	13048	11228.4	7.34857e+56	4.64394e+57	1.15474	8.15	8.23	8.23
162.036	587.635	576.514	2550.14	3.0676e+56	1.47104e+58	1.52018	6.599	13.469	13.469
454.159	209.657	1726.27	1099.2	1.83551e+57	4.23061e+57	1.81481	10.969	8.588	10.969
5	85.0869	183.959	554.82	2.8316e+55	2.99914e+58	2.16899	4.796	19.596	19.596
308.574	12.3202	1146.23	150.949	3.2844e+57	4.50627e+56	2.36447	12.822	5.869	12.822
3567.82	3136.56	14913.9	11228.4	8.12726e+56	4.21982e+57	1.17551	8.447	7.967	8.447
516.604	209.657	1977.88	1099.2	1.935e+57	3.71184e+57	1.84004	11.061	8.259	11.061
351.001	12.3202	1314.16	150.949	3.2674e+57	3.74028e+56	2.34955	12.69	5.516	12.69
4058.38	3136.56	17044.5	11228.4	8.96164e+56	3.8169e+57	1.20088	8.745	7.729	8.745
587.635	209.657	2265.72	1099.2	2.02319e+57	3.23455e+57	1.86	11.127	7.923	11.127
399.262	12.3202	1506.35	150.949	3.23594e+57	3.10045e+56	2.32735	12.55	5.181	12.55
4616.39	3136.56	19477.2	11228.4	9.84684e+56	3.4348e+57	1.2305	9.038	7.496	9.038
668.432	209.657	2594.94	1099.2	2.09917e+57	2.80087e+57	1.87456	11.17	7.582	11.17
184.315	587.635	661.803	2550.14	3.57415e+56	1.3665e+58	1.48924	6.883	13.031	13.031
454.159	12.3202	1726.27	150.949	3.1932e+57	2.56713e+56	2.29953	12.405	4.865	12.405
760.338	209.657	2971.44	1099.2	2.16258e+57	2.41147e+57	1.88382	11.194	7.237	11.194
5251.12	3136.56	22254.5	11228.4	1.07741e+57	3.07456e+57	1.26382	9.32	7.264	9.32
44.6801	1447.96	329.088	5579.61	1.66765e+55	1.83724e+58	1.57857	2.805	13.577	13.577
516.604	12.3202	1977.88	150.949	3.14192e+57	2.12341e+56	2.26752	12.259	4.567	12.259
5973.12	3136.56	25425	11228.4	1.17319e+57	2.73734e+57	1.30015	9.588	7.031	9.588
864.881	209.657	3401.96	1099.2	2.2136e+57	2.0656e+57	1.8881	11.2	6.892	11.2
20.6261	7728.6	266.159	26040.8	5.39188e+53	1.42291e+58	1.29153	0.977	13.374	13.374
26.688	30.3574	285.327	270.003	4.95386e+56	1.26571e+58	1.32623	9.373	18.8	18.8
983.798	209.657	3894.16	1099.2	2.25281e+57	1.7614e+57	1.88784	11.193	6.55	11.193
6794.4	3136.56	29044	11228.4	1.2707e+57	2.42412e+57	1.33869	9.839	6.793	9.839
587.635	12.3202	2265.72	150.949	3.08448e+57	1.75485e+56	2.2325	12.114	4.285	12.114
1119.07	209.657	4456.83	1099.2	2.28114e+57	1.49613e+57	1.88362	11.176	6.212	11.176
668.432	12.3202	2594.94	150.949	3.02285e+57	1.44915e+56	2.19548	11.972	4.021	11.972
209.657	587.635	759.504	2550.14	4.13096e+56	1.26512e+58	1.46354	7.161	12.559	12.559
7728.6	3136.56	33174.7	11228.4	1.36854e+57	2.13551e+57	1.3786	10.07	6.553	10.07
1272.93	209.657	5099.96	1099.2	2.29978e+57	1.26652e+57	1.87605	11.151	5.883	11.151
760.338	12.3202	2971.44	150.949	2.95873e+57	1.19591e+56	2.15732	11.835	3.771	11.835
8791.24	3136.56	37888.9	11228.4	1.46534e+57	1.87173e+57	1.41906	10.281	6.309	10.281
5.68748	85.0869	190.122	554.82	3.32637e+55	2.98193e+58	2.16138	4.926	19.612	19.612
1447.96	209.657	5834.96	1099.2	2.31006e+57	1.06899e+57	1.86579	11.121	5.564	11.121
864.881	12.3202	3401.96	150.949	2.89353e+57	9.86355e+55	2.11871	11.705	3.537	11.705
10000	3136.56	43268.7	11228.4	1.55983e+57	1.63259e+57	1.45932	10.471	6.063	10.471
238.484	587.635	871.402	2550.14	4.73946e+56	1.16829e+58	1.44397	7.436	12.065	12.065
983.798	12.3202	3894.16	150.949	2.82841e+57	8.13117e+55	2.08027	11.583	3.316	11.583
1647.04	209.657	6674.88	1099.2	2.31336e+57	8.99924e+56	1.85347	11.089	5.257	11.089
50.8234	1447.96	341.354	5579.61	1.99186e+55	1.83087e+58	1.57629	2.936	13.593	13.593
30.3574	30.3574	295.544	270.003	5.69888e+56	1.09919e+58	1.27242	9.639	17.744	17.744
1119.07	12.3202	4456.83	150.949	2.76433e+57	6.70021e+55	2.04247	11.469	3.109	11.469
1873.5	209.657	7634.57	1099.2	2.31106e+57	7.55817e+56	1.83973	11.057	4.964	11.057
23.462	7728.6	275.541	26040.8	6.43773e+53	1.42309e+58	1.2917	1.018	13.376	13.376
1272.93	12.3202	5099.96	150.949	2.7021e+57	5.51906e+55	2.00574	11.364	2.915	11.364
2131.1	209.657	8730.97	1099.2	2.30449e+57	6.33443e+56	1.82514	11.026	4.683	11.026
271.275	587.635	999.536	2550.14	5.40017e+56	1.07693e+58	1.43103	7.704	11.567	11.567
1447.96	12.3202	5834.96	150.949	2.64235e+57	4.54472e+55	1.97043	11.27	2.732	11.27
2424.12	209.657	9983.45	1099.2	2.29486e+57	5.29874e+56	1.81023	10.998	4.416	10.998
1647.04	12.3202	6674.88	150.949	2.5856e+57	3.74141e+55	1.93681	11.186	2.561	11.186
2757.42	209.657	11414.1	1099.2	2.28327e+57	4.42483e+56	1.79548	10.974	4.162	10.974
308.574	587.635	1146.23	2550.14	6.11249e+56	9.9139e+57	1.42479	7.967	11.079	11.079
1873.5	12.3202	7634.57	150.949	2.53227e+57	3.07941e+55	1.90513	11.112	2.4	11.112
3136.56	209.657	13048	1099.2	2.2707e+57	3.68943e+56	1.78129	10.955	3.92	10.955
34.5315	30.3574	306.22	270.003	6.54148e+56	9.49273e+57	1.23632	9.909	16.593	16.593
2131.1	12.3202	8730.97	150.949	2.48268e+57	2.53408e+55	1.87557	11.05	2.249	11.05
3567.82	209.657	14913.9	1099.2	2.25799e+57	3.07208e+56	1.76801	10.942	3.69	10.942
5	3567.82	183.959	12643.2	2.38526e+53	1.55387e+58	1.38873	0.951	13.011	13.011
57.8114	1447.96	354.233	5579.61	2.38023e+55	1.82265e+58	1.57323	3.075	13.608	13.608
2424.12	12.3202	9983.45	150.949	2.43708e+57	2.08499e+55	1.8483	10.997	2.108	10.997
351.001	587.635	1314.16	2550.14	6.87466e+56	9.11541e+57	1.42496	8.224	10.613	10.613
4058.38	209.657	17044.5	1099.2	2.24585e+57	2.55494e+56	1.75594	10.935	3.473	10.935
2757.42	12.3202	11414.1	150.949	2.39564e+57	1.71529e+55	1.82343	10.956	1.975	10.956
26.688	7728.6	285.327	26040.8	7.68857e+53	1.42329e+58	1.2919	1.063	13.378	13.378
6.46948	85.0869	196.51	554.82	3.91042e+55	2.96141e+58	2.15234	5.065	19.628	19.628
4616.39	209.657	19477.2	1099.2	2.23488e+57	2.12257e+56	1.7453	10.934	3.267	10.934
3136.56	12.3202	13048	150.949	2.3585e+57	1.41099e+55	1.80106	10.925	1.85	10.925
399.262	587.635	1506.35	2550.14	7.68358e+56	8.36915e+57	1.43088	8.473	10.177	10.177
5251.12	209.657	22254.5	1099.2	2.22554e+57	1.7617e+56	1.73629	10.94	3.072	10.94
3567.82	12.3202	14913.9	150.949	2.32573e+57	1.16059e+55	1.78124	10.904	1.734	10.904
454.159	587.635	1726.27	2550.14	8.5348e+56	7.66855e+57	1.44174	8.716	9.777	9.777
39.2794	30.3574	317.39	270.003	7.49044e+56	8.20854e+57	1.22184	10.184	15.424	15.424
4058.38	12.3202	17044.5	150.949	2.29734e+57	9.54567e+54	1.76402	10.892	1.624	10.892
5973.12	209.657	25425	1099.2	2.2182e+57	1.46095e+56	1.72902	10.952	2.888	10.952
516.604	587.635	1977.88	2550.14	9.42253e+56	7.00665e+57	1.4566	8.951	9.415	9.415
4616.39	12.3202	19477.2	150.949	2.27331e+57	7.85083e+54	1.74939	10.889	1.522	10.889
6794.4	209.657	29044	1099.2	2.21311e+57	1.21064e+56	1.72358	10.969	2.715	10.969
587.635	587.635	2265.72	2550.14	1.03397e+57	6.37717e+57	1.47454	9.177	9.089	9.177
65.7602	1447.96	367.774	5579.61	2.84594e+55	1.81212e+58	1.56919	3.222	13.622	13.622
5251.12	12.3202	22254.5	150.949	2.2536e+57	6.4567e+54	1.73734	10.895	1.426	10.895
5.68748	3567.82	190.122	12643.2	2.83404e+53	1.55397e+58	1.38881	0.981	13.012	13.012
668.432	587.635	2594.94	2550.14	1.12779e+57	5.77515e+57	1.49463	9.393	8.797	9.393
7728.6	209.657	33174.7	1099.2	2.21045e+57	1.00256e+56	1.72001	10.992	2.551	10.992
5973.12	12.3202	25425	150.949	2.23809e+57	5.31004e+54	1.72783	10.908	1.336	10.908
44.6801	30.3574	329.088	270.003	8.55428e+56	7.15259e+57	1.23044	10.461	14.314	14.314
30.3574	7728.6	295.544	26040.8	9.18526e+53	1.42351e+58	1.29211	1.11	13.38	13.38
760.338	587.635	2971.44	2550.14	1.22265e+57	5.19881e+57	1.51607	9.595	8.518	9.595
8791.24	209.657	37888.9	1099.2	2.21029e+57	8.29757e+55	1.71829	11.02	2.397	11.02
6794.4	12.3202	29044	150.949	2.22667e+57	4.36698e+54	1.7208	10.928	1.252	10.928
864.881	587.635	3401.96	2550.14	1.31711e+57	4.65035e+57	1.53805	9.782	8.24	9.782
10000	209.657	43268.7	1099.2	2.21265e+57	6.8639e+55	1.71839	11.052	2.251	11.052
7728.6	12.3202	33174.7	150.949	2.21916e+57	3.59141e+54	1.71616	10.954	1.173	10.954
983.798	587.635	3894.16	2550.14	1.4096e+57	4.13308e+57	1.55983	9.951	7.958	9.951
7.359	85.0869	203.133	554.82	4.59906e+55	2.937e+58	2.1416	5.212	19.643	19.643
50.8234	30.3574	341.354	270.003	9.7408e+56	6.30584e+57	1.26128	10.737	13.322	13.322
8791.24	12.3202	37888.9	150.949	2.21535e+57	2.95361e+54	1.71378	10.985	1.099	10.985
1119.07	587.635	4456.83	2550.14	1.49862e+57	3.65008e+57	1.58074	10.101	7.672	10.101
74.8019	1447.96	382.032	5579.61	3.40512e+55	1.79867e+58	1.56391	3.38	13.634	13.634
10000	12.3202	43268.7	150.949	2.21503e+57	2.42911e+54	1.71355	11.02	1.029	11.02
57.8114	30.3574	354.233	270.003	1.10567e+57	5.63049e+57	1.31208	11.013	12.479	12.479
1272.93	587.635	5099.96	2550.14	1.58283e+57	3.20374e+57	1.60022	10.233	7.38	10.233
6.46948	3567.82	196.51	12643.2	3.37029e+53	1.55408e+58	1.3889	1.013	13.012	13.012
34.5315	7728.6	306.22	26040.8	1.09771e+54	1.42375e+58	1.29235	1.16	13.383	13.383
1447.96	587.635	5834.96	2550.14	1.66116e+57	2.79551e+57	1.61787	10.347	7.084	10.347
65.7602	30.3574	367.774	270.003	1.2507e+57	5.08353e+57	1.37999	11.284	11.788	11.788
1647.04	587.635	6674.88	2550.14	1.73283e+57	2.42587e+57	1.63341	10.446	6.785	10.446
74.8019	30.3574	382.032	270.003	1.40944e+57	4.6251e+57	1.46211	11.55	11.236	11.55
1873.5	587.635	7634.57	2550.14	1.7974e+57	2.09438e+57	1.64672	10.529	6.484	10.529
5	238.484	183.959	1216.97	8.96187e+54	2.69633e+58	2.04324	3.231	16.711	16.711
85.0869	30.3574	397.069	270.003	1.5818e+57	4.22208e+57	1.55572	11.803	10.799	11.803
2131.1	587.635	8730.97	2550.14	1.85474e+57	1.79976e+57	1.65783	10.601	6.184	10.601
85.0869	1447.96	397.069	5579.61	4.07754e+55	1.78159e+58	1.55706	3.548	13.641	13.641
2424.12	587.635	9983.45	2550.14	1.90498e+57	1.54008e+57	1.66684	10.661	5.887	10.661
96.7859	30.3574	412.952	270.003	1.76679e+57	3.85336e+57	1.65825	12.036	10.42	12.036
8.37083	85.0869	210.002	554.82	5.41009e+55	2.90802e+58	2.12888	5.368	19.655	19.655
2757.42	587.635	11414.1	2550.14	1.94854e+57	1.3129e+57	1.674	10.713	5.594	10.713
7.359	3567.82	203.133	12643.2	4.01088e+53	1.5542e+58	1.38901	1.048	13.013	13.013
110.094	30.3574	429.759	270.003	1.96198e+57	3.51064e+57	1.76702	12.244	10.063	12.244
39.2794	7728.6	317.39	26040.8	1.31238e+54	1.424e+58	1.29261	1.214	13.387	13.387
3136.56	587.635	13048	2550.14	1.986e+57	1.11549e+57	1.67957	10.758	5.307	10.758
125.231	30.3574	447.575	270.003	2.16422e+57	3.19051e+57	1.87927	12.425	9.72	12.425
3567.82	587.635	14913.9	2550.14	2.01805e+57	9.4494e+56	1.68387	10.798	5.029	10.798
4058.38	587.635	17044.5	2550.14	2.04548e+57	7.9833e+56	1.68724	10.834	4.761	10.834
142.45	30.3574	502.076	270.003	2.3642e+57	2.8816e+57	1.98771	12.574	9.386	12.574
96.7859	1447.96	412.952	5579.61	4.88762e+55	1.75999e+58	1.54828	3.728	13.639	13.639
4616.39	587.635	19477.2	2550.14	2.06909e+57	6.72837e+56	1.69002	10.869	4.504	10.869
162.036	30.3574	576.514	270.003	2.54236e+57	2.56318e+57	2.07839	12.68	9.047	12.68
5251.12	587.635	22254.5	2550.14	2.08967e+57	5.65829e+56	1.69252	10.902	4.257	10.902
5.68748	238.484	190.122	1216.97	1.05963e+55	2.69283e+58	2.04191	3.327	16.723	16.723
184.315	30.3574	661.803	270.003	2.69415e+57	2.24607e+57	2.15036	12.742	8.693	12.742
5973.12	587.635	25425	2550.14	2.10796e+57	4.74897e+56	1.69502	10.936	4.021	10.936
8.37083	3567.82	210.002	12643.2	4.77596e+53	1.55433e+58	1.38913	1.085	13.015	13.015
209.657	30.3574	759.504	270.003	2.81815e+57	1.94274e+57	2.2046	12.763	8.322	12.763
44.6801	7728.6	329.088	26040.8	1.56977e+54	1.42425e+58	1.29289	1.27	13.391	13.391
6794.4	587.635	29044	2550.14	2.12462e+57	3.97868e+56	1.69777	10.97	3.796	10.97
9.52178	85.0869	217.13	554.82	6.36421e+55	2.8737e+58	2.11384	5.533	19.663	19.663
238.484	30.3574	871.402	270.003	2.91442e+57	1.66246e+57	2.24261	12.749	7.935	12.749
7728.6	587.635	33174.7	2550.14	2.14023e+57	3.32799e+56	1.70099	11.005	3.581	11.005
110.094	1447.96	429.759	5579.61	5.8656e+55	1.73283e+58	1.53713	3.92	13.626	13.626
8791.24	587.635	37888.9	2550.14	2.15529e+57	2.77971e+56	1.70482	11.041	3.377	11.041
271.275	30.3574	999.536	270.003	2.98415e+57	1.41072e+57	2.26612	12.703	7.539	12.703
308.574	30.3574	1146.23	270.003	3.02939e+57	1.18965e+57	2.27695	12.633	7.14	12.633
10000	587.635	43268.7	2550.14	2.17019e+57	2.31877e+56	1.70939	11.078	3.183	11.078
351.001	30.3574	1314.16	270.003	3.05277e+57	9.98784e+56	2.27695	12.543	6.744	12.543
399.262	30.3574	1506.35	270.003	3.05723e+57	8.3598e+56	2.26787	12.438	6.358	12.438
9.52178	3567.82	217.13	12643.2	5.68962e+53	1.55447e+58	1.38926	1.124	13.016	13.016
6.46948	238.484	196.51	1216.97	1.25391e+55	2.68848e+58	2.04025	3.429	16.736	16.736
454.159	30.3574	1726.27	270.003	3.04579e+57	6.98152e+56	2.25137	12.322	5.988	12.322
50.8234	7728.6	341.354	26040.8	1.87869e+54	1.4245e+58	1.29319	1.331	13.396	13.396
125.231	1447.96	447.575	5579.61	7.04917e+55	1.6989e+58	1.52313	4.127	13.594	13.594
516.604	30.3574	1977.88	270.003	3.02137e+57	5.81955e+56	2.22896	12.199	5.636	12.199
587.635	30.3574	2265.72	270.003	2.98668e+57	4.84289e+56	2.20199	12.072	5.301	12.072
10.831	85.0869	224.53	554.82	7.48541e+55	2.83315e+58	2.09609	5.708	19.666	19.666
668.432	30.3574	2594.94	270.003	2.94415e+57	4.02418e+56	2.17165	11.945	4.984	11.945
5	668.432	183.959	2844.91	2.42163e+54	2.20515e+58	1.78582	2.075	14.498	14.498
760.338	30.3574	2971.44	270.003	2.89589e+57	3.33951e+56	2.13896	11.82	4.685	11.82
142.45	1447.96	502.076	5579.61	8.45453e+55	1.65799e+58	1.50629	4.345	13.538	13.538
864.881	30.3574	3401.96	270.003	2.84377e+57	2.76813e+56	2.10481	11.698	4.401	11.698
10.831	3567.82	224.53	12643.2	6.78068e+53	1.55462e+58	1.38941	1.166	13.018	13.018
57.8114	7728.6	354.233	26040.8	2.24988e+54	1.42472e+58	1.2935	1.395	13.401	13.401
983.798	30.3574	3894.16	270.003	2.78934e+57	2.29218e+56	2.06996	11.582	4.133	11.582
7.359	238.484	203.133	1216.97	1.48468e+55	2.6831e+58	2.03817	3.539	16.75	16.75
1119.07	30.3574	4456.83	270.003	2.73395e+57	1.89638e+56	2.03503	11.473	3.881	11.473
1272.93	30.3574	5099.96	270.003	2.67873e+57	1.5677e+56	2.00057	11.372	3.643	11.372
1447.96	30.3574	5834.96	270.003	2.62459e+57	1.29511e+56	1.96702	11.28	3.418	11.28
1647.04	30.3574	6674.88	270.003	2.5723e+57	1.06928e+56	1.93477	11.197	3.207	11.197
162.036	1447.96	576.514	5579.61	1.00472e+56	1.61208e+58	1.48765	4.563	13.458	13.458
65.7602	7728.6	367.774	26040.8	2.69653e+54	1.42489e+58	1.2938	1.464	13.408	13.408
5.68748	668.432	190.122	2844.91	2.87246e+54	2.20489e+58	1.78586	2.139	14.503	14.503
12.3202	85.0869	232.216	554.82	8.8014e+55	2.78536e+58	2.07521	5.892	19.661	19.661
1873.5	30.3574	7634.57	270.003	2.52249e+57	8.82375e+55	1.90413	11.124	3.009	11.124
12.3202	3567.82	232.216	12643.2	8.08359e+53	1.55478e+58	1.38957	1.211	13.02	13.02
2131.1	30.3574	8730.97	270.003	2.47565e+57	7.27817e+55	1.87535	11.061	2.822	11.061
2424.12	30.3574	9983.45	270.003	2.43218e+57	6.00101e+55	1.84864	11.009	2.647	11.009
8.37083	238.484	210.002	1216.97	1.75862e+55	2.67647e+58	2.03558	3.655	16.764	16.764
2757.42	30.3574	11414.1	270.003	2.39238e+57	4.94633e+55	1.82417	10.967	2.482	10.967
184.315	1447.96	661.803	5579.61	1.18484e+56	1.56119e+58	1.46735	4.781	13.351	13.351
3136.56	30.3574	13048	270.003	2.35647e+57	4.07586e+55	1.80205	10.935	2.327	10.935
3567.82	30.3574	14913.9	270.003	2.32461e+57	3.35777e+55	1.78239	10.913	2.182	10.913
74.8019	7728.6	382.032	26040.8	3.23487e+54	1.42498e+58	1.29409	1.537	13.416	13.416
4058.38	30.3574	17044.5	270.003	2.29688e+57	2.76562e+55	1.76524	10.9	2.045	10.9
6.46948	668.432	196.51	2844.91	3.41021e+54	2.20451e+58	1.78585	2.208	14.509	14.509
14.0142	3567.82	240.205	12643.2	9.63957e+53	1.55494e+58	1.38974	1.258	13.022	13.022
4616.39	30.3574	19477.2	270.003	2.27333e+57	2.27751e+55	1.75064	10.897	1.918	10.897
5251.12	30.3574	22254.5	270.003	2.25394e+57	1.87527e+55	1.73857	10.901	1.797	10.901
14.0142	85.0869	240.205	554.82	1.03441e+56	2.72924e+58	2.05073	6.087	19.644	19.644
209.657	1447.96	759.504	5579.61	1.38818e+56	1.50537e+58	1.44557	5	13.214	13.214
5973.12	30.3574	25425	270.003	2.23863e+57	1.54389e+55	1.729	10.914	1.685	10.914
6794.4	30.3574	29044	270.003	2.22733e+57	1.27094e+55	1.7219	10.933	1.579	10.933
9.52178	238.484	217.13	1216.97	2.08362e+55	2.66832e+58	2.03238	3.779	16.78	16.78
7728.6	30.3574	33174.7	270.003	2.21986e+57	1.04616e+55	1.71716	10.958	1.48	10.958
85.0869	7728.6	397.069	26040.8	3.88502e+54	1.42492e+58	1.29434	1.616	13.425	13.425
15.9411	3567.82	248.512	12643.2	1.1498e+54	1.55511e+58	1.38993	1.308	13.025	13.025
8791.24	30.3574	37888.9	270.003	2.21607e+57	8.61083e+54	1.71469	10.988	1.387	10.988
7.359	668.432	203.133	2844.91	4.05134e+54	2.20396e+58	1.78579	2.282	14.515	14.515
238.484	1447.96	871.402	5579.61	1.61713e+56	1.44486e+58	1.4226	5.221	13.044	13.044
10000	30.3574	43268.7	270.003	2.21572e+57	7.08712e+54	1.71436	11.023	1.3	11.023
15.9411	85.0869	248.512	554.82	1.21503e+56	2.66358e+58	2.02214	6.29	19.612	19.612
271.275	1447.96	999.536	5579.61	1.87414e+56	1.38007e+58	1.39884	5.443	12.838	12.838
10.831	238.484	224.53	1216.97	2.46901e+55	2.65833e+58	2.02843	3.91	16.796	16.796
96.7859	7728.6	412.952	26040.8	4.67204e+54	1.42465e+58	1.2945	1.7	13.436	13.436
18.1329	3567.82	257.157	12643.2	1.37179e+54	1.55528e+58	1.39014	1.362	13.028	13.028
8.37083	668.432	210.002	2844.91	4.81548e+54	2.20319e+58	1.78566	2.36	14.523	14.523
308.574	1447.96	1146.23	5579.61	2.16168e+56	1.31165e+58	1.37481	5.668	12.595	12.595
12.3202	238.484	232.216	1216.97	2.92576e+55	2.64613e+58	2.02357	4.049	16.813	16.813
5	34.5315	183.959	294.43	6.47069e+55	2.8809e+58	2.05483	6.427	22.306	22.306
110.094	7728.6	429.759	26040.8	5.62738e+54	1.42405e+58	1.29453	1.79	13.449	13.449
18.1329	85.0869	257.157	554.82	1.42619e+56	2.5871e+58	1.98891	6.505	19.558	19.558
351.001	1447.96	1314.16	5579.61	2.48217e+56	1.24041e+58	1.35117	5.895	12.315	12.315
20.6261	3567.82	266.159	12643.2	1.63703e+54	1.55543e+58	1.39036	1.419	13.032	13.032
9.52178	668.432	217.13	2844.91	5.72598e+54	2.20215e+58	1.78544	2.443	14.531	14.531
399.262	1447.96	1506.35	5579.61	2.838e+56	1.16735e+58	1.32865	6.124	11.998	11.998
14.0142	238.484	240.205	1216.97	3.46679e+55	2.63127e+58	2.01762	4.196	16.829	16.829
125.231	7728.6	447.575	26040.8	6.79084e+54	1.42298e+58	1.29435	1.888	13.462	13.462
23.462	3567.82	275.541	12643.2	1.95402e+54	1.55556e+58	1.39058	1.479	13.036	13.036
454.159	1447.96	1726.27	5579.61	3.2314e+56	1.09355e+58	1.30802	6.355	11.65	11.65
20.6261	85.0869	266.159	554.82	1.67268e+56	2.49853e+58	1.95057	6.729	19.474	19.474
5.68748	34.5315	190.122	294.43	7.5332e+55	2.83373e+58	2.03256	6.577	22.302	22.302
10.831	668.432	224.53	2844.91	6.81066e+54	2.20076e+58	1.78509	2.532	14.54	14.54
516.604	1447.96	1977.88	5579.61	3.6644e+56	1.0201e+58	1.29006	6.59	11.275	11.275
26.688	3567.82	285.327	12643.2	2.33299e+54	1.55565e+58	1.39081	1.543	13.041	13.041
142.45	7728.6	502.076	26040.8	8.18291e+54	1.4213e+58	1.29389	1.991	13.477	13.477
15.9411	238.484	248.512	1216.97	4.10731e+55	2.61322e+58	2.01036	4.352	16.845	16.845
587.635	1447.96	2265.72	5579.61	4.13878e+56	9.48009e+57	1.27544	6.827	10.882	10.882
12.3202	668.432	232.216	2844.91	8.1026e+54	2.19894e+58	1.78459	2.626	14.55	14.55
23.462	85.0869	275.541	554.82	1.95993e+56	2.39668e+58	1.9067	6.963	19.352	19.352
668.432	1447.96	2594.94	5579.61	4.65598e+56	8.78094e+57	1.26473	7.067	10.481	10.481
6.46948	34.5315	196.51	294.43	8.77612e+55	2.77885e+58	2.00674	6.737	22.288	22.288
30.3574	3567.82	295.544	12643.2	2.78625e+54	1.55568e+58	1.39103	1.612	13.047	13.047
760.338	1447.96	2971.44	5579.61	5.21698e+56	8.10949e+57	1.25829	7.309	10.08	10.08
18.1329	238.484	257.157	1216.97	4.86518e+55	2.59135e+58	2.00152	4.517	16.859	16.859
162.036	7728.6	576.514	26040.8	9.77747e+54	1.419e+58	1.29315	2.096	13.492	13.492
14.0142	668.432	240.205	2844.91	9.64119e+54	2.19657e+58	1.78388	2.726	14.562	14.562
864.881	1447.96	3401.96	5579.61	5.82229e+56	7.46916e+57	1.25631	7.554	9.69	9.69
26.688	85.0869	285.327	554.82	2.29408e+56	2.28065e+58	1.85711	7.207	19.177	19.177
983.798	1447.96	3894.16	5579.61	6.47184e+56	6.86106e+57	1.25878	7.801	9.318	9.318
1119.07	1447.96	4456.83	5579.61	7.16491e+56	6.28447e+57	1.26555	8.049	8.97	8.97
34.5315	3567.82	306.22	12643.2	3.32864e+54	1.55561e+58	1.39123	1.684	13.054	13.054
1272.93	1447.96	5099.96	5579.61	7.90006e+56	5.73746e+57	1.27635	8.299	8.651	8.651
15.9411	668.432	248.512	2844.91	1.14733e+55	2.19351e+58	1.78292	2.833	14.574	14.574
20.6261	238.484	266.159	1216.97	5.76136e+55	2.56493e+58	1.9908	4.69	16.869	16.869
184.315	7728.6	661.803	26040.8	1.16043e+55	1.416e+58	1.29209	2.201	13.508	13.508
1447.96	1447.96	5834.96	5579.61	8.67512e+56	5.21744e+57	1.29084	8.549	8.362	8.549
1647.04	1447.96	6674.88	5579.61	9.48698e+56	4.72178e+57	1.30864	8.797	8.101	8.797
1873.5	1447.96	7634.57	5579.61	1.03301e+57	4.2497e+57	1.32934	9.039	7.85	9.039
7.359	34.5315	203.133	294.43	1.02275e+56	2.71522e+58	1.9769	6.906	22.26	22.26
30.3574	85.0869	295.544	554.82	2.682e+56	2.15002e+58	1.80198	7.461	18.935	18.935
2131.1	1447.96	8730.97	5579.61	1.11954e+57	3.80278e+57	1.35244	9.272	7.6	9.272
2424.12	1447.96	9983.45	5579.61	1.20722e+57	3.38306e+57	1.37741	9.493	7.347	9.493
39.2794	3567.82	317.39	12643.2	3.97811e+54	1.55542e+58	1.39139	1.761	13.062	13.062
209.657	7728.6	759.504	26040.8	1.36978e+55	1.41219e+58	1.29067	2.308	13.523	13.523
2757.42	1447.96	11414.1	5579.61	1.29488e+57	2.99231e+57	1.40364	9.701	7.091	9.701
3136.56	1447.96	13048	5579.61	1.38136e+57	2.6318e+57	1.43057	9.893	6.831	9.893
23.462	238.484	275.541	1216.97	6.82042e+55	2.53312e+58	1.97784	4.874	16.875	16.875
18.1329	668.432	257.157	2844.91	1.36547e+55	2.18961e+58	1.78162	2.945	14.588	14.588
3567.82	1447.96	14913.9	5579.61	1.46559e+57	2.30221e+57	1.45765	10.069	6.568	10.069
4058.38	1447.96	17044.5	5579.61	1.54665e+57	2.00353e+57	1.48443	10.23	6.302	10.23
4616.39	1447.96	19477.2	5579.61	1.62383e+57	1.73521e+57	1.51052	10.375	6.035	10.375
34.5315	85.0869	306.22	554.82	3.13136e+56	2.00527e+58	1.74207	7.725	18.608	18.608
5251.12	1447.96	22254.5	5579.61	1.6966e+57	1.49612e+57	1.53566	10.506	5.768	10.506
238.484	7728.6	871.402	26040.8	1.60962e+55	1.40745e+58	1.28883	2.417	13.537	13.537
44.6801	3567.82	329.088	12643.2	4.7564e+54	1.55503e+58	1.3915	1.843	13.071	13.071
5973.12	1447.96	25425	5579.61	1.76466e+57	1.28472e+57	1.55967	10.624	5.502	10.624
8.37083	34.5315	210.002	294.43	1.19194e+56	2.64168e+58	1.94254	7.085	22.215	22.215
26.688	238.484	285.327	1216.97	8.07114e+55	2.49494e+58	1.96224	5.067	16.873	16.873
6794.4	1447.96	29044	5579.61	1.8279e+57	1.09912e+57	1.58246	10.73	5.239	10.73
20.6261	668.432	266.159	2844.91	1.62518e+55	2.18463e+58	1.77991	3.065	14.602	14.602
7728.6	1447.96	33174.7	5579.61	1.88639e+57	9.37222e+56	1.60402	10.825	4.981	10.825
8791.24	1447.96	37888.9	5579.61	1.94032e+57	7.96809e+56	1.62438	10.911	4.73	10.911
39.2794	85.0869	317.39	554.82	3.65063e+56	1.84814e+58	1.67901	7.998	18.175	18.175
50.8234	3567.82	341.354	12643.2	5.68992e+54	1.55439e+58	1.39152	1.93	13.082	13.082
10000	1447.96	43268.7	5579.61	1.98998e+57	6.75635e+56	1.64362	10.989	4.487	10.989
271.275	7728.6	999.536	26040.8	1.88422e+55	1.40162e+58	1.28651	2.528	13.551	13.551
23.462	668.432	275.541	2844.91	1.93437e+55	2.17834e+58	1.77768	3.191	14.617	14.617
30.3574	238.484	295.544	1216.97	9.54714e+55	2.44931e+58	1.94356	5.27	16.86	16.86
9.52178	34.5315	217.13	294.43	1.38881e+56	2.55705e+58	1.90314	7.273	22.145	22.145
44.6801	85.0869	329.088	554.82	4.24908e+56	1.68209e+58	1.61564	8.281	17.619	17.619
308.574	7728.6	1146.23	26040.8	2.19838e+55	1.39454e+58	1.28364	2.642	13.563	13.563
57.8114	3567.82	354.233	12643.2	6.81089e+54	1.5534e+58	1.3914	2.023	13.093	13.093
5	1647.04	183.959	6259.09	7.09627e+53	1.80407e+58	1.55083	1.372	13.329	13.329
26.688	668.432	285.327	2844.91	2.30247e+55	2.17043e+58	1.77479	3.325	14.633	14.633
34.5315	238.484	306.22	1216.97	1.12877e+56	2.39501e+58	1.92132	5.484	16.832	16.832
50.8234	85.0869	341.354	554.82	4.93671e+56	1.5125e+58	1.55606	8.571	16.931	16.931
65.7602	3567.82	367.774	12643.2	8.15877e+54	1.55192e+58	1.39109	2.121	13.106	13.106
351.001	7728.6	1314.16	26040.8	2.55749e+55	1.38602e+58	1.28013	2.76	13.574	13.574
5.68748	1647.04	190.122	6259.09	8.42764e+53	1.80419e+58	1.55097	1.416	13.331	13.331
10.831	34.5315	224.53	294.43	1.61749e+56	2.46014e+58	1.85821	7.471	22.043	22.043
39.2794	238.484	317.39	1216.97	1.33385e+56	2.33076e+58	1.89502	5.709	16.781	16.781
30.3574	668.432	295.544	2844.91	2.74072e+55	2.1605e+58	1.77109	3.468	14.649	14.649
57.8114	85.0869	354.233	554.82	5.72419e+56	1.34628e+58	1.5055	8.868	16.118	16.118
399.262	7728.6	1506.35	26040.8	2.96761e+55	1.37587e+58	1.27591	2.88	13.581	13.581
74.8019	3567.82	382.032	12643.2	9.78207e+54	1.54979e+58	1.39051	2.227	13.12	13.12
6.46948	1647.04	196.51	6259.09	1.00178e+54	1.80431e+58	1.55111	1.462	13.333	13.333
65.7602	85.0869	367.774	554.82	6.62259e+56	1.19078e+58	1.46954	9.173	15.21	15.21
44.6801	238.484	329.088	1216.97	1.57527e+56	2.25528e+58	1.86422	5.944	16.701	16.701
34.5315	668.432	306.22	2844.91	3.26252e+55	2.14811e+58	1.76638	3.618	14.664	14.664
12.3202	34.5315	232.216	294.43	1.88262e+56	2.34986e+58	1.80737	7.679	21.898	21.898
85.0869	3567.82	397.069	12643.2	1.17408e+55	1.5468e+58	1.38955	2.34	13.135	13.135
74.8019	85.0869	382.032	554.82	7.64313e+56	1.052e+58	1.45288	9.482	14.261	14.261
454.159	7728.6	1726.27	26040.8	3.43556e+55	1.36385e+58	1.27087	3.005	13.586	13.586
7.359	1647.04	203.133	6259.09	1.19163e+54	1.80443e+58	1.55126	1.511	13.336	13.336
85.0869	85.0869	397.069	554.82	8.79674e+56	9.33152e+57	1.45833	9.795	13.333	13.333
50.8234	238.484	341.354	1216.97	1.85921e+56	2.1674e+58	1.8286	6.192	16.58	16.58
39.2794	668.432	317.39	2844.91	3.88389e+55	2.13269e+58	1.76042	3.777	14.678	14.678
96.7859	3567.82	412.952	12643.2	1.41096e+55	1.54267e+58	1.38808	2.461	13.151	13.151
516.604	7728.6	1977.88	26040.8	3.96899e+55	1.34972e+58	1.26491	3.134	13.585	13.585
96.7859	85.0869	412.952	554.82	1.00934e+57	8.34152e+57	1.48634	10.109	12.483	12.483
110.094	85.0869	429.759	554.82	1.15413e+57	7.52399e+57	1.53545	10.422	11.745	11.745
14.0142	34.5315	240.205	294.43	2.18939e+56	2.2254e+58	1.7504	7.896	21.697	21.697
125.231	85.0869	447.575	554.82	1.31459e+57	6.83989e+57	1.60303	10.731	11.135	11.135
57.8114	238.484	354.233	1216.97	2.1928e+56	2.06626e+58	1.7881	6.451	16.406	16.406
8.37083	1647.04	210.002	6259.09	1.41826e+54	1.80452e+58	1.55142	1.564	13.339	13.339
587.635	7728.6	2265.72	26040.8	4.57651e+55	1.33323e+58	1.25793	3.268	13.578	13.578
142.45	85.0869	502.076	554.82	1.4867e+57	6.24662e+57	1.68263	11.027	10.657	11.027
110.094	3567.82	429.759	12643.2	1.69819e+55	1.537e+58	1.38592	2.591	13.166	13.166
44.6801	668.432	329.088	2844.91	4.62398e+55	2.11359e+58	1.75294	3.946	14.688	14.688
162.036	85.0869	576.514	554.82	1.65836e+57	5.69057e+57	1.76146	11.287	10.285	11.287
184.315	85.0869	661.803	554.82	1.82515e+57	5.14555e+57	1.8351	11.504	9.945	11.504
209.657	85.0869	759.504	554.82	1.983e+57	4.61067e+57	1.90116	11.678	9.611	11.678
65.7602	238.484	367.774	1216.97	2.58426e+56	1.95162e+58	1.74311	6.722	16.163	16.163
238.484	85.0869	871.402	554.82	2.12832e+57	4.0923e+57	1.9582	11.809	9.271	11.809
9.52178	1647.04	217.13	6259.09	1.68874e+54	1.80459e+58	1.55158	1.621	13.342	13.342
668.432	7728.6	2594.94	26040.8	5.26776e+55	1.3141e+58	1.24982	3.407	13.563	13.563
125.231	3567.82	447.575	12643.2	2.04757e+55	1.52933e+58	1.38285	2.732	13.181	13.181
15.9411	34.5315	248.512	294.43	2.54358e+56	2.08643e+58	1.68744	8.123	21.422	21.422
271.275	85.0869	999.536	554.82	2.25823e+57	3.59849e+57	2.00539	11.899	8.922	11.899
50.8234	668.432	341.354	2844.91	5.50572e+55	2.09e+58	1.7436	4.125	14.694	14.694
308.574	85.0869	1146.23	554.82	2.3707e+57	3.13667e+57	2.04248	11.954	8.563	11.954
351.001	85.0869	1314.16	554.82	2.46459e+57	2.71243e+57	2.06961	11.977	8.193	11.977
74.8019	238.484	382.032	1216.97	3.04303e+56	1.82427e+58	1.69476	7.006	15.832	15.832
399.262	85.0869	1506.35	554.82	2.53959e+57	2.32917e+57	2.08728	11.972	7.817	11.972
760.338	7728.6	2971.44	26040.8	6.05355e+55	1.29205e+58	1.24046	3.551	13.538	13.538
10.831	1647.04	224.53	6259.09	2.01153e+54	1.80463e+58	1.55173	1.68	13.346	13.346
454.159	85.0869	1726.27	554.82	2.59618e+57	1.98806e+57	2.09621	11.944	7.438	11.944
142.45	3567.82	502.076	12643.2	2.46496e+55	1.51934e+58	1.37872	2.88	13.192	13.192
516.604	85.0869	1977.88	554.82	2.63542e+57	1.68839e+57	2.09732	11.897	7.059	11.897
57.8114	668.432	354.233	2844.91	6.55663e+55	2.06101e+58	1.73203	4.314	14.691	14.691
587.635	85.0869	2265.72	554.82	2.65887e+57	1.42799e+57	2.09161	11.835	6.685	11.835
85.0869	238.484	397.069	1216.97	3.57985e+56	1.68644e+58	1.64521	7.302	15.399	15.399
18.1329	34.5315	257.157	294.43	2.95155e+56	1.93343e+58	1.61918	8.359	21.054	21.054
668.432	85.0869	2594.94	554.82	2.66837e+57	1.20369e+57	2.08013	11.763	6.32	11.763
864.881	7728.6	3401.96	26040.8	6.94603e+55	1.2668e+58	1.22976	3.702	13.501	13.501
760.338	85.0869	2971.44	554.82	2.66593e+57	1.01181e+57	2.0639	11.683	5.967	11.683
12.3202	1647.04	232.216	6259.09	2.39674e+54	1.8046e+58	1.55189	1.744	13.351	13.351
162.036	3567.82	576.514	12643.2	2.94191e+55	1.50732e+58	1.37369	3.029	13.198	13.198
864.881	85.0869	3401.96	554.82	2.6536e+57	8.4849e+56	2.04392	11.598	5.628	11.598
983.798	85.0869	3894.16	554.82	2.63335e+57	7.10008e+56	2.02112	11.512	5.306	11.512
65.7602	668.432	367.774	2844.91	7.80977e+55	2.02554e+58	1.71778	4.514	14.676	14.676
96.7859	238.484	412.952	1216.97	4.20684e+56	1.54215e+58	1.59787	7.611	14.853	14.853
1119.07	85.0869	4456.83	554.82	2.60701e+57	5.9299e+56	1.99635	11.427	4.998	11.427
1272.93	85.0869	5099.96	554.82	2.57625e+57	4.94409e+56	1.97037	11.345	4.706	11.345
20.6261	34.5315	266.159	294.43	3.4203e+56	1.76812e+58	1.54716	8.604	20.568	20.568
983.798	7728.6	3894.16	26040.8	7.9588e+55	1.23808e+58	1.21764	3.86	13.448	13.448
1447.96	85.0869	5834.96	554.82	2.54255e+57	4.11589e+56	1.94383	11.267	4.428	11.267
14.0142	1647.04	240.205	6259.09	2.85642e+54	1.8045e+58	1.55203	1.812	13.357	13.357
1647.04	85.0869	6674.88	554.82	2.50721e+57	3.42178e+56	1.91732	11.195	4.166	11.195
184.315	3567.82	661.803	12643.2	3.48666e+55	1.49307e+58	1.36769	3.18	13.2	13.2
74.8019	668.432	382.032	2844.91	9.30493e+55	1.9824e+58	1.7004	4.727	14.644	14.644
110.094	238.484	429.759	1216.97	4.9375e+56	1.39711e+58	1.55734	7.932	14.196	14.196
1873.5	85.0869	7634.57	554.82	2.47134e+57	2.84131e+56	1.89133	11.13	3.917	11.13
2131.1	85.0869	8730.97	554.82	2.43589e+57	2.35681e+56	1.86629	11.073	3.681	11.073
2424.12	85.0869	9983.45	554.82	2.40165e+57	1.9531e+56	1.84255	11.025	3.459	11.025
1119.07	7728.6	4456.83	26040.8	9.10715e+55	1.20567e+58	1.20403	4.025	13.377	13.377
125.231	238.484	447.575	1216.97	5.78661e+56	1.25793e+58	1.52891	8.264	13.452	13.452
2757.42	85.0869	11414.1	554.82	2.36928e+57	1.6172e+56	1.82041	10.985	3.25	10.985
15.9411	1647.04	248.512	6259.09	3.40502e+54	1.80429e+58	1.55214	1.884	13.363	13.363
23.462	34.5315	275.541	294.43	3.9574e+56	1.59389e+58	1.47404	8.857	19.943	19.943
209.657	3567.82	759.504	12643.2	4.10868e+55	1.47632e+58	1.36064	3.333	13.194	13.194
3136.56	85.0869	13048	554.82	2.3393e+57	1.3381e+56	1.80009	10.954	3.052	10.954
85.0869	668.432	397.069	2844.91	1.10901e+56	1.93029e+58	1.67942	4.953	14.586	14.586
3567.82	85.0869	14913.9	554.82	2.31212e+57	1.10647e+56	1.7818	10.932	2.865	10.932
142.45	238.484	502.076	1216.97	6.74802e+56	1.13284e+58	1.51722	8.6	12.686	12.686
4058.38	85.0869	17044.5	554.82	2.28807e+57	9.14423e+55	1.76565	10.919	2.69	10.919
1272.93	7728.6	5099.96	26040.8	1.04082e+56	1.16938e+58	1.18892	4.198	13.283	13.283
4616.39	85.0869	19477.2	554.82	2.26735e+57	7.55343e+55	1.75176	10.914	2.525	10.914
162.036	238.484	576.514	1216.97	7.77483e+56	1.02683e+58	1.52144	8.921	11.987	11.987
5251.12	85.0869	22254.5	554.82	2.25012e+57	6.23672e+55	1.74018	10.918	2.369	10.918
96.7859	668.432	412.952	2844.91	1.32234e+56	1.86791e+58	1.65445	5.193	14.494	14.494
18.1329	1647.04	257.157	6259.09	4.05977e+54	1.80394e+58	1.55221	1.96	13.37	13.37
238.484	3567.82	871.402	12643.2	4.81825e+55	1.45682e+58	1.35244	3.488	13.181	13.181
5973.12	85.0869	25425	554.82	2.23645e+57	5.14765e+55	1.73092	10.929	2.223	10.929
184.315	238.484	661.803	1216.97	8.85919e+56	9.35411e+57	1.53793	9.224	11.371	11.371
26.688	34.5315	285.327	294.43	4.57096e+56	1.41613e+58	1.40385	9.117	19.162	19.162
6794.4	85.0869	29044	554.82	2.22633e+57	4.24738e+55	1.72397	10.947	2.086	10.947
209.657	238.484	759.504	1216.97	9.99294e+56	8.54461e+57	1.56329	9.508	10.839	10.839
1447.96	7728.6	5834.96	26040.8	1.18814e+56	1.1291e+58	1.17236	4.38	13.162	13.162
7728.6	85.0869	33174.7	554.82	2.21972e+57	3.50359e+55	1.71929	10.97	1.957	10.97
238.484	238.484	871.402	1216.97	1.11654e+57	7.80678e+57	1.59454	9.773	10.384	10.384
110.094	668.432	429.759	2844.91	1.57751e+56	1.79413e+58	1.6253	5.447	14.353	14.353
8791.24	85.0869	37888.9	554.82	2.2165e+57	2.88935e+55	1.71679	10.999	1.836	10.999
271.275	238.484	999.536	1216.97	1.23637e+57	7.11639e+57	1.62915	10.017	9.995	10.017
10000	85.0869	43268.7	554.82	2.21653e+57	2.38231e+55	1.71637	11.033	1.722	11.033
308.574	238.484	1146.23	1216.97	1.35729e+57	6.45723e+57	1.66507	10.24	9.66	10.24
271.275	3567.82	999.536	12643.2	5.62664e+55	1.4343e+58	1.34299	3.646	13.158	13.158
30.3574	34.5315	295.544	294.43	5.26956e+56	1.24194e+58	1.34183	9.384	18.225	18.225
351.001	238.484	1314.16	1216.97	1.47748e+57	5.82188e+57	1.70061	10.438	9.349	10.438
20.6261	1647.04	266.159	6259.09	4.84134e+54	1.80339e+58	1.55223	2.041	13.378	13.378
1647.04	7728.6	6674.88	26040.8	1.35482e+56	1.08485e+58	1.15447	4.571	13.01	13.01
399.262	238.484	1506.35	1216.97	1.59461e+57	5.21181e+57	1.73438	10.61	9.041	10.61
454.159	238.484	1726.27	1216.97	1.70626e+57	4.63172e+57	1.76524	10.753	8.729	10.753
125.231	668.432	447.575	2844.91	1.88302e+56	1.70825e+58	1.59215	5.719	14.149	14.149
516.604	238.484	1977.88	1216.97	1.81024e+57	4.08655e+57	1.79229	10.868	8.409	10.868
308.574	3567.82	1146.23	12643.2	6.54623e+55	1.40847e+58	1.33221	3.808	13.124	13.124
587.635	238.484	2265.72	1216.97	1.90477e+57	3.58051e+57	1.8149	10.958	8.083	10.958
34.5315	34.5315	306.22	294.43	6.06211e+56	1.07918e+58	1.2938	9.657	17.161	17.161
668.432	238.484	2594.94	1216.97	1.98854e+57	3.11658e+57	1.8327	11.024	7.751	11.024
1873.5	7728.6	7634.57	26040.8	1.54333e+56	1.03678e+58	1.13551	4.773	12.822	12.822
23.462	1647.04	275.541	6259.09	5.77447e+54	1.80259e+58	1.55216	2.128	13.387	13.387
760.338	238.484	2971.44	1216.97	2.06078e+57	2.69633e+57	1.8456	11.068	7.414	11.068
142.45	668.432	502.076	2844.91	2.24119e+56	1.61285e+58	1.55677	6.002	13.874	13.874
5	96.7859	183.959	609.848	2.47932e+55	2.98172e+58	2.1656	4.58	19.212	19.212
864.881	238.484	3401.96	1216.97	2.12122e+57	2.31992e+57	1.85371	11.094	7.075	11.094
983.798	238.484	3894.16	1216.97	2.17008e+57	1.98624e+57	1.85733	11.105	6.736	11.105
351.001	3567.82	1314.16	12643.2	7.59058e+55	1.3791e+58	1.32002	3.973	13.075	13.075
1119.07	238.484	4456.83	1216.97	2.20797e+57	1.69319e+57	1.85689	11.103	6.399	11.103
39.2794	34.5315	317.39	294.43	6.95767e+56	9.34616e+57	1.2649	9.934	16.026	16.026
2131.1	7728.6	8730.97	26040.8	1.75643e+56	9.85233e+57	1.11585	4.985	12.594	12.594
1272.93	238.484	5099.96	1216.97	2.23579e+57	1.43792e+57	1.85292	11.092	6.069	11.092
26.688	1647.04	285.327	6259.09	6.88882e+54	1.80146e+58	1.55198	2.219	13.397	13.397
162.036	668.432	576.514	2844.91	2.64056e+56	1.51483e+58	1.52259	6.282	13.544	13.544
1447.96	238.484	5834.96	1216.97	2.25469e+57	1.21712e+57	1.846	11.074	5.747	11.074
1647.04	238.484	6674.88	1216.97	2.26592e+57	1.02726e+57	1.83673	11.052	5.436	11.052
44.6801	34.5315	329.088	294.43	7.96517e+56	8.12117e+57	1.25833	10.214	14.897	14.897
399.262	3567.82	1506.35	12643.2	8.77451e+55	1.34596e+58	1.3064	4.143	13.009	13.009
2424.12	7728.6	9983.45	26040.8	1.99724e+56	9.30754e+57	1.09603	5.209	12.323	12.323
1873.5	238.484	7634.57	1216.97	2.2708e+57	8.64787e+56	1.82573	11.029	5.137	11.029
2131.1	238.484	8730.97	1216.97	2.27062e+57	7.26325e+56	1.81357	11.005	4.85	11.005
184.315	668.432	661.803	2844.91	3.08371e+56	1.416e+58	1.49081	6.558	13.165	13.165
50.8234	34.5315	341.354	294.43	9.09309e+56	7.11978e+57	1.27484	10.496	13.847	13.847
5.68748	96.7859	190.122	609.848	2.91555e+55	2.96721e+58	2.15926	4.706	19.228	19.228
2424.12	238.484	9983.45	1216.97	2.26662e+57	6.08758e+56	1.80078	10.983	4.577	10.983
30.3574	1647.04	295.544	6259.09	8.22002e+54	1.7999e+58	1.55164	2.316	13.408	13.408
2757.42	238.484	11414.1	1216.97	2.25993e+57	5.09263e+56	1.78786	10.963	4.316	10.963
454.159	3567.82	1726.27	12643.2	1.01142e+56	1.30887e+58	1.29132	4.316	12.923	12.923
2757.42	7728.6	11414.1	26040.8	2.26929e+56	8.74103e+57	1.07676	5.445	12.009	12.009
3136.56	238.484	13048	1216.97	2.25158e+57	4.25312e+56	1.77523	10.949	4.067	10.949
57.8114	34.5315	354.233	294.43	1.0349e+57	6.31626e+57	1.31307	10.777	12.923	12.923
209.657	668.432	759.504	2844.91	3.57332e+56	1.31803e+58	1.46263	6.83	12.744	12.744
3567.82	238.484	14913.9	1216.97	2.24247e+57	3.54666e+56	1.76328	10.939	3.831	10.939
65.7602	34.5315	367.774	294.43	1.17391e+57	5.67037e+57	1.37048	11.056	12.147	12.147
4058.38	238.484	17044.5	1216.97	2.23338e+57	2.95358e+56	1.75232	10.934	3.607	10.934
74.8019	34.5315	382.032	294.43	1.32674e+57	5.13949e+57	1.44415	11.33	11.517	11.517
3136.56	7728.6	13048	26040.8	2.57651e+56	8.16237e+57	1.05889	5.695	11.651	11.651
516.604	3567.82	1977.88	12643.2	1.16271e+56	1.26776e+58	1.27484	4.496	12.815	12.815
4616.39	238.484	19477.2	1216.97	2.22497e+57	2.45674e+56	1.7426	10.935	3.395	10.935
238.484	668.432	871.402	2844.91	4.11142e+56	1.22253e+58	1.43911	7.099	12.291	12.291
85.0869	34.5315	397.069	294.43	1.49351e+57	4.68532e+57	1.53115	11.595	11.018	11.595
5251.12	238.484	22254.5	1216.97	2.21775e+57	2.0413e+56	1.73434	10.942	3.194	10.942
34.5315	1647.04	306.22	6259.09	9.81092e+54	1.79778e+58	1.55108	2.419	13.421	13.421
6.46948	96.7859	196.51	609.848	3.43105e+55	2.94986e+58	2.1517	4.84	19.245	19.245
5973.12	238.484	25425	1216.97	2.21216e+57	1.69452e+56	1.72768	10.955	3.004	10.955
96.7859	34.5315	412.952	294.43	1.67385e+57	4.27769e+57	1.62872	11.845	10.612	11.845
3567.82	7728.6	14913.9	26040.8	2.92332e+56	7.58242e+57	1.04341	5.959	11.256	11.256
271.275	668.432	999.536	2844.91	4.69937e+56	1.1308e+58	1.42108	7.364	11.819	11.819
6794.4	238.484	29044	1216.97	2.2085e+57	1.40548e+56	1.72273	10.973	2.825	10.973
110.094	34.5315	429.759	294.43	1.86601e+57	3.90109e+57	1.73415	12.072	10.244	12.072
7728.6	238.484	33174.7	1216.97	2.20699e+57	1.16488e+56	1.71953	10.996	2.655	10.996
587.635	3567.82	2265.72	12643.2	1.33324e+56	1.22262e+58	1.25707	4.681	12.679	12.679
125.231	34.5315	447.575	294.43	2.06702e+57	3.54987e+57	1.84458	12.271	9.894	12.271
8791.24	238.484	37888.9	1216.97	2.20776e+57	9.64835e+55	1.71811	11.024	2.495	11.024
308.574	668.432	1146.23	2844.91	5.33768e+56	1.04372e+58	1.40903	7.625	11.343	11.343
39.2794	1647.04	317.39	6259.09	1.17132e+55	1.79494e+58	1.55024	2.529	13.434	13.434
4058.38	7728.6	17044.5	26040.8	3.31459e+56	7.01236e+57	1.03138	6.237	10.831	10.831
142.45	34.5315	502.076	294.43	2.26772e+57	3.21234e+57	1.95264	12.439	9.556	12.439
10000	238.484	43268.7	1216.97	2.21085e+57	7.98685e+55	1.71843	11.055	2.345	11.055
162.036	34.5315	576.514	294.43	2.44895e+57	2.86673e+57	2.04435	12.563	9.218	12.563
351.001	668.432	1314.16	2844.91	6.02588e+56	9.61692e+57	1.40309	7.882	10.875	10.875
4616.39	7728.6	19477.2	26040.8	3.75562e+56	6.46247e+57	1.02382	6.529	10.39	10.39
668.432	3567.82	2594.94	12643.2	1.52503e+56	1.1736e+58	1.23821	4.872	12.514	12.514
184.315	34.5315	661.803	294.43	2.60587e+57	2.52215e+57	2.11836	12.641	8.867	12.641
209.657	34.5315	759.504	294.43	2.73655e+57	2.19084e+57	2.17529	12.677	8.5	12.677
5251.12	7728.6	22254.5	26040.8	4.252e+56	5.9409e+57	1.02163	6.836	9.945	9.945
399.262	668.432	1506.35	2844.91	6.76242e+56	8.84706e+57	1.40303	8.134	10.427	10.427
7.359	96.7859	203.133	609.848	4.03957e+55	2.92912e+58	2.14268	4.983	19.261	19.261
238.484	34.5315	871.402	294.43	2.8405e+57	1.88253e+57	2.21635	12.677	8.117	12.677
44.6801	1647.04	329.088	6259.09	1.39891e+55	1.79118e+58	1.54903	2.645	13.449	13.449
454.159	668.432	1726.27	2844.91	7.54456e+56	8.12428e+57	1.40833	8.38	10.007	10.007
5973.12	7728.6	25425	26040.8	4.80947e+56	5.45278e+57	1.02553	7.156	9.512	9.512
271.275	34.5315	999.536	294.43	2.91842e+57	1.60346e+57	2.24302	12.644	7.724	12.644
760.338	3567.82	2971.44	12643.2	1.74031e+56	1.12098e+58	1.21857	5.069	12.316	12.316
516.604	668.432	1977.88	2844.91	8.36833e+56	7.44345e+57	1.41831	8.62	9.62	9.62
308.574	34.5315	1146.23	294.43	2.97191e+57	1.35651e+57	2.25699	12.584	7.326	12.584
6794.4	7728.6	29044	26040.8	5.43363e+56	4.99995e+57	1.03602	7.487	9.106	9.106
587.635	668.432	2265.72	2844.91	9.22849e+56	6.79894e+57	1.43217	8.854	9.268	9.268
5	271.275	183.959	1348.7	7.6652e+54	2.63948e+58	2.01531	3.064	16.391	16.391
351.001	34.5315	1314.16	294.43	3.00323e+57	1.14186e+57	2.25994	12.504	6.929	12.504
7728.6	7728.6	33174.7	26040.8	6.12953e+56	4.58117e+57	1.05332	7.83	8.736	8.736
668.432	668.432	2594.94	2844.91	1.01187e+57	6.18546e+57	1.44908	9.081	8.951	9.081
399.262	34.5315	1506.35	294.43	3.01508e+57	9.57742e+56	2.25358	12.407	6.54	12.407
8791.24	7728.6	37888.9	26040.8	6.9012e+56	4.19282e+57	1.07746	8.18	8.41	8.41
50.8234	1647.04	341.354	6259.09	1.67142e+55	1.78623e+58	1.54733	2.768	13.464	13.464
760.338	668.432	2971.44	2844.91	1.10313e+57	5.5988e+57	1.46825	9.298	8.665	9.298
10000	7728.6	43268.7	26040.8	7.75104e+56	3.82976e+57	1.1082	8.534	8.132	8.534
454.159	34.5315	1726.27	294.43	3.01032e+57	8.01234e+56	2.23951	12.298	6.163	12.298
864.881	3567.82	3401.96	12643.2	1.9814e+56	1.06522e+58	1.19856	5.274	12.084	12.084
864.881	668.432	3401.96	2844.91	1.19563e+57	5.03772e+57	1.48893	9.504	8.391	9.504
516.604	34.5315	1977.88	294.43	2.99181e+57	6.6892e+56	2.21923	12.181	5.804	12.181
983.798	668.432	3894.16	2844.91	1.288e+57	4.50451e+57	1.51039	9.694	8.117	9.694
587.635	34.5315	2265.72	294.43	2.96227e+57	5.5744e+56	2.1941	12.059	5.462	12.059
8.37083	96.7859	210.002	609.848	4.75711e+55	2.90441e+58	2.13194	5.135	19.275	19.275
1119.07	668.432	4456.83	2844.91	1.37878e+57	4.0023e+57	1.53192	9.868	7.839	9.868
668.432	34.5315	2594.94	294.43	2.92414e+57	4.63789e+56	2.16532	11.935	5.138	11.935
1272.93	668.432	5099.96	2844.91	1.46654e+57	3.53392e+57	1.5529	10.025	7.557	10.025
760.338	34.5315	2971.44	294.43	2.87964e+57	3.85317e+56	2.13395	11.813	4.831	11.813
983.798	3567.82	3894.16	12643.2	2.25083e+56	1.00693e+58	1.17871	5.486	11.815	11.815
57.8114	1647.04	354.233	6259.09	1.99803e+55	1.77979e+58	1.545	2.9	13.48	13.48
5.68748	271.275	190.122	1348.7	9.06816e+54	2.63674e+58	2.01432	3.156	16.402	16.402
1447.96	668.432	5834.96	2844.91	1.55001e+57	3.10149e+57	1.57277	10.164	7.27	10.164
864.881	34.5315	3401.96	294.43	2.83066e+57	3.19717e+56	2.10089	11.694	4.54	11.694
1647.04	668.432	6674.88	2844.91	1.62813e+57	2.70629e+57	1.59112	10.286	6.979	10.286
983.798	34.5315	3894.16	294.43	2.77885e+57	2.64989e+56	2.06693	11.58	4.265	11.58
5	8791.24	183.959	29418.7	6.50193e+52	1.41248e+58	1.28183	0.613	13.487	13.487
1873.5	668.432	7634.57	2844.91	1.70015e+57	2.34864e+57	1.60767	10.392	6.685	10.392
1119.07	34.5315	4456.83	294.43	2.72564e+57	2.19413e+56	2.03274	11.472	4.006	11.472
2131.1	668.432	8730.97	2844.91	1.76561e+57	2.028e+57	1.62228	10.484	6.389	10.484
1119.07	3567.82	4456.83	12643.2	2.55128e+56	9.46919e+57	1.15966	5.706	11.511	11.511
1272.93	34.5315	5099.96	294.43	2.67219e+57	1.81518e+56	1.99887	11.372	3.761	11.372
2424.12	668.432	9983.45	2844.91	1.82435e+57	1.74308e+57	1.63493	10.563	6.095	10.563
1447.96	34.5315	5834.96	294.43	2.61949e+57	1.50055e+56	1.9658	11.281	3.53	11.281
65.7602	1647.04	367.774	6259.09	2.38991e+55	1.77144e+58	1.54186	3.04	13.495	13.495
2757.42	668.432	11414.1	2844.91	1.87647e+57	1.49195e+57	1.64572	10.632	5.802	10.632
9.52178	96.7859	217.13	609.848	5.60237e+55	2.87503e+58	2.11919	5.295	19.287	19.287
1647.04	34.5315	6674.88	294.43	2.56838e+57	1.23964e+56	1.93393	11.198	3.313	11.198
1272.93	3567.82	5099.96	12643.2	2.88555e+56	8.86064e+57	1.14214	5.935	11.175	11.175
3136.56	668.432	13048	2844.91	1.92231e+57	1.27223e+57	1.65482	10.693	5.515	10.693
3567.82	668.432	14913.9	2844.91	1.96239e+57	1.08127e+57	1.66248	10.746	5.233	10.746
1873.5	34.5315	7634.57	294.43	2.51951e+57	1.02351e+56	1.90358	11.126	3.109	11.126
6.46948	271.275	196.51	1348.7	1.07368e+55	2.6333e+58	2.01305	3.253	16.414	16.414
4058.38	668.432	17044.5	2844.91	1.99734e+57	9.16249e+56	1.66899	10.794	4.96	10.794
2131.1	34.5315	8730.97	294.43	2.47342e+57	8.44638e+55	1.87503	11.063	2.916	11.063
1447.96	3567.82	5834.96	12643.2	3.25665e+56	8.25314e+57	1.12692	6.172	10.812	10.812
5.68748	8791.24	190.122	29418.7	7.72657e+52	1.41251e+58	1.28186	0.633	13.487	13.487
2424.12	34.5315	9983.45	294.43	2.43055e+57	6.96725e+55	1.84849	11.011	2.735	11.011
4616.39	668.432	19477.2	2844.91	2.02787e+57	7.74353e+56	1.67463	10.838	4.697	10.838
74.8019	1647.04	382.032	6259.09	2.86074e+55	1.76068e+58	1.53769	3.189	13.508	13.508
2757.42	34.5315	11414.1	294.43	2.39121e+57	5.74501e+55	1.82415	10.969	2.565	10.969
5251.12	668.432	22254.5	2844.91	2.05473e+57	6.52855e+56	1.6797	10.88	4.444	10.88
3136.56	34.5315	13048	294.43	2.35566e+57	4.73567e+55	1.80213	10.937	2.406	10.937
1647.04	3567.82	6674.88	12643.2	3.66769e+56	7.65583e+57	1.11474	6.419	10.429	10.429
5973.12	668.432	25425	2844.91	2.07862e+57	5.4922e+56	1.68449	10.92	4.201	10.92
3567.82	34.5315	14913.9	294.43	2.32408e+57	3.90258e+55	1.78254	10.915	2.256	10.915
6794.4	668.432	29044	2844.91	2.10023e+57	4.61124e+56	1.68925	10.959	3.969	10.959
10.831	96.7859	224.53	609.848	6.59703e+55	2.84017e+58	2.10408	5.465	19.294	19.294
4058.38	34.5315	17044.5	294.43	2.29656e+57	3.21529e+55	1.76543	10.902	2.115	10.902
7728.6	668.432	33174.7	2844.91	2.12016e+57	3.8647e+56	1.6942	10.998	3.748	10.998
1873.5	3567.82	7634.57	12643.2	4.1219e+56	7.07671e+57	1.10633	6.676	10.035	10.035
7.359	271.275	203.133	1348.7	1.272e+55	2.62901e+58	2.01144	3.358	16.427	16.427
8791.24	668.432	37888.9	2844.91	2.13894e+57	3.23383e+56	1.69952	11.037	3.537	11.037
4616.39	34.5315	19477.2	294.43	2.27316e+57	2.64851e+55	1.75085	10.898	1.983	10.898
5251.12	34.5315	22254.5	294.43	2.25387e+57	2.18128e+55	1.73879	10.902	1.859	10.902
6.46948	8791.24	196.51	29418.7	9.19019e+52	1.41256e+58	1.2819	0.654	13.487	13.487
85.0869	1647.04	397.069	6259.09	3.42735e+55	1.74688e+58	1.5322	3.348	13.519	13.519
10000	668.432	43268.7	2844.91	2.15703e+57	2.70206e+56	1.70535	11.077	3.336	11.077
2131.1	3567.82	8730.97	12643.2	4.6226e+56	6.52196e+57	1.10225	6.942	9.642	9.642
5973.12	34.5315	25425	294.43	2.23865e+57	1.79621e+55	1.72923	10.915	1.743	10.915
2424.12	3567.82	9983.45	12643.2	5.17309e+56	5.9955e+57	1.10297	7.217	9.259	9.259
6794.4	34.5315	29044	294.43	2.2274e+57	1.47895e+55	1.72212	10.934	1.634	10.934
7728.6	34.5315	33174.7	294.43	2.21997e+57	1.21761e+55	1.71737	10.959	1.531	10.959
2757.42	3567.82	11414.1	12643.2	5.77652e+56	5.49897e+57	1.10877	7.502	8.896	8.896
8791.24	34.5315	37888.9	294.43	2.21619e+57	1.00237e+55	1.71489	10.989	1.435	10.989
96.7859	1647.04	412.952	6259.09	4.11052e+55	1.72928e+58	1.52507	3.518	13.523	13.523
3136.56	3567.82	13048	12643.2	6.43575e+56	5.03191e+57	1.11981	7.796	8.56	8.56
12.3202	96.7859	232.216	609.848	7.76626e+55	2.79892e+58	2.08623	5.644	19.296	19.296
10000	34.5315	43268.7	294.43	2.21585e+57	8.25123e+54	1.71454	11.024	1.345	11.024
7.359	8791.24	203.133	29418.7	1.09389e+53	1.41261e+58	1.28194	0.676	13.487	13.487
3567.82	3567.82	14913.9	12643.2	7.15313e+56	4.5923e+57	1.13608	8.097	8.257	8.257
8.37083	271.275	210.002	1348.7	1.5076e+55	2.62369e+58	2.00942	3.469	16.44	16.44
4058.38	3567.82	17044.5	12643.2	7.93019e+56	4.17702e+57	1.15748	8.403	7.99	8.403
4616.39	3567.82	19477.2	12643.2	8.76687e+56	3.78285e+57	1.18379	8.71	7.751	8.71
5251.12	3567.82	22254.5	12643.2	9.65904e+56	3.40889e+57	1.21464	9.013	7.52	9.013
110.094	1647.04	429.759	6259.09	4.93607e+55	1.70694e+58	1.5159	3.701	13.519	13.519
5973.12	3567.82	25425	12643.2	1.05982e+57	3.05592e+57	1.24949	9.305	7.291	9.305
6794.4	3567.82	29044	12643.2	1.15728e+57	2.72503e+57	1.28762	9.583	7.06	9.583
7728.6	3567.82	33174.7	12643.2	1.25691e+57	2.41713e+57	1.32817	9.842	6.826	9.842
9.52178	271.275	217.13	1348.7	1.78731e+55	2.61711e+58	2.0069	3.587	16.455	16.455
8.37083	8791.24	210.002	29418.7	1.30279e+53	1.41266e+58	1.28199	0.7	13.487	13.487
8791.24	3567.82	37888.9	12643.2	1.35723e+57	2.13286e+57	1.37025	10.082	6.589	10.082
14.0142	96.7859	240.205	609.848	9.13913e+55	2.75026e+58	2.06518	5.834	19.289	19.289
10000	3567.82	43268.7	12643.2	1.45677e+57	1.8725e+57	1.41295	10.3	6.348	10.3
125.231	1647.04	447.575	6259.09	5.93627e+55	1.67875e+58	1.50421	3.897	13.5	13.5
9.52178	8791.24	217.13	29418.7	1.55232e+53	1.41273e+58	1.28205	0.726	13.488	13.488
142.45	1647.04	502.076	6259.09	7.12546e+55	1.6444e+58	1.48996	4.104	13.461	13.461
10.831	271.275	224.53	1348.7	2.11926e+55	2.609e+58	2.00376	3.713	16.471	16.471
15.9411	96.7859	248.512	609.848	1.07492e+56	2.69304e+58	2.04047	6.032	19.27	19.27
5	4058.38	183.959	14244	1.98408e+53	1.52311e+58	1.36734	0.894	13.024	13.024
162.036	1647.04	576.514	6259.09	8.47552e+55	1.60545e+58	1.47397	4.312	13.403	13.403
5.68748	4058.38	190.122	14244	2.35748e+53	1.52319e+58	1.36741	0.922	13.025	13.025
12.3202	271.275	232.216	1348.7	2.51301e+55	2.59904e+58	1.99986	3.846	16.487	16.487
10.831	8791.24	224.53	29418.7	1.85038e+53	1.41281e+58	1.28212	0.753	13.488	13.488
184.315	1647.04	661.803	6259.09	1.00054e+56	1.5618e+58	1.45629	4.52	13.323	13.323
18.1329	96.7859	257.157	609.848	1.2635e+56	2.62604e+58	2.01157	6.241	19.233	19.233
209.657	1647.04	759.504	6259.09	1.17366e+56	1.51336e+58	1.437	4.729	13.217	13.217
6.46948	4058.38	196.51	14244	2.80368e+53	1.52329e+58	1.3675	0.953	13.026	13.026
12.3202	8791.24	232.216	29418.7	2.2064e+53	1.41289e+58	1.28219	0.782	13.489	13.489
14.0142	271.275	240.205	1348.7	2.97984e+55	2.58684e+58	1.99506	3.987	16.504	16.504
238.484	1647.04	871.402	6259.09	1.36911e+56	1.46017e+58	1.41626	4.94	13.083	13.083
20.6261	96.7859	266.159	609.848	1.48406e+56	2.54797e+58	1.97799	6.46	19.174	19.174
7.359	4058.38	203.133	14244	3.33672e+53	1.5234e+58	1.36759	0.985	13.026	13.026
14.0142	8791.24	240.205	29418.7	2.63169e+53	1.41299e+58	1.28228	0.813	13.489	13.489
271.275	1647.04	999.536	6259.09	1.58917e+56	1.40242e+58	1.39433	5.154	12.917	12.917
15.9411	271.275	248.512	1348.7	3.53307e+55	2.57195e+58	1.98915	4.136	16.52	16.52
308.574	1647.04	1146.23	6259.09	1.83619e+56	1.34049e+58	1.37159	5.37	12.716	12.716
23.462	96.7859	275.541	609.848	1.74164e+56	2.45755e+58	1.93924	6.689	19.083	19.083
8.37083	4058.38	210.002	14244	3.97338e+53	1.52352e+58	1.3677	1.02	13.027	13.027
15.9411	8791.24	248.512	29418.7	3.13981e+53	1.41311e+58	1.28239	0.846	13.49	13.49
351.001	1647.04	1314.16	6259.09	2.11256e+56	1.27496e+58	1.34851	5.588	12.48	12.48
18.1329	271.275	257.157	1348.7	4.18834e+55	2.55381e+58	1.98191	4.294	16.535	16.535
9.52178	4058.38	217.13	14244	4.73373e+53	1.52366e+58	1.36782	1.057	13.029	13.029
399.262	1647.04	1506.35	6259.09	2.42069e+56	1.20658e+58	1.3257	5.81	12.207	12.207
26.688	96.7859	285.327	609.848	2.04196e+56	2.35367e+58	1.89497	6.928	18.949	18.949
18.1329	8791.24	257.157	29418.7	3.74698e+53	1.41324e+58	1.28251	0.88	13.491	13.491
454.159	1647.04	1726.27	6259.09	2.76292e+56	1.13629e+58	1.30386	6.034	11.898	11.898
20.6261	271.275	266.159	1348.7	4.9641e+55	2.53179e+58	1.97307	4.461	16.548	16.548
10.831	4058.38	224.53	14244	5.64176e+53	1.5238e+58	1.36796	1.096	13.03	13.03
516.604	1647.04	1977.88	6259.09	3.14153e+56	1.06511e+58	1.28372	6.263	11.558	11.558
30.3574	96.7859	295.544	609.848	2.39148e+56	2.2355e+58	1.84508	7.178	18.76	18.76
20.6261	8791.24	266.159	29418.7	4.4727e+53	1.41339e+58	1.28264	0.917	13.492	13.492
587.635	1647.04	2265.72	6259.09	3.55865e+56	9.94081e+57	1.26605	6.495	11.191	11.191
23.462	271.275	275.541	1348.7	5.88201e+55	2.50514e+58	1.96232	4.637	16.558	16.558
668.432	1647.04	2594.94	6259.09	4.01621e+56	9.24189e+57	1.25153	6.73	10.805	10.805
12.3202	4058.38	232.216	14244	6.72617e+53	1.52396e+58	1.36811	1.138	13.032	13.032
23.462	8791.24	275.541	29418.7	5.34036e+53	1.41356e+58	1.2828	0.957	13.493	13.493
34.5315	96.7859	306.22	609.848	2.79743e+56	2.10285e+58	1.78989	7.437	18.5	18.5
760.338	1647.04	2971.44	6259.09	4.51586e+56	8.56262e+57	1.24074	6.97	10.41	10.41
26.688	271.275	285.327	1348.7	6.9675e+55	2.47298e+58	1.94929	4.822	16.562	16.562
864.881	1647.04	3401.96	6259.09	5.0589e+56	7.90918e+57	1.23408	7.213	10.015	10.015
14.0142	4058.38	240.205	14244	8.0213e+53	1.52412e+58	1.36827	1.183	13.034	13.034
983.798	1647.04	3894.16	6259.09	5.64626e+56	7.28535e+57	1.23181	7.459	9.628	9.628
26.688	8791.24	285.327	29418.7	6.37811e+53	1.41375e+58	1.28297	0.999	13.495	13.495
1119.07	1647.04	4456.83	6259.09	6.27833e+56	6.69267e+57	1.23397	7.709	9.258	9.258
1272.93	1647.04	5099.96	6259.09	6.95496e+56	6.13082e+57	1.2405	7.961	8.912	8.912
39.2794	96.7859	317.39	609.848	3.2679e+56	1.95649e+58	1.73039	7.707	18.149	18.149
1447.96	1647.04	5834.96	6259.09	7.67538e+56	5.59812e+57	1.25118	8.216	8.594	8.594
30.3574	271.275	295.544	1348.7	8.25042e+55	2.43433e+58	1.93358	5.018	16.558	16.558
1647.04	1647.04	6674.88	6259.09	8.43809e+56	5.09214e+57	1.26574	8.472	8.306	8.472
15.9411	4058.38	248.512	14244	9.56827e+53	1.5243e+58	1.36845	1.23	13.036	13.036
1873.5	1647.04	7634.57	6259.09	9.2407e+56	4.61026e+57	1.28384	8.728	8.047	8.728
2131.1	1647.04	8730.97	6259.09	1.00785e+57	4.15149e+57	1.3051	8.978	7.8	8.978
30.3574	8791.24	295.544	29418.7	7.61987e+53	1.41396e+58	1.28317	1.043	13.496	13.496
2424.12	1647.04	9983.45	6259.09	1.09431e+57	3.71715e+57	1.32908	9.221	7.553	9.221
44.6801	96.7859	329.088	609.848	3.81182e+56	1.79863e+58	1.66855	7.985	17.689	17.689
2757.42	1647.04	11414.1	6259.09	1.18242e+57	3.30915e+57	1.35522	9.452	7.305	9.452
18.1329	4058.38	257.157	14244	1.14163e+54	1.52448e+58	1.36865	1.28	13.039	13.039
34.5315	271.275	306.22	1348.7	9.76572e+55	2.38806e+58	1.91473	5.224	16.542	16.542
3136.56	1647.04	13048	6259.09	1.27104e+57	2.92914e+57	1.38293	9.669	7.053	9.669
3567.82	1647.04	14913.9	6259.09	1.35898e+57	2.57833e+57	1.41161	9.871	6.797	9.871
34.5315	8791.24	306.22	29418.7	9.10657e+53	1.4142e+58	1.28339	1.09	13.499	13.499
4058.38	1647.04	17044.5	6259.09	1.44515e+57	2.25733e+57	1.44069	10.057	6.538	10.057
50.8234	96.7859	341.354	609.848	4.43894e+56	1.63326e+58	1.60758	8.273	17.104	17.104
4616.39	1647.04	19477.2	6259.09	1.52857e+57	1.96618e+57	1.46964	10.227	6.276	10.227
20.6261	4058.38	266.159	14244	1.36246e+54	1.52465e+58	1.36886	1.334	13.042	13.042
5251.12	1647.04	22254.5	6259.09	1.60844e+57	1.70435e+57	1.49804	10.381	6.013	10.381
39.2794	271.275	317.39	1348.7	1.15543e+56	2.33295e+58	1.89226	5.441	16.509	16.509
5973.12	1647.04	25425	6259.09	1.68416e+57	1.47079e+57	1.52557	10.52	5.749	10.52
39.2794	8791.24	317.39	29418.7	1.08877e+54	1.41445e+58	1.28364	1.14	13.502	13.502
6794.4	1647.04	29044	6259.09	1.75534e+57	1.26406e+57	1.552	10.644	5.487	10.644
57.8114	96.7859	354.233	609.848	5.15982e+56	1.46625e+58	1.55197	8.57	16.391	16.391
7728.6	1647.04	33174.7	6259.09	1.82178e+57	1.08235e+57	1.57718	10.756	5.227	10.756
8791.24	1647.04	37888.9	6259.09	1.88347e+57	9.23689e+56	1.60106	10.857	4.972	10.857
23.462	4058.38	275.541	14244	1.6264e+54	1.52482e+58	1.36909	1.391	13.046	13.046
10000	1647.04	43268.7	6259.09	1.94053e+57	7.85938e+56	1.62363	10.947	4.724	10.947
65.7602	96.7859	367.774	609.848	5.98561e+56	1.30472e+58	1.50711	8.873	15.562	15.562
44.6801	271.275	329.088	1348.7	1.36641e+56	2.26771e+58	1.8657	5.668	16.451	16.451
44.6801	8791.24	329.088	29418.7	1.30235e+54	1.41471e+58	1.28391	1.193	13.505	13.505
74.8019	96.7859	382.032	609.848	6.92789e+56	1.15569e+58	1.47839	9.183	14.657	14.657
26.688	4058.38	285.327	14244	1.94197e+54	1.52497e+58	1.36933	1.451	13.05	13.05
85.0869	96.7859	397.069	609.848	7.99829e+56	1.02434e+58	1.47	9.498	13.732	13.732
50.8234	271.275	341.354	1348.7	1.61507e+56	2.19107e+58	1.83462	5.908	16.362	16.362
50.8234	8791.24	341.354	29418.7	1.55868e+54	1.41498e+58	1.2842	1.25	13.509	13.509
96.7859	96.7859	412.952	609.848	9.20792e+56	9.12794e+57	1.48398	9.817	12.847	12.847
110.094	96.7859	429.759	609.848	1.05667e+57	8.20054e+57	1.52013	10.136	12.053	12.053
30.3574	4058.38	295.544	14244	2.31945e+54	1.52508e+58	1.36956	1.515	13.056	13.056
125.231	96.7859	447.575	609.848	1.20821e+57	7.42994e+57	1.57654	10.452	11.377	11.377
57.8114	271.275	354.233	1348.7	1.90792e+56	2.10191e+58	1.79877	6.159	16.228	16.228
142.45	96.7859	502.076	609.848	1.37197e+57	6.7765e+57	1.64736	10.758	10.837	10.837
57.8114	8791.24	354.233	29418.7	1.86671e+54	1.41525e+58	1.28451	1.311	13.514	13.514
162.036	96.7859	576.514	609.848	1.53692e+57	6.1834e+57	1.72025	11.034	10.427	11.034
184.315	96.7859	661.803	609.848	1.69958e+57	5.61013e+57	1.79035	11.27	10.08	11.27
34.5315	4058.38	306.22	14244	2.77122e+54	1.52513e+58	1.3698	1.584	13.062	13.062
209.657	96.7859	759.504	609.848	1.85625e+57	5.04849e+57	1.85493	11.465	9.747	11.465
238.484	96.7859	871.402	609.848	2.00325e+57	4.50241e+57	1.91216	11.618	9.413	11.618
65.7602	271.275	367.774	1348.7	2.25249e+56	1.99952e+58	1.7582	6.423	16.036	16.036
271.275	96.7859	999.536	609.848	2.13739e+57	3.97912e+57	1.96089	11.732	9.072	11.732
65.7602	8791.24	367.774	29418.7	2.23736e+54	1.4155e+58	1.28483	1.375	13.52	13.52
308.574	96.7859	1146.23	609.848	2.25622e+57	3.48606e+57	2.00051	11.808	8.721	11.808
351.001	96.7859	1314.16	609.848	2.35809e+57	3.02939e+57	2.03085	11.851	8.36	11.851
74.8019	271.275	382.032	1348.7	2.65751e+56	1.88392e+58	1.71352	6.699	15.77	15.77
399.262	96.7859	1506.35	609.848	2.44219e+57	2.61334e+57	2.05213	11.865	7.991	11.865
39.2794	4058.38	317.39	14244	3.31224e+54	1.52509e+58	1.37001	1.656	13.069	13.069
454.159	96.7859	1726.27	609.848	2.50847e+57	2.23998e+57	2.06487	11.854	7.617	11.854
74.8019	8791.24	382.032	29418.7	2.68413e+54	1.41569e+58	1.28516	1.444	13.527	13.527
516.604	96.7859	1977.88	609.848	2.55758e+57	1.90942e+57	2.06978	11.823	7.241	11.823
587.635	96.7859	2265.72	609.848	2.59068e+57	1.62015e+57	2.06774	11.774	6.868	11.774
85.0869	271.275	397.069	1348.7	3.13302e+56	1.75627e+58	1.66615	6.988	15.412	15.412
668.432	96.7859	2594.94	609.848	2.60935e+57	1.36948e+57	2.05969	11.713	6.501	11.713
760.338	96.7859	2971.44	609.848	2.61539e+57	1.15395e+57	2.04661	11.644	6.145	11.644
44.6801	4058.38	329.088	14244	3.96067e+54	1.52492e+58	1.3702	1.733	13.077	13.077
864.881	96.7859	3401.96	609.848	2.61075e+57	9.69766e+56	2.02945	11.568	5.801	11.568
85.0869	8791.24	397.069	29418.7	3.22372e+54	1.4158e+58	1.28546	1.518	13.535	13.535
983.798	96.7859	3894.16	609.848	2.59734e+57	8.13076e+56	2.00915	11.489	5.472	11.489
96.7859	271.275	412.952	1348.7	3.6905e+56	1.61932e+58	1.61862	7.29	14.948	14.948
1119.07	96.7859	4456.83	609.848	2.57702e+57	6.80276e+56	1.98656	11.41	5.158	11.41
1272.93	96.7859	5099.96	609.848	2.55147e+57	5.68097e+56	1.96244	11.333	4.859	11.333
1447.96	96.7859	5834.96	609.848	2.52225e+57	4.73621e+56	1.93749	11.259	4.575	11.259
50.8234	4058.38	341.354	14244	4.73855e+54	1.52456e+58	1.37032	1.815	13.086	13.086
1647.04	96.7859	6674.88	609.848	2.49071e+57	3.94267e+56	1.91232	11.19	4.306	11.19
110.094	271.275	429.759	1348.7	4.34294e+56	1.47762e+58	1.57477	7.606	14.371	14.371
1873.5	96.7859	7634.57	609.848	2.45805e+57	3.27772e+56	1.88746	11.128	4.05	11.128
96.7859	8791.24	412.952	29418.7	3.87694e+54	1.41576e+58	1.28571	1.596	13.545	13.545
2131.1	96.7859	8730.97	609.848	2.42527e+57	2.72172e+56	1.86334	11.073	3.808	11.073
2424.12	96.7859	9983.45	609.848	2.39326e+57	2.25768e+56	1.84036	11.025	3.58	11.025
125.231	271.275	447.575	1348.7	5.10482e+56	1.33724e+58	1.53952	7.934	13.692	13.692
2757.42	96.7859	11414.1	609.848	2.36271e+57	1.87104e+56	1.81883	10.987	3.364	10.987
3136.56	96.7859	13048	609.848	2.33422e+57	1.54936e+56	1.79901	10.957	3.16	10.957
57.8114	4058.38	354.233	14244	5.67279e+54	1.52394e+58	1.37034	1.903	13.097	13.097
3567.82	96.7859	14913.9	609.848	2.30826e+57	1.28207e+56	1.78111	10.935	2.968	10.935
110.094	8791.24	429.759	29418.7	4.66991e+54	1.41549e+58	1.28588	1.681	13.556	13.556
142.45	271.275	502.076	1348.7	5.97233e+56	1.20721e+58	1.51819	8.269	12.961	12.961
4058.38	96.7859	17044.5	609.848	2.28517e+57	1.06023e+56	1.76527	10.922	2.787	10.922
4616.39	96.7859	19477.2	609.848	2.26523e+57	8.76298e+55	1.75161	10.918	2.616	10.918
162.036	271.275	576.514	1348.7	6.90526e+56	1.09479e+58	1.51199	8.589	12.267	12.267
5251.12	96.7859	22254.5	609.848	2.24861e+57	7.23929e+55	1.7402	10.921	2.456	10.921
5973.12	96.7859	25425	609.848	2.23541e+57	5.97803e+55	1.73107	10.932	2.305	10.932
65.7602	4058.38	367.774	14244	6.79635e+54	1.52295e+58	1.37023	1.996	13.109	13.109
125.231	8791.24	447.575	29418.7	5.63569e+54	1.41487e+58	1.2859	1.774	13.569	13.569
184.315	271.275	661.803	1348.7	7.89828e+56	9.9706e+57	1.51849	8.894	11.634	11.634
6794.4	96.7859	29044	609.848	2.22565e+57	4.93472e+55	1.72421	10.949	2.163	10.949
7728.6	96.7859	33174.7	609.848	2.21932e+57	4.07219e+55	1.71958	10.973	2.029	10.973
209.657	271.275	759.504	1348.7	8.94561e+56	9.10706e+57	1.53497	9.182	11.073	11.073
8791.24	96.7859	37888.9	609.848	2.2163e+57	3.35951e+55	1.71711	11.001	1.904	11.001
10000	96.7859	43268.7	609.848	2.21648e+57	2.77089e+55	1.7167	11.035	1.786	11.035
238.484	271.275	871.402	1348.7	1.00391e+57	8.32713e+57	1.5588	9.454	10.583	10.583
271.275	271.275	999.536	1348.7	1.11684e+57	7.6062e+57	1.58756	9.707	10.159	10.159
74.8019	4058.38	382.032	14244	8.14978e+54	1.52146e+58	1.3699	2.095	13.122	13.122
308.574	271.275	1146.23	1348.7	1.23209e+57	6.92594e+57	1.61916	9.942	9.793	9.942
142.45	8791.24	502.076	29418.7	6.79132e+54	1.41379e+58	1.28571	1.871	13.583	13.583
351.001	271.275	1314.16	1348.7	1.34826e+57	6.27421e+57	1.65184	10.157	9.473	10.157
399.262	271.275	1506.35	1348.7	1.46352e+57	5.64681e+57	1.68416	10.349	9.168	10.349
454.159	271.275	1726.27	1348.7	1.57564e+57	5.04647e+57	1.71486	10.514	8.863	10.514
516.604	271.275	1977.88	1348.7	1.68237e+57	4.47783e+57	1.74291	10.654	8.554	10.654
85.0869	4058.38	397.069	14244	9.78326e+54	1.5193e+58	1.36929	2.201	13.136	13.136
162.036	8791.24	576.514	29418.7	8.1153e+54	1.41222e+58	1.28529	1.969	13.597	13.597
587.635	271.275	2265.72	1348.7	1.78171e+57	3.94545e+57	1.7675	10.767	8.237	10.767
668.432	271.275	2594.94	1348.7	1.87203e+57	3.45297e+57	1.78806	10.856	7.915	10.856
760.338	271.275	2971.44	1348.7	1.95216e+57	3.00283e+57	1.80427	10.924	7.586	10.924
864.881	271.275	3401.96	1348.7	2.02145e+57	2.5961e+57	1.81604	10.971	7.254	10.971
96.7859	4058.38	412.952	14244	1.17592e+55	1.51623e+58	1.36828	2.316	13.152	13.152
983.798	271.275	3894.16	1348.7	2.07968e+57	2.23253e+57	1.82349	11.001	6.92	11.001
184.315	8791.24	661.803	29418.7	9.63248e+54	1.4101e+58	1.28463	2.068	13.612	13.612
1119.07	271.275	4456.83	1348.7	2.12711e+57	1.91075e+57	1.82689	11.017	6.587	11.017
1272.93	271.275	5099.96	1348.7	2.16434e+57	1.62848e+57	1.82667	11.021	6.258	11.021
110.094	4058.38	429.759	14244	1.4156e+55	1.51193e+58	1.36672	2.438	13.167	13.167
1447.96	271.275	5834.96	1348.7	2.19225e+57	1.3828e+57	1.8233	11.017	5.934	11.017
1647.04	271.275	6674.88	1348.7	2.21193e+57	1.17041e+57	1.81733	11.007	5.62	11.007
1873.5	271.275	7634.57	1348.7	2.22457e+57	9.87839e+56	1.80933	10.993	5.315	10.993
209.657	8791.24	759.504	29418.7	1.13717e+55	1.40734e+58	1.28368	2.168	13.627	13.627
2131.1	271.275	8730.97	1348.7	2.2314e+57	8.31633e+56	1.79986	10.978	5.023	10.978
2424.12	271.275	9983.45	1348.7	2.23364e+57	6.98524e+56	1.78946	10.963	4.744	10.963
125.231	4058.38	447.575	14244	1.70722e+55	1.50601e+58	1.3644	2.571	13.183	13.183
2757.42	271.275	11414.1	1348.7	2.23245e+57	5.85507e+56	1.77863	10.95	4.477	10.95
3136.56	271.275	13048	1348.7	2.22889e+57	4.89865e+56	1.7678	10.939	4.222	10.939
3567.82	271.275	14913.9	1348.7	2.2239e+57	4.09163e+56	1.75739	10.933	3.979	10.933
4058.38	271.275	17044.5	1348.7	2.21833e+57	3.41248e+56	1.74773	10.931	3.749	10.931
238.484	8791.24	871.402	29418.7	1.3365e+55	1.40382e+58	1.28239	2.271	13.642	13.642
4616.39	271.275	19477.2	1348.7	2.21289e+57	2.84228e+56	1.73911	10.935	3.53	10.935
5251.12	271.275	22254.5	1348.7	2.20817e+57	2.36455e+56	1.73175	10.943	3.323	10.943
142.45	4058.38	502.076	14244	2.05576e+55	1.49817e+58	1.36121	2.711	13.196	13.196
5973.12	271.275	25425	1348.7	2.20464e+57	1.96505e+56	1.72583	10.957	3.127	10.957
6794.4	271.275	29044	1348.7	2.20269e+57	1.63152e+56	1.72147	10.976	2.941	10.976
7728.6	271.275	33174.7	1348.7	2.20257e+57	1.35348e+56	1.71875	11	2.766	11
271.275	8791.24	999.536	29418.7	1.56481e+55	1.39943e+58	1.28072	2.376	13.657	13.657
8791.24	271.275	37888.9	1348.7	2.20446e+57	1.122e+56	1.7177	11.027	2.6	11.027
10000	271.275	43268.7	1348.7	2.20844e+57	9.29501e+55	1.7183	11.059	2.444	11.059
162.036	4058.38	576.514	14244	2.45427e+55	1.48863e+58	1.35725	2.852	13.207	13.207
308.574	8791.24	1146.23	29418.7	1.82615e+55	1.39402e+58	1.27859	2.483	13.672	13.672
184.315	4058.38	661.803	14244	2.90979e+55	1.4772e+58	1.35247	2.994	13.213	13.213
351.001	8791.24	1314.16	29418.7	2.12506e+55	1.38743e+58	1.27595	2.593	13.685	13.685
209.657	4058.38	759.504	14244	3.43037e+55	1.46365e+58	1.34677	3.138	13.215	13.215
399.262	8791.24	1506.35	29418.7	2.46667e+55	1.37949e+58	1.27271	2.707	13.697	13.697
238.484	4058.38	871.402	14244	4.02482e+55	1.44773e+58	1.34006	3.284	13.21	13.21
454.159	8791.24	1726.27	29418.7	2.85675e+55	1.36999e+58	1.26879	2.824	13.706	13.706
271.275	4058.38	999.536	14244	4.70287e+55	1.42918e+58	1.33225	3.434	13.198	13.198
308.574	4058.38	1146.23	14244	5.47523e+55	1.40773e+58	1.32323	3.587	13.178	13.178
516.604	8791.24	1977.88	29418.7	3.30183e+55	1.35872e+58	1.26409	2.946	13.712	13.712
351.001	4058.38	1314.16	14244	6.3537e+55	1.3831e+58	1.31292	3.743	13.146	13.146
587.635	8791.24	2265.72	29418.7	3.80922e+55	1.34544e+58	1.2585	3.072	13.714	13.714
399.262	4058.38	1506.35	14244	7.3513e+55	1.35505e+58	1.30123	3.904	13.1	13.1
668.432	8791.24	2594.94	29418.7	4.3872e+55	1.32988e+58	1.25193	3.203	13.711	13.711
454.159	4058.38	1726.27	14244	8.4823e+55	1.32334e+58	1.28812	4.07	13.038	13.038
760.338	8791.24	2971.44	29418.7	5.04506e+55	1.31178e+58	1.24425	3.34	13.7	13.7
516.604	4058.38	1977.88	14244	9.76237e+55	1.28779e+58	1.27357	4.24	12.957	12.957
864.881	8791.24	3401.96	29418.7	5.79327e+55	1.29085e+58	1.23535	3.482	13.68	13.68
587.635	4058.38	2265.72	14244	1.12085e+56	1.24829e+58	1.25761	4.416	12.854	12.854
983.798	8791.24	3894.16	29418.7	6.64362e+55	1.26679e+58	1.22513	3.631	13.648	13.648
668.432	4058.38	2594.94	14244	1.28394e+56	1.2048e+58	1.24033	4.598	12.725	12.725
1119.07	8791.24	4456.83	29418.7	7.6094e+55	1.23934e+58	1.21348	3.787	13.601	13.601
760.338	4058.38	2971.44	14244	1.46752e+56	1.15744e+58	1.22191	4.787	12.566	12.566
1272.93	8791.24	5099.96	29418.7	8.70562e+55	1.20822e+58	1.20034	3.951	13.537	13.537
864.881	4058.38	3401.96	14244	1.67379e+56	1.10644e+58	1.20261	4.982	12.375	12.375
983.798	4058.38	3894.16	14244	1.9051e+56	1.05221e+58	1.18284	5.186	12.149	12.149
1447.96	8791.24	5834.96	29418.7	9.94918e+55	1.17322e+58	1.18566	4.123	13.451	13.451
1119.07	4058.38	4456.83	14244	2.164e+56	9.95345e+57	1.1631	5.397	11.887	11.887
1647.04	8791.24	6674.88	29418.7	1.13593e+56	1.13421e+58	1.16946	4.304	13.338	13.338
1272.93	4058.38	5099.96	14244	2.45326e+56	9.36582e+57	1.14402	5.617	11.588	11.588
1873.5	8791.24	7634.57	29418.7	1.29576e+56	1.09113e+58	1.15185	4.495	13.195	13.195
1447.96	4058.38	5834.96	14244	2.77582e+56	8.76801e+57	1.12632	5.847	11.255	11.255
1647.04	4058.38	6674.88	14244	3.13485e+56	8.16951e+57	1.1108	6.086	10.893	10.893
2131.1	8791.24	8730.97	29418.7	1.47688e+56	1.04408e+58	1.13303	4.696	13.016	13.016
1873.5	4058.38	7634.57	14244	3.53371e+56	7.5797e+57	1.09823	6.336	10.509	10.509
2424.12	8791.24	9983.45	29418.7	1.68209e+56	9.93346e+57	1.11335	4.91	12.797	12.797
2131.1	4058.38	8730.97	14244	3.97593e+56	7.00699e+57	1.08939	6.595	10.112	10.112
2424.12	4058.38	9983.45	14244	4.4652e+56	6.45808e+57	1.08492	6.866	9.714	9.714
2757.42	8791.24	11414.1	29418.7	1.91457e+56	9.39416e+57	1.09331	5.135	12.533	12.533
2757.42	4058.38	11414.1	14244	5.00528e+56	5.93739e+57	1.08535	7.147	9.324	9.324
3136.56	4058.38	13048	14244	5.59981e+56	5.44694e+57	1.09102	7.438	8.953	8.953
3567.82	4058.38	14913.9	14244	6.25221e+56	4.98653e+57	1.10213	7.738	8.609	8.609
3136.56	8791.24	13048	29418.7	2.17793e+56	8.83015e+57	1.07361	5.373	12.223	12.223
4058.38	4058.38	17044.5	14244	6.96537e+56	4.55417e+57	1.11875	8.047	8.299	8.299
4616.39	4058.38	19477.2	14244	7.74137e+56	4.14664e+57	1.14077	8.361	8.026	8.361
5251.12	4058.38	22254.5	14244	8.58075e+56	3.76032e+57	1.168	8.678	7.785	8.678
5973.12	4058.38	25425	14244	9.48016e+56	3.39368e+57	1.20006	8.99	7.556	8.99
3567.82	8791.24	14913.9	29418.7	2.47626e+56	8.25088e+57	1.05512	5.625	11.868	11.868
6794.4	4058.38	29044	14244	1.04314e+57	3.04721e+57	1.23642	9.292	7.329	9.292
7728.6	4058.38	33174.7	14244	1.14227e+57	2.72189e+57	1.27631	9.579	7.1	9.579
8791.24	4058.38	37888.9	14244	1.24399e+57	2.41858e+57	1.31882	9.847	6.869	9.847
4058.38	8791.24	17044.5	29418.7	2.81412e+56	7.6675e+57	1.03885	5.892	11.471	11.471
10000	4058.38	43268.7	14244	1.34675e+57	2.13795e+57	1.363	10.094	6.635	10.094
4616.39	8791.24	19477.2	29418.7	3.19659e+56	7.09185e+57	1.02592	6.173	11.04	11.04
5251.12	8791.24	22254.5	29418.7	3.62921e+56	6.53515e+57	1.01743	6.469	10.588	10.588
5973.12	8791.24	25425	29418.7	4.11785e+56	6.00661e+57	1.01438	6.78	10.129	10.129
6794.4	8791.24	29044	29418.7	4.66855e+56	5.51236e+57	1.01757	7.104	9.68	9.68
7728.6	8791.24	33174.7	29418.7	5.2872e+56	5.05492e+57	1.02757	7.442	9.256	9.256
8791.24	8791.24	37888.9	29418.7	5.97915e+56	4.63339e+57	1.04465	7.789	8.869	8.869
10000	8791.24	43268.7	29418.7	6.74863e+56	4.24416e+57	1.06883	8.144	8.527	8.527
5	10000	183.959	33247.5	5.39075e+52	1.40673e+58	1.27535	0.576	13.619	13.619
5.68748	10000	190.122	33247.5	6.40615e+52	1.40676e+58	1.27538	0.594	13.619	13.619
6.46948	10000	196.51	33247.5	7.61969e+52	1.4068e+58	1.27541	0.614	13.619	13.619
7.359	10000	203.133	33247.5	9.06964e+52	1.40684e+58	1.27544	0.635	13.619	13.619
8.37083	10000	210.002	33247.5	1.08018e+53	1.40688e+58	1.27549	0.657	13.62	13.62
9.52178	10000	217.13	33247.5	1.28708e+53	1.40694e+58	1.27553	0.681	13.62	13.62
10.831	10000	224.53	33247.5	1.53421e+53	1.40701e+58	1.27559	0.707	13.62	13.62
12.3202	10000	232.216	33247.5	1.82942e+53	1.40708e+58	1.27566	0.734	13.62	13.62
14.0142	10000	240.205	33247.5	2.18207e+53	1.40717e+58	1.27574	0.763	13.621	13.621
15.9411	10000	248.512	33247.5	2.6034e+53	1.40727e+58	1.27583	0.794	13.621	13.621
18.1329	10000	257.157	33247.5	3.10688e+53	1.40739e+58	1.27593	0.827	13.622	13.622
20.6261	10000	266.159	33247.5	3.70866e+53	1.40752e+58	1.27605	0.861	13.623	13.623
23.462	10000	275.541	33247.5	4.42817e+53	1.40768e+58	1.27619	0.898	13.624	13.624
26.688	10000	285.327	33247.5	5.28874e+53	1.40785e+58	1.27635	0.937	13.625	13.625
30.3574	10000	295.544	33247.5	6.31851e+53	1.40805e+58	1.27653	0.979	13.627	13.627
34.5315	10000	306.22	33247.5	7.55144e+53	1.40827e+58	1.27673	1.023	13.628	13.628
39.2794	10000	317.39	33247.5	9.02861e+53	1.40851e+58	1.27696	1.07	13.631	13.631
44.6801	10000	329.088	33247.5	1.07999e+54	1.40877e+58	1.27722	1.121	13.634	13.634
50.8234	10000	341.354	33247.5	1.29258e+54	1.40905e+58	1.2775	1.174	13.637	13.637
57.8114	10000	354.233	33247.5	1.54806e+54	1.40934e+58	1.2778	1.23	13.641	13.641
65.7602	10000	367.774	33247.5	1.85549e+54	1.40963e+58	1.27813	1.291	13.646	13.646
74.8019	10000	382.032	33247.5	2.22606e+54	1.4099e+58	1.27846	1.356	13.652	13.652
85.0869	10000	397.069	33247.5	2.67363e+54	1.41012e+58	1.2788	1.425	13.66	13.66
96.7859	10000	412.952	33247.5	3.21547e+54	1.41025e+58	1.27912	1.499	13.668	13.668
110.094	10000	429.759	33247.5	3.87327e+54	1.41022e+58	1.27938	1.579	13.678	13.678
125.231	10000	447.575	33247.5	4.67444e+54	1.40995e+58	1.27954	1.665	13.69	13.69
142.45	10000	502.076	33247.5	5.63316e+54	1.40933e+58	1.27955	1.757	13.702	13.702
162.036	10000	576.514	33247.5	6.73168e+54	1.40834e+58	1.2794	1.849	13.716	13.716
184.315	10000	661.803	33247.5	7.99074e+54	1.40692e+58	1.27905	1.942	13.73	13.73
209.657	10000	759.504	33247.5	9.43446e+54	1.40499e+58	1.27847	2.037	13.745	13.745
238.484	10000	871.402	33247.5	1.10895e+55	1.40246e+58	1.27764	2.133	13.76	13.76
271.275	10000	999.536	33247.5	1.2986e+55	1.39924e+58	1.2765	2.232	13.775	13.775
308.574	10000	1146.23	33247.5	1.51577e+55	1.3952e+58	1.27499	2.333	13.79	13.79
351.001	10000	1314.16	33247.5	1.76429e+55	1.39021e+58	1.27307	2.437	13.806	13.806
399.262	10000	1506.35	33247.5	2.04848e+55	1.38411e+58	1.27066	2.543	13.82	13.82
454.159	10000	1726.27	33247.5	2.37321e+55	1.37674e+58	1.26769	2.654	13.833	13.833
516.604	10000	1977.88	33247.5	2.744e+55	1.36789e+58	1.26407	2.768	13.844	13.844
587.635	10000	2265.72	33247.5	3.16708e+55	1.35736e+58	1.2597	2.887	13.852	13.852
668.432	10000	2594.94	33247.5	3.64947e+55	1.3449e+58	1.25449	3.011	13.857	13.857
760.338	10000	2971.44	33247.5	4.19912e+55	1.33027e+58	1.24832	3.139	13.857	13.857
864.881	10000	3401.96	33247.5	4.825e+55	1.31318e+58	1.24108	3.273	13.85	13.85
983.798	10000	3894.16	33247.5	5.53727e+55	1.29335e+58	1.23265	3.414	13.834	13.834
1119.07	10000	4456.83	33247.5	6.34738e+55	1.27047e+58	1.22291	3.561	13.808	13.808
1272.93	10000	5099.96	33247.5	7.26833e+55	1.24425e+58	1.21175	3.716	13.767	13.767
1447.96	10000	5834.96	33247.5	8.31484e+55	1.2144e+58	1.19908	3.878	13.71	13.71
1647.04	10000	6674.88	33247.5	9.50362e+55	1.18069e+58	1.18485	4.049	13.632	13.632
1873.5	10000	7634.57	33247.5	1.08537e+56	1.1429e+58	1.16903	4.23	13.528	13.528
2131.1	10000	8730.97	33247.5	1.23868e+56	1.10096e+58	1.1517	4.421	13.394	13.394
2424.12	10000	9983.45	33247.5	1.41277e+56	1.0549e+58	1.13304	4.623	13.225	13.225
2757.42	10000	11414.1	33247.5	1.61048e+56	1.00493e+58	1.11334	4.837	13.014	13.014
3136.56	10000	13048	33247.5	1.83503e+56	9.51489e+57	1.09309	5.063	12.759	12.759
3567.82	10000	14913.9	33247.5	2.09012e+56	8.95248e+57	1.07294	5.303	12.455	12.455
4058.38	10000	17044.5	33247.5	2.37994e+56	8.3714e+57	1.05379	5.557	12.102	12.102
4616.39	10000	19477.2	33247.5	2.70922e+56	7.783e+57	1.03666	5.826	11.704	11.704
5251.12	10000	22254.5	33247.5	3.08321e+56	7.19979e+57	1.02273	6.111	11.268	11.268
5973.12	10000	25425	33247.5	3.50766e+56	6.63401e+57	1.01319	6.411	10.805	10.805
6794.4	10000	29044	33247.5	3.98867e+56	6.09606e+57	1.00913	6.726	10.332	10.332
7728.6	10000	33174.7	33247.5	4.53253e+56	5.59319e+57	1.01145	7.055	9.865	9.865
8791.24	10000	37888.9	33247.5	5.14539e+56	5.12876e+57	1.02079	7.396	9.422	9.422
10000	10000	43268.7	33247.5	5.8328e+56	4.70233e+57	1.03746	7.748	9.016	9.016

